Two-Loop Leading Color Corrections to Heavy-Quark Pair Production in the Gluon Fusion Channel

We evaluate the two-loop QCD diagrams contributing to the leading color coefficient of the heavy-quark pair production cross section in the gluon fusion channel. We obtain an analytic expression, which is valid for any value of the Mandelstam invariants s and t and of the heavy-quark mass m. Our findings agree with previous analytic results in the small-mass limit and with recent results for the coefficients of the IR poles.

==> algebraics/ggtt_a_smallbeta.m <==
(* R. Bonciani, A. Ferroglia, T. Gehrmann, A. von Manteuffel, C. Studerus:
 * "Two-Loop Leading Color Corrections to Heavy-Quark Pair Production
 * in the Gluon Fusion Channel"
 * November 2010
 *
 * small beta expansion of A for xi = const,
 * normalization: ((4 Pi)^eps Gamma[1+eps])^2 factored out,
 * please see end of file for variable definitions
 *)

ggttasmallbeta=(
 16345/81 + (16*lmu^4)/3 + lmu^3*(-64/3 - (128*ln2)/3) - (4772*ln2)/27 - 
 (2332*ln2^2)/9 + (512*ln2^3)/3 + 58*ln2^4 + (64*ln2^3*ln3)/3 + 
 lmu^2*(-628/9 + 128*ln2 + 128*ln2^2 - 96*z2) + (7955*z2)/18 - 
 (1192*ln2*z2)/3 - 388*ln2^2*z2 + 96*ln2*ln3*z2 + (1064*z2^2)/5 + 
 lmu*(1792/27 + (2512*ln2)/9 - 256*ln2^2 - (512*ln2^3)/3 + (632*z2)/3 + 
   384*ln2*z2 - 64*z3) + (1028*z3)/9 - 118*ln2*z3 - 104*ln3*z3 - 
 128*ln2*GPL[{3, 1, -1}, 1] + 32*GPL[{3, -1, 0, -1}, 1] + 
 128*GPL[{3, 1, -1, -1}, 1] - 64*GPL[{3, 1, 0, -1}, 1] + Hold[O[b]^6] + 
 (8 + b2*(24 - 32*xi1mxi) + b2^2*(32 - 128*xi1mxi - 256*xi1mxi^2) + 
   Hold[O[b]^6])/eps^4 + (106/3 + 16*lmu - 32*ln2 + 
   b2*(138 + 48*lmu - 96*ln2 + (-520/3 - 64*lmu + 128*ln2)*xi1mxi) + 
   b2^2*(192 + 64*lmu - 128*ln2 + (-2528/3 - 256*lmu + 512*ln2)*xi1mxi + 
     (-2560 - 512*lmu + 1024*ln2)*xi1mxi^2) + Hold[O[b]^6])/eps^3 + 
 (-820/9 + 16*lmu^2 + lmu*(12 - 64*ln2) - 24*ln2 + 64*ln2^2 - 48*z2 + 
   b2*(-172 + 48*lmu^2 + lmu*(100 - 192*ln2) - 104*ln2 + 192*ln2^2 - 144*z2 + 
     xi1mxi*(11464/9 - 64*lmu^2 - (1376*ln2)/3 - 256*ln2^2 + 
       lmu*(-112 + 256*ln2) + 192*z2)) + 
   b2^2*(-1954/9 + 64*lmu^2 + lmu*(448/3 - 256*ln2) - (224*ln2)/3 + 
     256*ln2^2 - 192*z2 + xi1mxi*(39280/9 - 256*lmu^2 - (9344*ln2)/3 - 
       1024*ln2^2 + lmu*(-2240/3 + 1024*ln2) + 768*z2) + 
     xi1mxi^2*(-889712/45 - 512*lmu^2 + (333568*ln2)/15 - 2048*ln2^2 + 
       lmu*(-9728/3 + 2048*ln2) + 1536*z2)) + Hold[O[b]^6])/eps^2 + 
 (-3280/27 + (32*lmu^3)/3 + lmu^2*(-52/3 - 64*ln2) + (2576*ln2)/9 - 
   (208*ln2^2)/3 - (256*ln2^3)/3 + lmu*(-1288/9 + (208*ln2)/3 + 128*ln2^2 - 
     96*z2) + (52*z2)/3 + 192*ln2*z2 - 32*z3 + 
   b2*(-5248/9 + 32*lmu^3 + lmu^2*(12 - 192*ln2) + (2896*ln2)/3 - 240*ln2^2 - 
     256*ln2^3 + lmu*(-1208/3 + 144*ln2 + 384*ln2^2 - 288*z2) - 188*z2 + 
     576*ln2*z2 - 96*z3 + xi1mxi*(89008/27 - (128*lmu^3)/3 - (48416*ln2)/9 + 
       (6208*ln2^2)/3 + (1024*ln2^3)/3 + lmu^2*(16/3 + 256*ln2) - 
       (1328*z2)/3 - 768*ln2*z2 + lmu*(18352/9 - (4160*ln2)/3 - 512*ln2^2 + 
         384*z2) + 128*z3)) + b2^2*(-4128/5 + (128*lmu^3)/3 + 
     lmu^2*(32 - 256*ln2) + (62104*ln2)/45 - 544*ln2^2 - (1024*ln2^3)/3 + 
     lmu*(-5228/9 + 320*ln2 + 512*ln2^2 - 384*z2) - (1040*z2)/3 + 
     768*ln2*z2 - 128*z3 + xi1mxi*(396416/27 - (512*lmu^3)/3 - 
       (223232*ln2)/9 + (38144*ln2^2)/3 + (4096*ln2^3)/3 + 
       lmu^2*(-832/3 + 1024*ln2) - (3136*z2)/3 - 3072*ln2*z2 + 
       lmu*(25952/3 - (24320*ln2)/3 - 2048*ln2^2 + 1536*z2) + 512*z3) + 
     xi1mxi^2*(-10715264/225 - (1024*lmu^3)/3 + (20107328*ln2)/225 - 
       (282368*ln2^2)/5 + (8192*ln2^3)/3 + lmu^2*(-2304 + 2048*ln2) + 
       (106816*z2)/5 - 6144*ln2*z2 + lmu*(-1304224/45 + (610816*ln2)/15 - 
         4096*ln2^2 + 3072*z2) + 1024*z3)) + Hold[O[b]^6])/eps - 
 64*ln2^2*PolyLog[2, -1/2] - 32*z2*PolyLog[2, -1/2] - 32*z2*PolyLog[2, 1/4] - 
 272*PolyLog[4, 1/2] + 32*z3*Re[ln3] - 
 192*z2*Re[GPL[{-1/2 + (I/2)*Sqrt[3], -1}, 1]] - 
 152*Re[GPL[{0, 0, 0, -1/2 + (I/2)*Sqrt[3]}, 1]] + 
 80*Re[GPL[{0, 0, -1/2 + (I/2)*Sqrt[3], -1}, 1]] + 
 16*Re[GPL[{0, -1/2 + (I/2)*Sqrt[3], -1, -1}, 1]] - 
 256*Re[GPL[{-1/2 + (I/2)*Sqrt[3], -1, -1, -1}, 1]] + 
 192*Re[GPL[{-1/2 + (I/2)*Sqrt[3], 0, 0, -1}, 1]] + 
 b2*(13127/27 + 16*lmu^4 + lmu^3*(-64/3 - 128*ln2) - (2056*ln2)/9 - 
   (2684*ln2^2)/3 + (1856*ln2^3)/3 + (256*ln2^4)/3 + (512*ln2^3*ln3)/3 + 
   lmu^2*(-812/3 + 320*ln2 + 384*ln2^2 - 288*z2) + (5861*z2)/6 - 184*ln2*z2 - 
   1472*ln2^2*z2 + 768*ln2*ln3*z2 + (2938*z2^2)/5 + 
   lmu*(-1528/9 + (3152*ln2)/3 - 832*ln2^2 - 512*ln2^3 + 152*z2 + 
     1152*ln2*z2 - 192*z3) + (1460*z3)/3 - 576*ln2*z3 - 832*ln3*z3 - 
   1024*ln2*GPL[{3, 1, -1}, 1] + 256*GPL[{3, -1, 0, -1}, 1] + 
   1024*GPL[{3, 1, -1, -1}, 1] - 512*GPL[{3, 1, 0, -1}, 1] - 
   512*ln2^2*PolyLog[2, -1/2] - 256*z2*PolyLog[2, -1/2] - 
   256*z2*PolyLog[2, 1/4] - 1024*PolyLog[4, 1/2] + 256*z3*Re[ln3] - 
   1536*z2*Re[GPL[{-1/2 + (I/2)*Sqrt[3], -1}, 1]] + 
   80*Re[GPL[{0, 0, 0, -1/2 + (I/2)*Sqrt[3]}, 1]] - 
   224*Re[GPL[{0, 0, -1/2 + (I/2)*Sqrt[3], -1}, 1]] - 
   736*Re[GPL[{0, -1/2 + (I/2)*Sqrt[3], -1, -1}, 1]] - 
   2048*Re[GPL[{-1/2 + (I/2)*Sqrt[3], -1, -1, -1}, 1]] + 
   xi1mxi*(-225592/81 - (64*lmu^4)/3 + (47168*ln2)/27 + (15856*ln2^2)/3 - 
     (31744*ln2^3)/9 + (572*ln2^4)/3 + lmu^3*(128/3 + (512*ln2)/3) - 
     448*ln2^3*ln3 - (64006*z2)/9 + 4768*ln2*z2 + 1872*ln2^2*z2 - 
     2016*ln2*ln3*z2 - (7626*z2^2)/5 + lmu^2*(14128/9 - (4864*ln2)/3 - 
       512*ln2^2 + 384*z2) - (33416*z3)/9 + 3772*ln2*z3 + 2184*ln3*z3 + 
     lmu*(41120/27 - (19136*ln2)/3 + 4608*ln2^2 + (2048*ln2^3)/3 - 
       (4768*z2)/3 - 1536*ln2*z2 + 256*z3) + 2688*ln2*GPL[{3, 1, -1}, 1] - 
     672*GPL[{3, -1, 0, -1}, 1] - 2688*GPL[{3, 1, -1, -1}, 1] + 
     1344*GPL[{3, 1, 0, -1}, 1] + 1344*ln2^2*PolyLog[2, -1/2] + 
     672*z2*PolyLog[2, -1/2] + 672*z2*PolyLog[2, 1/4] + 
     4704*PolyLog[4, 1/2] - 672*z3*Re[ln3] + 
     4032*z2*Re[GPL[{-1/2 + (I/2)*Sqrt[3], -1}, 1]] - 
     480*Re[GPL[{0, 0, 0, -1/2 + (I/2)*Sqrt[3]}, 1]] + 
     768*Re[GPL[{0, 0, -1/2 + (I/2)*Sqrt[3], -1}, 1]] + 
     2112*Re[GPL[{0, -1/2 + (I/2)*Sqrt[3], -1, -1}, 1]] + 
     5376*Re[GPL[{-1/2 + (I/2)*Sqrt[3], -1, -1, -1}, 1]] - 
     4032*Re[GPL[{-1/2 + (I/2)*Sqrt[3], 0, 0, -1}, 1]]) + 
   1536*Re[GPL[{-1/2 + (I/2)*Sqrt[3], 0, 0, -1}, 1]]) + 
 b2^2*(192791/225 + (64*lmu^4)/3 + lmu^3*(-160/9 - (512*ln2)/3) - 
   (375782*ln2)/225 - (25084*ln2^2)/15 + (10688*ln2^3)/9 + 144*ln2^4 + 
   (640*ln2^3*ln3)/3 + lmu^2*(-3952/9 + (1664*ln2)/3 + 512*ln2^2 - 384*z2) + 
   (36134*z2)/45 - (832*ln2*z2)/3 - 2032*ln2^2*z2 + 960*ln2*ln3*z2 + 
   (5864*z2^2)/5 + lmu*(-12244/45 + (20576*ln2)/15 - (4672*ln2^2)/3 - 
     (2048*ln2^3)/3 + (32*z2)/3 + 1536*ln2*z2 - 256*z3) + (8312*z3)/9 - 
   352*ln2*z3 - 1040*ln3*z3 - 1280*ln2*GPL[{3, 1, -1}, 1] + 
   320*GPL[{3, -1, 0, -1}, 1] + 1280*GPL[{3, 1, -1, -1}, 1] - 
   640*GPL[{3, 1, 0, -1}, 1] - 640*ln2^2*PolyLog[2, -1/2] - 
   320*z2*PolyLog[2, -1/2] - 320*z2*PolyLog[2, 1/4] - 896*PolyLog[4, 1/2] + 
   320*z3*Re[ln3] - 1920*z2*Re[GPL[{-1/2 + (I/2)*Sqrt[3], -1}, 1]] - 
   1088*Re[GPL[{0, 0, 0, -1/2 + (I/2)*Sqrt[3]}, 1]] + 
   512*Re[GPL[{0, 0, -1/2 + (I/2)*Sqrt[3], -1}, 1]] - 
   128*Re[GPL[{0, -1/2 + (I/2)*Sqrt[3], -1, -1}, 1]] - 
   2560*Re[GPL[{-1/2 + (I/2)*Sqrt[3], -1, -1, -1}, 1]] + 
   xi1mxi*(-113691544/10125 - (256*lmu^4)/3 + (23369696*ln2)/3375 + 
     (5829152*ln2^2)/225 - (191488*ln2^3)/9 - 496*ln2^4 + 
     lmu^3*(-256/9 + (2048*ln2)/3) - (4096*ln2^3*ln3)/3 - (3955666*z2)/225 + 
     (272768*ln2*z2)/15 + 11680*ln2^2*z2 - 6144*ln2*ln3*z2 + (34024*z2^2)/5 + 
     lmu^2*(69760/9 - (27136*ln2)/3 - 2048*ln2^2 + 1536*z2) - 
     (714496*z3)/45 - 4784*ln2*z3 + 6656*ln3*z3 + 
     lmu*(268480/27 - (262016*ln2)/9 + (81920*ln2^2)/3 + (8192*ln2^3)/3 - 
       (14720*z2)/3 - 6144*ln2*z2 + 1024*z3) + 8192*ln2*GPL[{3, 1, -1}, 1] - 
     2048*GPL[{3, -1, 0, -1}, 1] - 8192*GPL[{3, 1, -1, -1}, 1] + 
     4096*GPL[{3, 1, 0, -1}, 1] + 4096*ln2^2*PolyLog[2, -1/2] + 
     2048*z2*PolyLog[2, -1/2] + 2048*z2*PolyLog[2, 1/4] - 
     3712*PolyLog[4, 1/2] - 2048*z3*Re[ln3] + 
     12288*z2*Re[GPL[{-1/2 + (I/2)*Sqrt[3], -1}, 1]] - 
     33472*Re[GPL[{0, 0, 0, -1/2 + (I/2)*Sqrt[3]}, 1]] + 
     23680*Re[GPL[{0, 0, -1/2 + (I/2)*Sqrt[3], -1}, 1]] + 
     27776*Re[GPL[{0, -1/2 + (I/2)*Sqrt[3], -1, -1}, 1]] + 
     16384*Re[GPL[{-1/2 + (I/2)*Sqrt[3], -1, -1, -1}, 1]] - 
     12288*Re[GPL[{-1/2 + (I/2)*Sqrt[3], 0, 0, -1}, 1]]) + 
   1920*Re[GPL[{-1/2 + (I/2)*Sqrt[3], 0, 0, -1}, 1]] + 
   xi1mxi^2*(108694484/3375 - (512*lmu^4)/3 + (2429888*ln2)/375 - 
     (18616384*ln2^2)/225 + (3748352*ln2^3)/45 - (7280*ln2^4)/3 + 
     lmu^3*(-11008/9 + (4096*ln2)/3) + 1792*ln2^3*ln3 + (660244*z2)/9 - 
     (1682368*ln2*z2)/15 - 3648*ln2^2*z2 + 8064*ln2*ln3*z2 - 65376*z2^2 + 
     lmu^2*(-1144064/45 + (582656*ln2)/15 - 4096*ln2^2 + 3072*z2) + 
     (2739904*z3)/45 + 29840*ln2*z3 - 8736*ln3*z3 + 
     lmu*(-8465408/225 + (24015616*ln2)/225 - (1637888*ln2^2)/15 + 
       (16384*ln2^3)/3 + (185472*z2)/5 - 12288*ln2*z2 + 2048*z3) - 
     10752*ln2*GPL[{3, 1, -1}, 1] + 2688*GPL[{3, -1, 0, -1}, 1] + 
     10752*GPL[{3, 1, -1, -1}, 1] - 5376*GPL[{3, 1, 0, -1}, 1] - 
     5376*ln2^2*PolyLog[2, -1/2] - 2688*z2*PolyLog[2, -1/2] - 
     2688*z2*PolyLog[2, 1/4] + 39552*PolyLog[4, 1/2] + 2688*z3*Re[ln3] - 
     16128*z2*Re[GPL[{-1/2 + (I/2)*Sqrt[3], -1}, 1]] + 
     202368*Re[GPL[{0, 0, 0, -1/2 + (I/2)*Sqrt[3]}, 1]] - 
     136704*Re[GPL[{0, 0, -1/2 + (I/2)*Sqrt[3], -1}, 1]] - 
     142080*Re[GPL[{0, -1/2 + (I/2)*Sqrt[3], -1, -1}, 1]] - 
     21504*Re[GPL[{-1/2 + (I/2)*Sqrt[3], -1, -1, -1}, 1]] + 
     16128*Re[GPL[{-1/2 + (I/2)*Sqrt[3], 0, 0, -1}, 1]]))
) /. {
  xi1mxi -> xi(1-xi),
  b2 -> b^2,
  ln2 -> Log[2],
  ln3 -> Log[3],
  z2 -> Zeta[2],
  z3 -> Zeta[3],
  lmu -> Log[mu^2/m^2]
  (* b  -> Sqrt[1 - 4 m^2/s] *)
  (* xi -> (1 - Cos[theta])/2 *)
}



==> algebraics/ggtt_a_smallmass.m <==
(* R. Bonciani, A. Ferroglia, T. Gehrmann, A. von Manteuffel, C. Studerus:
 * "Two-Loop Leading Color Corrections to Heavy-Quark Pair Production
 * in the Gluon Fusion Channel"
 * November 2010
 *
 * small mass expansion of A for phi = const,
 * normalization: ((4 Pi)^eps Gamma[1+eps])^2 factored out,
 * please see end of file for variable definitions
 *)

ggttasmallmass=(
-39113/162 + 88*s22p + 88*s22pr + (59*li3p)/3 + (59*li3pr)/3 + 20*li4p + 
 20*li4pr - (220*lmu)/27 - 48*li3p*lmu - 48*li3pr*lmu + (1504*lmu^2)/9 + 
 (64*lmu^3)/3 - (64*lmu^4)/3 - (1045*lp)/108 - (59*li2p*lp)/3 + 32*li3p*lp + 
 176*li3pr*lp - (1198*lmu*lp)/9 + 48*li2p*lmu*lp - 20*lmu^2*lp + 
 (128*lmu^3*lp)/3 - (469*lp^2)/36 - 42*li2p*lp^2 - 30*lmu*lp^2 - 
 40*lmu^2*lp^2 + (199*lp^3)/6 + (8*lmu*lp^3)/3 + (25*lp^4)/6 - 
 (1045*lpr)/108 - (59*li2pr*lpr)/3 + 176*li3p*lpr + 32*li3pr*lpr - 
 (1198*lmu*lpr)/9 + 48*li2pr*lmu*lpr - 20*lmu^2*lpr + (128*lmu^3*lpr)/3 - 
 176*li2p*lp*lpr - 176*li2pr*lp*lpr - (59*lp^2*lpr)/6 + 24*lmu*lp^2*lpr - 
 (68*lp^3*lpr)/3 - (469*lpr^2)/36 - 42*li2pr*lpr^2 - 30*lmu*lpr^2 - 
 40*lmu^2*lpr^2 - (59*lp*lpr^2)/6 + 24*lmu*lp*lpr^2 - 132*lp^2*lpr^2 + 
 (199*lpr^3)/6 + (8*lmu*lpr^3)/3 - (68*lp*lpr^3)/3 + (25*lpr^4)/6 + 
 (1247*ls)/9 + 60*li3p*ls + 60*li3pr*ls - (1252*lmu*ls)/3 - 96*lmu^2*ls + 
 128*lmu^3*ls + (1685*lp*ls)/18 - 60*li2p*lp*ls + 50*lmu*lp*ls - 
 160*lmu^2*lp*ls + (77*lp^2*ls)/2 + 84*lmu*lp^2*ls - (4*lp^3*ls)/3 + 
 (1685*lpr*ls)/18 - 60*li2pr*lpr*ls + 50*lmu*lpr*ls - 160*lmu^2*lpr*ls - 
 30*lp^2*lpr*ls + (77*lpr^2*ls)/2 + 84*lmu*lpr^2*ls - 30*lp*lpr^2*ls - 
 (4*lpr^3*ls)/3 + (455*ls^2)/3 + 120*lmu*ls^2 - 240*lmu^2*ls^2 - 
 (55*lp*ls^2)/2 + 176*lmu*lp*ls^2 - 43*lp^2*ls^2 - (55*lpr*ls^2)/2 + 
 176*lmu*lpr*ls^2 - 43*lpr^2*ls^2 - 44*ls^3 + 176*lmu*ls^3 - 
 (184*lp*ls^3)/3 - (184*lpr*ls^3)/3 - 46*ls^4 + 16313/(162*phi) - 
 (72*s22p)/phi - (62*li3p)/(3*phi) - (12*li4p)/phi + (844*lmu)/(27*phi) + 
 (16*li3p*lmu)/phi - (424*lmu^2)/(9*phi) - (32*lmu^3)/(3*phi) + 
 (16*lmu^4)/(3*phi) - (2279*lp)/(54*phi) + (62*li2p*lp)/(3*phi) - 
 (8*li3p*lp)/phi - (72*li3pr*lp)/phi + (668*lmu*lp)/(9*phi) - 
 (16*li2p*lmu*lp)/phi + (24*lmu^2*lp)/phi - (64*lmu^3*lp)/(3*phi) - 
 (91*lp^2)/(18*phi) + (14*li2p*lp^2)/phi - (8*lmu*lp^2)/phi + 
 (24*lmu^2*lp^2)/phi - (3*lp^3)/phi - (8*lmu*lp^3)/phi + lp^4/(6*phi) - 
 (72*li3p*lpr)/phi + (72*li2p*lp*lpr)/phi + (72*li2pr*lp*lpr)/phi + 
 (31*lp^2*lpr)/(3*phi) - (8*lmu*lp^2*lpr)/phi + (8*lp^3*lpr)/phi - 
 (20*lpr^2)/phi + (54*lp^2*lpr^2)/phi - (1297*ls)/(18*phi) - 
 (20*li3p*ls)/phi + (364*lmu*ls)/(3*phi) + (48*lmu^2*ls)/phi - 
 (32*lmu^3*ls)/phi - (479*lp*ls)/(9*phi) + (20*li2p*lp*ls)/phi - 
 (60*lmu*lp*ls)/phi + (80*lmu^2*lp*ls)/phi + (8*lp^2*ls)/phi - 
 (52*lmu*lp^2*ls)/phi + (8*lp^3*ls)/phi + (10*lp^2*lpr*ls)/phi - 
 (277*ls^2)/(6*phi) - (60*lmu*ls^2)/phi + (60*lmu^2*ls^2)/phi + 
 (33*lp*ls^2)/phi - (88*lmu*lp*ls^2)/phi + (27*lp^2*ls^2)/phi + 
 (22*ls^3)/phi - (44*lmu*ls^3)/phi + (92*lp*ls^3)/(3*phi) + 
 (23*ls^4)/(2*phi) + (2492*phi)/81 - 16*s22p*phi + 48*s22pr*phi + 
 (59*li3p*phi)/3 - (107*li3pr*phi)/3 - 24*li4p*phi + 8*li4pr*phi - 
 (2080*lmu*phi)/27 + 32*li3p*lmu*phi + 32*li3pr*lmu*phi - (728*lmu^2*phi)/9 + 
 (32*lmu^4*phi)/3 + (3379*lp*phi)/108 - (59*li2p*lp*phi)/3 - 16*li3p*lp*phi + 
 32*li3pr*lp*phi + (1330*lmu*lp*phi)/9 - 32*li2p*lmu*lp*phi + 
 12*lmu^2*lp*phi - (128*lmu^3*lp*phi)/3 - (265*lp^2*phi)/36 + 
 28*li2p*lp^2*phi - 10*lmu*lp^2*phi + 48*lmu^2*lp^2*phi - (17*lp^3*phi)/6 - 
 16*lmu*lp^3*phi + (lp^4*phi)/3 + (271*lpr*phi)/36 + (107*li2pr*lpr*phi)/3 + 
 32*li3p*lpr*phi - 32*li3pr*lpr*phi + 30*lmu*lpr*phi - 32*li2pr*lmu*lpr*phi + 
 20*lmu^2*lpr*phi - 32*li2p*lp*lpr*phi - 32*li2pr*lp*lpr*phi - 
 (59*lp^2*lpr*phi)/6 - 16*lmu*lp^2*lpr*phi + 16*lp^3*lpr*phi + 
 (265*lpr^2*phi)/36 + 28*li2pr*lpr^2*phi - 22*lmu*lpr^2*phi - 
 16*lmu^2*lpr^2*phi + (107*lp*lpr^2*phi)/6 - 16*lmu*lp*lpr^2*phi - 
 24*lp^2*lpr^2*phi + (lpr^3*phi)/6 + (80*lmu*lpr^3*phi)/3 + 
 (40*lp*lpr^3*phi)/3 - 9*lpr^4*phi + (305*ls*phi)/9 - 40*li3p*ls*phi - 
 40*li3pr*ls*phi + (584*lmu*ls*phi)/3 - 64*lmu^3*ls*phi - 
 (2111*lp*ls*phi)/18 + 40*li2p*lp*ls*phi - 30*lmu*lp*ls*phi + 
 160*lmu^2*lp*ls*phi + (19*lp^2*ls*phi)/2 - 104*lmu*lp^2*ls*phi + 
 16*lp^3*ls*phi - (73*lpr*ls*phi)/2 + 40*li2pr*lpr*ls*phi - 
 50*lmu*lpr*ls*phi + 20*lp^2*lpr*ls*phi + (45*lpr^2*ls*phi)/2 + 
 40*lmu*lpr^2*ls*phi + 20*lp*lpr^2*ls*phi - (88*lpr^3*ls*phi)/3 - 
 (211*ls^2*phi)/3 + 120*lmu^2*ls^2*phi + (33*lp*ls^2*phi)/2 - 
 176*lmu*lp*ls^2*phi + 54*lp^2*ls^2*phi + (55*lpr*ls^2*phi)/2 - 
 22*lpr^2*ls^2*phi - 88*lmu*ls^3*phi + (184*lp*ls^3*phi)/3 + 23*ls^4*phi - 
 (2492*phi^2)/81 - 16*s22p*phi^2 - 16*s22pr*phi^2 + 8*li3p*phi^2 + 
 8*li3pr*phi^2 + 8*li4p*phi^2 + 8*li4pr*phi^2 + (2080*lmu*phi^2)/27 - 
 32*li3p*lmu*phi^2 - 32*li3pr*lmu*phi^2 + (728*lmu^2*phi^2)/9 - 
 (32*lmu^4*phi^2)/3 - (524*lp*phi^2)/27 - 8*li2p*lp*phi^2 + 
 24*li3p*lp*phi^2 - 32*li3pr*lp*phi^2 - (800*lmu*lp*phi^2)/9 + 
 32*li2p*lmu*lp*phi^2 - 16*lmu^2*lp*phi^2 + (64*lmu^3*lp*phi^2)/3 - 
 28*li2p*lp^2*phi^2 + 16*lmu*lp^2*phi^2 - 16*lmu^2*lp^2*phi^2 + 
 (4*lp^3*phi^2)/3 - (16*lmu*lp^3*phi^2)/3 + (13*lp^4*phi^2)/3 - 
 (524*lpr*phi^2)/27 - 8*li2pr*lpr*phi^2 - 32*li3p*lpr*phi^2 + 
 24*li3pr*lpr*phi^2 - (800*lmu*lpr*phi^2)/9 + 32*li2pr*lmu*lpr*phi^2 - 
 16*lmu^2*lpr*phi^2 + (64*lmu^3*lpr*phi^2)/3 + 32*li2p*lp*lpr*phi^2 + 
 32*li2pr*lp*lpr*phi^2 - 4*lp^2*lpr*phi^2 + 16*lmu*lp^2*lpr*phi^2 - 
 (44*lp^3*lpr*phi^2)/3 - 28*li2pr*lpr^2*phi^2 + 16*lmu*lpr^2*phi^2 - 
 16*lmu^2*lpr^2*phi^2 - 4*lp*lpr^2*phi^2 + 16*lmu*lp*lpr^2*phi^2 + 
 24*lp^2*lpr^2*phi^2 + (4*lpr^3*phi^2)/3 - (16*lmu*lpr^3*phi^2)/3 - 
 (44*lp*lpr^3*phi^2)/3 + (13*lpr^4*phi^2)/3 - (305*ls*phi^2)/9 + 
 40*li3p*ls*phi^2 + 40*li3pr*ls*phi^2 - (584*lmu*ls*phi^2)/3 + 
 64*lmu^3*ls*phi^2 + (692*lp*ls*phi^2)/9 - 40*li2p*lp*ls*phi^2 + 
 40*lmu*lp*ls*phi^2 - 80*lmu^2*lp*ls*phi^2 - 16*lp^2*ls*phi^2 + 
 32*lmu*lp^2*ls*phi^2 + (20*lp^3*ls*phi^2)/3 + (692*lpr*ls*phi^2)/9 - 
 40*li2pr*lpr*ls*phi^2 + 40*lmu*lpr*ls*phi^2 - 80*lmu^2*lpr*ls*phi^2 - 
 20*lp^2*lpr*ls*phi^2 - 16*lpr^2*ls*phi^2 + 32*lmu*lpr^2*ls*phi^2 - 
 20*lp*lpr^2*ls*phi^2 + (20*lpr^3*ls*phi^2)/3 + (211*ls^2*phi^2)/3 - 
 120*lmu^2*ls^2*phi^2 - 22*lp*ls^2*phi^2 + 88*lmu*lp*ls^2*phi^2 - 
 16*lp^2*ls^2*phi^2 - 22*lpr*ls^2*phi^2 + 88*lmu*lpr*ls^2*phi^2 - 
 16*lpr^2*ls^2*phi^2 + 88*lmu*ls^3*phi^2 - (92*lp*ls^3*phi^2)/3 - 
 (92*lpr*ls^3*phi^2)/3 - 23*ls^4*phi^2 + 16313/(162*phir) - 
 (72*s22pr)/phir - (62*li3pr)/(3*phir) - (12*li4pr)/phir + 
 (844*lmu)/(27*phir) + (16*li3pr*lmu)/phir - (424*lmu^2)/(9*phir) - 
 (32*lmu^3)/(3*phir) + (16*lmu^4)/(3*phir) - (72*li3pr*lp)/phir - 
 (20*lp^2)/phir - (2279*lpr)/(54*phir) + (62*li2pr*lpr)/(3*phir) - 
 (72*li3p*lpr)/phir - (8*li3pr*lpr)/phir + (668*lmu*lpr)/(9*phir) - 
 (16*li2pr*lmu*lpr)/phir + (24*lmu^2*lpr)/phir - (64*lmu^3*lpr)/(3*phir) + 
 (72*li2p*lp*lpr)/phir + (72*li2pr*lp*lpr)/phir - (91*lpr^2)/(18*phir) + 
 (14*li2pr*lpr^2)/phir - (8*lmu*lpr^2)/phir + (24*lmu^2*lpr^2)/phir + 
 (31*lp*lpr^2)/(3*phir) - (8*lmu*lp*lpr^2)/phir + (54*lp^2*lpr^2)/phir - 
 (3*lpr^3)/phir - (8*lmu*lpr^3)/phir + (8*lp*lpr^3)/phir + lpr^4/(6*phir) - 
 (1297*ls)/(18*phir) - (20*li3pr*ls)/phir + (364*lmu*ls)/(3*phir) + 
 (48*lmu^2*ls)/phir - (32*lmu^3*ls)/phir - (479*lpr*ls)/(9*phir) + 
 (20*li2pr*lpr*ls)/phir - (60*lmu*lpr*ls)/phir + (80*lmu^2*lpr*ls)/phir + 
 (8*lpr^2*ls)/phir - (52*lmu*lpr^2*ls)/phir + (10*lp*lpr^2*ls)/phir + 
 (8*lpr^3*ls)/phir - (277*ls^2)/(6*phir) - (60*lmu*ls^2)/phir + 
 (60*lmu^2*ls^2)/phir + (33*lpr*ls^2)/phir - (88*lmu*lpr*ls^2)/phir + 
 (27*lpr^2*ls^2)/phir + (22*ls^3)/phir - (44*lmu*ls^3)/phir + 
 (92*lpr*ls^3)/(3*phir) + (23*ls^4)/(2*phir) + (2492*phir)/81 + 
 48*s22p*phir - 16*s22pr*phir - (107*li3p*phir)/3 + (59*li3pr*phir)/3 + 
 8*li4p*phir - 24*li4pr*phir - (2080*lmu*phir)/27 + 32*li3p*lmu*phir + 
 32*li3pr*lmu*phir - (728*lmu^2*phir)/9 + (32*lmu^4*phir)/3 + 
 (271*lp*phir)/36 + (107*li2p*lp*phir)/3 - 32*li3p*lp*phir + 
 32*li3pr*lp*phir + 30*lmu*lp*phir - 32*li2p*lmu*lp*phir + 20*lmu^2*lp*phir + 
 (265*lp^2*phir)/36 + 28*li2p*lp^2*phir - 22*lmu*lp^2*phir - 
 16*lmu^2*lp^2*phir + (lp^3*phir)/6 + (80*lmu*lp^3*phir)/3 - 9*lp^4*phir + 
 (3379*lpr*phir)/108 - (59*li2pr*lpr*phir)/3 + 32*li3p*lpr*phir - 
 16*li3pr*lpr*phir + (1330*lmu*lpr*phir)/9 - 32*li2pr*lmu*lpr*phir + 
 12*lmu^2*lpr*phir - (128*lmu^3*lpr*phir)/3 - 32*li2p*lp*lpr*phir - 
 32*li2pr*lp*lpr*phir + (107*lp^2*lpr*phir)/6 - 16*lmu*lp^2*lpr*phir + 
 (40*lp^3*lpr*phir)/3 - (265*lpr^2*phir)/36 + 28*li2pr*lpr^2*phir - 
 10*lmu*lpr^2*phir + 48*lmu^2*lpr^2*phir - (59*lp*lpr^2*phir)/6 - 
 16*lmu*lp*lpr^2*phir - 24*lp^2*lpr^2*phir - (17*lpr^3*phir)/6 - 
 16*lmu*lpr^3*phir + 16*lp*lpr^3*phir + (lpr^4*phir)/3 + (305*ls*phir)/9 - 
 40*li3p*ls*phir - 40*li3pr*ls*phir + (584*lmu*ls*phir)/3 - 
 64*lmu^3*ls*phir - (73*lp*ls*phir)/2 + 40*li2p*lp*ls*phir - 
 50*lmu*lp*ls*phir + (45*lp^2*ls*phir)/2 + 40*lmu*lp^2*ls*phir - 
 (88*lp^3*ls*phir)/3 - (2111*lpr*ls*phir)/18 + 40*li2pr*lpr*ls*phir - 
 30*lmu*lpr*ls*phir + 160*lmu^2*lpr*ls*phir + 20*lp^2*lpr*ls*phir + 
 (19*lpr^2*ls*phir)/2 - 104*lmu*lpr^2*ls*phir + 20*lp*lpr^2*ls*phir + 
 16*lpr^3*ls*phir - (211*ls^2*phir)/3 + 120*lmu^2*ls^2*phir + 
 (55*lp*ls^2*phir)/2 - 22*lp^2*ls^2*phir + (33*lpr*ls^2*phir)/2 - 
 176*lmu*lpr*ls^2*phir + 54*lpr^2*ls^2*phir - 88*lmu*ls^3*phir + 
 (184*lpr*ls^3*phir)/3 + 23*ls^4*phir - (2492*phir^2)/81 - 16*s22p*phir^2 - 
 16*s22pr*phir^2 + 8*li3p*phir^2 + 8*li3pr*phir^2 + 8*li4p*phir^2 + 
 8*li4pr*phir^2 + (2080*lmu*phir^2)/27 - 32*li3p*lmu*phir^2 - 
 32*li3pr*lmu*phir^2 + (728*lmu^2*phir^2)/9 - (32*lmu^4*phir^2)/3 - 
 (524*lp*phir^2)/27 - 8*li2p*lp*phir^2 + 24*li3p*lp*phir^2 - 
 32*li3pr*lp*phir^2 - (800*lmu*lp*phir^2)/9 + 32*li2p*lmu*lp*phir^2 - 
 16*lmu^2*lp*phir^2 + (64*lmu^3*lp*phir^2)/3 - 28*li2p*lp^2*phir^2 + 
 16*lmu*lp^2*phir^2 - 16*lmu^2*lp^2*phir^2 + (4*lp^3*phir^2)/3 - 
 (16*lmu*lp^3*phir^2)/3 + (13*lp^4*phir^2)/3 - (524*lpr*phir^2)/27 - 
 8*li2pr*lpr*phir^2 - 32*li3p*lpr*phir^2 + 24*li3pr*lpr*phir^2 - 
 (800*lmu*lpr*phir^2)/9 + 32*li2pr*lmu*lpr*phir^2 - 16*lmu^2*lpr*phir^2 + 
 (64*lmu^3*lpr*phir^2)/3 + 32*li2p*lp*lpr*phir^2 + 32*li2pr*lp*lpr*phir^2 - 
 4*lp^2*lpr*phir^2 + 16*lmu*lp^2*lpr*phir^2 - (44*lp^3*lpr*phir^2)/3 - 
 28*li2pr*lpr^2*phir^2 + 16*lmu*lpr^2*phir^2 - 16*lmu^2*lpr^2*phir^2 - 
 4*lp*lpr^2*phir^2 + 16*lmu*lp*lpr^2*phir^2 + 24*lp^2*lpr^2*phir^2 + 
 (4*lpr^3*phir^2)/3 - (16*lmu*lpr^3*phir^2)/3 - (44*lp*lpr^3*phir^2)/3 + 
 (13*lpr^4*phir^2)/3 - (305*ls*phir^2)/9 + 40*li3p*ls*phir^2 + 
 40*li3pr*ls*phir^2 - (584*lmu*ls*phir^2)/3 + 64*lmu^3*ls*phir^2 + 
 (692*lp*ls*phir^2)/9 - 40*li2p*lp*ls*phir^2 + 40*lmu*lp*ls*phir^2 - 
 80*lmu^2*lp*ls*phir^2 - 16*lp^2*ls*phir^2 + 32*lmu*lp^2*ls*phir^2 + 
 (20*lp^3*ls*phir^2)/3 + (692*lpr*ls*phir^2)/9 - 40*li2pr*lpr*ls*phir^2 + 
 40*lmu*lpr*ls*phir^2 - 80*lmu^2*lpr*ls*phir^2 - 20*lp^2*lpr*ls*phir^2 - 
 16*lpr^2*ls*phir^2 + 32*lmu*lpr^2*ls*phir^2 - 20*lp*lpr^2*ls*phir^2 + 
 (20*lpr^3*ls*phir^2)/3 + (211*ls^2*phir^2)/3 - 120*lmu^2*ls^2*phir^2 - 
 22*lp*ls^2*phir^2 + 88*lmu*lp*ls^2*phir^2 - 16*lp^2*ls^2*phir^2 - 
 22*lpr*ls^2*phir^2 + 88*lmu*lpr*ls^2*phir^2 - 16*lpr^2*ls^2*phir^2 + 
 88*lmu*ls^3*phir^2 - (92*lp*ls^3*phir^2)/3 - (92*lpr*ls^3*phir^2)/3 - 
 23*ls^4*phir^2 - (7562*z2)/9 - (752*lmu*z2)/3 + 448*lmu^2*z2 + 
 (562*lp*z2)/3 - 512*lmu*lp*z2 + 240*lp^2*z2 + (562*lpr*z2)/3 - 
 512*lmu*lpr*z2 + 240*lpr^2*z2 + (398*ls*z2)/3 - 1056*lmu*ls*z2 + 
 564*lp*ls*z2 + 564*lpr*ls*z2 + 576*ls^2*z2 + (2678*z2)/(9*phi) - 
 (48*li2p*z2)/phi + (392*lmu*z2)/(3*phi) - (112*lmu^2*z2)/phi - 
 (96*lp*z2)/phi + (208*lmu*lp*z2)/phi - (88*lp^2*z2)/phi - 
 (48*lp*lpr*z2)/phi - (338*ls*z2)/(3*phi) + (264*lmu*ls*z2)/phi - 
 (228*lp*ls*z2)/phi - (144*ls^2*z2)/phi + (1480*phi*z2)/9 + 32*li2p*phi*z2 + 
 128*li2pr*phi*z2 - (752*lmu*phi*z2)/3 - 224*lmu^2*phi*z2 + 130*lp*phi*z2 + 
 416*lmu*lp*phi*z2 - 176*lp^2*phi*z2 - (38*lpr*phi*z2)/3 + 
 192*lmu*lpr*phi*z2 + 160*lp*lpr*phi*z2 - 128*lpr^2*phi*z2 + 
 (1088*ls*phi*z2)/3 + 528*lmu*ls*phi*z2 - 456*lp*ls*phi*z2 - 
 216*lpr*ls*phi*z2 - 288*ls^2*phi*z2 - (1480*phi^2*z2)/9 - 80*li2p*phi^2*z2 - 
 80*li2pr*phi^2*z2 + (752*lmu*phi^2*z2)/3 + 224*lmu^2*phi^2*z2 - 
 (176*lp*phi^2*z2)/3 - 304*lmu*lp*phi^2*z2 + 152*lp^2*phi^2*z2 - 
 (176*lpr*phi^2*z2)/3 - 304*lmu*lpr*phi^2*z2 - 160*lp*lpr*phi^2*z2 + 
 152*lpr^2*phi^2*z2 - (1088*ls*phi^2*z2)/3 - 528*lmu*ls*phi^2*z2 + 
 336*lp*ls*phi^2*z2 + 336*lpr*ls*phi^2*z2 + 288*ls^2*phi^2*z2 + 
 (2678*z2)/(9*phir) - (48*li2pr*z2)/phir + (392*lmu*z2)/(3*phir) - 
 (112*lmu^2*z2)/phir - (96*lpr*z2)/phir + (208*lmu*lpr*z2)/phir - 
 (48*lp*lpr*z2)/phir - (88*lpr^2*z2)/phir - (338*ls*z2)/(3*phir) + 
 (264*lmu*ls*z2)/phir - (228*lpr*ls*z2)/phir - (144*ls^2*z2)/phir + 
 (1480*phir*z2)/9 + 128*li2p*phir*z2 + 32*li2pr*phir*z2 - 
 (752*lmu*phir*z2)/3 - 224*lmu^2*phir*z2 - (38*lp*phir*z2)/3 + 
 192*lmu*lp*phir*z2 - 128*lp^2*phir*z2 + 130*lpr*phir*z2 + 
 416*lmu*lpr*phir*z2 + 160*lp*lpr*phir*z2 - 176*lpr^2*phir*z2 + 
 (1088*ls*phir*z2)/3 + 528*lmu*ls*phir*z2 - 216*lp*ls*phir*z2 - 
 456*lpr*ls*phir*z2 - 288*ls^2*phir*z2 - (1480*phir^2*z2)/9 - 
 80*li2p*phir^2*z2 - 80*li2pr*phir^2*z2 + (752*lmu*phir^2*z2)/3 + 
 224*lmu^2*phir^2*z2 - (176*lp*phir^2*z2)/3 - 304*lmu*lp*phir^2*z2 + 
 152*lp^2*phir^2*z2 - (176*lpr*phir^2*z2)/3 - 304*lmu*lpr*phir^2*z2 - 
 160*lp*lpr*phir^2*z2 + 152*lpr^2*phir^2*z2 - (1088*ls*phir^2*z2)/3 - 
 528*lmu*ls*phir^2*z2 + 336*lp*ls*phir^2*z2 + 336*lpr*ls*phir^2*z2 + 
 288*ls^2*phir^2*z2 - 64*z2^2 + (206*z2^2)/(5*phi) - (92*phi*z2^2)/5 + 
 (92*phi^2*z2^2)/5 + (206*z2^2)/(5*phir) - (92*phir*z2^2)/5 + 
 (92*phir^2*z2^2)/5 - (1028*z3)/9 + 480*lmu*z3 - 360*lp*z3 - 360*lpr*z3 - 
 456*ls*z3 + (584*z3)/(9*phi) - (112*lmu*z3)/phi + (152*lp*z3)/phi + 
 (72*lpr*z3)/phi + (104*ls*z3)/phi - (248*phi*z3)/9 - 256*lmu*phi*z3 + 
 128*lp*phi*z3 + 16*lpr*phi*z3 + 248*ls*phi*z3 + (248*phi^2*z3)/9 + 
 256*lmu*phi^2*z3 - 72*lp*phi^2*z3 - 72*lpr*phi^2*z3 - 248*ls*phi^2*z3 + 
 (584*z3)/(9*phir) - (112*lmu*z3)/phir + (72*lp*z3)/phir + 
 (152*lpr*z3)/phir + (104*ls*z3)/phir - (248*phir*z3)/9 - 256*lmu*phir*z3 + 
 16*lp*phir*z3 + 128*lpr*phir*z3 + 248*ls*phir*z3 + (248*phir^2*z3)/9 + 
 256*lmu*phir^2*z3 - 72*lp*phir^2*z3 - 72*lpr*phir^2*z3 - 248*ls*phir^2*z3 + 
 m2os^2*(-11893/36 - (2752*li3p)/3 - (2752*li3pr)/3 - 840*li4p - 840*li4pr + 
   1156*lmu + 88*lmu^2 - 548*lp + (2752*li2p*lp)/3 + 752*li3p*lp - 
   44*lmu*lp - (473*lp^2)/3 - 332*li2p*lp^2 - (8*lp^3)/9 + (61*lp^4)/3 - 
   548*lpr + (2752*li2pr*lpr)/3 + 752*li3pr*lpr - 44*lmu*lpr + 
   (1376*lp^2*lpr)/3 - 96*lp^3*lpr - (473*lpr^2)/3 - 332*li2pr*lpr^2 + 
   (1376*lp*lpr^2)/3 - (8*lpr^3)/9 - 96*lp*lpr^3 + (61*lpr^4)/3 + 
   (102929*ls)/18 + 176*li3p*ls + 176*li3pr*ls + 508*lmu*ls - 1648*lmu^2*ls + 
   (500*lp*ls)/3 - 176*li2p*lp*ls + 824*lmu*lp*ls + 98*lp^2*ls + 
   (88*lp^3*ls)/3 + (500*lpr*ls)/3 - 176*li2pr*lpr*ls + 824*lmu*lpr*ls - 
   88*lp^2*lpr*ls + 98*lpr^2*ls - 88*lp*lpr^2*ls + (88*lpr^3*ls)/3 - 
   (31949*ls^2)/18 + 1896*lmu*ls^2 + 448*lmu^2*ls^2 - (628*lp*ls^2)/3 - 
   224*lmu*lp*ls^2 + 22*lp^2*ls^2 - (628*lpr*ls^2)/3 - 224*lmu*lpr*ls^2 + 
   22*lpr^2*ls^2 - 249*ls^3 - (2464*lmu*ls^3)/3 + (448*lp*ls^3)/3 + 
   (448*lpr*ls^3)/3 + (1004*ls^4)/3 + 1475/(36*phi^3) + (24*li3p)/phi^3 - 
   (160*li3pr)/phi^3 + (24*li4p)/phi^3 - (8*lmu)/phi^3 + (4*lmu^2)/phi^3 + 
   (206*lp)/(9*phi^3) - (24*li2p*lp)/phi^3 - (24*li3p*lp)/phi^3 + 
   (16*lmu^2*lp)/phi^3 - (25*lp^2)/(6*phi^3) + (12*li2p*lp^2)/phi^3 - 
   (20*lmu*lp^2)/phi^3 - (8*lp^3)/phi^3 - lp^4/phi^3 + 
   (160*li2pr*lpr)/phi^3 - (12*lp^2*lpr)/phi^3 + (4*lp^3*lpr)/phi^3 + 
   (60*lpr^2)/phi^3 + (80*lp*lpr^2)/phi^3 + (160*lpr^3)/(3*phi^3) + 
   (512*ls)/(9*phi^3) - (8*li3p*ls)/phi^3 - (6*lmu*ls)/phi^3 + 
   (16*lmu^2*ls)/phi^3 + (80*lp*ls)/(3*phi^3) + (8*li2p*lp*ls)/phi^3 - 
   (56*lmu*lp*ls)/phi^3 + (5*lp^2*ls)/phi^3 - (4*lp^3*ls)/(3*phi^3) + 
   (4*lp^2*lpr*ls)/phi^3 + (80*lpr^2*ls)/phi^3 + (191*ls^2)/(6*phi^3) - 
   (36*lmu*ls^2)/phi^3 + (36*lp*ls^2)/phi^3 + (23*ls^3)/phi^3 - 
   ls^4/(3*phi^3) - 10627/(324*phi^2) - (64*s22p)/phi^2 - 
   (554*li3p)/(3*phi^2) - (136*li3pr)/phi^2 - (128*li4p)/phi^2 + 
   (3074*lmu)/(27*phi^2) - (128*li3p*lmu)/phi^2 + (172*lmu^2)/(9*phi^2) - 
   (128*lmu^3)/(3*phi^2) - (64*lmu^4)/(3*phi^2) + (2938*lp)/(27*phi^2) + 
   (554*li2p*lp)/(3*phi^2) + (256*li3p*lp)/phi^2 - (64*li3pr*lp)/phi^2 + 
   (1960*lmu*lp)/(9*phi^2) + (128*li2p*lmu*lp)/phi^2 + (200*lmu^2*lp)/phi^2 + 
   (256*lmu^3*lp)/(3*phi^2) - (764*lp^2)/(3*phi^2) - (192*li2p*lp^2)/phi^2 - 
   (176*lmu*lp^2)/phi^2 - (64*lmu^2*lp^2)/phi^2 + (151*lp^3)/(3*phi^2) - 
   (64*lmu*lp^3)/(3*phi^2) + (24*lp^4)/phi^2 + (280*lpr)/phi^2 + 
   (136*li2pr*lpr)/phi^2 - (64*li3p*lpr)/phi^2 + (64*li2p*lp*lpr)/phi^2 + 
   (64*li2pr*lp*lpr)/phi^2 + (277*lp^2*lpr)/(3*phi^2) + 
   (64*lmu*lp^2*lpr)/phi^2 - (256*lp^3*lpr)/(3*phi^2) + 
   (500*lpr^2)/(3*phi^2) - (8*lmu*lpr^2)/phi^2 + (68*lp*lpr^2)/phi^2 + 
   (48*lp^2*lpr^2)/phi^2 + (164*lpr^3)/(3*phi^2) - (251*ls)/(9*phi^2) + 
   (224*li3p*ls)/phi^2 + (266*lmu*ls)/(3*phi^2) + (232*lmu^2*ls)/phi^2 + 
   (128*lmu^3*ls)/phi^2 - (3565*lp*ls)/(9*phi^2) - (224*li2p*lp*ls)/phi^2 - 
   (540*lmu*lp*ls)/phi^2 - (320*lmu^2*lp*ls)/phi^2 + 
   (746*lp^2*ls)/(3*phi^2) + (128*lmu*lp^2*ls)/phi^2 + 
   (112*lp^3*ls)/(3*phi^2) + (160*lpr*ls)/phi^2 - (112*lp^2*lpr*ls)/phi^2 + 
   (82*lpr^2*ls)/phi^2 - (1300*ls^2)/(9*phi^2) - (364*lmu*ls^2)/phi^2 - 
   (272*lmu^2*ls^2)/phi^2 + (1045*lp*ls^2)/(3*phi^2) + 
   (384*lmu*lp*ls^2)/phi^2 - (64*lp^2*ls^2)/phi^2 + (150*ls^3)/phi^2 + 
   (704*lmu*ls^3)/(3*phi^2) - (144*lp*ls^3)/phi^2 - (200*ls^4)/(3*phi^2) + 
   35723/(36*phi) + (96*s22p)/phi - (6*li3p)/phi - (372*li3pr)/phi - 
   (120*li4p)/phi - (320*lmu)/phi - (44*lmu^2)/phi + (8804*lp)/(9*phi) + 
   (6*li2p*lp)/phi + (48*li3p*lp)/phi + (96*li3pr*lp)/phi - (76*lmu*lp)/phi - 
   (56*lmu^2*lp)/phi + (1229*lp^2)/(3*phi) + (12*li2p*lp^2)/phi + 
   (88*lmu*lp^2)/phi + (169*lp^3)/(3*phi) - (3*lp^4)/phi + 
   (1228*lpr)/(3*phi) + (372*li2pr*lpr)/phi + (96*li3p*lpr)/phi - 
   (16*lmu*lpr)/phi - (96*li2p*lp*lpr)/phi - (96*li2pr*lp*lpr)/phi + 
   (3*lp^2*lpr)/phi + (16*lp^3*lpr)/phi + (1067*lpr^2)/(3*phi) + 
   (4*lmu*lpr^2)/phi + (186*lp*lpr^2)/phi - (72*lp^2*lpr^2)/phi + 
   (340*lpr^3)/(3*phi) - (3928*ls)/(9*phi) - (302*lmu*ls)/phi + 
   (160*lmu^2*ls)/phi + (1261*lp*ls)/(3*phi) - (20*lmu*lp*ls)/phi + 
   (12*lp^2*ls)/phi + (244*lpr*ls)/phi + (171*lpr^2*ls)/phi + 
   (2047*ls^2)/(6*phi) - (20*lmu*ls^2)/phi - (48*lmu^2*ls^2)/phi - 
   (143*lp*ls^2)/phi + (48*lmu*lp*ls^2)/phi - (6*lp^2*ls^2)/phi - 
   (421*ls^3)/(3*phi) + (88*lmu*ls^3)/phi - (32*lp*ls^3)/phi - 
   (35*ls^4)/phi - (11123*phi)/18 + (3896*li3p*phi)/3 - (440*li3pr*phi)/3 + 
   888*li4p*phi - 504*li4pr*phi - 856*lmu*phi - 272*lmu^2*phi + 
   (2066*lp*phi)/3 - (3896*li2p*lp*phi)/3 - 808*li3p*lp*phi + 
   184*lmu*lp*phi + 202*lp^2*phi + 364*li2p*lp^2*phi + (1660*lp^3*phi)/9 - 
   (71*lp^4*phi)/3 - (986*lpr*phi)/3 + (440*li2pr*lpr*phi)/3 + 
   424*li3pr*lpr*phi + 88*lmu*lpr*phi - (1948*lp^2*lpr*phi)/3 + 
   108*lp^3*lpr*phi - 202*lpr^2*phi - 172*li2pr*lpr^2*phi + 
   (220*lp*lpr^2*phi)/3 + (68*lpr^3*phi)/9 - 44*lp*lpr^3*phi + 
   (23*lpr^4*phi)/3 - (42917*ls*phi)/9 - 160*li3p*ls*phi + 160*li3pr*ls*phi + 
   1240*lmu*ls*phi + 1568*lmu^2*ls*phi - (1052*lp*ls*phi)/3 + 
   160*li2p*lp*ls*phi - 1312*lmu*lp*ls*phi + 68*lp^2*ls*phi - 
   (80*lp^3*ls*phi)/3 + (572*lpr*ls*phi)/3 - 160*li2pr*lpr*ls*phi - 
   256*lmu*lpr*ls*phi + 80*lp^2*lpr*ls*phi - 68*lpr^2*ls*phi - 
   80*lp*lpr^2*ls*phi + (80*lpr^3*ls*phi)/3 + (1315*ls^2*phi)/3 - 
   2352*lmu*ls^2*phi - 384*lmu^2*ls^2*phi + (1700*lp*ls^2*phi)/3 + 
   328*lmu*lp*ls^2*phi - 20*lp^2*ls^2*phi + (364*lpr*ls^2*phi)/3 + 
   56*lmu*lpr*ls^2*phi + 20*lpr^2*ls^2*phi + (2294*ls^3*phi)/3 + 
   704*lmu*ls^3*phi - (656*lp*ls^3*phi)/3 - (112*lpr*ls^3*phi)/3 - 
   288*ls^4*phi + (11123*phi^2)/18 - 576*li3p*phi^2 - 576*li3pr*phi^2 - 
   192*li4p*phi^2 - 192*li4pr*phi^2 + 856*lmu*phi^2 + 272*lmu^2*phi^2 - 
   180*lp*phi^2 + 576*li2p*lp*phi^2 + 192*li3p*lp*phi^2 - 136*lmu*lp*phi^2 - 
   96*li2p*lp^2*phi^2 - 96*lp^3*phi^2 + 8*lp^4*phi^2 - 180*lpr*phi^2 + 
   576*li2pr*lpr*phi^2 + 192*li3pr*lpr*phi^2 - 136*lmu*lpr*phi^2 + 
   288*lp^2*lpr*phi^2 - 32*lp^3*lpr*phi^2 - 96*li2pr*lpr^2*phi^2 + 
   288*lp*lpr^2*phi^2 - 96*lpr^3*phi^2 - 32*lp*lpr^3*phi^2 + 8*lpr^4*phi^2 + 
   (42917*ls*phi^2)/9 - 1240*lmu*ls*phi^2 - 1568*lmu^2*ls*phi^2 + 
   80*lp*ls*phi^2 + 784*lmu*lp*ls*phi^2 + 80*lpr*ls*phi^2 + 
   784*lmu*lpr*ls*phi^2 - (1315*ls^2*phi^2)/3 + 2352*lmu*ls^2*phi^2 + 
   384*lmu^2*ls^2*phi^2 - 344*lp*ls^2*phi^2 - 192*lmu*lp*ls^2*phi^2 - 
   344*lpr*ls^2*phi^2 - 192*lmu*lpr*ls^2*phi^2 - (2294*ls^3*phi^2)/3 - 
   704*lmu*ls^3*phi^2 + 128*lp*ls^3*phi^2 + 128*lpr*ls^3*phi^2 + 
   288*ls^4*phi^2 + 1475/(36*phir^3) - (160*li3p)/phir^3 + 
   (24*li3pr)/phir^3 + (24*li4pr)/phir^3 - (8*lmu)/phir^3 + 
   (4*lmu^2)/phir^3 + (160*li2p*lp)/phir^3 + (60*lp^2)/phir^3 + 
   (160*lp^3)/(3*phir^3) + (206*lpr)/(9*phir^3) - (24*li2pr*lpr)/phir^3 - 
   (24*li3pr*lpr)/phir^3 + (16*lmu^2*lpr)/phir^3 + (80*lp^2*lpr)/phir^3 - 
   (25*lpr^2)/(6*phir^3) + (12*li2pr*lpr^2)/phir^3 - (20*lmu*lpr^2)/phir^3 - 
   (12*lp*lpr^2)/phir^3 - (8*lpr^3)/phir^3 + (4*lp*lpr^3)/phir^3 - 
   lpr^4/phir^3 + (512*ls)/(9*phir^3) - (8*li3pr*ls)/phir^3 - 
   (6*lmu*ls)/phir^3 + (16*lmu^2*ls)/phir^3 + (80*lp^2*ls)/phir^3 + 
   (80*lpr*ls)/(3*phir^3) + (8*li2pr*lpr*ls)/phir^3 - 
   (56*lmu*lpr*ls)/phir^3 + (5*lpr^2*ls)/phir^3 + (4*lp*lpr^2*ls)/phir^3 - 
   (4*lpr^3*ls)/(3*phir^3) + (191*ls^2)/(6*phir^3) - (36*lmu*ls^2)/phir^3 + 
   (36*lpr*ls^2)/phir^3 + (23*ls^3)/phir^3 - ls^4/(3*phir^3) - 
   10627/(324*phir^2) - (64*s22pr)/phir^2 - (136*li3p)/phir^2 - 
   (554*li3pr)/(3*phir^2) - (128*li4pr)/phir^2 + (3074*lmu)/(27*phir^2) - 
   (128*li3pr*lmu)/phir^2 + (172*lmu^2)/(9*phir^2) - (128*lmu^3)/(3*phir^2) - 
   (64*lmu^4)/(3*phir^2) + (280*lp)/phir^2 + (136*li2p*lp)/phir^2 - 
   (64*li3pr*lp)/phir^2 + (500*lp^2)/(3*phir^2) - (8*lmu*lp^2)/phir^2 + 
   (164*lp^3)/(3*phir^2) + (2938*lpr)/(27*phir^2) + 
   (554*li2pr*lpr)/(3*phir^2) - (64*li3p*lpr)/phir^2 + 
   (256*li3pr*lpr)/phir^2 + (1960*lmu*lpr)/(9*phir^2) + 
   (128*li2pr*lmu*lpr)/phir^2 + (200*lmu^2*lpr)/phir^2 + 
   (256*lmu^3*lpr)/(3*phir^2) + (64*li2p*lp*lpr)/phir^2 + 
   (64*li2pr*lp*lpr)/phir^2 + (68*lp^2*lpr)/phir^2 - (764*lpr^2)/(3*phir^2) - 
   (192*li2pr*lpr^2)/phir^2 - (176*lmu*lpr^2)/phir^2 - 
   (64*lmu^2*lpr^2)/phir^2 + (277*lp*lpr^2)/(3*phir^2) + 
   (64*lmu*lp*lpr^2)/phir^2 + (48*lp^2*lpr^2)/phir^2 + 
   (151*lpr^3)/(3*phir^2) - (64*lmu*lpr^3)/(3*phir^2) - 
   (256*lp*lpr^3)/(3*phir^2) + (24*lpr^4)/phir^2 - (251*ls)/(9*phir^2) + 
   (224*li3pr*ls)/phir^2 + (266*lmu*ls)/(3*phir^2) + (232*lmu^2*ls)/phir^2 + 
   (128*lmu^3*ls)/phir^2 + (160*lp*ls)/phir^2 + (82*lp^2*ls)/phir^2 - 
   (3565*lpr*ls)/(9*phir^2) - (224*li2pr*lpr*ls)/phir^2 - 
   (540*lmu*lpr*ls)/phir^2 - (320*lmu^2*lpr*ls)/phir^2 + 
   (746*lpr^2*ls)/(3*phir^2) + (128*lmu*lpr^2*ls)/phir^2 - 
   (112*lp*lpr^2*ls)/phir^2 + (112*lpr^3*ls)/(3*phir^2) - 
   (1300*ls^2)/(9*phir^2) - (364*lmu*ls^2)/phir^2 - (272*lmu^2*ls^2)/phir^2 + 
   (1045*lpr*ls^2)/(3*phir^2) + (384*lmu*lpr*ls^2)/phir^2 - 
   (64*lpr^2*ls^2)/phir^2 + (150*ls^3)/phir^2 + (704*lmu*ls^3)/(3*phir^2) - 
   (144*lpr*ls^3)/phir^2 - (200*ls^4)/(3*phir^2) + 35723/(36*phir) + 
   (96*s22pr)/phir - (372*li3p)/phir - (6*li3pr)/phir - (120*li4pr)/phir - 
   (320*lmu)/phir - (44*lmu^2)/phir + (1228*lp)/(3*phir) + 
   (372*li2p*lp)/phir + (96*li3pr*lp)/phir - (16*lmu*lp)/phir + 
   (1067*lp^2)/(3*phir) + (4*lmu*lp^2)/phir + (340*lp^3)/(3*phir) + 
   (8804*lpr)/(9*phir) + (6*li2pr*lpr)/phir + (96*li3p*lpr)/phir + 
   (48*li3pr*lpr)/phir - (76*lmu*lpr)/phir - (56*lmu^2*lpr)/phir - 
   (96*li2p*lp*lpr)/phir - (96*li2pr*lp*lpr)/phir + (186*lp^2*lpr)/phir + 
   (1229*lpr^2)/(3*phir) + (12*li2pr*lpr^2)/phir + (88*lmu*lpr^2)/phir + 
   (3*lp*lpr^2)/phir - (72*lp^2*lpr^2)/phir + (169*lpr^3)/(3*phir) + 
   (16*lp*lpr^3)/phir - (3*lpr^4)/phir - (3928*ls)/(9*phir) - 
   (302*lmu*ls)/phir + (160*lmu^2*ls)/phir + (244*lp*ls)/phir + 
   (171*lp^2*ls)/phir + (1261*lpr*ls)/(3*phir) - (20*lmu*lpr*ls)/phir + 
   (12*lpr^2*ls)/phir + (2047*ls^2)/(6*phir) - (20*lmu*ls^2)/phir - 
   (48*lmu^2*ls^2)/phir - (143*lpr*ls^2)/phir + (48*lmu*lpr*ls^2)/phir - 
   (6*lpr^2*ls^2)/phir - (421*ls^3)/(3*phir) + (88*lmu*ls^3)/phir - 
   (32*lpr*ls^3)/phir - (35*ls^4)/phir - (11123*phir)/18 - 
   (440*li3p*phir)/3 + (3896*li3pr*phir)/3 - 504*li4p*phir + 888*li4pr*phir - 
   856*lmu*phir - 272*lmu^2*phir - (986*lp*phir)/3 + (440*li2p*lp*phir)/3 + 
   424*li3p*lp*phir + 88*lmu*lp*phir - 202*lp^2*phir - 172*li2p*lp^2*phir + 
   (68*lp^3*phir)/9 + (23*lp^4*phir)/3 + (2066*lpr*phir)/3 - 
   (3896*li2pr*lpr*phir)/3 - 808*li3pr*lpr*phir + 184*lmu*lpr*phir + 
   (220*lp^2*lpr*phir)/3 - 44*lp^3*lpr*phir + 202*lpr^2*phir + 
   364*li2pr*lpr^2*phir - (1948*lp*lpr^2*phir)/3 + (1660*lpr^3*phir)/9 + 
   108*lp*lpr^3*phir - (71*lpr^4*phir)/3 - (42917*ls*phir)/9 + 
   160*li3p*ls*phir - 160*li3pr*ls*phir + 1240*lmu*ls*phir + 
   1568*lmu^2*ls*phir + (572*lp*ls*phir)/3 - 160*li2p*lp*ls*phir - 
   256*lmu*lp*ls*phir - 68*lp^2*ls*phir + (80*lp^3*ls*phir)/3 - 
   (1052*lpr*ls*phir)/3 + 160*li2pr*lpr*ls*phir - 1312*lmu*lpr*ls*phir - 
   80*lp^2*lpr*ls*phir + 68*lpr^2*ls*phir + 80*lp*lpr^2*ls*phir - 
   (80*lpr^3*ls*phir)/3 + (1315*ls^2*phir)/3 - 2352*lmu*ls^2*phir - 
   384*lmu^2*ls^2*phir + (364*lp*ls^2*phir)/3 + 56*lmu*lp*ls^2*phir + 
   20*lp^2*ls^2*phir + (1700*lpr*ls^2*phir)/3 + 328*lmu*lpr*ls^2*phir - 
   20*lpr^2*ls^2*phir + (2294*ls^3*phir)/3 + 704*lmu*ls^3*phir - 
   (112*lp*ls^3*phir)/3 - (656*lpr*ls^3*phir)/3 - 288*ls^4*phir + 
   (11123*phir^2)/18 - 576*li3p*phir^2 - 576*li3pr*phir^2 - 192*li4p*phir^2 - 
   192*li4pr*phir^2 + 856*lmu*phir^2 + 272*lmu^2*phir^2 - 180*lp*phir^2 + 
   576*li2p*lp*phir^2 + 192*li3p*lp*phir^2 - 136*lmu*lp*phir^2 - 
   96*li2p*lp^2*phir^2 - 96*lp^3*phir^2 + 8*lp^4*phir^2 - 180*lpr*phir^2 + 
   576*li2pr*lpr*phir^2 + 192*li3pr*lpr*phir^2 - 136*lmu*lpr*phir^2 + 
   288*lp^2*lpr*phir^2 - 32*lp^3*lpr*phir^2 - 96*li2pr*lpr^2*phir^2 + 
   288*lp*lpr^2*phir^2 - 96*lpr^3*phir^2 - 32*lp*lpr^3*phir^2 + 
   8*lpr^4*phir^2 + (42917*ls*phir^2)/9 - 1240*lmu*ls*phir^2 - 
   1568*lmu^2*ls*phir^2 + 80*lp*ls*phir^2 + 784*lmu*lp*ls*phir^2 + 
   80*lpr*ls*phir^2 + 784*lmu*lpr*ls*phir^2 - (1315*ls^2*phir^2)/3 + 
   2352*lmu*ls^2*phir^2 + 384*lmu^2*ls^2*phir^2 - 344*lp*ls^2*phir^2 - 
   192*lmu*lp*ls^2*phir^2 - 344*lpr*ls^2*phir^2 - 192*lmu*lpr*ls^2*phir^2 - 
   (2294*ls^3*phir^2)/3 - 704*lmu*ls^3*phir^2 + 128*lp*ls^3*phir^2 + 
   128*lpr*ls^3*phir^2 + 288*ls^4*phir^2 - (14711*z2)/9 + 96*li2p*z2 + 
   96*li2pr*z2 - 14336*lmu*z2 + 896*lmu^2*z2 + (13612*lp*z2)/3 - 
   448*lmu*lp*z2 - 4*lp^2*z2 + (13612*lpr*z2)/3 - 448*lmu*lpr*z2 + 
   192*lp*lpr*z2 - 4*lpr^2*z2 + 9222*ls*z2 + 4928*lmu*ls*z2 - 1664*lp*ls*z2 - 
   1664*lpr*ls*z2 - 6368*ls^2*z2 - (400*z2)/(3*phi^3) + (8*lmu*z2)/phi^3 - 
   (12*lp*z2)/phi^3 - (24*lp^2*z2)/phi^3 + (160*lpr*z2)/phi^3 - 
   (14*ls*z2)/phi^3 - (48*lp*ls*z2)/phi^3 - (24*ls^2*z2)/phi^3 - 
   (385*z2)/(9*phi^2) - (384*li2p*z2)/phi^2 + (976*lmu*z2)/(3*phi^2) + 
   (384*lmu^2*z2)/phi^2 - (1792*lp*z2)/(3*phi^2) - (1152*lmu*lp*z2)/phi^2 + 
   (664*lp^2*z2)/phi^2 + (192*lpr*z2)/phi^2 - (384*lp*lpr*z2)/phi^2 - 
   (2554*ls*z2)/(3*phi^2) - (1408*lmu*ls*z2)/phi^2 + (1680*lp*ls*z2)/phi^2 + 
   (1048*ls^2*z2)/phi^2 - (1090*z2)/(3*phi) - (96*li2p*z2)/phi + 
   (2056*lmu*z2)/phi - (96*lmu^2*z2)/phi - (856*lp*z2)/phi + 
   (96*lmu*lp*z2)/phi + (12*lp^2*z2)/phi + (320*lpr*z2)/phi - 
   (96*lp*lpr*z2)/phi - (504*ls*z2)/phi - (528*lmu*ls*z2)/phi + 
   (288*lp*ls*z2)/phi + (672*ls^2*z2)/phi + (26938*phi*z2)/3 - 
   336*li2p*phi*z2 - 432*li2pr*phi*z2 + 12544*lmu*phi*z2 - 768*lmu^2*phi*z2 - 
   (19400*lp*phi*z2)/3 + 656*lmu*lp*phi*z2 + 128*lp^2*phi*z2 - 
   (7048*lpr*phi*z2)/3 + 112*lmu*lpr*phi*z2 - 768*lp*lpr*phi*z2 + 
   256*lpr^2*phi*z2 - 11852*ls*phi*z2 - 4224*lmu*ls*phi*z2 + 
   2632*lp*ls*phi*z2 + 824*lpr*ls*phi*z2 + 5472*ls^2*phi*z2 - 
   (26938*phi^2*z2)/3 + 384*li2p*phi^2*z2 + 384*li2pr*phi^2*z2 - 
   12544*lmu*phi^2*z2 + 768*lmu^2*phi^2*z2 + 4408*lp*phi^2*z2 - 
   384*lmu*lp*phi^2*z2 - 192*lp^2*phi^2*z2 + 4408*lpr*phi^2*z2 - 
   384*lmu*lpr*phi^2*z2 + 768*lp*lpr*phi^2*z2 - 192*lpr^2*phi^2*z2 + 
   11852*ls*phi^2*z2 + 4224*lmu*ls*phi^2*z2 - 1728*lp*ls*phi^2*z2 - 
   1728*lpr*ls*phi^2*z2 - 5472*ls^2*phi^2*z2 - (400*z2)/(3*phir^3) + 
   (8*lmu*z2)/phir^3 + (160*lp*z2)/phir^3 - (12*lpr*z2)/phir^3 - 
   (24*lpr^2*z2)/phir^3 - (14*ls*z2)/phir^3 - (48*lpr*ls*z2)/phir^3 - 
   (24*ls^2*z2)/phir^3 - (385*z2)/(9*phir^2) - (384*li2pr*z2)/phir^2 + 
   (976*lmu*z2)/(3*phir^2) + (384*lmu^2*z2)/phir^2 + (192*lp*z2)/phir^2 - 
   (1792*lpr*z2)/(3*phir^2) - (1152*lmu*lpr*z2)/phir^2 - 
   (384*lp*lpr*z2)/phir^2 + (664*lpr^2*z2)/phir^2 - (2554*ls*z2)/(3*phir^2) - 
   (1408*lmu*ls*z2)/phir^2 + (1680*lpr*ls*z2)/phir^2 + 
   (1048*ls^2*z2)/phir^2 - (1090*z2)/(3*phir) - (96*li2pr*z2)/phir + 
   (2056*lmu*z2)/phir - (96*lmu^2*z2)/phir + (320*lp*z2)/phir - 
   (856*lpr*z2)/phir + (96*lmu*lpr*z2)/phir - (96*lp*lpr*z2)/phir + 
   (12*lpr^2*z2)/phir - (504*ls*z2)/phir - (528*lmu*ls*z2)/phir + 
   (288*lpr*ls*z2)/phir + (672*ls^2*z2)/phir + (26938*phir*z2)/3 - 
   432*li2p*phir*z2 - 336*li2pr*phir*z2 + 12544*lmu*phir*z2 - 
   768*lmu^2*phir*z2 - (7048*lp*phir*z2)/3 + 112*lmu*lp*phir*z2 + 
   256*lp^2*phir*z2 - (19400*lpr*phir*z2)/3 + 656*lmu*lpr*phir*z2 - 
   768*lp*lpr*phir*z2 + 128*lpr^2*phir*z2 - 11852*ls*phir*z2 - 
   4224*lmu*ls*phir*z2 + 824*lp*ls*phir*z2 + 2632*lpr*ls*phir*z2 + 
   5472*ls^2*phir*z2 - (26938*phir^2*z2)/3 + 384*li2p*phir^2*z2 + 
   384*li2pr*phir^2*z2 - 12544*lmu*phir^2*z2 + 768*lmu^2*phir^2*z2 + 
   4408*lp*phir^2*z2 - 384*lmu*lp*phir^2*z2 - 192*lp^2*phir^2*z2 + 
   4408*lpr*phir^2*z2 - 384*lmu*lpr*phir^2*z2 + 768*lp*lpr*phir^2*z2 - 
   192*lpr^2*phir^2*z2 + 11852*ls*phir^2*z2 + 4224*lmu*ls*phir^2*z2 - 
   1728*lp*ls*phir^2*z2 - 1728*lpr*ls*phir^2*z2 - 5472*ls^2*phir^2*z2 + 
   (36064*z2^2)/5 - (428*z2^2)/(5*phi^3) - (1624*z2^2)/(5*phi^2) - 
   (2748*z2^2)/(5*phi) - (27264*phi*z2^2)/5 + (27264*phi^2*z2^2)/5 - 
   (428*z2^2)/(5*phir^3) - (1624*z2^2)/(5*phir^2) - (2748*z2^2)/(5*phir) - 
   (27264*phir*z2^2)/5 + (27264*phir^2*z2^2)/5 - (35092*z3)/3 + 4480*lmu*z3 - 
   1472*lp*z3 - 1472*lpr*z3 - 1024*ls*z3 + (480*z3)/phi^3 - 
   (192*lp*z3)/phi^3 - (216*ls*z3)/phi^3 - (2720*z3)/(9*phi^2) + 
   (192*lmu*z3)/phi^2 + (64*lpr*z3)/phi^2 - (64*ls*z3)/phi^2 + 
   (2496*z3)/phi - (480*lmu*z3)/phi + (144*lp*z3)/phi - (96*lpr*z3)/phi + 
   (72*ls*z3)/phi + 9368*phi*z3 - 3840*lmu*phi*z3 + 1960*lp*phi*z3 - 
   40*lpr*phi*z3 + 576*ls*phi*z3 - 9368*phi^2*z3 + 3840*lmu*phi^2*z3 - 
   960*lp*phi^2*z3 - 960*lpr*phi^2*z3 - 576*ls*phi^2*z3 + (480*z3)/phir^3 - 
   (192*lpr*z3)/phir^3 - (216*ls*z3)/phir^3 - (2720*z3)/(9*phir^2) + 
   (192*lmu*z3)/phir^2 + (64*lp*z3)/phir^2 - (64*ls*z3)/phir^2 + 
   (2496*z3)/phir - (480*lmu*z3)/phir - (96*lp*z3)/phir + (144*lpr*z3)/phir + 
   (72*ls*z3)/phir + 9368*phir*z3 - 3840*lmu*phir*z3 - 40*lp*phir*z3 + 
   1960*lpr*phir*z3 + 576*ls*phir*z3 - 9368*phir^2*z3 + 3840*lmu*phir^2*z3 - 
   960*lp*phir^2*z3 - 960*lpr*phir^2*z3 - 576*ls*phir^2*z3) + 
 m2os*(-10040/81 - 208*s22p - 208*s22pr + 108*li3p + 108*li3pr + 204*li4p + 
   204*li4pr + (4216*lmu)/27 - 64*li3p*lmu - 64*li3pr*lmu + (656*lmu^2)/9 - 
   (256*lmu^3)/3 - (128*lmu^4)/3 - (4307*lp)/27 - 108*li2p*lp - 84*li3p*lp - 
   416*li3pr*lp - (464*lmu*lp)/9 + 64*li2p*lmu*lp + 160*lmu^2*lp + 
   (256*lmu^3*lp)/3 - (109*lp^2)/9 - 18*li2p*lp^2 - 128*lmu*lp^2 - 
   96*lmu^2*lp^2 + (158*lp^3)/9 + 32*lmu*lp^3 - (5*lp^4)/2 - (4307*lpr)/27 - 
   108*li2pr*lpr - 416*li3p*lpr - 84*li3pr*lpr - (464*lmu*lpr)/9 + 
   64*li2pr*lmu*lpr + 160*lmu^2*lpr + (256*lmu^3*lpr)/3 + 416*li2p*lp*lpr + 
   416*li2pr*lp*lpr - 54*lp^2*lpr + 32*lmu*lp^2*lpr - 26*lp^3*lpr - 
   (109*lpr^2)/9 - 18*li2pr*lpr^2 - 128*lmu*lpr^2 - 96*lmu^2*lpr^2 - 
   54*lp*lpr^2 + 32*lmu*lp*lpr^2 + 312*lp^2*lpr^2 + (158*lpr^3)/9 + 
   32*lmu*lpr^3 - 26*lp*lpr^3 - (5*lpr^4)/2 + (6697*ls)/9 + 48*li3p*ls + 
   48*li3pr*ls + (296*lmu*ls)/3 + 256*lmu^2*ls + 256*lmu^3*ls - 
   (436*lp*ls)/9 - 48*li2p*lp*ls - 336*lmu*lp*ls - 320*lmu^2*lp*ls + 
   128*lp^2*ls + 208*lmu*lp^2*ls - (112*lp^3*ls)/3 - (436*lpr*ls)/9 - 
   48*li2pr*lpr*ls - 336*lmu*lpr*ls - 320*lmu^2*lpr*ls - 24*lp^2*lpr*ls + 
   128*lpr^2*ls + 208*lmu*lpr^2*ls - 24*lp*lpr^2*ls - (112*lpr^3*ls)/3 - 
   (5063*ls^2)/9 - 492*lmu*ls^2 - 424*lmu^2*ls^2 + (724*lp*ls^2)/3 + 
   324*lmu*lp*ls^2 - 106*lp^2*ls^2 + (724*lpr*ls^2)/3 + 324*lmu*lpr*ls^2 - 
   106*lpr^2*ls^2 + (925*ls^3)/3 + (748*lmu*ls^3)/3 - 104*lp*ls^3 - 
   104*lpr*ls^3 - (307*ls^4)/6 - 490/(9*phi^2) + (10*li3p)/phi^2 + 
   (120*li3pr)/phi^2 + (24*li4p)/phi^2 + (16*lmu^2)/phi^2 - 
   (159*lp)/(2*phi^2) - (10*li2p*lp)/phi^2 - (24*li3p*lp)/phi^2 - 
   (4*lmu*lp)/phi^2 + (24*lmu^2*lp)/phi^2 - (89*lp^2)/(2*phi^2) + 
   (12*li2p*lp^2)/phi^2 - (28*lmu*lp^2)/phi^2 - (17*lp^3)/(3*phi^2) - 
   lp^4/phi^2 - (120*li2pr*lpr)/phi^2 - (5*lp^2*lpr)/phi^2 + 
   (4*lp^3*lpr)/phi^2 + (80*lpr^2)/phi^2 - (60*lp*lpr^2)/phi^2 - 
   (40*lpr^3)/phi^2 - (91*ls)/(2*phi^2) - (8*li3p*ls)/phi^2 - 
   (28*lmu*ls)/phi^2 + (24*lmu^2*ls)/phi^2 - (43*lp*ls)/phi^2 + 
   (8*li2p*lp*ls)/phi^2 - (84*lmu*lp*ls)/phi^2 + (17*lp^2*ls)/phi^2 - 
   (4*lp^3*ls)/(3*phi^2) + (4*lp^2*lpr*ls)/phi^2 - (60*lpr^2*ls)/phi^2 + 
   (11*ls^2)/(2*phi^2) - (56*lmu*ls^2)/phi^2 + (55*lp*ls^2)/phi^2 + 
   (97*ls^3)/(3*phi^2) - ls^4/(3*phi^2) - 511/(162*phi) + (160*s22p)/phi + 
   (274*li3p)/(3*phi) + (48*li3pr)/phi - (48*li4p)/phi - 
   (1268*lmu)/(27*phi) + (64*li3p*lmu)/phi - (88*lmu^2)/(9*phi) + 
   (128*lmu^3)/(3*phi) + (64*lmu^4)/(3*phi) + (7291*lp)/(54*phi) - 
   (274*li2p*lp)/(3*phi) - (32*li3p*lp)/phi + (160*li3pr*lp)/phi - 
   (1396*lmu*lp)/(9*phi) - (64*li2p*lmu*lp)/phi - (216*lmu^2*lp)/phi - 
   (256*lmu^3*lp)/(3*phi) + (3671*lp^2)/(18*phi) + (56*li2p*lp^2)/phi + 
   (228*lmu*lp^2)/phi + (96*lmu^2*lp^2)/phi - (75*lp^3)/phi - 
   (32*lmu*lp^3)/phi + (2*lp^4)/(3*phi) + (40*lpr)/phi - (48*li2pr*lpr)/phi + 
   (160*li3p*lpr)/phi - (160*li2p*lp*lpr)/phi - (160*li2pr*lp*lpr)/phi - 
   (137*lp^2*lpr)/(3*phi) - (32*lmu*lp^2*lpr)/phi + (32*lp^3*lpr)/phi - 
   (164*lpr^2)/(3*phi) - (16*lmu*lpr^2)/phi - (24*lp*lpr^2)/phi - 
   (120*lp^2*lpr^2)/phi + (8*lpr^3)/(3*phi) - (442*ls)/(3*phi) - 
   (80*li3p*ls)/phi - (156*lmu*ls)/phi - (240*lmu^2*ls)/phi - 
   (128*lmu^3*ls)/phi + (2905*lp*ls)/(9*phi) + (80*li2p*lp*ls)/phi + 
   (588*lmu*lp*ls)/phi + (320*lmu^2*lp*ls)/phi - (285*lp^2*ls)/phi - 
   (208*lmu*lp^2*ls)/phi + (32*lp^3*ls)/phi - (120*lpr*ls)/phi + 
   (40*lp^2*lpr*ls)/phi + (4*lpr^2*ls)/phi + (245*ls^2)/phi + 
   (424*lmu*ls^2)/phi + (240*lmu^2*ls^2)/phi - (385*lp*ls^2)/phi - 
   (352*lmu*lp*ls^2)/phi + (108*lp^2*ls^2)/phi - (214*ls^3)/phi - 
   (176*lmu*ls^3)/phi + (368*lp*ls^3)/(3*phi) + (46*ls^4)/phi + 
   (1042*phi)/9 + (280*li3p*phi)/3 + (8*li3pr*phi)/3 + 156*li4p*phi - 
   108*li4pr*phi - 96*lmu*phi - 64*lmu^2*phi + (200*lp*phi)/3 - 
   (280*li2p*lp*phi)/3 - 140*li3p*lp*phi + 64*lmu*lp*phi + 4*lp^2*phi + 
   62*li2p*lp^2*phi + (104*lp^3*phi)/9 - (23*lp^4*phi)/6 - (104*lpr*phi)/3 - 
   (8*li2pr*lpr*phi)/3 + 92*li3pr*lpr*phi - (140*lp^2*lpr*phi)/3 + 
   18*lp^3*lpr*phi - 4*lpr^2*phi - 38*li2pr*lpr^2*phi - (4*lp*lpr^2*phi)/3 + 
   (40*lpr^3*phi)/9 - 10*lp*lpr^3*phi + (11*lpr^4*phi)/6 - 578*ls*phi - 
   32*li3p*ls*phi + 32*li3pr*ls*phi + 192*lmu*ls*phi + 192*lmu^2*ls*phi - 
   (272*lp*ls*phi)/3 + 32*li2p*lp*ls*phi - 160*lmu*lp*ls*phi + 
   8*lp^2*ls*phi - (16*lp^3*ls*phi)/3 + (176*lpr*ls*phi)/3 - 
   32*li2pr*lpr*ls*phi - 32*lmu*lpr*ls*phi + 16*lp^2*lpr*ls*phi - 
   8*lpr^2*ls*phi - 16*lp*lpr^2*ls*phi + (16*lpr^3*ls*phi)/3 + 
   (254*ls^2*phi)/3 - 296*lmu*ls^2*phi - 48*lmu^2*ls^2*phi + 
   (214*lp*ls^2*phi)/3 + 44*lmu*lp*ls^2*phi - 4*lp^2*ls^2*phi + 
   (50*lpr*ls^2*phi)/3 + 4*lmu*lpr*ls^2*phi + 4*lpr^2*ls^2*phi + 
   (278*ls^3*phi)/3 + 88*lmu*ls^3*phi - (88*lp*ls^3*phi)/3 - 
   (8*lpr*ls^3*phi)/3 - 35*ls^4*phi - (1042*phi^2)/9 - 48*li3p*phi^2 - 
   48*li3pr*phi^2 - 24*li4p*phi^2 - 24*li4pr*phi^2 + 96*lmu*phi^2 + 
   64*lmu^2*phi^2 - 16*lp*phi^2 + 48*li2p*lp*phi^2 + 24*li3p*lp*phi^2 - 
   32*lmu*lp*phi^2 - 12*li2p*lp^2*phi^2 - 8*lp^3*phi^2 + lp^4*phi^2 - 
   16*lpr*phi^2 + 48*li2pr*lpr*phi^2 + 24*li3pr*lpr*phi^2 - 
   32*lmu*lpr*phi^2 + 24*lp^2*lpr*phi^2 - 4*lp^3*lpr*phi^2 - 
   12*li2pr*lpr^2*phi^2 + 24*lp*lpr^2*phi^2 - 8*lpr^3*phi^2 - 
   4*lp*lpr^3*phi^2 + lpr^4*phi^2 + 578*ls*phi^2 - 192*lmu*ls*phi^2 - 
   192*lmu^2*ls*phi^2 + 16*lp*ls*phi^2 + 96*lmu*lp*ls*phi^2 + 
   16*lpr*ls*phi^2 + 96*lmu*lpr*ls*phi^2 - (254*ls^2*phi^2)/3 + 
   296*lmu*ls^2*phi^2 + 48*lmu^2*ls^2*phi^2 - 44*lp*ls^2*phi^2 - 
   24*lmu*lp*ls^2*phi^2 - 44*lpr*ls^2*phi^2 - 24*lmu*lpr*ls^2*phi^2 - 
   (278*ls^3*phi^2)/3 - 88*lmu*ls^3*phi^2 + 16*lp*ls^3*phi^2 + 
   16*lpr*ls^3*phi^2 + 35*ls^4*phi^2 - 490/(9*phir^2) + (120*li3p)/phir^2 + 
   (10*li3pr)/phir^2 + (24*li4pr)/phir^2 + (16*lmu^2)/phir^2 - 
   (120*li2p*lp)/phir^2 + (80*lp^2)/phir^2 - (40*lp^3)/phir^2 - 
   (159*lpr)/(2*phir^2) - (10*li2pr*lpr)/phir^2 - (24*li3pr*lpr)/phir^2 - 
   (4*lmu*lpr)/phir^2 + (24*lmu^2*lpr)/phir^2 - (60*lp^2*lpr)/phir^2 - 
   (89*lpr^2)/(2*phir^2) + (12*li2pr*lpr^2)/phir^2 - (28*lmu*lpr^2)/phir^2 - 
   (5*lp*lpr^2)/phir^2 - (17*lpr^3)/(3*phir^2) + (4*lp*lpr^3)/phir^2 - 
   lpr^4/phir^2 - (91*ls)/(2*phir^2) - (8*li3pr*ls)/phir^2 - 
   (28*lmu*ls)/phir^2 + (24*lmu^2*ls)/phir^2 - (60*lp^2*ls)/phir^2 - 
   (43*lpr*ls)/phir^2 + (8*li2pr*lpr*ls)/phir^2 - (84*lmu*lpr*ls)/phir^2 + 
   (17*lpr^2*ls)/phir^2 + (4*lp*lpr^2*ls)/phir^2 - (4*lpr^3*ls)/(3*phir^2) + 
   (11*ls^2)/(2*phir^2) - (56*lmu*ls^2)/phir^2 + (55*lpr*ls^2)/phir^2 + 
   (97*ls^3)/(3*phir^2) - ls^4/(3*phir^2) - 511/(162*phir) + 
   (160*s22pr)/phir + (48*li3p)/phir + (274*li3pr)/(3*phir) - 
   (48*li4pr)/phir - (1268*lmu)/(27*phir) + (64*li3pr*lmu)/phir - 
   (88*lmu^2)/(9*phir) + (128*lmu^3)/(3*phir) + (64*lmu^4)/(3*phir) + 
   (40*lp)/phir - (48*li2p*lp)/phir + (160*li3pr*lp)/phir - 
   (164*lp^2)/(3*phir) - (16*lmu*lp^2)/phir + (8*lp^3)/(3*phir) + 
   (7291*lpr)/(54*phir) - (274*li2pr*lpr)/(3*phir) + (160*li3p*lpr)/phir - 
   (32*li3pr*lpr)/phir - (1396*lmu*lpr)/(9*phir) - (64*li2pr*lmu*lpr)/phir - 
   (216*lmu^2*lpr)/phir - (256*lmu^3*lpr)/(3*phir) - (160*li2p*lp*lpr)/phir - 
   (160*li2pr*lp*lpr)/phir - (24*lp^2*lpr)/phir + (3671*lpr^2)/(18*phir) + 
   (56*li2pr*lpr^2)/phir + (228*lmu*lpr^2)/phir + (96*lmu^2*lpr^2)/phir - 
   (137*lp*lpr^2)/(3*phir) - (32*lmu*lp*lpr^2)/phir - (120*lp^2*lpr^2)/phir - 
   (75*lpr^3)/phir - (32*lmu*lpr^3)/phir + (32*lp*lpr^3)/phir + 
   (2*lpr^4)/(3*phir) - (442*ls)/(3*phir) - (80*li3pr*ls)/phir - 
   (156*lmu*ls)/phir - (240*lmu^2*ls)/phir - (128*lmu^3*ls)/phir - 
   (120*lp*ls)/phir + (4*lp^2*ls)/phir + (2905*lpr*ls)/(9*phir) + 
   (80*li2pr*lpr*ls)/phir + (588*lmu*lpr*ls)/phir + (320*lmu^2*lpr*ls)/phir - 
   (285*lpr^2*ls)/phir - (208*lmu*lpr^2*ls)/phir + (40*lp*lpr^2*ls)/phir + 
   (32*lpr^3*ls)/phir + (245*ls^2)/phir + (424*lmu*ls^2)/phir + 
   (240*lmu^2*ls^2)/phir - (385*lpr*ls^2)/phir - (352*lmu*lpr*ls^2)/phir + 
   (108*lpr^2*ls^2)/phir - (214*ls^3)/phir - (176*lmu*ls^3)/phir + 
   (368*lpr*ls^3)/(3*phir) + (46*ls^4)/phir + (1042*phir)/9 + 
   (8*li3p*phir)/3 + (280*li3pr*phir)/3 - 108*li4p*phir + 156*li4pr*phir - 
   96*lmu*phir - 64*lmu^2*phir - (104*lp*phir)/3 - (8*li2p*lp*phir)/3 + 
   92*li3p*lp*phir - 4*lp^2*phir - 38*li2p*lp^2*phir + (40*lp^3*phir)/9 + 
   (11*lp^4*phir)/6 + (200*lpr*phir)/3 - (280*li2pr*lpr*phir)/3 - 
   140*li3pr*lpr*phir + 64*lmu*lpr*phir - (4*lp^2*lpr*phir)/3 - 
   10*lp^3*lpr*phir + 4*lpr^2*phir + 62*li2pr*lpr^2*phir - 
   (140*lp*lpr^2*phir)/3 + (104*lpr^3*phir)/9 + 18*lp*lpr^3*phir - 
   (23*lpr^4*phir)/6 - 578*ls*phir + 32*li3p*ls*phir - 32*li3pr*ls*phir + 
   192*lmu*ls*phir + 192*lmu^2*ls*phir + (176*lp*ls*phir)/3 - 
   32*li2p*lp*ls*phir - 32*lmu*lp*ls*phir - 8*lp^2*ls*phir + 
   (16*lp^3*ls*phir)/3 - (272*lpr*ls*phir)/3 + 32*li2pr*lpr*ls*phir - 
   160*lmu*lpr*ls*phir - 16*lp^2*lpr*ls*phir + 8*lpr^2*ls*phir + 
   16*lp*lpr^2*ls*phir - (16*lpr^3*ls*phir)/3 + (254*ls^2*phir)/3 - 
   296*lmu*ls^2*phir - 48*lmu^2*ls^2*phir + (50*lp*ls^2*phir)/3 + 
   4*lmu*lp*ls^2*phir + 4*lp^2*ls^2*phir + (214*lpr*ls^2*phir)/3 + 
   44*lmu*lpr*ls^2*phir - 4*lpr^2*ls^2*phir + (278*ls^3*phir)/3 + 
   88*lmu*ls^3*phir - (8*lp*ls^3*phir)/3 - (88*lpr*ls^3*phir)/3 - 
   35*ls^4*phir - (1042*phir^2)/9 - 48*li3p*phir^2 - 48*li3pr*phir^2 - 
   24*li4p*phir^2 - 24*li4pr*phir^2 + 96*lmu*phir^2 + 64*lmu^2*phir^2 - 
   16*lp*phir^2 + 48*li2p*lp*phir^2 + 24*li3p*lp*phir^2 - 32*lmu*lp*phir^2 - 
   12*li2p*lp^2*phir^2 - 8*lp^3*phir^2 + lp^4*phir^2 - 16*lpr*phir^2 + 
   48*li2pr*lpr*phir^2 + 24*li3pr*lpr*phir^2 - 32*lmu*lpr*phir^2 + 
   24*lp^2*lpr*phir^2 - 4*lp^3*lpr*phir^2 - 12*li2pr*lpr^2*phir^2 + 
   24*lp*lpr^2*phir^2 - 8*lpr^3*phir^2 - 4*lp*lpr^3*phir^2 + lpr^4*phir^2 + 
   578*ls*phir^2 - 192*lmu*ls*phir^2 - 192*lmu^2*ls*phir^2 + 
   16*lp*ls*phir^2 + 96*lmu*lp*ls*phir^2 + 16*lpr*ls*phir^2 + 
   96*lmu*lpr*ls*phir^2 - (254*ls^2*phir^2)/3 + 296*lmu*ls^2*phir^2 + 
   48*lmu^2*ls^2*phir^2 - 44*lp*ls^2*phir^2 - 24*lmu*lp*ls^2*phir^2 - 
   44*lpr*ls^2*phir^2 - 24*lmu*lpr*ls^2*phir^2 - (278*ls^3*phir^2)/3 - 
   88*lmu*ls^3*phir^2 + 16*lp*ls^3*phir^2 + 16*lpr*ls^3*phir^2 + 
   35*ls^4*phir^2 - (308*z2)/9 - 184*li2p*z2 - 184*li2pr*z2 - 
   (2056*lmu*z2)/3 + 1008*lmu^2*z2 - (592*lp*z2)/3 - 888*lmu*lp*z2 + 
   344*lp^2*z2 - (592*lpr*z2)/3 - 888*lmu*lpr*z2 - 368*lp*lpr*z2 + 
   344*lpr^2*z2 - (4094*ls*z2)/3 - 1496*lmu*ls*z2 + 740*lp*ls*z2 + 
   740*lpr*ls*z2 + 368*ls^2*z2 - (38*z2)/phi^2 + (8*lmu*z2)/phi^2 - 
   (124*lp*z2)/phi^2 - (120*lpr*z2)/phi^2 - (128*ls*z2)/phi^2 - 
   (2050*z2)/(9*phi) + (256*li2p*z2)/phi - (592*lmu*z2)/(3*phi) - 
   (448*lmu^2*z2)/phi + (484*lp*z2)/phi + (832*lmu*lp*z2)/phi - 
   (352*lp^2*z2)/phi + (64*lpr*z2)/phi + (256*lp*lpr*z2)/phi + 
   (3406*ls*z2)/(3*phi) + (1056*lmu*ls*z2)/phi - (912*lp*ls*z2)/phi - 
   (576*ls^2*z2)/phi + (3496*phi*z2)/3 - 24*li2p*phi*z2 - 72*li2pr*phi*z2 + 
   1520*lmu*phi*z2 - 96*lmu^2*phi*z2 - (2356*lp*phi*z2)/3 + 
   88*lmu*lp*phi*z2 + 4*lp^2*phi*z2 - (860*lpr*phi*z2)/3 + 8*lmu*lpr*phi*z2 - 
   96*lp*lpr*phi*z2 + 44*lpr^2*phi*z2 - 1484*ls*phi*z2 - 528*lmu*ls*phi*z2 + 
   332*lp*ls*phi*z2 + 100*lpr*ls*phi*z2 + 672*ls^2*phi*z2 - 
   (3496*phi^2*z2)/3 + 48*li2p*phi^2*z2 + 48*li2pr*phi^2*z2 - 
   1520*lmu*phi^2*z2 + 96*lmu^2*phi^2*z2 + 536*lp*phi^2*z2 - 
   48*lmu*lp*phi^2*z2 - 24*lp^2*phi^2*z2 + 536*lpr*phi^2*z2 - 
   48*lmu*lpr*phi^2*z2 + 96*lp*lpr*phi^2*z2 - 24*lpr^2*phi^2*z2 + 
   1484*ls*phi^2*z2 + 528*lmu*ls*phi^2*z2 - 216*lp*ls*phi^2*z2 - 
   216*lpr*ls*phi^2*z2 - 672*ls^2*phi^2*z2 - (38*z2)/phir^2 + 
   (8*lmu*z2)/phir^2 - (120*lp*z2)/phir^2 - (124*lpr*z2)/phir^2 - 
   (128*ls*z2)/phir^2 - (2050*z2)/(9*phir) + (256*li2pr*z2)/phir - 
   (592*lmu*z2)/(3*phir) - (448*lmu^2*z2)/phir + (64*lp*z2)/phir + 
   (484*lpr*z2)/phir + (832*lmu*lpr*z2)/phir + (256*lp*lpr*z2)/phir - 
   (352*lpr^2*z2)/phir + (3406*ls*z2)/(3*phir) + (1056*lmu*ls*z2)/phir - 
   (912*lpr*ls*z2)/phir - (576*ls^2*z2)/phir + (3496*phir*z2)/3 - 
   72*li2p*phir*z2 - 24*li2pr*phir*z2 + 1520*lmu*phir*z2 - 96*lmu^2*phir*z2 - 
   (860*lp*phir*z2)/3 + 8*lmu*lp*phir*z2 + 44*lp^2*phir*z2 - 
   (2356*lpr*phir*z2)/3 + 88*lmu*lpr*phir*z2 - 96*lp*lpr*phir*z2 + 
   4*lpr^2*phir*z2 - 1484*ls*phir*z2 - 528*lmu*ls*phir*z2 + 
   100*lp*ls*phir*z2 + 332*lpr*ls*phir*z2 + 672*ls^2*phir*z2 - 
   (3496*phir^2*z2)/3 + 48*li2p*phir^2*z2 + 48*li2pr*phir^2*z2 - 
   1520*lmu*phir^2*z2 + 96*lmu^2*phir^2*z2 + 536*lp*phir^2*z2 - 
   48*lmu*lp*phir^2*z2 - 24*lp^2*phir^2*z2 + 536*lpr*phir^2*z2 - 
   48*lmu*lpr*phir^2*z2 + 96*lp*lpr*phir^2*z2 - 24*lpr^2*phir^2*z2 + 
   1484*ls*phir^2*z2 + 528*lmu*ls*phir^2*z2 - 216*lp*ls*phir^2*z2 - 
   216*lpr*ls*phir^2*z2 - 672*ls^2*phir^2*z2 + (1486*z2^2)/5 - 
   (4*z2^2)/phi^2 + (824*z2^2)/(5*phi) - (3564*phi*z2^2)/5 + 
   (3564*phi^2*z2^2)/5 - (4*z2^2)/phir^2 + (824*z2^2)/(5*phir) - 
   (3564*phir*z2^2)/5 + (3564*phir^2*z2^2)/5 - (12364*z3)/9 + 1456*lmu*z3 + 
   68*lp*z3 + 68*lpr*z3 - 852*ls*z3 - (104*z3)/phi^2 - (24*ls*z3)/phi^2 + 
   (932*z3)/(9*phi) - (448*lmu*z3)/phi + (160*lp*z3)/phi - (160*lpr*z3)/phi + 
   (416*ls*z3)/phi + 1016*phi*z3 - 480*lmu*phi*z3 + 284*lp*phi*z3 - 
   44*lpr*phi*z3 + 72*ls*phi*z3 - 1016*phi^2*z3 + 480*lmu*phi^2*z3 - 
   120*lp*phi^2*z3 - 120*lpr*phi^2*z3 - 72*ls*phi^2*z3 - (104*z3)/phir^2 - 
   (24*ls*z3)/phir^2 + (932*z3)/(9*phir) - (448*lmu*z3)/phir - 
   (160*lp*z3)/phir + (160*lpr*z3)/phir + (416*ls*z3)/phir + 1016*phir*z3 - 
   480*lmu*phir*z3 - 44*lp*phir*z3 + 284*lpr*phir*z3 + 72*ls*phir*z3 - 
   1016*phir^2*z3 + 480*lmu*phir^2*z3 - 120*lp*phir^2*z3 - 
   120*lpr*phir^2*z3 - 72*ls*phir^2*z3) + Hold[O[m2os]^3] + 
 (-32 + 8/phi + 16*phi - 16*phi^2 + m2os^2*(-32/phi^2 - 32/phir^2) + 
   m2os*(-64 + 32/phi + 32/phir) + 8/phir + 16*phir - 16*phir^2 + 
   Hold[O[m2os]^3])/eps^4 + (-568/3 - 64*lmu + 32*lp + 32*lpr + 96*ls + 
   130/(3*phi) + (16*lmu)/phi - (16*lp)/phi - (24*ls)/phi + (308*phi)/3 + 
   32*lmu*phi - 32*lp*phi - 48*ls*phi - (308*phi^2)/3 - 32*lmu*phi^2 + 
   16*lp*phi^2 + 16*lpr*phi^2 + 48*ls*phi^2 + 
   m2os^2*(-712/(3*phi^2) - (64*lmu)/phi^2 + (64*lp)/phi^2 + (96*ls)/phi^2 - 
     712/(3*phir^2) - (64*lmu)/phir^2 + (64*lpr)/phir^2 + (96*ls)/phir^2) + 
   m2os*(-1424/3 - 128*lmu + 64*lp + 64*lpr + 192*ls + 712/(3*phi) + 
     (64*lmu)/phi - (64*lp)/phi - (96*ls)/phi + 712/(3*phir) + 
     (64*lmu)/phir - (64*lpr)/phir - (96*ls)/phir) + 130/(3*phir) + 
   (16*lmu)/phir - (16*lpr)/phir - (24*ls)/phir + (308*phir)/3 + 
   32*lmu*phir - 32*lpr*phir - 48*ls*phir - (308*phir^2)/3 - 32*lmu*phir^2 + 
   16*lp*phir^2 + 16*lpr*phir^2 + 48*ls*phir^2 + Hold[O[m2os]^3])/eps^3 + 
 (400/9 - 144*lmu - 64*lmu^2 + 78*lp + 64*lmu*lp - 20*lp^2 + 78*lpr + 
   64*lmu*lpr - 20*lpr^2 + 216*ls + 192*lmu*ls - 80*lp*ls - 80*lpr*ls - 
   120*ls^2 - 322/(9*phi) + (28*lmu)/phi + (16*lmu^2)/phi - (32*lp)/phi - 
   (32*lmu*lp)/phi + (12*lp^2)/phi - (42*ls)/phi - (48*lmu*ls)/phi + 
   (40*lp*ls)/phi + (30*ls^2)/phi + (208*phi)/9 + 88*lmu*phi + 32*lmu^2*phi - 
   82*lp*phi - 64*lmu*lp*phi + 24*lp^2*phi + 10*lpr*phi - 8*lpr^2*phi - 
   132*ls*phi - 96*lmu*ls*phi + 80*lp*ls*phi + 60*ls^2*phi - (208*phi^2)/9 - 
   88*lmu*phi^2 - 32*lmu^2*phi^2 + 36*lp*phi^2 + 32*lmu*lp*phi^2 - 
   8*lp^2*phi^2 + 36*lpr*phi^2 + 32*lmu*lpr*phi^2 - 8*lpr^2*phi^2 + 
   132*ls*phi^2 + 96*lmu*ls*phi^2 - 40*lp*ls*phi^2 - 40*lpr*ls*phi^2 - 
   60*ls^2*phi^2 - 322/(9*phir) + (28*lmu)/phir + (16*lmu^2)/phir - 
   (32*lpr)/phir - (32*lmu*lpr)/phir + (12*lpr^2)/phir - (42*ls)/phir - 
   (48*lmu*ls)/phir + (40*lpr*ls)/phir + (30*ls^2)/phir + (208*phir)/9 + 
   88*lmu*phir + 32*lmu^2*phir + 10*lp*phir - 8*lp^2*phir - 82*lpr*phir - 
   64*lmu*lpr*phir + 24*lpr^2*phir - 132*ls*phir - 96*lmu*ls*phir + 
   80*lpr*ls*phir + 60*ls^2*phir - (208*phir^2)/9 - 88*lmu*phir^2 - 
   32*lmu^2*phir^2 + 36*lp*phir^2 + 32*lmu*lp*phir^2 - 8*lp^2*phir^2 + 
   36*lpr*phir^2 + 32*lmu*lpr*phir^2 - 8*lpr^2*phir^2 + 132*ls*phir^2 + 
   96*lmu*ls*phir^2 - 40*lp*ls*phir^2 - 40*lpr*ls*phir^2 - 60*ls^2*phir^2 + 
   224*z2 - (56*z2)/phi - 112*phi*z2 + 112*phi^2*z2 - (56*z2)/phir - 
   112*phir*z2 + 112*phir^2*z2 + m2os*(-5128/9 - 480*lmu - 128*lmu^2 + 
     256*lp + 128*lmu*lp - 48*lp^2 + 256*lpr + 128*lmu*lpr - 48*lpr^2 + 
     656*ls + 384*lmu*ls - 160*lp*ls - 160*lpr*ls - 212*ls^2 + 8/phi^2 + 
     (12*lp)/phi^2 + (12*ls)/phi^2 + 2684/(9*phi) + (240*lmu)/phi + 
     (64*lmu^2)/phi - (284*lp)/phi - (128*lmu*lp)/phi + (48*lp^2)/phi - 
     (384*ls)/phi - (192*lmu*ls)/phi + (160*lp*ls)/phi + (120*ls^2)/phi - 
     32*phi + 96*ls*phi - 24*ls^2*phi + 32*phi^2 - 96*ls*phi^2 + 
     24*ls^2*phi^2 + 8/phir^2 + (12*lpr)/phir^2 + (12*ls)/phir^2 + 
     2684/(9*phir) + (240*lmu)/phir + (64*lmu^2)/phir - (284*lpr)/phir - 
     (128*lmu*lpr)/phir + (48*lpr^2)/phir - (384*ls)/phir - 
     (192*lmu*ls)/phir + (160*lpr*ls)/phir + (120*ls^2)/phir - 32*phir + 
     96*ls*phir - 24*ls^2*phir + 32*phir^2 - 96*ls*phir^2 + 24*ls^2*phir^2 + 
     504*z2 - (224*z2)/phi - 48*phi*z2 + 48*phi^2*z2 - (224*z2)/phir - 
     48*phir*z2 + 48*phir^2*z2) + m2os^2*(44 - 824*ls + 224*ls^2 + 2/phi^3 + 
     (8*lp)/phi^3 + (8*ls)/phi^3 - 2642/(9*phi^2) - (240*lmu)/phi^2 - 
     (64*lmu^2)/phi^2 + (276*lp)/phi^2 + (128*lmu*lp)/phi^2 - 
     (32*lp^2)/phi^2 + (380*ls)/phi^2 + (192*lmu*ls)/phi^2 - 
     (160*lp*ls)/phi^2 - (136*ls^2)/phi^2 - 22/phi - (28*lp)/phi + 
     (80*ls)/phi - (24*ls^2)/phi - 136*phi + 784*ls*phi - 192*ls^2*phi + 
     136*phi^2 - 784*ls*phi^2 + 192*ls^2*phi^2 + 2/phir^3 + (8*lpr)/phir^3 + 
     (8*ls)/phir^3 - 2642/(9*phir^2) - (240*lmu)/phir^2 - (64*lmu^2)/phir^2 + 
     (276*lpr)/phir^2 + (128*lmu*lpr)/phir^2 - (32*lpr^2)/phir^2 + 
     (380*ls)/phir^2 + (192*lmu*ls)/phir^2 - (160*lpr*ls)/phir^2 - 
     (136*ls^2)/phir^2 - 22/phir - (28*lpr)/phir + (80*ls)/phir - 
     (24*ls^2)/phir - 136*phir + 784*ls*phir - 192*ls^2*phir + 136*phir^2 - 
     784*ls*phir^2 + 192*ls^2*phir^2 + 448*z2 + (192*z2)/phi^2 - 
     (48*z2)/phi - 384*phi*z2 + 384*phi^2*z2 + (192*z2)/phir^2 - 
     (48*z2)/phir - 384*phir*z2 + 384*phir^2*z2) + Hold[O[m2os]^3])/eps^2 + 
 (9664/27 - 24*li3p - 24*li3pr + (2560*lmu)/9 - (80*lmu^2)/3 - 
   (128*lmu^3)/3 - (1028*lp)/9 + 24*li2p*lp + (116*lmu*lp)/3 + 64*lmu^2*lp - 
   (67*lp^2)/3 - 40*lmu*lp^2 + (4*lp^3)/3 - (1028*lpr)/9 + 24*li2pr*lpr + 
   (116*lmu*lpr)/3 + 64*lmu^2*lpr + 12*lp^2*lpr - (67*lpr^2)/3 - 
   40*lmu*lpr^2 + 12*lp*lpr^2 + (4*lpr^3)/3 - (1154*ls)/3 + 80*lmu*ls + 
   192*lmu^2*ls - (101*lp*ls)/3 - 160*lmu*lp*ls + 42*lp^2*ls - 
   (101*lpr*ls)/3 - 160*lmu*lpr*ls + 42*lpr^2*ls - 28*ls^2 - 240*lmu*ls^2 + 
   88*lp*ls^2 + 88*lpr*ls^2 + 88*ls^3 - 2500/(27*phi) + (8*li3p)/phi - 
   (820*lmu)/(9*phi) - (4*lmu^2)/(3*phi) + (32*lmu^3)/(3*phi) + 
   (664*lp)/(9*phi) - (8*li2p*lp)/phi - (16*lmu*lp)/(3*phi) - 
   (32*lmu^2*lp)/phi + (10*lp^2)/(3*phi) + (24*lmu*lp^2)/phi - (4*lp^3)/phi - 
   (4*lp^2*lpr)/phi + (380*ls)/(3*phi) + (4*lmu*ls)/phi - (48*lmu^2*ls)/phi - 
   (2*lp*ls)/(3*phi) + (80*lmu*lp*ls)/phi - (26*lp^2*ls)/phi - (8*ls^2)/phi + 
   (60*lmu*ls^2)/phi - (44*lp*ls^2)/phi - (22*ls^3)/phi - (5168*phi)/27 + 
   16*li3p*phi + 16*li3pr*phi - (992*lmu*phi)/9 + (88*lmu^2*phi)/3 + 
   (64*lmu^3*phi)/3 + (1028*lp*phi)/9 - 16*li2p*lp*phi - (140*lmu*lp*phi)/3 - 
   64*lmu^2*lp*phi + (29*lp^2*phi)/3 + 48*lmu*lp^2*phi - 8*lp^3*phi + 
   (100*lpr*phi)/3 - 16*li2pr*lpr*phi + 20*lmu*lpr*phi - 8*lp^2*lpr*phi - 
   (77*lpr^2*phi)/3 - 16*lmu*lpr^2*phi - 8*lp*lpr^2*phi + (40*lpr^3*phi)/3 + 
   (424*ls*phi)/3 - 88*lmu*ls*phi - 96*lmu^2*ls*phi + (131*lp*ls*phi)/3 + 
   160*lmu*lp*ls*phi - 52*lp^2*ls*phi - 25*lpr*ls*phi + 20*lpr^2*ls*phi + 
   44*ls^2*phi + 120*lmu*ls^2*phi - 88*lp*ls^2*phi - 44*ls^3*phi + 
   (5168*phi^2)/27 - 16*li3p*phi^2 - 16*li3pr*phi^2 + (992*lmu*phi^2)/9 - 
   (88*lmu^2*phi^2)/3 - (64*lmu^3*phi^2)/3 - (664*lp*phi^2)/9 + 
   16*li2p*lp*phi^2 + (40*lmu*lp*phi^2)/3 + 32*lmu^2*lp*phi^2 + 
   8*lp^2*phi^2 - 16*lmu*lp^2*phi^2 - (8*lp^3*phi^2)/3 - (664*lpr*phi^2)/9 + 
   16*li2pr*lpr*phi^2 + (40*lmu*lpr*phi^2)/3 + 32*lmu^2*lpr*phi^2 + 
   8*lp^2*lpr*phi^2 + 8*lpr^2*phi^2 - 16*lmu*lpr^2*phi^2 + 8*lp*lpr^2*phi^2 - 
   (8*lpr^3*phi^2)/3 - (424*ls*phi^2)/3 + 88*lmu*ls*phi^2 + 
   96*lmu^2*ls*phi^2 - (28*lp*ls*phi^2)/3 - 80*lmu*lp*ls*phi^2 + 
   16*lp^2*ls*phi^2 - (28*lpr*ls*phi^2)/3 - 80*lmu*lpr*ls*phi^2 + 
   16*lpr^2*ls*phi^2 - 44*ls^2*phi^2 - 120*lmu*ls^2*phi^2 + 
   44*lp*ls^2*phi^2 + 44*lpr*ls^2*phi^2 + 44*ls^3*phi^2 - 2500/(27*phir) + 
   (8*li3pr)/phir - (820*lmu)/(9*phir) - (4*lmu^2)/(3*phir) + 
   (32*lmu^3)/(3*phir) + (664*lpr)/(9*phir) - (8*li2pr*lpr)/phir - 
   (16*lmu*lpr)/(3*phir) - (32*lmu^2*lpr)/phir + (10*lpr^2)/(3*phir) + 
   (24*lmu*lpr^2)/phir - (4*lp*lpr^2)/phir - (4*lpr^3)/phir + 
   (380*ls)/(3*phir) + (4*lmu*ls)/phir - (48*lmu^2*ls)/phir - 
   (2*lpr*ls)/(3*phir) + (80*lmu*lpr*ls)/phir - (26*lpr^2*ls)/phir - 
   (8*ls^2)/phir + (60*lmu*ls^2)/phir - (44*lpr*ls^2)/phir - (22*ls^3)/phir - 
   (5168*phir)/27 + 16*li3p*phir + 16*li3pr*phir - (992*lmu*phir)/9 + 
   (88*lmu^2*phir)/3 + (64*lmu^3*phir)/3 + (100*lp*phir)/3 - 
   16*li2p*lp*phir + 20*lmu*lp*phir - (77*lp^2*phir)/3 - 16*lmu*lp^2*phir + 
   (40*lp^3*phir)/3 + (1028*lpr*phir)/9 - 16*li2pr*lpr*phir - 
   (140*lmu*lpr*phir)/3 - 64*lmu^2*lpr*phir - 8*lp^2*lpr*phir + 
   (29*lpr^2*phir)/3 + 48*lmu*lpr^2*phir - 8*lp*lpr^2*phir - 8*lpr^3*phir + 
   (424*ls*phir)/3 - 88*lmu*ls*phir - 96*lmu^2*ls*phir - 25*lp*ls*phir + 
   20*lp^2*ls*phir + (131*lpr*ls*phir)/3 + 160*lmu*lpr*ls*phir - 
   52*lpr^2*ls*phir + 44*ls^2*phir + 120*lmu*ls^2*phir - 88*lpr*ls^2*phir - 
   44*ls^3*phir + (5168*phir^2)/27 - 16*li3p*phir^2 - 16*li3pr*phir^2 + 
   (992*lmu*phir^2)/9 - (88*lmu^2*phir^2)/3 - (64*lmu^3*phir^2)/3 - 
   (664*lp*phir^2)/9 + 16*li2p*lp*phir^2 + (40*lmu*lp*phir^2)/3 + 
   32*lmu^2*lp*phir^2 + 8*lp^2*phir^2 - 16*lmu*lp^2*phir^2 - 
   (8*lp^3*phir^2)/3 - (664*lpr*phir^2)/9 + 16*li2pr*lpr*phir^2 + 
   (40*lmu*lpr*phir^2)/3 + 32*lmu^2*lpr*phir^2 + 8*lp^2*lpr*phir^2 + 
   8*lpr^2*phir^2 - 16*lmu*lpr^2*phir^2 + 8*lp*lpr^2*phir^2 - 
   (8*lpr^3*phir^2)/3 - (424*ls*phir^2)/3 + 88*lmu*ls*phir^2 + 
   96*lmu^2*ls*phir^2 - (28*lp*ls*phir^2)/3 - 80*lmu*lp*ls*phir^2 + 
   16*lp^2*ls*phir^2 - (28*lpr*ls*phir^2)/3 - 80*lmu*lpr*ls*phir^2 + 
   16*lpr^2*ls*phir^2 - 44*ls^2*phir^2 - 120*lmu*ls^2*phir^2 + 
   44*lp*ls^2*phir^2 + 44*lpr*ls^2*phir^2 + 44*ls^3*phir^2 + (856*z2)/3 + 
   448*lmu*z2 - 256*lp*z2 - 256*lpr*z2 - 528*ls*z2 - (112*z2)/(3*phi) - 
   (112*lmu*z2)/phi + (104*lp*z2)/phi + (132*ls*z2)/phi - (992*phi*z2)/3 - 
   224*lmu*phi*z2 + 208*lp*phi*z2 + 96*lpr*phi*z2 + 264*ls*phi*z2 + 
   (992*phi^2*z2)/3 + 224*lmu*phi^2*z2 - 152*lp*phi^2*z2 - 152*lpr*phi^2*z2 - 
   264*ls*phi^2*z2 - (112*z2)/(3*phir) - (112*lmu*z2)/phir + 
   (104*lpr*z2)/phir + (132*ls*z2)/phir - (992*phir*z2)/3 - 224*lmu*phir*z2 + 
   96*lp*phir*z2 + 208*lpr*phir*z2 + 264*ls*phir*z2 + (992*phir^2*z2)/3 + 
   224*lmu*phir^2*z2 - 152*lp*phir^2*z2 - 152*lpr*phir^2*z2 - 
   264*ls*phir^2*z2 + 240*z3 - (56*z3)/phi - 128*phi*z3 + 128*phi^2*z3 - 
   (56*z3)/phir - 128*phir*z3 + 128*phir^2*z3 + 
   m2os*(3704/27 - 32*li3p - 32*li3pr - (400*lmu)/9 - (736*lmu^2)/3 - 
     (256*lmu^3)/3 + (560*lp)/9 + 32*li2p*lp + (832*lmu*lp)/3 + 
     128*lmu^2*lp - (280*lp^2)/3 - 96*lmu*lp^2 + 16*lp^3 + (560*lpr)/9 + 
     32*li2pr*lpr + (832*lmu*lpr)/3 + 128*lmu^2*lpr + 16*lp^2*lpr - 
     (280*lpr^2)/3 - 96*lmu*lpr^2 + 16*lp*lpr^2 + 16*lpr^3 + 108*ls + 
     608*lmu*ls + 384*lmu^2*ls - (856*lp*ls)/3 - 320*lmu*lp*ls + 
     104*lp^2*ls - (856*lpr*ls)/3 - 320*lmu*lpr*ls + 104*lpr^2*ls - 
     (1112*ls^2)/3 - 424*lmu*ls^2 + 162*lp*ls^2 + 162*lpr*ls^2 + 
     (374*ls^3)/3 + 44/(3*phi^2) + (16*lmu)/phi^2 + (20*lp)/phi^2 + 
     (24*lmu*lp)/phi^2 - (14*lp^2)/phi^2 + (8*ls)/phi^2 + (24*lmu*ls)/phi^2 - 
     (42*lp*ls)/phi^2 - (28*ls^2)/phi^2 - 772/(27*phi) + (32*li3p)/phi + 
     (440*lmu)/(9*phi) + (368*lmu^2)/(3*phi) + (128*lmu^3)/(3*phi) - 
     (1952*lp)/(9*phi) - (32*li2p*lp)/phi - (1000*lmu*lp)/(3*phi) - 
     (128*lmu^2*lp)/phi + (430*lp^2)/(3*phi) + (96*lmu*lp^2)/phi - 
     (16*lp^3)/phi - (16*lp^2*lpr)/phi - (8*lpr^2)/phi - (210*ls)/phi - 
     (416*lmu*ls)/phi - (192*lmu^2*ls)/phi + (1234*lp*ls)/(3*phi) + 
     (320*lmu*lp*ls)/phi - (104*lp^2*ls)/phi + (300*ls^2)/phi + 
     (240*lmu*ls^2)/phi - (176*lp*ls^2)/phi - (88*ls^3)/phi - (320*phi)/3 - 
     64*lmu*phi + 32*lp*phi + 272*ls*phi + 192*lmu*ls*phi - 80*lp*ls*phi - 
     16*lpr*ls*phi - 192*ls^2*phi - 48*lmu*ls^2*phi + 22*lp*ls^2*phi + 
     2*lpr*ls^2*phi + 44*ls^3*phi + (320*phi^2)/3 + 64*lmu*phi^2 - 
     16*lp*phi^2 - 16*lpr*phi^2 - 272*ls*phi^2 - 192*lmu*ls*phi^2 + 
     48*lp*ls*phi^2 + 48*lpr*ls*phi^2 + 192*ls^2*phi^2 + 48*lmu*ls^2*phi^2 - 
     12*lp*ls^2*phi^2 - 12*lpr*ls^2*phi^2 - 44*ls^3*phi^2 + 44/(3*phir^2) + 
     (16*lmu)/phir^2 + (20*lpr)/phir^2 + (24*lmu*lpr)/phir^2 - 
     (14*lpr^2)/phir^2 + (8*ls)/phir^2 + (24*lmu*ls)/phir^2 - 
     (42*lpr*ls)/phir^2 - (28*ls^2)/phir^2 - 772/(27*phir) + 
     (32*li3pr)/phir + (440*lmu)/(9*phir) + (368*lmu^2)/(3*phir) + 
     (128*lmu^3)/(3*phir) - (8*lp^2)/phir - (1952*lpr)/(9*phir) - 
     (32*li2pr*lpr)/phir - (1000*lmu*lpr)/(3*phir) - (128*lmu^2*lpr)/phir + 
     (430*lpr^2)/(3*phir) + (96*lmu*lpr^2)/phir - (16*lp*lpr^2)/phir - 
     (16*lpr^3)/phir - (210*ls)/phir - (416*lmu*ls)/phir - 
     (192*lmu^2*ls)/phir + (1234*lpr*ls)/(3*phir) + (320*lmu*lpr*ls)/phir - 
     (104*lpr^2*ls)/phir + (300*ls^2)/phir + (240*lmu*ls^2)/phir - 
     (176*lpr*ls^2)/phir - (88*ls^3)/phir - (320*phir)/3 - 64*lmu*phir + 
     32*lpr*phir + 272*ls*phir + 192*lmu*ls*phir - 16*lp*ls*phir - 
     80*lpr*ls*phir - 192*ls^2*phir - 48*lmu*ls^2*phir + 2*lp*ls^2*phir + 
     22*lpr*ls^2*phir + 44*ls^3*phir + (320*phir^2)/3 + 64*lmu*phir^2 - 
     16*lp*phir^2 - 16*lpr*phir^2 - 272*ls*phir^2 - 192*lmu*ls*phir^2 + 
     48*lp*ls*phir^2 + 48*lpr*ls*phir^2 + 192*ls^2*phir^2 + 
     48*lmu*ls^2*phir^2 - 12*lp*ls^2*phir^2 - 12*lpr*ls^2*phir^2 - 
     44*ls^3*phir^2 + (1744*z2)/3 + 1008*lmu*z2 - 444*lp*z2 - 444*lpr*z2 - 
     748*ls*z2 + (4*z2)/phi^2 - (1528*z2)/(3*phi) - (448*lmu*z2)/phi + 
     (416*lp*z2)/phi + (528*ls*z2)/phi + 672*phi*z2 - 96*lmu*phi*z2 + 
     44*lp*phi*z2 + 4*lpr*phi*z2 - 264*ls*phi*z2 - 672*phi^2*z2 + 
     96*lmu*phi^2*z2 - 24*lp*phi^2*z2 - 24*lpr*phi^2*z2 + 264*ls*phi^2*z2 + 
     (4*z2)/phir^2 - (1528*z2)/(3*phir) - (448*lmu*z2)/phir + 
     (416*lpr*z2)/phir + (528*ls*z2)/phir + 672*phir*z2 - 96*lmu*phir*z2 + 
     4*lp*phir*z2 + 44*lpr*phir*z2 - 264*ls*phir*z2 - 672*phir^2*z2 + 
     96*lmu*phir^2*z2 - 24*lp*phir^2*z2 - 24*lpr*phir^2*z2 + 
     264*ls*phir^2*z2 + 728*z3 - (224*z3)/phi - 240*phi*z3 + 240*phi^2*z3 - 
     (224*z3)/phir - 240*phir*z3 + 240*phir^2*z3) + 
   m2os^2*(1976/3 + 88*lmu - 22*lp - 22*lpr - (3770*ls)/3 - 1648*lmu*ls + 
     412*lp*ls + 412*lpr*ls + (4076*ls^2)/3 + 448*lmu*ls^2 - 112*lp*ls^2 - 
     112*lpr*ls^2 - (1232*ls^3)/3 - 1/(3*phi^3) + (4*lmu)/phi^3 + 
     (44*lp)/(3*phi^3) + (16*lmu*lp)/phi^3 - (10*lp^2)/phi^3 + 
     (35*ls)/(3*phi^3) + (16*lmu*ls)/phi^3 - (28*lp*ls)/phi^3 - 
     (18*ls^2)/phi^3 + 1906/(27*phi^2) - (64*li3p)/phi^2 - 
     (356*lmu)/(9*phi^2) - (368*lmu^2)/(3*phi^2) - (128*lmu^3)/(3*phi^2) + 
     (2102*lp)/(9*phi^2) + (64*li2p*lp)/phi^2 + (952*lmu*lp)/(3*phi^2) + 
     (128*lmu^2*lp)/phi^2 - (88*lp^2)/phi^2 - (64*lmu*lp^2)/phi^2 - 
     (32*lp^3)/(3*phi^2) + (32*lp^2*lpr)/phi^2 - (4*lpr^2)/phi^2 + 
     (169*ls)/phi^2 + (408*lmu*ls)/phi^2 + (192*lmu^2*ls)/phi^2 - 
     (1162*lp*ls)/(3*phi^2) - (320*lmu*lp*ls)/phi^2 + (64*lp^2*ls)/phi^2 - 
     (898*ls^2)/(3*phi^2) - (272*lmu*ls^2)/phi^2 + (192*lp*ls^2)/phi^2 + 
     (352*ls^3)/(3*phi^2) - 601/(3*phi) - (44*lmu)/phi - (268*lp)/(3*phi) - 
     (56*lmu*lp)/phi + (44*lp^2)/phi - (8*lpr)/phi + (2*lpr^2)/phi - 
     (13*ls)/(3*phi) + (160*lmu*ls)/phi - (10*lp*ls)/phi - (54*ls^2)/phi - 
     (48*lmu*ls^2)/phi + (24*lp*ls^2)/phi + (44*ls^3)/phi - (2032*phi)/3 - 
     272*lmu*phi + 92*lp*phi + 44*lpr*phi + (6172*ls*phi)/3 + 
     1568*lmu*ls*phi - 656*lp*ls*phi - 128*lpr*ls*phi - 1528*ls^2*phi - 
     384*lmu*ls^2*phi + 164*lp*ls^2*phi + 28*lpr*ls^2*phi + 352*ls^3*phi + 
     (2032*phi^2)/3 + 272*lmu*phi^2 - 68*lp*phi^2 - 68*lpr*phi^2 - 
     (6172*ls*phi^2)/3 - 1568*lmu*ls*phi^2 + 392*lp*ls*phi^2 + 
     392*lpr*ls*phi^2 + 1528*ls^2*phi^2 + 384*lmu*ls^2*phi^2 - 
     96*lp*ls^2*phi^2 - 96*lpr*ls^2*phi^2 - 352*ls^3*phi^2 - 1/(3*phir^3) + 
     (4*lmu)/phir^3 + (44*lpr)/(3*phir^3) + (16*lmu*lpr)/phir^3 - 
     (10*lpr^2)/phir^3 + (35*ls)/(3*phir^3) + (16*lmu*ls)/phir^3 - 
     (28*lpr*ls)/phir^3 - (18*ls^2)/phir^3 + 1906/(27*phir^2) - 
     (64*li3pr)/phir^2 - (356*lmu)/(9*phir^2) - (368*lmu^2)/(3*phir^2) - 
     (128*lmu^3)/(3*phir^2) - (4*lp^2)/phir^2 + (2102*lpr)/(9*phir^2) + 
     (64*li2pr*lpr)/phir^2 + (952*lmu*lpr)/(3*phir^2) + 
     (128*lmu^2*lpr)/phir^2 - (88*lpr^2)/phir^2 - (64*lmu*lpr^2)/phir^2 + 
     (32*lp*lpr^2)/phir^2 - (32*lpr^3)/(3*phir^2) + (169*ls)/phir^2 + 
     (408*lmu*ls)/phir^2 + (192*lmu^2*ls)/phir^2 - (1162*lpr*ls)/(3*phir^2) - 
     (320*lmu*lpr*ls)/phir^2 + (64*lpr^2*ls)/phir^2 - (898*ls^2)/(3*phir^2) - 
     (272*lmu*ls^2)/phir^2 + (192*lpr*ls^2)/phir^2 + (352*ls^3)/(3*phir^2) - 
     601/(3*phir) - (44*lmu)/phir - (8*lp)/phir + (2*lp^2)/phir - 
     (268*lpr)/(3*phir) - (56*lmu*lpr)/phir + (44*lpr^2)/phir - 
     (13*ls)/(3*phir) + (160*lmu*ls)/phir - (10*lpr*ls)/phir - 
     (54*ls^2)/phir - (48*lmu*ls^2)/phir + (24*lpr*ls^2)/phir + 
     (44*ls^3)/phir - (2032*phir)/3 - 272*lmu*phir + 44*lp*phir + 
     92*lpr*phir + (6172*ls*phir)/3 + 1568*lmu*ls*phir - 128*lp*ls*phir - 
     656*lpr*ls*phir - 1528*ls^2*phir - 384*lmu*ls^2*phir + 28*lp*ls^2*phir + 
     164*lpr*ls^2*phir + 352*ls^3*phir + (2032*phir^2)/3 + 272*lmu*phir^2 - 
     68*lp*phir^2 - 68*lpr*phir^2 - (6172*ls*phir^2)/3 - 1568*lmu*ls*phir^2 + 
     392*lp*ls*phir^2 + 392*lpr*ls*phir^2 + 1528*ls^2*phir^2 + 
     384*lmu*ls^2*phir^2 - 96*lp*ls^2*phir^2 - 96*lpr*ls^2*phir^2 - 
     352*ls^3*phir^2 - (19040*z2)/3 + 896*lmu*z2 - 224*lp*z2 - 224*lpr*z2 + 
     2464*ls*z2 + (4*z2)/phi^3 + (1544*z2)/(3*phi^2) + (384*lmu*z2)/phi^2 - 
     (576*lp*z2)/phi^2 - (704*ls*z2)/phi^2 + (940*z2)/phi - (96*lmu*z2)/phi + 
     (48*lp*z2)/phi - (264*ls*z2)/phi + 5568*phi*z2 - 768*lmu*phi*z2 + 
     328*lp*phi*z2 + 56*lpr*phi*z2 - 2112*ls*phi*z2 - 5568*phi^2*z2 + 
     768*lmu*phi^2*z2 - 192*lp*phi^2*z2 - 192*lpr*phi^2*z2 + 
     2112*ls*phi^2*z2 + (4*z2)/phir^3 + (1544*z2)/(3*phir^2) + 
     (384*lmu*z2)/phir^2 - (576*lpr*z2)/phir^2 - (704*ls*z2)/phir^2 + 
     (940*z2)/phir - (96*lmu*z2)/phir + (48*lpr*z2)/phir - (264*ls*z2)/phir + 
     5568*phir*z2 - 768*lmu*phir*z2 + 56*lp*phir*z2 + 328*lpr*phir*z2 - 
     2112*ls*phir*z2 - 5568*phir^2*z2 + 768*lmu*phir^2*z2 - 
     192*lp*phir^2*z2 - 192*lpr*phir^2*z2 + 2112*ls*phir^2*z2 + 2240*z3 + 
     (96*z3)/phi^2 - (240*z3)/phi - 1920*phi*z3 + 1920*phi^2*z3 + 
     (96*z3)/phir^2 - (240*z3)/phir - 1920*phir*z3 + 1920*phir^2*z3) + 
   Hold[O[m2os]^3])/eps
) /. {
  z2 -> Zeta[2],
  z3 -> Zeta[3],
  lp  -> Log[phi],
  lpr -> Log[1 - phi],
  li2p  -> PolyLog[2, phi],
  li3p  -> PolyLog[3, phi],
  li4p  -> PolyLog[4, phi],
  s22p  -> PolyLog[2, 2, phi],
  li2pr -> PolyLog[2, 1 - phi],
  li3pr -> PolyLog[3, 1 - phi],
  li4pr -> PolyLog[4, 1 - phi],
  s22pr -> PolyLog[2, 2, 1 - phi],
  lmu -> Log[mu^2/m^2],
  ls  -> Log[s/m^2]
  (*
  phi  -> -(t - m^2)/s,
  m2os -> m^2/s
  *)
}



==> numerics/ggtt_a_exact.cpp <==
/* R. Bonciani, A. Ferroglia, T. Gehrmann, A. v. Manteuffel, C. Studerus
 * file: ggtt_a_exact.cpp
 * date: 2010-11-29
 */

#include "ggtt_a_exact.h"

using namespace std;
using namespace GiNaC;

ex ggtt_a_exact_m4_01(const exvector& g, const exvector& p);
ex ggtt_a_exact_m3_01(const exvector& g, const exvector& p);
ex ggtt_a_exact_m2_01(const exvector& g, const exvector& p);
ex ggtt_a_exact_m1_01(const exvector& g, const exvector& p);
ex ggtt_a_exact_m1_02(const exvector& g, const exvector& p);
ex ggtt_a_exact_m1_03(const exvector& g, const exvector& p);
ex ggtt_a_exact_0_01(const exvector& g, const exvector& p);
ex ggtt_a_exact_0_02(const exvector& g, const exvector& p);
ex ggtt_a_exact_0_03(const exvector& g, const exvector& p);
ex ggtt_a_exact_0_04(const exvector& g, const exvector& p);
ex ggtt_a_exact_0_05(const exvector& g, const exvector& p);
ex ggtt_a_exact_0_06(const exvector& g, const exvector& p);
ex ggtt_a_exact_0_07(const exvector& g, const exvector& p);
ex ggtt_a_exact_0_08(const exvector& g, const exvector& p);
ex ggtt_a_exact_0_09(const exvector& g, const exvector& p);
ex ggtt_a_exact_0_10(const exvector& g, const exvector& p);
ex ggtt_a_exact_0_11(const exvector& g, const exvector& p);
ex ggtt_a_exact_0_12(const exvector& g, const exvector& p);
ex ggtt_a_exact_0_13(const exvector& g, const exvector& p);
ex ggtt_a_exact_0_14(const exvector& g, const exvector& p);
ex ggtt_a_exact_0_15(const exvector& g, const exvector& p);
ex ggtt_a_exact_0_16(const exvector& g, const exvector& p);
ex ggtt_a_exact_0_17(const exvector& g, const exvector& p);
ex ggtt_a_exact_0_18(const exvector& g, const exvector& p);
ex ggtt_a_exact_0_19(const exvector& g, const exvector& p);
ex ggtt_a_exact_0_20(const exvector& g, const exvector& p);
ex ggtt_a_exact_0_21(const exvector& g, const exvector& p);
ex ggtt_a_exact_0_22(const exvector& g, const exvector& p);
ex ggtt_a_exact_0_23(const exvector& g, const exvector& p);
ex ggtt_a_exact_0_24(const exvector& g, const exvector& p);
ex ggtt_a_exact_0_25(const exvector& g, const exvector& p);
ex ggtt_a_exact_0_26(const exvector& g, const exvector& p);


ggtt_a_exact::ggtt_a_exact(const ex& x, const ex& y, const ex& lmu)
 : x(x), y(y), lmu(lmu)
{
  z = ( pow(x,-1) + x - y ).evalf();
  b = ( (ex(1) - x)/(ex(1) + x) ).evalf();
}


lst ggtt_a_exact::compute() const
{
  lst res;
  res.append(compute_eps_m4());
  res.append(compute_eps_m3());
  res.append(compute_eps_m2());
  res.append(compute_eps_m1());
  res.append(compute_eps_0());
  return res;
}


ex ggtt_a_exact::compute_eps_m4() const
{
  exvector g(0), p(9);

  p[0] = ( y ).evalf();
  p[1] = ( pow(y,2) ).evalf();
  p[2] = ( pow(1+y,-2) ).evalf();
  p[3] = ( pow(1+y,-1) ).evalf();
  p[4] = ( z ).evalf();
  p[5] = ( pow(1+z,-2) ).evalf();
  p[6] = ( pow(1+z,-1) ).evalf();
  p[7] = ( pow(2+y+z,-2) ).evalf();
  p[8] = ( pow(2+y+z,-1) ).evalf();

  ex res = 0;
  res += ggtt_a_exact_m4_01(g, p);
  return res;
}


ex ggtt_a_exact::compute_eps_m3() const
{
  exvector a(3), g(4), p(10);

  a[0] = ( x ).evalf();
  a[1] = ( y ).evalf();
  a[2] = ( z ).evalf();

  p[0] = ( lmu ).evalf();
  p[1] = ( y ).evalf();
  p[2] = ( pow(y,2) ).evalf();
  p[3] = ( pow(1+y,-2) ).evalf();
  p[4] = ( pow(1+y,-1) ).evalf();
  p[5] = ( z ).evalf();
  p[6] = ( pow(1+z,-2) ).evalf();
  p[7] = ( pow(1+z,-1) ).evalf();
  p[8] = ( pow(2+y+z,-2) ).evalf();
  p[9] = ( pow(2+y+z,-1) ).evalf();

  g[0] = ( real_part(G(lst(-1),a[0])) ).evalf();
  g[1] = ( real_part(G(lst(-1),a[1])) ).evalf();
  g[2] = ( real_part(G(lst(-1),a[2])) ).evalf();
  g[3] = ( real_part(G(lst(0),a[0])) ).evalf();

  ex res = 0;
  res += ggtt_a_exact_m3_01(g, p);
  return res;
}


ex ggtt_a_exact::compute_eps_m2() const
{
  exvector a(3), g(7), p(29);

  a[0] = ( x ).evalf();
  a[1] = ( y ).evalf();
  a[2] = ( z ).evalf();

  p[0] = ( b ).evalf();
  p[1] = ( lmu ).evalf();
  p[2] = ( pow(lmu,2) ).evalf();
  p[3] = ( pow(Pi,2) ).evalf();
  p[4] = ( pow(y,-2) ).evalf();
  p[5] = ( pow(y,-1) ).evalf();
  p[6] = ( y ).evalf();
  p[7] = ( pow(y,2) ).evalf();
  p[8] = ( pow(y,3) ).evalf();
  p[9] = ( pow(y,4) ).evalf();
  p[10] = ( pow(y,5) ).evalf();
  p[11] = ( pow(y,6) ).evalf();
  p[12] = ( pow(1+y,-2) ).evalf();
  p[13] = ( pow(1+y,-1) ).evalf();
  p[14] = ( pow(z,-2) ).evalf();
  p[15] = ( pow(z,-1) ).evalf();
  p[16] = ( z ).evalf();
  p[17] = ( pow(z,2) ).evalf();
  p[18] = ( pow(z,3) ).evalf();
  p[19] = ( pow(z,4) ).evalf();
  p[20] = ( pow(z,5) ).evalf();
  p[21] = ( pow(z,6) ).evalf();
  p[22] = ( pow(1+z,-2) ).evalf();
  p[23] = ( pow(1+z,-1) ).evalf();
  p[24] = ( pow(-2+y+z,-3) ).evalf();
  p[25] = ( pow(-2+y+z,-2) ).evalf();
  p[26] = ( pow(-2+y+z,-1) ).evalf();
  p[27] = ( pow(2+y+z,-2) ).evalf();
  p[28] = ( pow(2+y+z,-1) ).evalf();

  g[0] = ( real_part(G(lst(-1),a[0])) ).evalf();
  g[1] = ( real_part(G(lst(-1),a[1])) ).evalf();
  g[2] = ( real_part(G(lst(-1),a[2])) ).evalf();
  g[3] = ( real_part(G(lst(0),a[0])) ).evalf();
  g[4] = ( real_part(G(lst(0,-1),a[0])) ).evalf();
  g[5] = ( real_part(G(lst(0,-1),a[1])) ).evalf();
  g[6] = ( real_part(G(lst(0,-1),a[2])) ).evalf();

  ex res = 0;
  res += ggtt_a_exact_m2_01(g, p);
  return res;
}


ex ggtt_a_exact::compute_eps_m1() const
{
  exvector w(5), a(3), g(46), p(33);

  a[0] = ( x ).evalf();
  a[1] = ( y ).evalf();
  a[2] = ( z ).evalf();

  w[0] = ( pow(y,-1) ).evalf();
  w[1] = ( y ).evalf();
  w[2] = ( pow(z,-1) ).evalf();
  w[3] = ( z ).evalf();

  p[0] = ( b ).evalf();
  p[1] = ( lmu ).evalf();
  p[2] = ( pow(lmu,2) ).evalf();
  p[3] = ( pow(lmu,3) ).evalf();
  p[4] = ( pow(Pi,2) ).evalf();
  p[5] = ( pow(y,-2) ).evalf();
  p[6] = ( pow(y,-1) ).evalf();
  p[7] = ( y ).evalf();
  p[8] = ( pow(y,2) ).evalf();
  p[9] = ( pow(y,3) ).evalf();
  p[10] = ( pow(y,4) ).evalf();
  p[11] = ( pow(y,5) ).evalf();
  p[12] = ( pow(y,6) ).evalf();
  p[13] = ( pow(y,7) ).evalf();
  p[14] = ( pow(1+y,-2) ).evalf();
  p[15] = ( pow(1+y,-1) ).evalf();
  p[16] = ( pow(z,-2) ).evalf();
  p[17] = ( pow(z,-1) ).evalf();
  p[18] = ( z ).evalf();
  p[19] = ( pow(z,2) ).evalf();
  p[20] = ( pow(z,3) ).evalf();
  p[21] = ( pow(z,4) ).evalf();
  p[22] = ( pow(z,5) ).evalf();
  p[23] = ( pow(z,6) ).evalf();
  p[24] = ( pow(z,7) ).evalf();
  p[25] = ( pow(1+z,-2) ).evalf();
  p[26] = ( pow(1+z,-1) ).evalf();
  p[27] = ( pow(-2+y+z,-3) ).evalf();
  p[28] = ( pow(-2+y+z,-2) ).evalf();
  p[29] = ( pow(-2+y+z,-1) ).evalf();
  p[30] = ( pow(2+y+z,-2) ).evalf();
  p[31] = ( pow(2+y+z,-1) ).evalf();
  p[32] = ( zeta(3) ).evalf();

  g[0] = ( real_part(G(lst(-1),a[0])) ).evalf();
  g[1] = ( real_part(G(lst(-1),a[1])) ).evalf();
  g[2] = ( real_part(G(lst(-1),a[2])) ).evalf();
  g[3] = ( real_part(G(lst(0),a[0])) ).evalf();
  g[4] = ( real_part(G(lst(1),a[0])) ).evalf();
  g[5] = ( real_part(G(lst(pow(a[1],-1)),a[0])) ).evalf();
  g[6] = ( real_part(G(lst(a[1]),a[0])) ).evalf();
  g[7] = ( real_part(G(lst(pow(a[2],-1)),a[0])) ).evalf();
  g[8] = ( real_part(G(lst(a[2]),a[0])) ).evalf();
  g[9] = ( real_part(G(lst(0,-1),a[0])) ).evalf();
  g[10] = ( real_part(G(lst(0,-1),a[1])) ).evalf();
  g[11] = ( real_part(G(lst(0,-1),a[2])) ).evalf();
  g[12] = ( real_part(G(lst(0,1),a[0])) ).evalf();
  g[13] = ( real_part(G(lst(0,pow(a[1],-1)),a[0])) ).evalf();
  g[14] = ( real_part(G(lst(0,a[1]),a[0])) ).evalf();
  g[15] = ( real_part(G(lst(0,pow(a[2],-1)),a[0])) ).evalf();
  g[16] = ( real_part(G(lst(0,a[2]),a[0])) ).evalf();
  g[17] = ( real_part(G(lst(pow(a[1],-1),-1),a[0])) ).evalf();
  g[18] = ( real_part(G(lst(a[1],-1),a[0])) ).evalf();
  g[19] = ( real_part(G(lst(pow(a[2],-1),-1),a[0])) ).evalf();
  g[20] = ( real_part(G(lst(a[2],-1),a[0])) ).evalf();
  g[21] = ( real_part(G(lst(-1,0,-1),a[0])) ).evalf();
  g[22] = ( real_part(G(lst(-1,0,-1),a[1])) ).evalf();
  g[23] = ( real_part(G(lst(-1,0,-1),a[2])) ).evalf();
  g[24] = ( real_part(G(lst(0,-1,-1),a[0])) ).evalf();
  g[25] = ( real_part(G(lst(0,-1,-1),a[1])) ).evalf();
  g[26] = ( real_part(G(lst(0,-1,-1),a[2])) ).evalf();
  g[27] = ( real_part(G(lst(0,0,-1),a[0])) ).evalf();
  g[28] = ( real_part(G(lst(0,0,-1),a[1])) ).evalf();
  g[29] = ( real_part(G(lst(0,0,-1),a[2])) ).evalf();
  g[30] = ( real_part(G(lst(0,0,1),a[0])) ).evalf();
  g[31] = ( real_part(G(lst(0,0,pow(a[1],-1)),a[0])) ).evalf();
  g[32] = ( real_part(G(lst(0,0,pow(a[2],-1)),a[0])) ).evalf();
  g[33] = ( real_part(G(lst(0,pow(a[1],-1),-1),a[0])) ).evalf();
  g[34] = ( real_part(G(lst(0,a[1],-1),a[0])) ).evalf();
  g[35] = ( real_part(G(lst(0,pow(a[2],-1),-1),a[0])) ).evalf();
  g[36] = ( real_part(G(lst(0,a[2],-1),a[0])) ).evalf();
  g[37] = ( real_part(G(lst(1,0,-1),a[0])) ).evalf();
  g[38] = ( real_part(G(lst(pow(a[1],-1),-1,-1),a[0])) ).evalf();
  g[39] = ( real_part(G(lst(pow(a[1],-1),0,-1),a[0])) ).evalf();
  g[40] = ( real_part(G(lst(a[1],-1,-1),a[0])) ).evalf();
  g[41] = ( real_part(G(lst(a[1],0,-1),a[0])) ).evalf();
  g[42] = ( real_part(G(lst(pow(a[2],-1),-1,-1),a[0])) ).evalf();
  g[43] = ( real_part(G(lst(pow(a[2],-1),0,-1),a[0])) ).evalf();
  g[44] = ( real_part(G(lst(a[2],-1,-1),a[0])) ).evalf();
  g[45] = ( real_part(G(lst(a[2],0,-1),a[0])) ).evalf();

  ex res = 0;
  res += ggtt_a_exact_m1_01(g, p);
  res += ggtt_a_exact_m1_02(g, p);
  res += ggtt_a_exact_m1_03(g, p);
  return res;
}


ex ggtt_a_exact::compute_eps_0() const
{
  exvector w(14), a(5), g(347), p(45);

  a[0] = ( x ).evalf();
  a[1] = ( y ).evalf();
  a[2] = ( -x+y ).evalf();
  a[3] = ( z ).evalf();
  a[4] = ( -x+z ).evalf();

  w[0] = ( numeric(-1,2)+(I/2)*pow(3,numeric(1,2)) ).evalf();
  w[1] = ( -1-pow(x,-1) ).evalf();
  w[2] = ( 1+pow(x,-1) ).evalf();
  w[3] = ( -1-x ).evalf();
  w[4] = ( pow(x,-1) ).evalf();
  w[5] = ( -x ).evalf();
  w[6] = ( x ).evalf();
  w[7] = ( 1+x ).evalf();
  w[8] = ( 1+x+pow(x,-1) ).evalf();
  w[9] = ( pow(y,-1) ).evalf();
  w[10] = ( y ).evalf();
  w[11] = ( pow(z,-1) ).evalf();
  w[12] = ( z ).evalf();

  p[0] = ( b ).evalf();
  p[1] = ( lmu ).evalf();
  p[2] = ( pow(lmu,2) ).evalf();
  p[3] = ( pow(lmu,3) ).evalf();
  p[4] = ( pow(lmu,4) ).evalf();
  p[5] = ( pow(Pi,2) ).evalf();
  p[6] = ( pow(Pi,4) ).evalf();
  p[7] = ( pow(y,-3) ).evalf();
  p[8] = ( pow(y,-2) ).evalf();
  p[9] = ( pow(y,-1) ).evalf();
  p[10] = ( y ).evalf();
  p[11] = ( pow(y,2) ).evalf();
  p[12] = ( pow(y,3) ).evalf();
  p[13] = ( pow(y,4) ).evalf();
  p[14] = ( pow(y,5) ).evalf();
  p[15] = ( pow(y,6) ).evalf();
  p[16] = ( pow(y,7) ).evalf();
  p[17] = ( pow(y,8) ).evalf();
  p[18] = ( pow(y,9) ).evalf();
  p[19] = ( pow(1+y,-4) ).evalf();
  p[20] = ( pow(1+y,-3) ).evalf();
  p[21] = ( pow(1+y,-2) ).evalf();
  p[22] = ( pow(1+y,-1) ).evalf();
  p[23] = ( pow(z,-3) ).evalf();
  p[24] = ( pow(z,-2) ).evalf();
  p[25] = ( pow(z,-1) ).evalf();
  p[26] = ( z ).evalf();
  p[27] = ( pow(z,2) ).evalf();
  p[28] = ( pow(z,3) ).evalf();
  p[29] = ( pow(z,4) ).evalf();
  p[30] = ( pow(z,5) ).evalf();
  p[31] = ( pow(z,6) ).evalf();
  p[32] = ( pow(z,7) ).evalf();
  p[33] = ( pow(z,8) ).evalf();
  p[34] = ( pow(z,9) ).evalf();
  p[35] = ( pow(1+z,-4) ).evalf();
  p[36] = ( pow(1+z,-3) ).evalf();
  p[37] = ( pow(1+z,-2) ).evalf();
  p[38] = ( pow(1+z,-1) ).evalf();
  p[39] = ( pow(-2+y+z,-3) ).evalf();
  p[40] = ( pow(-2+y+z,-2) ).evalf();
  p[41] = ( pow(-2+y+z,-1) ).evalf();
  p[42] = ( pow(2+y+z,-2) ).evalf();
  p[43] = ( pow(2+y+z,-1) ).evalf();
  p[44] = ( zeta(3) ).evalf();

  g[0] = ( real_part(G(lst(-1),a[0])) ).evalf();
  g[1] = ( real_part(G(lst(-1),a[1])) ).evalf();
  g[2] = ( real_part(G(lst(-1),a[3])) ).evalf();
  g[3] = ( real_part(G(lst(0),a[0])) ).evalf();
  g[4] = ( real_part(G(lst(0),a[2])) ).evalf();
  g[5] = ( real_part(G(lst(0),a[4])) ).evalf();
  g[6] = ( real_part(G(lst(1),a[0])) ).evalf();
  g[7] = ( real_part(G(lst(w[0]),a[0])) ).evalf();
  g[8] = ( real_part(G(lst(-1-pow(a[0],-1)),a[0])) ).evalf();
  g[9] = ( real_part(G(lst(1+pow(a[0],-1)),a[2])) ).evalf();
  g[10] = ( real_part(G(lst(1+pow(a[0],-1)),a[4])) ).evalf();
  g[11] = ( real_part(G(lst(1+a[0]),a[0])) ).evalf();
  g[12] = ( real_part(G(lst(1+a[0]+pow(a[0],-1)),a[0])) ).evalf();
  g[13] = ( real_part(G(lst(1+a[0]+pow(a[0],-1)),a[1])) ).evalf();
  g[14] = ( real_part(G(lst(1+a[0]+pow(a[0],-1)),a[3])) ).evalf();
  g[15] = ( real_part(G(lst(pow(a[1],-1)),a[0])) ).evalf();
  g[16] = ( real_part(G(lst(a[1]),a[0])) ).evalf();
  g[17] = ( real_part(G(lst(pow(a[3],-1)),a[0])) ).evalf();
  g[18] = ( real_part(G(lst(a[3]),a[0])) ).evalf();
  g[19] = ( real_part(G(lst(-1,1),a[0])) ).evalf();
  g[20] = ( real_part(G(lst(-1,pow(a[1],-1)),a[0])) ).evalf();
  g[21] = ( real_part(G(lst(-1,a[1]),a[0])) ).evalf();
  g[22] = ( real_part(G(lst(-1,pow(a[3],-1)),a[0])) ).evalf();
  g[23] = ( real_part(G(lst(-1,a[3]),a[0])) ).evalf();
  g[24] = ( real_part(G(lst(0,-1),a[0])) ).evalf();
  g[25] = ( real_part(G(lst(0,-1),a[1])) ).evalf();
  g[26] = ( real_part(G(lst(0,-1),a[3])) ).evalf();
  g[27] = ( real_part(G(lst(0,1),a[0])) ).evalf();
  g[28] = ( real_part(G(lst(0,w[0]),a[0])) ).evalf();
  g[29] = ( real_part(G(lst(0,-1-pow(a[0],-1)),a[0])) ).evalf();
  g[30] = ( real_part(G(lst(0,1+pow(a[0],-1)),a[2])) ).evalf();
  g[31] = ( real_part(G(lst(0,1+pow(a[0],-1)),a[4])) ).evalf();
  g[32] = ( real_part(G(lst(0,1+a[0]),a[0])) ).evalf();
  g[33] = ( real_part(G(lst(0,pow(a[1],-1)),a[0])) ).evalf();
  g[34] = ( real_part(G(lst(0,a[1]),a[0])) ).evalf();
  g[35] = ( real_part(G(lst(0,pow(a[3],-1)),a[0])) ).evalf();
  g[36] = ( real_part(G(lst(0,a[3]),a[0])) ).evalf();
  g[37] = ( real_part(G(lst(1,-1),a[0])) ).evalf();
  g[38] = ( real_part(G(lst(1,pow(a[1],-1)),a[0])) ).evalf();
  g[39] = ( real_part(G(lst(1,a[1]),a[0])) ).evalf();
  g[40] = ( real_part(G(lst(1,pow(a[3],-1)),a[0])) ).evalf();
  g[41] = ( real_part(G(lst(1,a[3]),a[0])) ).evalf();
  g[42] = ( real_part(G(lst(w[0],-1),a[0])) ).evalf();
  g[43] = ( real_part(G(lst(1+a[0],a[0]),a[0])) ).evalf();
  g[44] = ( real_part(G(lst(1+a[0]+pow(a[0],-1),-1),a[1])) ).evalf();
  g[45] = ( real_part(G(lst(1+a[0]+pow(a[0],-1),-1),a[3])) ).evalf();
  g[46] = ( real_part(G(lst(1+a[0]+pow(a[0],-1),pow(a[0],-1)),a[1])) ).evalf();
  g[47] = ( real_part(G(lst(1+a[0]+pow(a[0],-1),pow(a[0],-1)),a[3])) ).evalf();
  g[48] = ( real_part(G(lst(pow(a[1],-1),-1),a[0])) ).evalf();
  g[49] = ( real_part(G(lst(pow(a[1],-1),1),a[0])) ).evalf();
  g[50] = ( real_part(G(lst(pow(a[1],-1),a[1]),a[0])) ).evalf();
  g[51] = ( real_part(G(lst(a[1],-1),a[0])) ).evalf();
  g[52] = ( real_part(G(lst(a[1],1),a[0])) ).evalf();
  g[53] = ( real_part(G(lst(a[1],pow(a[1],-1)),a[0])) ).evalf();
  g[54] = ( real_part(G(lst(pow(a[3],-1),-1),a[0])) ).evalf();
  g[55] = ( real_part(G(lst(pow(a[3],-1),1),a[0])) ).evalf();
  g[56] = ( real_part(G(lst(pow(a[3],-1),a[3]),a[0])) ).evalf();
  g[57] = ( real_part(G(lst(a[3],-1),a[0])) ).evalf();
  g[58] = ( real_part(G(lst(a[3],1),a[0])) ).evalf();
  g[59] = ( real_part(G(lst(a[3],pow(a[3],-1)),a[0])) ).evalf();
  g[60] = ( real_part(G(lst(-1,0,-1),a[0])) ).evalf();
  g[61] = ( real_part(G(lst(-1,0,-1),a[1])) ).evalf();
  g[62] = ( real_part(G(lst(-1,0,-1),a[3])) ).evalf();
  g[63] = ( real_part(G(lst(-1,0,1),a[0])) ).evalf();
  g[64] = ( real_part(G(lst(-1,0,pow(a[1],-1)),a[0])) ).evalf();
  g[65] = ( real_part(G(lst(-1,0,a[1]),a[0])) ).evalf();
  g[66] = ( real_part(G(lst(-1,0,pow(a[3],-1)),a[0])) ).evalf();
  g[67] = ( real_part(G(lst(-1,0,a[3]),a[0])) ).evalf();
  g[68] = ( real_part(G(lst(-1,pow(a[1],-1),-1),a[0])) ).evalf();
  g[69] = ( real_part(G(lst(-1,a[1],-1),a[0])) ).evalf();
  g[70] = ( real_part(G(lst(-1,pow(a[3],-1),-1),a[0])) ).evalf();
  g[71] = ( real_part(G(lst(-1,a[3],-1),a[0])) ).evalf();
  g[72] = ( real_part(G(lst(0,-1,-1),a[0])) ).evalf();
  g[73] = ( real_part(G(lst(0,-1,-1),a[1])) ).evalf();
  g[74] = ( real_part(G(lst(0,-1,-1),a[3])) ).evalf();
  g[75] = ( real_part(G(lst(0,-1,1),a[0])) ).evalf();
  g[76] = ( real_part(G(lst(0,-1,pow(a[1],-1)),a[0])) ).evalf();
  g[77] = ( real_part(G(lst(0,-1,a[1]),a[0])) ).evalf();
  g[78] = ( real_part(G(lst(0,-1,pow(a[3],-1)),a[0])) ).evalf();
  g[79] = ( real_part(G(lst(0,-1,a[3]),a[0])) ).evalf();
  g[80] = ( real_part(G(lst(0,0,-1),a[0])) ).evalf();
  g[81] = ( real_part(G(lst(0,0,-1),a[1])) ).evalf();
  g[82] = ( real_part(G(lst(0,0,-1),a[3])) ).evalf();
  g[83] = ( real_part(G(lst(0,0,1),a[0])) ).evalf();
  g[84] = ( real_part(G(lst(0,0,w[0]),a[0])) ).evalf();
  g[85] = ( real_part(G(lst(0,0,pow(a[1],-1)),a[0])) ).evalf();
  g[86] = ( real_part(G(lst(0,0,a[1]),a[0])) ).evalf();
  g[87] = ( real_part(G(lst(0,0,pow(a[3],-1)),a[0])) ).evalf();
  g[88] = ( real_part(G(lst(0,0,a[3]),a[0])) ).evalf();
  g[89] = ( real_part(G(lst(0,1,-1),a[0])) ).evalf();
  g[90] = ( real_part(G(lst(0,1,1),a[0])) ).evalf();
  g[91] = ( real_part(G(lst(0,1,pow(a[1],-1)),a[0])) ).evalf();
  g[92] = ( real_part(G(lst(0,1,a[1]),a[0])) ).evalf();
  g[93] = ( real_part(G(lst(0,1,pow(a[3],-1)),a[0])) ).evalf();
  g[94] = ( real_part(G(lst(0,1,a[3]),a[0])) ).evalf();
  g[95] = ( real_part(G(lst(0,w[0],-1),a[0])) ).evalf();
  g[96] = ( real_part(G(lst(0,a[0],1+a[0]),a[0])) ).evalf();
  g[97] = ( real_part(G(lst(0,1+a[0],1+a[0]),a[0])) ).evalf();
  g[98] = ( real_part(G(lst(0,pow(a[1],-1),-1),a[0])) ).evalf();
  g[99] = ( real_part(G(lst(0,pow(a[1],-1),1),a[0])) ).evalf();
  g[100] = ( real_part(G(lst(0,pow(a[1],-1),pow(a[1],-1)),a[0])) ).evalf();
  g[101] = ( real_part(G(lst(0,pow(a[1],-1),a[1]),a[0])) ).evalf();
  g[102] = ( real_part(G(lst(0,a[1],-1),a[0])) ).evalf();
  g[103] = ( real_part(G(lst(0,a[1],1),a[0])) ).evalf();
  g[104] = ( real_part(G(lst(0,a[1],pow(a[1],-1)),a[0])) ).evalf();
  g[105] = ( real_part(G(lst(0,a[1],a[1]),a[0])) ).evalf();
  g[106] = ( real_part(G(lst(0,pow(a[3],-1),-1),a[0])) ).evalf();
  g[107] = ( real_part(G(lst(0,pow(a[3],-1),1),a[0])) ).evalf();
  g[108] = ( real_part(G(lst(0,pow(a[3],-1),pow(a[3],-1)),a[0])) ).evalf();
  g[109] = ( real_part(G(lst(0,pow(a[3],-1),a[3]),a[0])) ).evalf();
  g[110] = ( real_part(G(lst(0,a[3],-1),a[0])) ).evalf();
  g[111] = ( real_part(G(lst(0,a[3],1),a[0])) ).evalf();
  g[112] = ( real_part(G(lst(0,a[3],pow(a[3],-1)),a[0])) ).evalf();
  g[113] = ( real_part(G(lst(0,a[3],a[3]),a[0])) ).evalf();
  g[114] = ( real_part(G(lst(1,0,-1),a[0])) ).evalf();
  g[115] = ( real_part(G(lst(1,0,1),a[0])) ).evalf();
  g[116] = ( real_part(G(lst(1,0,pow(a[1],-1)),a[0])) ).evalf();
  g[117] = ( real_part(G(lst(1,0,a[1]),a[0])) ).evalf();
  g[118] = ( real_part(G(lst(1,0,pow(a[3],-1)),a[0])) ).evalf();
  g[119] = ( real_part(G(lst(1,0,a[3]),a[0])) ).evalf();
  g[120] = ( real_part(G(lst(1,pow(a[1],-1),-1),a[0])) ).evalf();
  g[121] = ( real_part(G(lst(1,a[1],-1),a[0])) ).evalf();
  g[122] = ( real_part(G(lst(1,pow(a[3],-1),-1),a[0])) ).evalf();
  g[123] = ( real_part(G(lst(1,a[3],-1),a[0])) ).evalf();
  g[124] = ( real_part(G(lst(w[0],-1,-1),a[0])) ).evalf();
  g[125] = ( real_part(G(lst(-1-pow(a[0],-1),0,a[0]),a[0])) ).evalf();
  g[126] = ( real_part(G(lst(-1-pow(a[0],-1),0,1+a[0]),a[0])) ).evalf();
  g[127] = ( real_part(G(lst(1+pow(a[0],-1),0,-1-a[0]),a[2])) ).evalf();
  g[128] = ( real_part(G(lst(1+pow(a[0],-1),0,-1-a[0]),a[4])) ).evalf();
  g[129] = ( real_part(G(lst(1+pow(a[0],-1),0,-a[0]),a[2])) ).evalf();
  g[130] = ( real_part(G(lst(1+pow(a[0],-1),0,-a[0]),a[4])) ).evalf();
  g[131] = ( real_part(G(lst(1+a[0]+pow(a[0],-1),pow(a[0],-1),-1),a[1])) ).evalf();
  g[132] = ( real_part(G(lst(1+a[0]+pow(a[0],-1),pow(a[0],-1),-1),a[3])) ).evalf();
  g[133] = ( real_part(G(lst(pow(a[1],-1),-1,-1),a[0])) ).evalf();
  g[134] = ( real_part(G(lst(pow(a[1],-1),0,-1),a[0])) ).evalf();
  g[135] = ( real_part(G(lst(pow(a[1],-1),0,1),a[0])) ).evalf();
  g[136] = ( real_part(G(lst(pow(a[1],-1),0,pow(a[1],-1)),a[0])) ).evalf();
  g[137] = ( real_part(G(lst(pow(a[1],-1),0,a[1]),a[0])) ).evalf();
  g[138] = ( real_part(G(lst(pow(a[1],-1),pow(a[1],-1),-1),a[0])) ).evalf();
  g[139] = ( real_part(G(lst(pow(a[1],-1),a[1],-1),a[0])) ).evalf();
  g[140] = ( real_part(G(lst(a[1],-1,-1),a[0])) ).evalf();
  g[141] = ( real_part(G(lst(a[1],0,-1),a[0])) ).evalf();
  g[142] = ( real_part(G(lst(a[1],0,1),a[0])) ).evalf();
  g[143] = ( real_part(G(lst(a[1],0,pow(a[1],-1)),a[0])) ).evalf();
  g[144] = ( real_part(G(lst(a[1],0,a[1]),a[0])) ).evalf();
  g[145] = ( real_part(G(lst(a[1],pow(a[1],-1),-1),a[0])) ).evalf();
  g[146] = ( real_part(G(lst(a[1],a[1],-1),a[0])) ).evalf();
  g[147] = ( real_part(G(lst(pow(a[3],-1),-1,-1),a[0])) ).evalf();
  g[148] = ( real_part(G(lst(pow(a[3],-1),0,-1),a[0])) ).evalf();
  g[149] = ( real_part(G(lst(pow(a[3],-1),0,1),a[0])) ).evalf();
  g[150] = ( real_part(G(lst(pow(a[3],-1),0,pow(a[3],-1)),a[0])) ).evalf();
  g[151] = ( real_part(G(lst(pow(a[3],-1),0,a[3]),a[0])) ).evalf();
  g[152] = ( real_part(G(lst(pow(a[3],-1),pow(a[3],-1),-1),a[0])) ).evalf();
  g[153] = ( real_part(G(lst(pow(a[3],-1),a[3],-1),a[0])) ).evalf();
  g[154] = ( real_part(G(lst(a[3],-1,-1),a[0])) ).evalf();
  g[155] = ( real_part(G(lst(a[3],0,-1),a[0])) ).evalf();
  g[156] = ( real_part(G(lst(a[3],0,1),a[0])) ).evalf();
  g[157] = ( real_part(G(lst(a[3],0,pow(a[3],-1)),a[0])) ).evalf();
  g[158] = ( real_part(G(lst(a[3],0,a[3]),a[0])) ).evalf();
  g[159] = ( real_part(G(lst(a[3],pow(a[3],-1),-1),a[0])) ).evalf();
  g[160] = ( real_part(G(lst(a[3],a[3],-1),a[0])) ).evalf();
  g[161] = ( real_part(G(lst(-1,-1,0,-1),a[0])) ).evalf();
  g[162] = ( real_part(G(lst(-1,-1,0,-1),a[1])) ).evalf();
  g[163] = ( real_part(G(lst(-1,-1,0,-1),a[3])) ).evalf();
  g[164] = ( real_part(G(lst(-1,0,-1,-1),a[0])) ).evalf();
  g[165] = ( real_part(G(lst(-1,0,-1,-1),a[1])) ).evalf();
  g[166] = ( real_part(G(lst(-1,0,-1,-1),a[3])) ).evalf();
  g[167] = ( real_part(G(lst(-1,0,0,-1),a[0])) ).evalf();
  g[168] = ( real_part(G(lst(-1,0,0,-1),a[1])) ).evalf();
  g[169] = ( real_part(G(lst(-1,0,0,-1),a[3])) ).evalf();
  g[170] = ( real_part(G(lst(-1,0,0,1),a[0])) ).evalf();
  g[171] = ( real_part(G(lst(-1,0,0,pow(a[1],-1)),a[0])) ).evalf();
  g[172] = ( real_part(G(lst(-1,0,0,pow(a[3],-1)),a[0])) ).evalf();
  g[173] = ( real_part(G(lst(-1,0,pow(a[1],-1),-1),a[0])) ).evalf();
  g[174] = ( real_part(G(lst(-1,0,a[1],-1),a[0])) ).evalf();
  g[175] = ( real_part(G(lst(-1,0,pow(a[3],-1),-1),a[0])) ).evalf();
  g[176] = ( real_part(G(lst(-1,0,a[3],-1),a[0])) ).evalf();
  g[177] = ( real_part(G(lst(-1,1,0,-1),a[0])) ).evalf();
  g[178] = ( real_part(G(lst(-1,pow(a[1],-1),-1,-1),a[0])) ).evalf();
  g[179] = ( real_part(G(lst(-1,pow(a[1],-1),0,-1),a[0])) ).evalf();
  g[180] = ( real_part(G(lst(-1,a[1],-1,-1),a[0])) ).evalf();
  g[181] = ( real_part(G(lst(-1,a[1],0,-1),a[0])) ).evalf();
  g[182] = ( real_part(G(lst(-1,pow(a[3],-1),-1,-1),a[0])) ).evalf();
  g[183] = ( real_part(G(lst(-1,pow(a[3],-1),0,-1),a[0])) ).evalf();
  g[184] = ( real_part(G(lst(-1,a[3],-1,-1),a[0])) ).evalf();
  g[185] = ( real_part(G(lst(-1,a[3],0,-1),a[0])) ).evalf();
  g[186] = ( real_part(G(lst(0,-1,-1,-1),a[0])) ).evalf();
  g[187] = ( real_part(G(lst(0,-1,-1,-1),a[1])) ).evalf();
  g[188] = ( real_part(G(lst(0,-1,-1,-1),a[3])) ).evalf();
  g[189] = ( real_part(G(lst(0,-1,0,-1),a[0])) ).evalf();
  g[190] = ( real_part(G(lst(0,-1,0,-1),a[1])) ).evalf();
  g[191] = ( real_part(G(lst(0,-1,0,-1),a[3])) ).evalf();
  g[192] = ( real_part(G(lst(0,-1,0,1),a[0])) ).evalf();
  g[193] = ( real_part(G(lst(0,-1,0,pow(a[1],-1)),a[0])) ).evalf();
  g[194] = ( real_part(G(lst(0,-1,0,pow(a[3],-1)),a[0])) ).evalf();
  g[195] = ( real_part(G(lst(0,-1,pow(a[1],-1),-1),a[0])) ).evalf();
  g[196] = ( real_part(G(lst(0,-1,a[1],-1),a[0])) ).evalf();
  g[197] = ( real_part(G(lst(0,-1,pow(a[3],-1),-1),a[0])) ).evalf();
  g[198] = ( real_part(G(lst(0,-1,a[3],-1),a[0])) ).evalf();
  g[199] = ( real_part(G(lst(0,0,-1,-1),a[0])) ).evalf();
  g[200] = ( real_part(G(lst(0,0,-1,-1),a[1])) ).evalf();
  g[201] = ( real_part(G(lst(0,0,-1,-1),a[3])) ).evalf();
  g[202] = ( real_part(G(lst(0,0,-1,1),a[0])) ).evalf();
  g[203] = ( real_part(G(lst(0,0,-1,pow(a[1],-1)),a[0])) ).evalf();
  g[204] = ( real_part(G(lst(0,0,-1,pow(a[3],-1)),a[0])) ).evalf();
  g[205] = ( real_part(G(lst(0,0,0,-1),a[0])) ).evalf();
  g[206] = ( real_part(G(lst(0,0,0,-1),a[1])) ).evalf();
  g[207] = ( real_part(G(lst(0,0,0,-1),a[3])) ).evalf();
  g[208] = ( real_part(G(lst(0,0,0,1),a[0])) ).evalf();
  g[209] = ( real_part(G(lst(0,0,0,w[0]),a[0])) ).evalf();
  g[210] = ( real_part(G(lst(0,0,0,pow(a[1],-1)),a[0])) ).evalf();
  g[211] = ( real_part(G(lst(0,0,0,pow(a[3],-1)),a[0])) ).evalf();
  g[212] = ( real_part(G(lst(0,0,1,-1),a[0])) ).evalf();
  g[213] = ( real_part(G(lst(0,0,1,1),a[0])) ).evalf();
  g[214] = ( real_part(G(lst(0,0,1,pow(a[1],-1)),a[0])) ).evalf();
  g[215] = ( real_part(G(lst(0,0,1,pow(a[3],-1)),a[0])) ).evalf();
  g[216] = ( real_part(G(lst(0,0,w[0],-1),a[0])) ).evalf();
  g[217] = ( real_part(G(lst(0,0,pow(a[1],-1),-1),a[0])) ).evalf();
  g[218] = ( real_part(G(lst(0,0,pow(a[1],-1),1),a[0])) ).evalf();
  g[219] = ( real_part(G(lst(0,0,pow(a[1],-1),pow(a[1],-1)),a[0])) ).evalf();
  g[220] = ( real_part(G(lst(0,0,a[1],-1),a[0])) ).evalf();
  g[221] = ( real_part(G(lst(0,0,a[1],1),a[0])) ).evalf();
  g[222] = ( real_part(G(lst(0,0,a[1],pow(a[1],-1)),a[0])) ).evalf();
  g[223] = ( real_part(G(lst(0,0,pow(a[3],-1),-1),a[0])) ).evalf();
  g[224] = ( real_part(G(lst(0,0,pow(a[3],-1),1),a[0])) ).evalf();
  g[225] = ( real_part(G(lst(0,0,pow(a[3],-1),pow(a[3],-1)),a[0])) ).evalf();
  g[226] = ( real_part(G(lst(0,0,a[3],-1),a[0])) ).evalf();
  g[227] = ( real_part(G(lst(0,0,a[3],1),a[0])) ).evalf();
  g[228] = ( real_part(G(lst(0,0,a[3],pow(a[3],-1)),a[0])) ).evalf();
  g[229] = ( real_part(G(lst(0,1,0,-1),a[0])) ).evalf();
  g[230] = ( real_part(G(lst(0,1,0,1),a[0])) ).evalf();
  g[231] = ( real_part(G(lst(0,1,0,pow(a[1],-1)),a[0])) ).evalf();
  g[232] = ( real_part(G(lst(0,1,0,pow(a[3],-1)),a[0])) ).evalf();
  g[233] = ( real_part(G(lst(0,1,pow(a[1],-1),-1),a[0])) ).evalf();
  g[234] = ( real_part(G(lst(0,1,a[1],-1),a[0])) ).evalf();
  g[235] = ( real_part(G(lst(0,1,pow(a[3],-1),-1),a[0])) ).evalf();
  g[236] = ( real_part(G(lst(0,1,a[3],-1),a[0])) ).evalf();
  g[237] = ( real_part(G(lst(0,w[0],-1,-1),a[0])) ).evalf();
  g[238] = ( real_part(G(lst(0,pow(a[1],-1),-1,-1),a[0])) ).evalf();
  g[239] = ( real_part(G(lst(0,pow(a[1],-1),0,-1),a[0])) ).evalf();
  g[240] = ( real_part(G(lst(0,pow(a[1],-1),0,1),a[0])) ).evalf();
  g[241] = ( real_part(G(lst(0,pow(a[1],-1),0,pow(a[1],-1)),a[0])) ).evalf();
  g[242] = ( real_part(G(lst(0,pow(a[1],-1),pow(a[1],-1),-1),a[0])) ).evalf();
  g[243] = ( real_part(G(lst(0,pow(a[1],-1),a[1],-1),a[0])) ).evalf();
  g[244] = ( real_part(G(lst(0,a[1],-1,-1),a[0])) ).evalf();
  g[245] = ( real_part(G(lst(0,a[1],0,-1),a[0])) ).evalf();
  g[246] = ( real_part(G(lst(0,a[1],0,1),a[0])) ).evalf();
  g[247] = ( real_part(G(lst(0,a[1],0,pow(a[1],-1)),a[0])) ).evalf();
  g[248] = ( real_part(G(lst(0,a[1],pow(a[1],-1),-1),a[0])) ).evalf();
  g[249] = ( real_part(G(lst(0,a[1],a[1],-1),a[0])) ).evalf();
  g[250] = ( real_part(G(lst(0,pow(a[3],-1),-1,-1),a[0])) ).evalf();
  g[251] = ( real_part(G(lst(0,pow(a[3],-1),0,-1),a[0])) ).evalf();
  g[252] = ( real_part(G(lst(0,pow(a[3],-1),0,1),a[0])) ).evalf();
  g[253] = ( real_part(G(lst(0,pow(a[3],-1),0,pow(a[3],-1)),a[0])) ).evalf();
  g[254] = ( real_part(G(lst(0,pow(a[3],-1),pow(a[3],-1),-1),a[0])) ).evalf();
  g[255] = ( real_part(G(lst(0,pow(a[3],-1),a[3],-1),a[0])) ).evalf();
  g[256] = ( real_part(G(lst(0,a[3],-1,-1),a[0])) ).evalf();
  g[257] = ( real_part(G(lst(0,a[3],0,-1),a[0])) ).evalf();
  g[258] = ( real_part(G(lst(0,a[3],0,1),a[0])) ).evalf();
  g[259] = ( real_part(G(lst(0,a[3],0,pow(a[3],-1)),a[0])) ).evalf();
  g[260] = ( real_part(G(lst(0,a[3],pow(a[3],-1),-1),a[0])) ).evalf();
  g[261] = ( real_part(G(lst(0,a[3],a[3],-1),a[0])) ).evalf();
  g[262] = ( real_part(G(lst(1,-1,0,-1),a[0])) ).evalf();
  g[263] = ( real_part(G(lst(1,0,-1,-1),a[0])) ).evalf();
  g[264] = ( real_part(G(lst(1,0,0,-1),a[0])) ).evalf();
  g[265] = ( real_part(G(lst(1,0,0,1),a[0])) ).evalf();
  g[266] = ( real_part(G(lst(1,0,0,pow(a[1],-1)),a[0])) ).evalf();
  g[267] = ( real_part(G(lst(1,0,0,pow(a[3],-1)),a[0])) ).evalf();
  g[268] = ( real_part(G(lst(1,0,pow(a[1],-1),-1),a[0])) ).evalf();
  g[269] = ( real_part(G(lst(1,0,a[1],-1),a[0])) ).evalf();
  g[270] = ( real_part(G(lst(1,0,pow(a[3],-1),-1),a[0])) ).evalf();
  g[271] = ( real_part(G(lst(1,0,a[3],-1),a[0])) ).evalf();
  g[272] = ( real_part(G(lst(1,1,0,-1),a[0])) ).evalf();
  g[273] = ( real_part(G(lst(1,pow(a[1],-1),-1,-1),a[0])) ).evalf();
  g[274] = ( real_part(G(lst(1,pow(a[1],-1),0,-1),a[0])) ).evalf();
  g[275] = ( real_part(G(lst(1,a[1],-1,-1),a[0])) ).evalf();
  g[276] = ( real_part(G(lst(1,a[1],0,-1),a[0])) ).evalf();
  g[277] = ( real_part(G(lst(1,pow(a[3],-1),-1,-1),a[0])) ).evalf();
  g[278] = ( real_part(G(lst(1,pow(a[3],-1),0,-1),a[0])) ).evalf();
  g[279] = ( real_part(G(lst(1,a[3],-1,-1),a[0])) ).evalf();
  g[280] = ( real_part(G(lst(1,a[3],0,-1),a[0])) ).evalf();
  g[281] = ( real_part(G(lst(w[0],-1,-1,-1),a[0])) ).evalf();
  g[282] = ( real_part(G(lst(w[0],0,0,-1),a[0])) ).evalf();
  g[283] = ( real_part(G(lst(-1-pow(a[0],-1),0,a[0],1+a[0]),a[0])) ).evalf();
  g[284] = ( real_part(G(lst(-1-pow(a[0],-1),0,1+a[0],1+a[0]),a[0])) ).evalf();
  g[285] = ( real_part(G(lst(1+pow(a[0],-1),0,-1-a[0],-1-a[0]),a[2])) ).evalf();
  g[286] = ( real_part(G(lst(1+pow(a[0],-1),0,-1-a[0],-1-a[0]),a[4])) ).evalf();
  g[287] = ( real_part(G(lst(1+pow(a[0],-1),0,-a[0],-1-a[0]),a[2])) ).evalf();
  g[288] = ( real_part(G(lst(1+pow(a[0],-1),0,-a[0],-1-a[0]),a[4])) ).evalf();
  g[289] = ( real_part(G(lst(1+a[0]+pow(a[0],-1),-1,0,-1),a[1])) ).evalf();
  g[290] = ( real_part(G(lst(1+a[0]+pow(a[0],-1),-1,0,-1),a[3])) ).evalf();
  g[291] = ( real_part(G(lst(1+a[0]+pow(a[0],-1),pow(a[0],-1),-1,-1),a[1])) ).evalf();
  g[292] = ( real_part(G(lst(1+a[0]+pow(a[0],-1),pow(a[0],-1),-1,-1),a[3])) ).evalf();
  g[293] = ( real_part(G(lst(1+a[0]+pow(a[0],-1),pow(a[0],-1),0,-1),a[1])) ).evalf();
  g[294] = ( real_part(G(lst(1+a[0]+pow(a[0],-1),pow(a[0],-1),0,-1),a[3])) ).evalf();
  g[295] = ( real_part(G(lst(pow(a[1],-1),-1,-1,-1),a[0])) ).evalf();
  g[296] = ( real_part(G(lst(pow(a[1],-1),-1,0,-1),a[0])) ).evalf();
  g[297] = ( real_part(G(lst(pow(a[1],-1),0,-1,-1),a[0])) ).evalf();
  g[298] = ( real_part(G(lst(pow(a[1],-1),0,0,-1),a[0])) ).evalf();
  g[299] = ( real_part(G(lst(pow(a[1],-1),0,0,1),a[0])) ).evalf();
  g[300] = ( real_part(G(lst(pow(a[1],-1),0,0,pow(a[1],-1)),a[0])) ).evalf();
  g[301] = ( real_part(G(lst(pow(a[1],-1),0,pow(a[1],-1),-1),a[0])) ).evalf();
  g[302] = ( real_part(G(lst(pow(a[1],-1),0,a[1],-1),a[0])) ).evalf();
  g[303] = ( real_part(G(lst(pow(a[1],-1),1,0,-1),a[0])) ).evalf();
  g[304] = ( real_part(G(lst(pow(a[1],-1),pow(a[1],-1),-1,-1),a[0])) ).evalf();
  g[305] = ( real_part(G(lst(pow(a[1],-1),pow(a[1],-1),0,-1),a[0])) ).evalf();
  g[306] = ( real_part(G(lst(pow(a[1],-1),a[1],-1,-1),a[0])) ).evalf();
  g[307] = ( real_part(G(lst(pow(a[1],-1),a[1],0,-1),a[0])) ).evalf();
  g[308] = ( real_part(G(lst(a[1],-1,-1,-1),a[0])) ).evalf();
  g[309] = ( real_part(G(lst(a[1],-1,0,-1),a[0])) ).evalf();
  g[310] = ( real_part(G(lst(a[1],0,-1,-1),a[0])) ).evalf();
  g[311] = ( real_part(G(lst(a[1],0,0,-1),a[0])) ).evalf();
  g[312] = ( real_part(G(lst(a[1],0,0,1),a[0])) ).evalf();
  g[313] = ( real_part(G(lst(a[1],0,0,pow(a[1],-1)),a[0])) ).evalf();
  g[314] = ( real_part(G(lst(a[1],0,pow(a[1],-1),-1),a[0])) ).evalf();
  g[315] = ( real_part(G(lst(a[1],0,a[1],-1),a[0])) ).evalf();
  g[316] = ( real_part(G(lst(a[1],1,0,-1),a[0])) ).evalf();
  g[317] = ( real_part(G(lst(a[1],pow(a[1],-1),-1,-1),a[0])) ).evalf();
  g[318] = ( real_part(G(lst(a[1],pow(a[1],-1),0,-1),a[0])) ).evalf();
  g[319] = ( real_part(G(lst(a[1],a[1],-1,-1),a[0])) ).evalf();
  g[320] = ( real_part(G(lst(a[1],a[1],0,-1),a[0])) ).evalf();
  g[321] = ( real_part(G(lst(pow(a[3],-1),-1,-1,-1),a[0])) ).evalf();
  g[322] = ( real_part(G(lst(pow(a[3],-1),-1,0,-1),a[0])) ).evalf();
  g[323] = ( real_part(G(lst(pow(a[3],-1),0,-1,-1),a[0])) ).evalf();
  g[324] = ( real_part(G(lst(pow(a[3],-1),0,0,-1),a[0])) ).evalf();
  g[325] = ( real_part(G(lst(pow(a[3],-1),0,0,1),a[0])) ).evalf();
  g[326] = ( real_part(G(lst(pow(a[3],-1),0,0,pow(a[3],-1)),a[0])) ).evalf();
  g[327] = ( real_part(G(lst(pow(a[3],-1),0,pow(a[3],-1),-1),a[0])) ).evalf();
  g[328] = ( real_part(G(lst(pow(a[3],-1),0,a[3],-1),a[0])) ).evalf();
  g[329] = ( real_part(G(lst(pow(a[3],-1),1,0,-1),a[0])) ).evalf();
  g[330] = ( real_part(G(lst(pow(a[3],-1),pow(a[3],-1),-1,-1),a[0])) ).evalf();
  g[331] = ( real_part(G(lst(pow(a[3],-1),pow(a[3],-1),0,-1),a[0])) ).evalf();
  g[332] = ( real_part(G(lst(pow(a[3],-1),a[3],-1,-1),a[0])) ).evalf();
  g[333] = ( real_part(G(lst(pow(a[3],-1),a[3],0,-1),a[0])) ).evalf();
  g[334] = ( real_part(G(lst(a[3],-1,-1,-1),a[0])) ).evalf();
  g[335] = ( real_part(G(lst(a[3],-1,0,-1),a[0])) ).evalf();
  g[336] = ( real_part(G(lst(a[3],0,-1,-1),a[0])) ).evalf();
  g[337] = ( real_part(G(lst(a[3],0,0,-1),a[0])) ).evalf();
  g[338] = ( real_part(G(lst(a[3],0,0,1),a[0])) ).evalf();
  g[339] = ( real_part(G(lst(a[3],0,0,pow(a[3],-1)),a[0])) ).evalf();
  g[340] = ( real_part(G(lst(a[3],0,pow(a[3],-1),-1),a[0])) ).evalf();
  g[341] = ( real_part(G(lst(a[3],0,a[3],-1),a[0])) ).evalf();
  g[342] = ( real_part(G(lst(a[3],1,0,-1),a[0])) ).evalf();
  g[343] = ( real_part(G(lst(a[3],pow(a[3],-1),-1,-1),a[0])) ).evalf();
  g[344] = ( real_part(G(lst(a[3],pow(a[3],-1),0,-1),a[0])) ).evalf();
  g[345] = ( real_part(G(lst(a[3],a[3],-1,-1),a[0])) ).evalf();
  g[346] = ( real_part(G(lst(a[3],a[3],0,-1),a[0])) ).evalf();

  ex res = 0;
  res += ggtt_a_exact_0_01(g, p);
  res += ggtt_a_exact_0_02(g, p);
  res += ggtt_a_exact_0_03(g, p);
  res += ggtt_a_exact_0_04(g, p);
  res += ggtt_a_exact_0_05(g, p);
  res += ggtt_a_exact_0_06(g, p);
  res += ggtt_a_exact_0_07(g, p);
  res += ggtt_a_exact_0_08(g, p);
  res += ggtt_a_exact_0_09(g, p);
  res += ggtt_a_exact_0_10(g, p);
  res += ggtt_a_exact_0_11(g, p);
  res += ggtt_a_exact_0_12(g, p);
  res += ggtt_a_exact_0_13(g, p);
  res += ggtt_a_exact_0_14(g, p);
  res += ggtt_a_exact_0_15(g, p);
  res += ggtt_a_exact_0_16(g, p);
  res += ggtt_a_exact_0_17(g, p);
  res += ggtt_a_exact_0_18(g, p);
  res += ggtt_a_exact_0_19(g, p);
  res += ggtt_a_exact_0_20(g, p);
  res += ggtt_a_exact_0_21(g, p);
  res += ggtt_a_exact_0_22(g, p);
  res += ggtt_a_exact_0_23(g, p);
  res += ggtt_a_exact_0_24(g, p);
  res += ggtt_a_exact_0_25(g, p);
  res += ggtt_a_exact_0_26(g, p);
  return res;
}


==> numerics/ggtt_a_exact.h <==
/*****************************************************************************
 * R. Bonciani, A. Ferroglia, T. Gehrmann, A. v. Manteuffel, C. Studerus:
 * Two-Loop Leading Color Corrections to Heavy-Quark Pair Production
 * in the Gluon Fusion Channel
 *
 * exact result without approximations
 *
 * file: ggtt_a_exact.h
 * date: 2010-11-29
 *****************************************************************************/

#ifndef GGTT_A_EXACT_H_
#define GGTT_A_EXACT_H_

#include <ginac/ginac.h>

// gg->tt: exact coefficient A in 2-loop virtual contribution
class ggtt_a_exact {
public:

  ggtt_a_exact(
    const GiNaC::ex& x,  // x = (sqrt(s)-sqrt(s-4*m^2))/(sqrt(s)+sqrt(s-4*m^2))
    const GiNaC::ex& y,  // y = -t/m^2
    const GiNaC::ex& lmu // lmu = log(mu^2/m^2)
  );

  // returns the 1/eps^4, 1/eps^3, 1/eps^2, 1/eps^1, eps^0 coefficients as a list
  GiNaC::lst compute() const;
  // computes the 1/eps^4 pole
  GiNaC::ex compute_eps_m4() const;
  // computes the 1/eps^3 pole
  GiNaC::ex compute_eps_m3() const;
  // computes the 1/eps^2 pole
  GiNaC::ex compute_eps_m2() const;
  // computes the 1/eps^1 pole
  GiNaC::ex compute_eps_m1() const;
  // computes the eps^0 piece
  GiNaC::ex compute_eps_0() const;

private:
  GiNaC::ex x, y, z, b, lmu;
};

#endif


==> numerics/ggtt_a_exact_0_01.cpp <==
/* R. Bonciani, A. Ferroglia, T. Gehrmann, A. v. Manteuffel, C. Studerus
 * file: ggtt_a_exact_0_01.cpp
 * date: 2010-11-29
 */

#include <ginac/ginac.h>
using namespace GiNaC;

ex ggtt_a_exact_0_01(const exvector& g, const exvector& p)
{
  ex res = 0;
  res += ( -384*g[163] ).evalf();
  res += ( -416*g[166] ).evalf();
  res += ( 144*g[169] ).evalf();
  res += ( -64*g[172] ).evalf();
  res += ( -64*g[175] ).evalf();
  res += ( -64*g[176] ).evalf();
  res += ( -128*g[182] ).evalf();
  res += ( 64*g[183] ).evalf();
  res += ( -128*g[184] ).evalf();
  res += ( -64*g[185] ).evalf();
  res += ( -448*g[188] ).evalf();
  res += ( 176*g[191] ).evalf();
  res += ( -64*g[194] ).evalf();
  res += ( -64*g[197] ).evalf();
  res += ( -64*g[198] ).evalf();
  res += ( -32*g[2]*pow(g[0],3) ).evalf();
  res += ( 32*g[106]*g[2] ).evalf();
  res += ( -16*g[108]*g[2] ).evalf();
  res += ( -32*g[109]*g[2] ).evalf();
  res += ( 64*g[110]*g[2] ).evalf();
  res += ( -32*g[112]*g[2] ).evalf();
  res += ( -16*g[113]*g[2] ).evalf();
  res += ( 128*g[147]*g[2] ).evalf();
  res += ( 48*g[148]*g[2] ).evalf();
  res += ( -16*g[150]*g[2] ).evalf();
  res += ( -32*g[151]*g[2] ).evalf();
  res += ( -32*g[152]*g[2] ).evalf();
  res += ( -64*g[153]*g[2] ).evalf();
  res += ( 128*g[154]*g[2] ).evalf();
  res += ( 48*g[155]*g[2] ).evalf();
  res += ( -32*g[157]*g[2] ).evalf();
  res += ( -16*g[158]*g[2] ).evalf();
  res += ( -64*g[159]*g[2] ).evalf();
  res += ( -32*g[160]*g[2] ).evalf();
  res += ( -48*pow(g[0],2)*pow(g[2],2) ).evalf();
  res += ( 8*pow(g[17],2)*pow(g[2],2) ).evalf();
  res += ( 8*pow(g[18],2)*pow(g[2],2) ).evalf();
  res += ( numeric(248,3)*pow(g[2],3) ).evalf();
  res += ( g[0]*numeric(160,3)*pow(g[2],3) ).evalf();
  res += ( g[17]*numeric(-112,3)*pow(g[2],3) ).evalf();
  res += ( g[18]*numeric(-112,3)*pow(g[2],3) ).evalf();
  res += ( numeric(128,3)*pow(g[2],4) ).evalf();
  res += ( 160*g[201] ).evalf();
  res += ( -64*g[204] ).evalf();
  res += ( -48*g[207] ).evalf();
  res += ( -64*g[22]*pow(g[2],2) ).evalf();
  res += ( -56*g[223] ).evalf();
  res += ( 32*g[224] ).evalf();
  res += ( 16*g[225] ).evalf();
  res += ( -40*g[226] ).evalf();
  res += ( -32*g[227] ).evalf();
  res += ( 32*g[228] ).evalf();
  res += ( -64*g[23]*pow(g[2],2) ).evalf();
  res += ( -64*g[24]*pow(g[2],2) ).evalf();
  res += ( -96*g[250] ).evalf();
  res += ( -16*g[251] ).evalf();
  res += ( 32*g[252] ).evalf();
  res += ( 16*g[253] ).evalf();
  res += ( 16*g[254] ).evalf();
  res += ( 32*g[255] ).evalf();
  res += ( -128*g[256] ).evalf();
  res += ( -48*g[257] ).evalf();
  res += ( -32*g[258] ).evalf();
  res += ( 32*g[259] ).evalf();
  res += ( -24*g[0]*g[26] ).evalf();
  res += ( -16*g[26]*pow(g[0],2) ).evalf();
  res += ( -8*g[26]*pow(g[17],2) ).evalf();
  res += ( -8*g[26]*pow(g[18],2) ).evalf();
  res += ( 64*g[22]*g[26] ).evalf();
  res += ( 64*g[23]*g[26] ).evalf();
  res += ( 32*g[24]*g[26] ).evalf();
  res += ( 32*g[260] ).evalf();
  res += ( 16*g[261] ).evalf();
  res += ( 72*g[106]*g[3] ).evalf();
  res += ( -32*g[107]*g[3] ).evalf();
  res += ( -16*g[108]*g[3] ).evalf();
  res += ( 40*g[110]*g[3] ).evalf();
  res += ( 32*g[111]*g[3] ).evalf();
  res += ( -32*g[112]*g[3] ).evalf();
  res += ( 128*g[147]*g[3] ).evalf();
  res += ( -32*g[149]*g[3] ).evalf();
  res += ( -16*g[150]*g[3] ).evalf();
  res += ( -16*g[152]*g[3] ).evalf();
  res += ( -32*g[153]*g[3] ).evalf();
  res += ( 128*g[154]*g[3] ).evalf();
  res += ( 48*g[155]*g[3] ).evalf();
  res += ( 32*g[156]*g[3] ).evalf();
  res += ( -32*g[157]*g[3] ).evalf();
  res += ( -32*g[159]*g[3] ).evalf();
  res += ( -16*g[160]*g[3] ).evalf();
  res += ( 48*g[2]*g[3]*pow(g[0],2) ).evalf();
  res += ( 8*g[2]*g[3]*pow(g[17],2) ).evalf();
  res += ( 8*g[2]*g[3]*pow(g[18],2) ).evalf();
  res += ( 60*g[3]*pow(g[2],2) ).evalf();
  res += ( 112*g[0]*g[3]*pow(g[2],2) ).evalf();
  res += ( -24*g[17]*g[3]*pow(g[2],2) ).evalf();
  res += ( -24*g[18]*g[3]*pow(g[2],2) ).evalf();
  res += ( g[3]*numeric(32,3)*pow(g[2],3) ).evalf();
  res += ( -64*g[2]*g[22]*g[3] ).evalf();
  res += ( -64*g[2]*g[23]*g[3] ).evalf();
  res += ( -48*g[0]*g[26]*g[3] ).evalf();
  res += ( 16*g[17]*g[26]*g[3] ).evalf();
  res += ( 4*pow(g[17],2)*pow(g[3],2) ).evalf();
  res += ( -2*g[2]*pow(g[3],2) ).evalf();
  res += ( 8*g[0]*g[2]*pow(g[3],2) ).evalf();
  res += ( 4*g[17]*g[2]*pow(g[3],2) ).evalf();
  res += ( 4*g[18]*g[2]*pow(g[3],2) ).evalf();
  res += ( -16*pow(g[2],2)*pow(g[3],2) ).evalf();
  res += ( -32*g[22]*pow(g[3],2) ).evalf();
  res += ( 4*g[26]*pow(g[3],2) ).evalf();
  res += ( 8*g[17]*pow(g[3],3) ).evalf();
  res += ( -4*g[2]*pow(g[3],3) ).evalf();
  res += ( -256*g[321] ).evalf();
  res += ( 48*g[322] ).evalf();
  res += ( 48*g[323] ).evalf();
  res += ( -8*g[324] ).evalf();
  res += ( 32*g[325] ).evalf();
  res += ( 16*g[326] ).evalf();
  res += ( 16*g[327] ).evalf();
  res += ( 32*g[328] ).evalf();
  res += ( -64*g[329] ).evalf();
  res += ( 32*g[330] ).evalf();
  res += ( -16*g[331] ).evalf();
  res += ( 64*g[332] ).evalf();
  res += ( 32*g[333] ).evalf();
  res += ( -256*g[334] ).evalf();
  res += ( -48*g[335] ).evalf();
  res += ( -144*g[336] ).evalf();
  res += ( -56*g[337] ).evalf();
  res += ( -32*g[338] ).evalf();
  res += ( 32*g[339] ).evalf();
  res += ( 32*g[340] ).evalf();
  res += ( 16*g[341] ).evalf();
  res += ( 64*g[342] ).evalf();
  res += ( 64*g[343] ).evalf();
  res += ( -32*g[344] ).evalf();
  res += ( 32*g[345] ).evalf();
  res += ( 16*g[346] ).evalf();
  res += ( 40*g[35]*pow(g[2],2) ).evalf();
  res += ( -32*g[26]*g[35] ).evalf();
  res += ( 8*g[2]*g[3]*g[35] ).evalf();
  res += ( -16*g[35]*pow(g[3],2) ).evalf();
  res += ( 24*g[36]*pow(g[2],2) ).evalf();
  res += ( -8*g[2]*g[3]*g[36] ).evalf();
  res += ( 32*g[26]*g[54] ).evalf();
  res += ( -64*g[2]*g[3]*g[54] ).evalf();
  res += ( -44*g[54]*pow(g[3],2) ).evalf();
  res += ( 16*g[55]*pow(g[3],2) ).evalf();
  res += ( 32*g[56]*pow(g[2],2) ).evalf();
  res += ( -32*g[26]*g[56] ).evalf();
  res += ( 32*g[2]*g[3]*g[56] ).evalf();
  res += ( 32*g[26]*g[57] ).evalf();
  res += ( -64*g[2]*g[3]*g[57] ).evalf();
  res += ( -20*g[57]*pow(g[3],2) ).evalf();
  res += ( -16*g[58]*pow(g[3],2) ).evalf();
  res += ( 32*g[59]*pow(g[2],2) ).evalf();
  res += ( -32*g[26]*g[59] ).evalf();
  res += ( 32*g[2]*g[3]*g[59] ).evalf();
  res += ( 16*g[59]*pow(g[3],2) ).evalf();
  res += ( -128*g[2]*g[60] ).evalf();
  res += ( -128*g[0]*g[62] ).evalf();
  res += ( 80*g[17]*g[62] ).evalf();
  res += ( 80*g[18]*g[62] ).evalf();
  res += ( -16*g[3]*g[62] ).evalf();
  res += ( 64*g[2]*g[66] ).evalf();
  res += ( 64*g[3]*g[66] ).evalf();
  res += ( 64*g[2]*g[67] ).evalf();
  res += ( 128*g[2]*g[70] ).evalf();
  res += ( 64*g[3]*g[70] ).evalf();
  res += ( 128*g[2]*g[71] ).evalf();
  res += ( 64*g[3]*g[71] ).evalf();
  res += ( -128*g[2]*g[72] ).evalf();
  res += ( -160*g[0]*g[74] ).evalf();
  res += ( 96*g[17]*g[74] ).evalf();
  res += ( 64*g[18]*g[74] ).evalf();
  res += ( -16*g[3]*g[74] ).evalf();
  res += ( 64*g[2]*g[78] ).evalf();
  res += ( 64*g[3]*g[78] ).evalf();
  res += ( 64*g[2]*g[79] ).evalf();
  res += ( 32*g[2]*g[80] ).evalf();
  res += ( 48*g[0]*g[82] ).evalf();
  res += ( -24*g[17]*g[82] ).evalf();
  res += ( -8*g[18]*g[82] ).evalf();
  res += ( -24*g[2]*g[87] ).evalf();
  res += ( 16*g[3]*g[87] ).evalf();
  res += ( 8*g[2]*g[88] ).evalf();
  res += ( g[106]*p[0]*numeric(20,3) ).evalf();
  res += ( g[110]*p[0]*numeric(-20,3) ).evalf();
  res += ( g[147]*p[0]*numeric(40,3) ).evalf();
  res += ( g[148]*p[0]*numeric(-20,3) ).evalf();
  res += ( g[154]*p[0]*numeric(-40,3) ).evalf();
  res += ( g[155]*p[0]*numeric(-20,3) ).evalf();
  res += ( 32*g[166]*p[0] ).evalf();
  res += ( -16*g[169]*p[0] ).evalf();
  res += ( -16*g[106]*g[2]*p[0] ).evalf();
  res += ( 16*g[109]*g[2]*p[0] ).evalf();
  res += ( 48*g[110]*g[2]*p[0] ).evalf();
  res += ( -16*g[112]*g[2]*p[0] ).evalf();
  res += ( -32*g[114]*g[2]*p[0] ).evalf();
  res += ( 32*g[118]*g[2]*p[0] ).evalf();
  res += ( -32*g[119]*g[2]*p[0] ).evalf();
  res += ( 64*g[122]*g[2]*p[0] ).evalf();
  res += ( -64*g[123]*g[2]*p[0] ).evalf();
  res += ( -32*g[147]*g[2]*p[0] ).evalf();
  res += ( 16*g[151]*g[2]*p[0] ).evalf();
  res += ( 32*g[153]*g[2]*p[0] ).evalf();
  res += ( 32*g[154]*g[2]*p[0] ).evalf();
  res += ( 32*g[155]*g[2]*p[0] ).evalf();
  res += ( -16*g[157]*g[2]*p[0] ).evalf();
  res += ( -32*g[159]*g[2]*p[0] ).evalf();
  res += ( g[17]*p[0]*numeric(20,3)*pow(g[2],2) ).evalf();
  res += ( g[18]*p[0]*numeric(-20,3)*pow(g[2],2) ).evalf();
  res += ( -32*g[201]*p[0] ).evalf();
  res += ( 24*g[207]*p[0] ).evalf();
  res += ( 8*g[211]*p[0] ).evalf();
  res += ( -32*g[215]*p[0] ).evalf();
  res += ( 8*g[223]*p[0] ).evalf();
  res += ( -16*g[224]*p[0] ).evalf();
  res += ( -40*g[226]*p[0] ).evalf();
  res += ( -16*g[227]*p[0] ).evalf();
  res += ( 16*g[228]*p[0] ).evalf();
  res += ( -32*g[232]*p[0] ).evalf();
  res += ( -32*g[235]*p[0] ).evalf();
  res += ( 32*g[236]*p[0] ).evalf();
  res += ( -32*g[2]*g[24]*p[0] ).evalf();
  res += ( 16*g[250]*p[0] ).evalf();
  res += ( -8*g[251]*p[0] ).evalf();
  res += ( -16*g[252]*p[0] ).evalf();
  res += ( -16*g[255]*p[0] ).evalf();
  res += ( -48*g[256]*p[0] ).evalf();
  res += ( -40*g[257]*p[0] ).evalf();
  res += ( -16*g[258]*p[0] ).evalf();
  res += ( 16*g[259]*p[0] ).evalf();
  res += ( g[17]*g[26]*p[0]*numeric(-20,3) ).evalf();
  res += ( g[18]*g[26]*p[0]*numeric(20,3) ).evalf();
  res += ( -16*g[24]*g[26]*p[0] ).evalf();
  res += ( 16*g[260]*p[0] ).evalf();
  res += ( -32*g[267]*p[0] ).evalf();
  res += ( -32*g[26]*g[27]*p[0] ).evalf();
  res += ( -32*g[270]*p[0] ).evalf();
  res += ( 32*g[271]*p[0] ).evalf();
  res += ( -64*g[277]*p[0] ).evalf();
  res += ( 32*g[278]*p[0] ).evalf();
  res += ( 64*g[279]*p[0] ).evalf();
  res += ( 32*g[280]*p[0] ).evalf();
  res += ( -8*g[106]*g[3]*p[0] ).evalf();
  res += ( 16*g[107]*g[3]*p[0] ).evalf();
  res += ( 24*g[110]*g[3]*p[0] ).evalf();
  res += ( 16*g[111]*g[3]*p[0] ).evalf();
  res += ( -16*g[112]*g[3]*p[0] ).evalf();
  res += ( 32*g[118]*g[3]*p[0] ).evalf();
  res += ( 32*g[122]*g[3]*p[0] ).evalf();
  res += ( -32*g[123]*g[3]*p[0] ).evalf();
  res += ( -16*g[147]*g[3]*p[0] ).evalf();
  res += ( 8*g[148]*g[3]*p[0] ).evalf();
  res += ( 16*g[149]*g[3]*p[0] ).evalf();
  res += ( 16*g[153]*g[3]*p[0] ).evalf();
  res += ( 16*g[154]*g[3]*p[0] ).evalf();
  res += ( 24*g[155]*g[3]*p[0] ).evalf();
  res += ( 16*g[156]*g[3]*p[0] ).evalf();
  res += ( -16*g[157]*g[3]*p[0] ).evalf();
  res += ( -16*g[159]*g[3]*p[0] ).evalf();
  res += ( g[17]*g[2]*g[3]*p[0]*numeric(20,3) ).evalf();
  res += ( g[18]*g[2]*g[3]*p[0]*numeric(-20,3) ).evalf();
  res += ( g[26]*g[3]*p[0]*numeric(-20,3) ).evalf();
  res += ( -8*g[17]*g[26]*g[3]*p[0] ).evalf();
  res += ( -8*g[18]*g[26]*g[3]*p[0] ).evalf();
  res += ( -16*g[2]*g[27]*g[3]*p[0] ).evalf();
  res += ( g[17]*p[0]*numeric(10,3)*pow(g[3],2) ).evalf();
  res += ( 8*g[2]*p[0]*pow(g[3],2) ).evalf();
  res += ( 16*g[0]*g[2]*p[0]*pow(g[3],2) ).evalf();
  res += ( -4*g[17]*g[2]*p[0]*pow(g[3],2) ).evalf();
  res += ( -4*g[18]*g[2]*p[0]*pow(g[3],2) ).evalf();
  res += ( 4*p[0]*pow(g[2],2)*pow(g[3],2) ).evalf();
  res += ( -4*g[26]*p[0]*pow(g[3],2) ).evalf();
  res += ( g[17]*p[0]*numeric(-4,3)*pow(g[3],3) ).evalf();
  res += ( -4*g[2]*p[0]*pow(g[3],3) ).evalf();
  res += ( 32*g[321]*p[0] ).evalf();
  res += ( -16*g[323]*p[0] ).evalf();
  res += ( -8*g[324]*p[0] ).evalf();
  res += ( -16*g[325]*p[0] ).evalf();
  res += ( -16*g[328]*p[0] ).evalf();
  res += ( 32*g[329]*p[0] ).evalf();
  res += ( -4*g[33]*p[0]*pow(g[3],2) ).evalf();
  res += ( -32*g[332]*p[0] ).evalf();
  res += ( -16*g[333]*p[0] ).evalf();
  res += ( -32*g[334]*p[0] ).evalf();
  res += ( -48*g[336]*p[0] ).evalf();
  res += ( -40*g[337]*p[0] ).evalf();
  res += ( -16*g[338]*p[0] ).evalf();
  res += ( 16*g[339]*p[0] ).evalf();
  res += ( 16*g[340]*p[0] ).evalf();
  res += ( 32*g[342]*p[0] ).evalf();
  res += ( 32*g[343]*p[0] ).evalf();
  res += ( -16*g[344]*p[0] ).evalf();
  res += ( g[2]*g[35]*p[0]*numeric(-20,3) ).evalf();
  res += ( 8*g[26]*g[35]*p[0] ).evalf();
  res += ( g[3]*g[35]*p[0]*numeric(-20,3) ).evalf();
  res += ( 8*g[2]*g[3]*g[35]*p[0] ).evalf();
  res += ( 4*g[35]*p[0]*pow(g[3],2) ).evalf();
  res += ( g[2]*g[36]*p[0]*numeric(20,3) ).evalf();
  res += ( -16*g[36]*p[0]*pow(g[2],2) ).evalf();
  res += ( 24*g[26]*g[36]*p[0] ).evalf();
  res += ( -8*g[2]*g[3]*g[36]*p[0] ).evalf();
  res += ( -32*g[40]*p[0]*pow(g[2],2) ).evalf();
  res += ( 32*g[26]*g[40]*p[0] ).evalf();
  res += ( -32*g[2]*g[3]*g[40]*p[0] ).evalf();
  res += ( -16*g[40]*p[0]*pow(g[3],2) ).evalf();
  res += ( 32*g[41]*p[0]*pow(g[2],2) ).evalf();
  res += ( -32*g[26]*g[41]*p[0] ).evalf();
  res += ( 32*g[2]*g[3]*g[41]*p[0] ).evalf();
  res += ( 4*g[51]*p[0]*pow(g[3],2) ).evalf();
  res += ( g[2]*g[54]*p[0]*numeric(-40,3) ).evalf();
  res += ( 16*g[54]*p[0]*pow(g[2],2) ).evalf();
  res += ( -16*g[26]*g[54]*p[0] ).evalf();
  res += ( g[3]*g[54]*p[0]*numeric(-20,3) ).evalf();
  res += ( 16*g[2]*g[3]*g[54]*p[0] ).evalf();
  res += ( 4*g[54]*p[0]*pow(g[3],2) ).evalf();
  res += ( -8*g[55]*p[0]*pow(g[3],2) ).evalf();
  res += ( -16*g[56]*p[0]*pow(g[2],2) ).evalf();
  res += ( 16*g[26]*g[56]*p[0] ).evalf();
  res += ( -16*g[2]*g[3]*g[56]*p[0] ).evalf();
  res += ( g[2]*g[57]*p[0]*numeric(40,3) ).evalf();
  res += ( -16*g[57]*p[0]*pow(g[2],2) ).evalf();
  res += ( 16*g[26]*g[57]*p[0] ).evalf();
  res += ( g[3]*g[57]*p[0]*numeric(20,3) ).evalf();
  res += ( -16*g[2]*g[3]*g[57]*p[0] ).evalf();
  res += ( -4*g[57]*p[0]*pow(g[3],2) ).evalf();
  res += ( -8*g[58]*p[0]*pow(g[3],2) ).evalf();
  res += ( 16*g[59]*p[0]*pow(g[2],2) ).evalf();
  res += ( -16*g[26]*g[59]*p[0] ).evalf();
  res += ( 16*g[2]*g[3]*g[59]*p[0] ).evalf();
  res += ( 8*g[59]*p[0]*pow(g[3],2) ).evalf();
  res += ( 32*g[26]*g[3]*g[6]*p[0] ).evalf();
  res += ( 8*g[2]*g[6]*p[0]*pow(g[3],2) ).evalf();
  res += ( -64*g[2]*g[60]*p[0] ).evalf();
  res += ( 16*g[3]*g[62]*p[0] ).evalf();
  res += ( -64*g[2]*g[72]*p[0] ).evalf();
  res += ( g[74]*p[0]*numeric(-40,3) ).evalf();
  res += ( -32*g[18]*g[74]*p[0] ).evalf();
  res += ( 64*g[6]*g[74]*p[0] ).evalf();
  res += ( 16*g[2]*g[80]*p[0] ).evalf();
  res += ( g[82]*p[0]*numeric(20,3) ).evalf();
  res += ( -8*g[17]*g[82]*p[0] ).evalf();
  res += ( 24*g[18]*g[82]*p[0] ).evalf();
  res += ( -8*g[3]*g[82]*p[0] ).evalf();
  res += ( -32*g[6]*g[82]*p[0] ).evalf();
  res += ( 16*g[2]*g[83]*p[0] ).evalf();
  res += ( g[87]*p[0]*numeric(20,3) ).evalf();
  res += ( -8*g[2]*g[87]*p[0] ).evalf();
  res += ( -8*g[3]*g[87]*p[0] ).evalf();
  res += ( 24*g[2]*g[88]*p[0] ).evalf();
  res += ( 32*g[2]*g[93]*p[0] ).evalf();
  res += ( 32*g[3]*g[93]*p[0] ).evalf();
  res += ( -32*g[2]*g[94]*p[0] ).evalf();
  res += ( p[1]*numeric(-224,3)*pow(g[2],3) ).evalf();
  res += ( 32*g[0]*g[26]*p[1] ).evalf();
  res += ( -48*g[3]*p[1]*pow(g[2],2) ).evalf();
  res += ( 8*g[2]*p[1]*pow(g[3],2) ).evalf();
  res += ( 32*g[2]*g[24]*p[0]*p[1] ).evalf();
  res += ( -8*g[2]*p[0]*p[1]*pow(g[3],2) ).evalf();
  res += ( 196*g[190]*p[19] ).evalf();
  res += ( 624*g[200]*p[19] ).evalf();
  res += ( -160*g[206]*p[19] ).evalf();
  res += ( 892*g[190]*p[10]*p[19] ).evalf();
  res += ( 912*g[200]*p[10]*p[19] ).evalf();
  res += ( -352*g[206]*p[10]*p[19] ).evalf();
  res += ( 716*g[190]*p[11]*p[19] ).evalf();
  res += ( 624*g[200]*p[11]*p[19] ).evalf();
  res += ( -368*g[206]*p[11]*p[19] ).evalf();
  res += ( 212*g[190]*p[12]*p[19] ).evalf();
  res += ( 192*g[200]*p[12]*p[19] ).evalf();
  res += ( -176*g[206]*p[12]*p[19] ).evalf();
  res += ( 32*g[190]*p[13]*p[19] ).evalf();
  res += ( 64*g[200]*p[13]*p[19] ).evalf();
  res += ( -48*g[206]*p[13]*p[19] ).evalf();
  res += ( p[20]*numeric(-260,9)*pow(g[0],3) ).evalf();
  res += ( g[106]*p[20]*numeric(476,3) ).evalf();
  res += ( g[110]*p[20]*numeric(476,3) ).evalf();
  res += ( g[147]*p[20]*numeric(952,3) ).evalf();
  res += ( g[148]*p[20]*numeric(-476,3) ).evalf();
  res += ( g[154]*p[20]*numeric(952,3) ).evalf();
  res += ( g[155]*p[20]*numeric(476,3) ).evalf();
  res += ( g[2]*p[20]*numeric(928,3)*pow(g[0],2) ).evalf();
  res += ( g[0]*p[20]*numeric(-1312,3)*pow(g[2],2) ).evalf();
  res += ( g[17]*p[20]*numeric(476,3)*pow(g[2],2) ).evalf();
  res += ( g[18]*p[20]*numeric(476,3)*pow(g[2],2) ).evalf();
  res += ( g[2]*g[24]*p[20]*numeric(952,3) ).evalf();
  res += ( g[17]*g[26]*p[20]*numeric(-476,3) ).evalf();
  res += ( g[18]*g[26]*p[20]*numeric(-476,3) ).evalf();
  res += ( g[3]*p[20]*numeric(130,3)*pow(g[0],2) ).evalf();
  res += ( g[0]*g[2]*g[3]*p[20]*numeric(-928,3) ).evalf();
  res += ( g[17]*g[2]*g[3]*p[20]*numeric(476,3) ).evalf();
  res += ( g[18]*g[2]*g[3]*p[20]*numeric(476,3) ).evalf();
  res += ( g[24]*g[3]*p[20]*numeric(448,3) ).evalf();
  res += ( g[26]*g[3]*p[20]*numeric(512,3) ).evalf();
  res += ( g[0]*p[20]*numeric(-65,3)*pow(g[3],2) ).evalf();
  res += ( g[17]*p[20]*numeric(238,3)*pow(g[3],2) ).evalf();
  res += ( p[20]*numeric(-179,6)*pow(g[3],3) ).evalf();
  res += ( g[2]*g[35]*p[20]*numeric(-476,3) ).evalf();
  res += ( g[3]*g[35]*p[20]*numeric(-476,3) ).evalf();
  res += ( g[2]*g[36]*p[20]*numeric(-476,3) ).evalf();
  res += ( g[2]*g[54]*p[20]*numeric(-952,3) ).evalf();
  res += ( g[3]*g[54]*p[20]*numeric(-476,3) ).evalf();
  res += ( g[2]*g[57]*p[20]*numeric(-952,3) ).evalf();
  res += ( g[3]*g[57]*p[20]*numeric(-476,3) ).evalf();
  res += ( g[61]*p[20]*numeric(-176,3) ).evalf();
  res += ( g[62]*p[20]*numeric(136,3) ).evalf();
  res += ( g[72]*p[20]*numeric(-896,3) ).evalf();
  res += ( g[73]*p[20]*numeric(-272,3) ).evalf();
  res += ( g[74]*p[20]*numeric(544,3) ).evalf();
  res += ( g[80]*p[20]*numeric(308,3) ).evalf();
  res += ( g[81]*p[20]*numeric(-44,3) ).evalf();
  res += ( -160*g[82]*p[20] ).evalf();
  res += ( g[87]*p[20]*numeric(476,3) ).evalf();
  res += ( -208*p[1]*p[20]*pow(g[0],3) ).evalf();
  res += ( 32*g[106]*p[1]*p[20] ).evalf();
  res += ( 32*g[110]*p[1]*p[20] ).evalf();
  res += ( 64*g[147]*p[1]*p[20] ).evalf();
  res += ( -32*g[148]*p[1]*p[20] ).evalf();
  res += ( 64*g[154]*p[1]*p[20] ).evalf();
  res += ( 32*g[155]*p[1]*p[20] ).evalf();
  res += ( 96*g[2]*p[1]*p[20]*pow(g[0],2) ).evalf();
  res += ( 32*g[0]*p[1]*p[20]*pow(g[2],2) ).evalf();
  res += ( 32*g[17]*p[1]*p[20]*pow(g[2],2) ).evalf();
  res += ( 32*g[18]*p[1]*p[20]*pow(g[2],2) ).evalf();
  res += ( 64*g[2]*g[24]*p[1]*p[20] ).evalf();
  res += ( -32*g[17]*g[26]*p[1]*p[20] ).evalf();
  res += ( -32*g[18]*g[26]*p[1]*p[20] ).evalf();
  res += ( 312*g[3]*p[1]*p[20]*pow(g[0],2) ).evalf();
  res += ( -96*g[0]*g[2]*g[3]*p[1]*p[20] ).evalf();
  res += ( 32*g[17]*g[2]*g[3]*p[1]*p[20] ).evalf();
  res += ( 32*g[18]*g[2]*g[3]*p[1]*p[20] ).evalf();
  res += ( 112*g[24]*g[3]*p[1]*p[20] ).evalf();
  res += ( 16*g[26]*g[3]*p[1]*p[20] ).evalf();
  res += ( -156*g[0]*p[1]*p[20]*pow(g[3],2) ).evalf();
  res += ( 16*g[17]*p[1]*p[20]*pow(g[3],2) ).evalf();
  res += ( p[1]*p[20]*numeric(50,3)*pow(g[3],3) ).evalf();
  res += ( -32*g[2]*g[35]*p[1]*p[20] ).evalf();
  res += ( -32*g[3]*g[35]*p[1]*p[20] ).evalf();
  res += ( -32*g[2]*g[36]*p[1]*p[20] ).evalf();
  res += ( -64*g[2]*g[54]*p[1]*p[20] ).evalf();
  res += ( -32*g[3]*g[54]*p[1]*p[20] ).evalf();
  res += ( -64*g[2]*g[57]*p[1]*p[20] ).evalf();
  res += ( -32*g[3]*g[57]*p[1]*p[20] ).evalf();
  res += ( 304*g[61]*p[1]*p[20] ).evalf();
  res += ( 160*g[62]*p[1]*p[20] ).evalf();
  res += ( -224*g[72]*p[1]*p[20] ).evalf();
  res += ( 352*g[73]*p[1]*p[20] ).evalf();
  res += ( 192*g[74]*p[1]*p[20] ).evalf();
  res += ( -112*g[80]*p[1]*p[20] ).evalf();
  res += ( -128*g[81]*p[1]*p[20] ).evalf();
  res += ( -64*g[82]*p[1]*p[20] ).evalf();
  res += ( 32*g[87]*p[1]*p[20] ).evalf();
  res += ( p[10]*p[20]*numeric(1480,3)*pow(g[0],3) ).evalf();
  res += ( -220*g[106]*p[10]*p[20] ).evalf();
  res += ( -220*g[110]*p[10]*p[20] ).evalf();
  res += ( -440*g[147]*p[10]*p[20] ).evalf();
  res += ( 220*g[148]*p[10]*p[20] ).evalf();
  res += ( -440*g[154]*p[10]*p[20] ).evalf();
  res += ( -220*g[155]*p[10]*p[20] ).evalf();
  res += ( -464*g[2]*p[10]*p[20]*pow(g[0],2) ).evalf();
  res += ( 80*g[0]*p[10]*p[20]*pow(g[2],2) ).evalf();
  res += ( -220*g[17]*p[10]*p[20]*pow(g[2],2) ).evalf();
  res += ( -220*g[18]*p[10]*p[20]*pow(g[2],2) ).evalf();
  res += ( -440*g[2]*g[24]*p[10]*p[20] ).evalf();
  res += ( 220*g[17]*g[26]*p[10]*p[20] ).evalf();
  res += ( 220*g[18]*g[26]*p[10]*p[20] ).evalf();
  res += ( -740*g[3]*p[10]*p[20]*pow(g[0],2) ).evalf();
  res += ( 464*g[0]*g[2]*g[3]*p[10]*p[20] ).evalf();
  res += ( -220*g[17]*g[2]*g[3]*p[10]*p[20] ).evalf();
  res += ( -220*g[18]*g[2]*g[3]*p[10]*p[20] ).evalf();
  res += ( -342*g[24]*g[3]*p[10]*p[20] ).evalf();
  res += ( -184*g[26]*g[3]*p[10]*p[20] ).evalf();
  res += ( 370*g[0]*p[10]*p[20]*pow(g[3],2) ).evalf();
  res += ( -110*g[17]*p[10]*p[20]*pow(g[3],2) ).evalf();
  res += ( p[10]*p[20]*numeric(128,9)*pow(g[3],3) ).evalf();
  res += ( 220*g[2]*g[35]*p[10]*p[20] ).evalf();
  res += ( 220*g[3]*g[35]*p[10]*p[20] ).evalf();
  res += ( 220*g[2]*g[36]*p[10]*p[20] ).evalf();
  res += ( 440*g[2]*g[54]*p[10]*p[20] ).evalf();
  res += ( 220*g[3]*g[54]*p[10]*p[20] ).evalf();
  res += ( 440*g[2]*g[57]*p[10]*p[20] ).evalf();
  res += ( 220*g[3]*g[57]*p[10]*p[20] ).evalf();
  res += ( -376*g[61]*p[10]*p[20] ).evalf();
  res += ( -560*g[62]*p[10]*p[20] ).evalf();
  res += ( 684*g[72]*p[10]*p[20] ).evalf();
  res += ( -536*g[73]*p[10]*p[20] ).evalf();
  res += ( -848*g[74]*p[10]*p[20] ).evalf();
  res += ( g[80]*p[10]*p[20]*numeric(-680,3) ).evalf();
  res += ( g[81]*p[10]*p[20]*numeric(790,3) ).evalf();
  res += ( 216*g[82]*p[10]*p[20] ).evalf();
  res += ( -220*g[87]*p[10]*p[20] ).evalf();
  res += ( p[1]*p[10]*p[20]*numeric(-1120,3)*pow(g[0],3) ).evalf();
  res += ( 96*g[106]*p[1]*p[10]*p[20] ).evalf();
  res += ( 96*g[110]*p[1]*p[10]*p[20] ).evalf();
  res += ( 192*g[147]*p[1]*p[10]*p[20] ).evalf();
  res += ( -96*g[148]*p[1]*p[10]*p[20] ).evalf();
  res += ( 192*g[154]*p[1]*p[10]*p[20] ).evalf();
  res += ( 96*g[155]*p[1]*p[10]*p[20] ).evalf();
  res += ( 288*g[2]*p[1]*p[10]*p[20]*pow(g[0],2) ).evalf();
  res += ( 96*g[0]*p[1]*p[10]*p[20]*pow(g[2],2) ).evalf();
  res += ( 96*g[17]*p[1]*p[10]*p[20]*pow(g[2],2) ).evalf();
  res += ( 96*g[18]*p[1]*p[10]*p[20]*pow(g[2],2) ).evalf();
  res += ( 192*g[2]*g[24]*p[1]*p[10]*p[20] ).evalf();
  res += ( -96*g[17]*g[26]*p[1]*p[10]*p[20] ).evalf();
  res += ( -96*g[18]*g[26]*p[1]*p[10]*p[20] ).evalf();
  res += ( 560*g[3]*p[1]*p[10]*p[20]*pow(g[0],2) ).evalf();
  res += ( -288*g[0]*g[2]*g[3]*p[1]*p[10]*p[20] ).evalf();
  res += ( 96*g[17]*g[2]*g[3]*p[1]*p[10]*p[20] ).evalf();
  res += ( 96*g[18]*g[2]*g[3]*p[1]*p[10]*p[20] ).evalf();
  res += ( 160*g[24]*g[3]*p[1]*p[10]*p[20] ).evalf();
  res += ( 48*g[26]*g[3]*p[1]*p[10]*p[20] ).evalf();
  res += ( -280*g[0]*p[1]*p[10]*p[20]*pow(g[3],2) ).evalf();
  res += ( 48*g[17]*p[1]*p[10]*p[20]*pow(g[3],2) ).evalf();
  res += ( p[1]*p[10]*p[20]*numeric(100,3)*pow(g[3],3) ).evalf();
  res += ( -96*g[2]*g[35]*p[1]*p[10]*p[20] ).evalf();
  res += ( -96*g[3]*g[35]*p[1]*p[10]*p[20] ).evalf();
  res += ( -96*g[2]*g[36]*p[1]*p[10]*p[20] ).evalf();
  res += ( -192*g[2]*g[54]*p[1]*p[10]*p[20] ).evalf();
  res += ( -96*g[3]*g[54]*p[1]*p[10]*p[20] ).evalf();
  res += ( -192*g[2]*g[57]*p[1]*p[10]*p[20] ).evalf();
  res += ( -96*g[3]*g[57]*p[1]*p[10]*p[20] ).evalf();
  res += ( 320*g[61]*p[1]*p[10]*p[20] ).evalf();
  res += ( 480*g[62]*p[1]*p[10]*p[20] ).evalf();
  res += ( -320*g[72]*p[1]*p[10]*p[20] ).evalf();
  res += ( 384*g[73]*p[1]*p[10]*p[20] ).evalf();
  res += ( 576*g[74]*p[1]*p[10]*p[20] ).evalf();
  res += ( -160*g[80]*p[1]*p[10]*p[20] ).evalf();
  res += ( -128*g[81]*p[1]*p[10]*p[20] ).evalf();
  res += ( -192*g[82]*p[1]*p[10]*p[20] ).evalf();
  res += ( 96*g[87]*p[1]*p[10]*p[20] ).evalf();
  res += ( p[11]*p[20]*numeric(4268,9)*pow(g[0],3) ).evalf();
  res += ( -252*g[106]*p[11]*p[20] ).evalf();
  res += ( -252*g[110]*p[11]*p[20] ).evalf();
  res += ( -504*g[147]*p[11]*p[20] ).evalf();
  res += ( 252*g[148]*p[11]*p[20] ).evalf();
  res += ( -504*g[154]*p[11]*p[20] ).evalf();
  res += ( -252*g[155]*p[11]*p[20] ).evalf();
  res += ( -528*g[2]*p[11]*p[20]*pow(g[0],2) ).evalf();
  res += ( 144*g[0]*p[11]*p[20]*pow(g[2],2) ).evalf();
  res += ( -252*g[17]*p[11]*p[20]*pow(g[2],2) ).evalf();
  res += ( -252*g[18]*p[11]*p[20]*pow(g[2],2) ).evalf();
  res += ( -504*g[2]*g[24]*p[11]*p[20] ).evalf();
  res += ( 252*g[17]*g[26]*p[11]*p[20] ).evalf();
  res += ( 252*g[18]*g[26]*p[11]*p[20] ).evalf();
  res += ( g[3]*p[11]*p[20]*numeric(-2134,3)*pow(g[0],2) ).evalf();
  res += ( 528*g[0]*g[2]*g[3]*p[11]*p[20] ).evalf();
  res += ( -252*g[17]*g[2]*g[3]*p[11]*p[20] ).evalf();
  res += ( -252*g[18]*g[2]*g[3]*p[11]*p[20] ).evalf();
  res += ( g[24]*g[3]*p[11]*p[20]*numeric(-994,3) ).evalf();
  res += ( -216*g[26]*g[3]*p[11]*p[20] ).evalf();
  res += ( g[0]*p[11]*p[20]*numeric(1067,3)*pow(g[3],2) ).evalf();
  res += ( -126*g[17]*p[11]*p[20]*pow(g[3],2) ).evalf();
  res += ( p[11]*p[20]*numeric(131,18)*pow(g[3],3) ).evalf();
  res += ( 252*g[2]*g[35]*p[11]*p[20] ).evalf();
  res += ( 252*g[3]*g[35]*p[11]*p[20] ).evalf();
  res += ( 252*g[2]*g[36]*p[11]*p[20] ).evalf();
  res += ( 504*g[2]*g[54]*p[11]*p[20] ).evalf();
  res += ( 252*g[3]*g[54]*p[11]*p[20] ).evalf();
  res += ( 504*g[2]*g[57]*p[11]*p[20] ).evalf();
  res += ( 252*g[3]*g[57]*p[11]*p[20] ).evalf();
  res += ( g[61]*p[11]*p[20]*numeric(-1616,3) ).evalf();
  res += ( -592*g[62]*p[11]*p[20] ).evalf();
  res += ( g[72]*p[11]*p[20]*numeric(1988,3) ).evalf();
  res += ( g[73]*p[11]*p[20]*numeric(-1544,3) ).evalf();
  res += ( -912*g[74]*p[11]*p[20] ).evalf();
  res += ( -136*g[80]*p[11]*p[20] ).evalf();
  res += ( 318*g[81]*p[11]*p[20] ).evalf();
  res += ( 248*g[82]*p[11]*p[20] ).evalf();
  res += ( -252*g[87]*p[11]*p[20] ).evalf();
  res += ( -208*p[1]*p[11]*p[20]*pow(g[0],3) ).evalf();
  res += ( 96*g[106]*p[1]*p[11]*p[20] ).evalf();
  res += ( 96*g[110]*p[1]*p[11]*p[20] ).evalf();
  res += ( 192*g[147]*p[1]*p[11]*p[20] ).evalf();
  res += ( -96*g[148]*p[1]*p[11]*p[20] ).evalf();
  res += ( 192*g[154]*p[1]*p[11]*p[20] ).evalf();
  res += ( 96*g[155]*p[1]*p[11]*p[20] ).evalf();
  res += ( 288*g[2]*p[1]*p[11]*p[20]*pow(g[0],2) ).evalf();
  res += ( 96*g[0]*p[1]*p[11]*p[20]*pow(g[2],2) ).evalf();
  res += ( 96*g[17]*p[1]*p[11]*p[20]*pow(g[2],2) ).evalf();
  res += ( 96*g[18]*p[1]*p[11]*p[20]*pow(g[2],2) ).evalf();
  res += ( 192*g[2]*g[24]*p[1]*p[11]*p[20] ).evalf();
  res += ( -96*g[17]*g[26]*p[1]*p[11]*p[20] ).evalf();
  res += ( -96*g[18]*g[26]*p[1]*p[11]*p[20] ).evalf();
  res += ( 312*g[3]*p[1]*p[11]*p[20]*pow(g[0],2) ).evalf();
  res += ( -288*g[0]*g[2]*g[3]*p[1]*p[11]*p[20] ).evalf();
  res += ( 96*g[17]*g[2]*g[3]*p[1]*p[11]*p[20] ).evalf();
  res += ( 96*g[18]*g[2]*g[3]*p[1]*p[11]*p[20] ).evalf();
  res += ( 112*g[24]*g[3]*p[1]*p[11]*p[20] ).evalf();
  res += ( 48*g[26]*g[3]*p[1]*p[11]*p[20] ).evalf();
  res += ( -156*g[0]*p[1]*p[11]*p[20]*pow(g[3],2) ).evalf();
  res += ( 48*g[17]*p[1]*p[11]*p[20]*pow(g[3],2) ).evalf();
  res += ( p[1]*p[11]*p[20]*numeric(50,3)*pow(g[3],3) ).evalf();
  res += ( -96*g[2]*g[35]*p[1]*p[11]*p[20] ).evalf();
  res += ( -96*g[3]*g[35]*p[1]*p[11]*p[20] ).evalf();
  res += ( -96*g[2]*g[36]*p[1]*p[11]*p[20] ).evalf();
  res += ( -192*g[2]*g[54]*p[1]*p[11]*p[20] ).evalf();
  res += ( -96*g[3]*g[54]*p[1]*p[11]*p[20] ).evalf();
  res += ( -192*g[2]*g[57]*p[1]*p[11]*p[20] ).evalf();
  res += ( -96*g[3]*g[57]*p[1]*p[11]*p[20] ).evalf();
  res += ( -16*g[61]*p[1]*p[11]*p[20] ).evalf();
  res += ( 480*g[62]*p[1]*p[11]*p[20] ).evalf();
  res += ( -224*g[72]*p[1]*p[11]*p[20] ).evalf();
  res += ( -32*g[73]*p[1]*p[11]*p[20] ).evalf();
  res += ( 576*g[74]*p[1]*p[11]*p[20] ).evalf();
  res += ( -112*g[80]*p[1]*p[11]*p[20] ).evalf();
  res += ( -192*g[82]*p[1]*p[11]*p[20] ).evalf();
  res += ( 96*g[87]*p[1]*p[11]*p[20] ).evalf();
  res += ( p[12]*p[20]*numeric(272,3)*pow(g[0],3) ).evalf();
  res += ( g[106]*p[12]*p[20]*numeric(-100,3) ).evalf();
  res += ( g[110]*p[12]*p[20]*numeric(-100,3) ).evalf();
  res += ( g[147]*p[12]*p[20]*numeric(-200,3) ).evalf();
  res += ( g[148]*p[12]*p[20]*numeric(100,3) ).evalf();
  res += ( g[154]*p[12]*p[20]*numeric(-200,3) ).evalf();
  res += ( g[155]*p[12]*p[20]*numeric(-100,3) ).evalf();
  res += ( g[2]*p[12]*p[20]*numeric(-224,3)*pow(g[0],2) ).evalf();
  res += ( g[0]*p[12]*p[20]*numeric(-160,3)*pow(g[2],2) ).evalf();
  res += ( g[17]*p[12]*p[20]*numeric(-100,3)*pow(g[2],2) ).evalf();
  res += ( g[18]*p[12]*p[20]*numeric(-100,3)*pow(g[2],2) ).evalf();
  res += ( g[2]*g[24]*p[12]*p[20]*numeric(-200,3) ).evalf();
  res += ( g[17]*g[26]*p[12]*p[20]*numeric(100,3) ).evalf();
  res += ( g[18]*g[26]*p[12]*p[20]*numeric(100,3) ).evalf();
  res += ( -136*g[3]*p[12]*p[20]*pow(g[0],2) ).evalf();
  res += ( g[0]*g[2]*g[3]*p[12]*p[20]*numeric(224,3) ).evalf();
  res += ( g[17]*g[2]*g[3]*p[12]*p[20]*numeric(-100,3) ).evalf();
  res += ( g[18]*g[2]*g[3]*p[12]*p[20]*numeric(-100,3) ).evalf();
  res += ( -22*g[24]*g[3]*p[12]*p[20] ).evalf();
  res += ( g[26]*g[3]*p[12]*p[20]*numeric(-64,3) ).evalf();
  res += ( 68*g[0]*p[12]*p[20]*pow(g[3],2) ).evalf();
  res += ( g[17]*p[12]*p[20]*numeric(-50,3)*pow(g[3],2) ).evalf();
  res += ( p[12]*p[20]*numeric(-91,9)*pow(g[3],3) ).evalf();
  res += ( g[2]*g[35]*p[12]*p[20]*numeric(100,3) ).evalf();
  res += ( g[3]*g[35]*p[12]*p[20]*numeric(100,3) ).evalf();
  res += ( g[2]*g[36]*p[12]*p[20]*numeric(100,3) ).evalf();
  res += ( g[2]*g[54]*p[12]*p[20]*numeric(200,3) ).evalf();
  res += ( g[3]*g[54]*p[12]*p[20]*numeric(100,3) ).evalf();
  res += ( g[2]*g[57]*p[12]*p[20]*numeric(200,3) ).evalf();
  res += ( g[3]*g[57]*p[12]*p[20]*numeric(100,3) ).evalf();
  res += ( g[61]*p[12]*p[20]*numeric(-736,3) ).evalf();
  res += ( g[62]*p[12]*p[20]*numeric(-440,3) ).evalf();
  res += ( 44*g[72]*p[12]*p[20] ).evalf();
  res += ( g[73]*p[12]*p[20]*numeric(-568,3) ).evalf();
  res += ( g[74]*p[12]*p[20]*numeric(-608,3) ).evalf();
  res += ( g[80]*p[12]*p[20]*numeric(88,3) ).evalf();
  res += ( 122*g[81]*p[12]*p[20] ).evalf();
  res += ( 32*g[82]*p[12]*p[20] ).evalf();
  res += ( g[87]*p[12]*p[20]*numeric(-100,3) ).evalf();
  res += ( p[1]*p[12]*p[20]*numeric(-128,3)*pow(g[0],3) ).evalf();
  res += ( 32*g[106]*p[1]*p[12]*p[20] ).evalf();
  res += ( 32*g[110]*p[1]*p[12]*p[20] ).evalf();
  res += ( 64*g[147]*p[1]*p[12]*p[20] ).evalf();
  res += ( -32*g[148]*p[1]*p[12]*p[20] ).evalf();
  res += ( 64*g[154]*p[1]*p[12]*p[20] ).evalf();
  res += ( 32*g[155]*p[1]*p[12]*p[20] ).evalf();
  res += ( 96*g[2]*p[1]*p[12]*p[20]*pow(g[0],2) ).evalf();
  res += ( 32*g[0]*p[1]*p[12]*p[20]*pow(g[2],2) ).evalf();
  res += ( 32*g[17]*p[1]*p[12]*p[20]*pow(g[2],2) ).evalf();
  res += ( 32*g[18]*p[1]*p[12]*p[20]*pow(g[2],2) ).evalf();
  res += ( 64*g[2]*g[24]*p[1]*p[12]*p[20] ).evalf();
  res += ( -32*g[17]*g[26]*p[1]*p[12]*p[20] ).evalf();
  res += ( -32*g[18]*g[26]*p[1]*p[12]*p[20] ).evalf();
  res += ( 64*g[3]*p[1]*p[12]*p[20]*pow(g[0],2) ).evalf();
  res += ( -96*g[0]*g[2]*g[3]*p[1]*p[12]*p[20] ).evalf();
  res += ( 32*g[17]*g[2]*g[3]*p[1]*p[12]*p[20] ).evalf();
  res += ( 32*g[18]*g[2]*g[3]*p[1]*p[12]*p[20] ).evalf();
  res += ( 64*g[24]*g[3]*p[1]*p[12]*p[20] ).evalf();
  res += ( 16*g[26]*g[3]*p[1]*p[12]*p[20] ).evalf();
  res += ( -32*g[0]*p[1]*p[12]*p[20]*pow(g[3],2) ).evalf();
  res += ( 16*g[17]*p[1]*p[12]*p[20]*pow(g[3],2) ).evalf();
  res += ( -32*g[2]*g[35]*p[1]*p[12]*p[20] ).evalf();
  res += ( -32*g[3]*g[35]*p[1]*p[12]*p[20] ).evalf();
  res += ( -32*g[2]*g[36]*p[1]*p[12]*p[20] ).evalf();
  res += ( -64*g[2]*g[54]*p[1]*p[12]*p[20] ).evalf();
  res += ( -32*g[3]*g[54]*p[1]*p[12]*p[20] ).evalf();
  res += ( -64*g[2]*g[57]*p[1]*p[12]*p[20] ).evalf();
  res += ( -32*g[3]*g[57]*p[1]*p[12]*p[20] ).evalf();
  res += ( -32*g[61]*p[1]*p[12]*p[20] ).evalf();
  res += ( 160*g[62]*p[1]*p[12]*p[20] ).evalf();
  res += ( -128*g[72]*p[1]*p[12]*p[20] ).evalf();
  res += ( -64*g[73]*p[1]*p[12]*p[20] ).evalf();
  res += ( 192*g[74]*p[1]*p[12]*p[20] ).evalf();
  res += ( -64*g[80]*p[1]*p[12]*p[20] ).evalf();
  res += ( -64*g[82]*p[1]*p[12]*p[20] ).evalf();
  res += ( 32*g[87]*p[1]*p[12]*p[20] ).evalf();
  res += ( p[21]*numeric(362,3)*pow(g[0],4) ).evalf();
  res += ( g[1]*p[21]*numeric(-404,3)*pow(g[0],2) ).evalf();
  res += ( g[1]*p[21]*numeric(-328,3)*pow(g[0],3) ).evalf();
  res += ( g[0]*p[21]*numeric(428,3)*pow(g[1],2) ).evalf();
  res += ( -108*p[21]*pow(g[0],2)*pow(g[1],2) ).evalf();
  res += ( p[21]*numeric(104,3)*pow(g[1],3) ).evalf();
  res += ( 112*g[0]*p[21]*pow(g[1],3) ).evalf();
  res += ( 92*p[21]*pow(g[1],4) ).evalf();
  res += ( -40*g[1]*g[100]*p[21] ).evalf();
  res += ( -52*g[1]*g[101]*p[21] ).evalf();
  res += ( g[102]*p[21]*numeric(-94,3) ).evalf();
  res += ( 20*g[1]*g[102]*p[21] ).evalf();
  res += ( -52*g[1]*g[104]*p[21] ).evalf();
  res += ( -40*g[1]*g[105]*p[21] ).evalf();
  res += ( g[133]*p[21]*numeric(-188,3) ).evalf();
  res += ( 184*g[1]*g[133]*p[21] ).evalf();
  res += ( g[134]*p[21]*numeric(94,3) ).evalf();
  res += ( 148*g[1]*g[134]*p[21] ).evalf();
  res += ( -40*g[1]*g[136]*p[21] ).evalf();
  res += ( -52*g[1]*g[137]*p[21] ).evalf();
  res += ( -80*g[1]*g[138]*p[21] ).evalf();
  res += ( -104*g[1]*g[139]*p[21] ).evalf();
  res += ( g[140]*p[21]*numeric(-188,3) ).evalf();
  res += ( 184*g[1]*g[140]*p[21] ).evalf();
  res += ( g[141]*p[21]*numeric(-94,3) ).evalf();
  res += ( 36*g[1]*g[141]*p[21] ).evalf();
  res += ( -52*g[1]*g[143]*p[21] ).evalf();
  res += ( -40*g[1]*g[144]*p[21] ).evalf();
  res += ( -104*g[1]*g[145]*p[21] ).evalf();
  res += ( -80*g[1]*g[146]*p[21] ).evalf();
  res += ( g[15]*p[21]*numeric(-94,3)*pow(g[1],2) ).evalf();
  res += ( g[15]*p[21]*numeric(-320,3)*pow(g[1],3) ).evalf();
  res += ( 20*p[21]*pow(g[1],2)*pow(g[15],2) ).evalf();
  res += ( g[16]*p[21]*numeric(-94,3)*pow(g[1],2) ).evalf();
  res += ( g[16]*p[21]*numeric(-320,3)*pow(g[1],3) ).evalf();
  res += ( 20*p[21]*pow(g[1],2)*pow(g[16],2) ).evalf();
  res += ( -688*g[162]*p[21] ).evalf();
  res += ( 472*g[164]*p[21] ).evalf();
  res += ( -848*g[165]*p[21] ).evalf();
  res += ( 476*g[167]*p[21] ).evalf();
  res += ( 256*g[168]*p[21] ).evalf();
  res += ( -172*g[171]*p[21] ).evalf();
  res += ( -172*g[173]*p[21] ).evalf();
  res += ( -172*g[174]*p[21] ).evalf();
  res += ( -344*g[178]*p[21] ).evalf();
  res += ( 172*g[179]*p[21] ).evalf();
  res += ( -344*g[180]*p[21] ).evalf();
  res += ( -172*g[181]*p[21] ).evalf();
  res += ( 312*g[186]*p[21] ).evalf();
  res += ( -976*g[187]*p[21] ).evalf();
  res += ( 292*g[189]*p[21] ).evalf();
  res += ( -172*g[193]*p[21] ).evalf();
  res += ( -172*g[195]*p[21] ).evalf();
  res += ( -172*g[196]*p[21] ).evalf();
  res += ( -4*g[199]*p[21] ).evalf();
  res += ( -172*g[20]*p[21]*pow(g[1],2) ).evalf();
  res += ( -172*g[203]*p[21] ).evalf();
  res += ( -116*g[205]*p[21] ).evalf();
  res += ( -172*g[21]*p[21]*pow(g[1],2) ).evalf();
  res += ( 76*g[210]*p[21] ).evalf();
  res += ( -84*g[217]*p[21] ).evalf();
  res += ( 52*g[218]*p[21] ).evalf();
  res += ( 40*g[219]*p[21] ).evalf();
  res += ( -8*g[220]*p[21] ).evalf();
  res += ( -52*g[221]*p[21] ).evalf();
  res += ( 52*g[222]*p[21] ).evalf();
  res += ( -164*g[238]*p[21] ).evalf();
  res += ( -80*g[239]*p[21] ).evalf();
  res += ( g[1]*g[24]*p[21]*numeric(-188,3) ).evalf();
  res += ( -240*g[24]*p[21]*pow(g[1],2) ).evalf();
  res += ( 52*g[240]*p[21] ).evalf();
  res += ( 40*g[241]*p[21] ).evalf();
  res += ( 40*g[242]*p[21] ).evalf();
  res += ( 52*g[243]*p[21] ).evalf();
  res += ( -180*g[244]*p[21] ).evalf();
  res += ( -20*g[245]*p[21] ).evalf();
  res += ( -52*g[246]*p[21] ).evalf();
  res += ( 52*g[247]*p[21] ).evalf();
  res += ( 52*g[248]*p[21] ).evalf();
  res += ( 40*g[249]*p[21] ).evalf();
  res += ( -28*g[0]*g[25]*p[21] ).evalf();
  res += ( g[15]*g[25]*p[21]*numeric(94,3) ).evalf();
  res += ( -20*g[25]*p[21]*pow(g[15],2) ).evalf();
  res += ( g[16]*g[25]*p[21]*numeric(94,3) ).evalf();
  res += ( -20*g[25]*p[21]*pow(g[16],2) ).evalf();
  res += ( 172*g[20]*g[25]*p[21] ).evalf();
  res += ( 172*g[21]*g[25]*p[21] ).evalf();
  res += ( 164*g[24]*g[25]*p[21] ).evalf();
  res += ( -504*g[295]*p[21] ).evalf();
  res += ( 92*g[296]*p[21] ).evalf();
  res += ( 20*g[297]*p[21] ).evalf();
  res += ( -12*g[298]*p[21] ).evalf();
  res += ( 52*g[299]*p[21] ).evalf();
  res += ( g[3]*p[21]*numeric(-724,3)*pow(g[0],3) ).evalf();
  res += ( g[0]*g[1]*g[3]*p[21]*numeric(404,3) ).evalf();
  res += ( 164*g[1]*g[3]*p[21]*pow(g[0],2) ).evalf();
  res += ( -40*g[3]*p[21]*pow(g[1],2) ).evalf();
  res += ( 280*g[0]*g[3]*p[21]*pow(g[1],2) ).evalf();
  res += ( g[3]*p[21]*numeric(152,3)*pow(g[1],3) ).evalf();
  res += ( -40*g[100]*g[3]*p[21] ).evalf();
  res += ( 44*g[102]*g[3]*p[21] ).evalf();
  res += ( 52*g[103]*g[3]*p[21] ).evalf();
  res += ( -52*g[104]*g[3]*p[21] ).evalf();
  res += ( 252*g[133]*g[3]*p[21] ).evalf();
  res += ( 36*g[134]*g[3]*p[21] ).evalf();
  res += ( -52*g[135]*g[3]*p[21] ).evalf();
  res += ( -40*g[136]*g[3]*p[21] ).evalf();
  res += ( -40*g[138]*g[3]*p[21] ).evalf();
  res += ( -52*g[139]*g[3]*p[21] ).evalf();
  res += ( 252*g[140]*g[3]*p[21] ).evalf();
  res += ( 56*g[141]*g[3]*p[21] ).evalf();
  res += ( 52*g[142]*g[3]*p[21] ).evalf();
  res += ( -52*g[143]*g[3]*p[21] ).evalf();
  res += ( -52*g[145]*g[3]*p[21] ).evalf();
  res += ( -40*g[146]*g[3]*p[21] ).evalf();
  res += ( g[1]*g[15]*g[3]*p[21]*numeric(-94,3) ).evalf();
  res += ( -80*g[15]*g[3]*p[21]*pow(g[1],2) ).evalf();
  res += ( 20*g[1]*g[3]*p[21]*pow(g[15],2) ).evalf();
  res += ( g[1]*g[16]*g[3]*p[21]*numeric(-94,3) ).evalf();
  res += ( -80*g[16]*g[3]*p[21]*pow(g[1],2) ).evalf();
  res += ( 20*g[1]*g[3]*p[21]*pow(g[16],2) ).evalf();
  res += ( -172*g[1]*g[20]*g[3]*p[21] ).evalf();
  res += ( -172*g[1]*g[21]*g[3]*p[21] ).evalf();
  res += ( g[25]*g[3]*p[21]*numeric(-52,3) ).evalf();
  res += ( -148*g[0]*g[25]*g[3]*p[21] ).evalf();
  res += ( 48*g[15]*g[25]*g[3]*p[21] ).evalf();
  res += ( 36*g[16]*g[25]*g[3]*p[21] ).evalf();
  res += ( 181*p[21]*pow(g[0],2)*pow(g[3],2) ).evalf();
  res += ( -18*g[1]*p[21]*pow(g[3],2) ).evalf();
  res += ( 4*g[0]*g[1]*p[21]*pow(g[3],2) ).evalf();
  res += ( -30*p[21]*pow(g[1],2)*pow(g[3],2) ).evalf();
  res += ( g[15]*p[21]*numeric(-47,3)*pow(g[3],2) ).evalf();
  res += ( 10*p[21]*pow(g[15],2)*pow(g[3],2) ).evalf();
  res += ( 14*g[1]*g[16]*p[21]*pow(g[3],2) ).evalf();
  res += ( -86*g[20]*p[21]*pow(g[3],2) ).evalf();
  res += ( 26*g[24]*p[21]*pow(g[3],2) ).evalf();
  res += ( 14*g[25]*p[21]*pow(g[3],2) ).evalf();
  res += ( g[0]*p[21]*numeric(-182,3)*pow(g[3],3) ).evalf();
  res += ( g[15]*p[21]*numeric(28,3)*pow(g[3],3) ).evalf();
  res += ( 40*g[300]*p[21] ).evalf();
  res += ( 40*g[301]*p[21] ).evalf();
  res += ( 52*g[302]*p[21] ).evalf();
  res += ( -104*g[303]*p[21] ).evalf();
  res += ( 80*g[304]*p[21] ).evalf();
  res += ( -40*g[305]*p[21] ).evalf();
  res += ( 104*g[306]*p[21] ).evalf();
  res += ( 52*g[307]*p[21] ).evalf();
  res += ( -504*g[308]*p[21] ).evalf();
  res += ( -92*g[309]*p[21] ).evalf();
  res += ( -204*g[310]*p[21] ).evalf();
  res += ( -32*g[311]*p[21] ).evalf();
  res += ( -52*g[312]*p[21] ).evalf();
  res += ( 52*g[313]*p[21] ).evalf();
  res += ( 52*g[314]*p[21] ).evalf();
  res += ( 40*g[315]*p[21] ).evalf();
  res += ( 104*g[316]*p[21] ).evalf();
  res += ( 104*g[317]*p[21] ).evalf();
  res += ( -52*g[318]*p[21] ).evalf();
  res += ( 80*g[319]*p[21] ).evalf();
  res += ( 40*g[320]*p[21] ).evalf();
  res += ( g[1]*g[33]*p[21]*numeric(94,3) ).evalf();
  res += ( 124*g[33]*p[21]*pow(g[1],2) ).evalf();
  res += ( -92*g[25]*g[33]*p[21] ).evalf();
  res += ( g[3]*g[33]*p[21]*numeric(94,3) ).evalf();
  res += ( 72*g[1]*g[3]*g[33]*p[21] ).evalf();
  res += ( -6*g[33]*p[21]*pow(g[3],2) ).evalf();
  res += ( g[1]*g[34]*p[21]*numeric(94,3) ).evalf();
  res += ( 116*g[34]*p[21]*pow(g[1],2) ).evalf();
  res += ( -72*g[25]*g[34]*p[21] ).evalf();
  res += ( 8*g[1]*g[3]*g[34]*p[21] ).evalf();
  res += ( g[1]*g[48]*p[21]*numeric(188,3) ).evalf();
  res += ( 68*g[48]*p[21]*pow(g[1],2) ).evalf();
  res += ( 8*g[25]*g[48]*p[21] ).evalf();
  res += ( g[3]*g[48]*p[21]*numeric(94,3) ).evalf();
  res += ( -92*g[1]*g[3]*g[48]*p[21] ).evalf();
  res += ( -86*g[48]*p[21]*pow(g[3],2) ).evalf();
  res += ( 26*g[49]*p[21]*pow(g[3],2) ).evalf();
  res += ( 52*g[50]*p[21]*pow(g[1],2) ).evalf();
  res += ( -52*g[25]*g[50]*p[21] ).evalf();
  res += ( 52*g[1]*g[3]*g[50]*p[21] ).evalf();
  res += ( g[1]*g[51]*p[21]*numeric(188,3) ).evalf();
  res += ( 68*g[51]*p[21]*pow(g[1],2) ).evalf();
  res += ( 8*g[25]*g[51]*p[21] ).evalf();
  res += ( g[3]*g[51]*p[21]*numeric(94,3) ).evalf();
  res += ( -92*g[1]*g[3]*g[51]*p[21] ).evalf();
  res += ( -40*g[51]*p[21]*pow(g[3],2) ).evalf();
  res += ( -26*g[52]*p[21]*pow(g[3],2) ).evalf();
  res += ( 52*g[53]*p[21]*pow(g[1],2) ).evalf();
  res += ( -52*g[25]*g[53]*p[21] ).evalf();
  res += ( 52*g[1]*g[3]*g[53]*p[21] ).evalf();
  res += ( 26*g[53]*p[21]*pow(g[3],2) ).evalf();
  res += ( -344*g[1]*g[60]*p[21] ).evalf();
  res += ( -236*g[3]*g[60]*p[21] ).evalf();
  res += ( -456*g[0]*g[61]*p[21] ).evalf();
  res += ( 244*g[15]*g[61]*p[21] ).evalf();
  res += ( 244*g[16]*g[61]*p[21] ).evalf();
  res += ( -16*g[3]*g[61]*p[21] ).evalf();
  res += ( 172*g[1]*g[64]*p[21] ).evalf();
  res += ( 172*g[3]*g[64]*p[21] ).evalf();
  res += ( 172*g[1]*g[65]*p[21] ).evalf();
  res += ( 344*g[1]*g[68]*p[21] ).evalf();
  res += ( 172*g[3]*g[68]*p[21] ).evalf();
  res += ( 344*g[1]*g[69]*p[21] ).evalf();
  res += ( 172*g[3]*g[69]*p[21] ).evalf();
  res += ( -184*g[1]*g[72]*p[21] ).evalf();
  res += ( -156*g[3]*g[72]*p[21] ).evalf();
  res += ( -392*g[0]*g[73]*p[21] ).evalf();
  res += ( 312*g[15]*g[73]*p[21] ).evalf();
  res += ( 288*g[16]*g[73]*p[21] ).evalf();
  res += ( -112*g[3]*g[73]*p[21] ).evalf();
  res += ( 172*g[1]*g[76]*p[21] ).evalf();
  res += ( 172*g[3]*g[76]*p[21] ).evalf();
  res += ( 172*g[1]*g[77]*p[21] ).evalf();
  res += ( 224*g[1]*g[80]*p[21] ).evalf();
  res += ( 56*g[3]*g[80]*p[21] ).evalf();
  res += ( 148*g[0]*g[81]*p[21] ).evalf();
  res += ( -112*g[15]*g[81]*p[21] ).evalf();
  res += ( -100*g[16]*g[81]*p[21] ).evalf();
  res += ( 36*g[3]*g[81]*p[21] ).evalf();
  res += ( g[85]*p[21]*numeric(-94,3) ).evalf();
  res += ( -116*g[1]*g[85]*p[21] ).evalf();
  res += ( -32*g[3]*g[85]*p[21] ).evalf();
  res += ( g[98]*p[21]*numeric(-94,3) ).evalf();
  res += ( 4*g[1]*g[98]*p[21] ).evalf();
  res += ( 128*g[3]*g[98]*p[21] ).evalf();
  res += ( -52*g[3]*g[99]*p[21] ).evalf();
  res += ( 272*g[1]*p[1]*p[21]*pow(g[0],2) ).evalf();
  res += ( 112*g[0]*p[1]*p[21]*pow(g[1],2) ).evalf();
  res += ( p[1]*p[21]*numeric(-400,3)*pow(g[1],3) ).evalf();
  res += ( 80*g[102]*p[1]*p[21] ).evalf();
  res += ( 160*g[133]*p[1]*p[21] ).evalf();
  res += ( -80*g[134]*p[1]*p[21] ).evalf();
  res += ( 160*g[140]*p[1]*p[21] ).evalf();
  res += ( 80*g[141]*p[1]*p[21] ).evalf();
  res += ( 80*g[15]*p[1]*p[21]*pow(g[1],2) ).evalf();
  res += ( 80*g[16]*p[1]*p[21]*pow(g[1],2) ).evalf();
  res += ( 160*g[1]*g[24]*p[1]*p[21] ).evalf();
  res += ( 48*g[0]*g[25]*p[1]*p[21] ).evalf();
  res += ( -80*g[15]*g[25]*p[1]*p[21] ).evalf();
  res += ( -80*g[16]*g[25]*p[1]*p[21] ).evalf();
  res += ( -272*g[0]*g[1]*g[3]*p[1]*p[21] ).evalf();
  res += ( -136*g[3]*p[1]*p[21]*pow(g[1],2) ).evalf();
  res += ( 80*g[1]*g[15]*g[3]*p[1]*p[21] ).evalf();
  res += ( 80*g[1]*g[16]*g[3]*p[1]*p[21] ).evalf();
  res += ( 56*g[25]*g[3]*p[1]*p[21] ).evalf();
  res += ( 28*g[1]*p[1]*p[21]*pow(g[3],2) ).evalf();
  res += ( 40*g[15]*p[1]*p[21]*pow(g[3],2) ).evalf();
  res += ( -80*g[1]*g[33]*p[1]*p[21] ).evalf();
  res += ( -80*g[3]*g[33]*p[1]*p[21] ).evalf();
  res += ( -80*g[1]*g[34]*p[1]*p[21] ).evalf();
  res += ( -160*g[1]*g[48]*p[1]*p[21] ).evalf();
  res += ( -80*g[3]*g[48]*p[1]*p[21] ).evalf();
  res += ( -160*g[1]*g[51]*p[1]*p[21] ).evalf();
  res += ( -80*g[3]*g[51]*p[1]*p[21] ).evalf();
  res += ( 80*g[85]*p[1]*p[21] ).evalf();
  res += ( 80*g[98]*p[1]*p[21] ).evalf();
  res += ( 70*p[10]*p[21]*pow(g[0],4) ).evalf();
  res += ( g[1]*p[10]*p[21]*numeric(-952,3)*pow(g[0],2) ).evalf();
  res += ( g[1]*p[10]*p[21]*numeric(-8,3)*pow(g[0],3) ).evalf();
  res += ( g[0]*p[10]*p[21]*numeric(-152,3)*pow(g[1],2) ).evalf();
  res += ( 84*p[10]*p[21]*pow(g[0],2)*pow(g[1],2) ).evalf();
  res += ( 44*p[10]*p[21]*pow(g[1],3) ).evalf();
  res += ( g[0]*p[10]*p[21]*numeric(-16,3)*pow(g[1],3) ).evalf();
  res += ( p[10]*p[21]*numeric(-4,3)*pow(g[1],4) ).evalf();
  res += ( 8*g[1]*g[100]*p[10]*p[21] ).evalf();
  res += ( -52*g[1]*g[101]*p[10]*p[21] ).evalf();
  res += ( g[102]*p[10]*p[21]*numeric(-272,3) ).evalf();
  res += ( -28*g[1]*g[102]*p[10]*p[21] ).evalf();
  res += ( -52*g[1]*g[104]*p[10]*p[21] ).evalf();
  res += ( 8*g[1]*g[105]*p[10]*p[21] ).evalf();
  res += ( g[133]*p[10]*p[21]*numeric(-544,3) ).evalf();
  res += ( 88*g[1]*g[133]*p[10]*p[21] ).evalf();
  res += ( g[134]*p[10]*p[21]*numeric(272,3) ).evalf();
  res += ( 20*g[1]*g[134]*p[10]*p[21] ).evalf();
  res += ( 8*g[1]*g[136]*p[10]*p[21] ).evalf();
  res += ( -52*g[1]*g[137]*p[10]*p[21] ).evalf();
  res += ( 16*g[1]*g[138]*p[10]*p[21] ).evalf();
  res += ( -104*g[1]*g[139]*p[10]*p[21] ).evalf();
  res += ( g[140]*p[10]*p[21]*numeric(-544,3) ).evalf();
  res += ( 88*g[1]*g[140]*p[10]*p[21] ).evalf();
  res += ( g[141]*p[10]*p[21]*numeric(-272,3) ).evalf();
  res += ( 68*g[1]*g[141]*p[10]*p[21] ).evalf();
  res += ( -52*g[1]*g[143]*p[10]*p[21] ).evalf();
  res += ( 8*g[1]*g[144]*p[10]*p[21] ).evalf();
  res += ( -104*g[1]*g[145]*p[10]*p[21] ).evalf();
  res += ( 16*g[1]*g[146]*p[10]*p[21] ).evalf();
  res += ( g[15]*p[10]*p[21]*numeric(-272,3)*pow(g[1],2) ).evalf();
  res += ( g[15]*p[10]*p[21]*numeric(64,3)*pow(g[1],3) ).evalf();
  res += ( -4*p[10]*p[21]*pow(g[1],2)*pow(g[15],2) ).evalf();
  res += ( g[16]*p[10]*p[21]*numeric(-272,3)*pow(g[1],2) ).evalf();
  res += ( g[16]*p[10]*p[21]*numeric(64,3)*pow(g[1],3) ).evalf();
  res += ( -4*p[10]*p[21]*pow(g[1],2)*pow(g[16],2) ).evalf();
  res += ( -16*g[162]*p[10]*p[21] ).evalf();
  res += ( 312*g[164]*p[10]*p[21] ).evalf();
  res += ( 16*g[165]*p[10]*p[21] ).evalf();
  res += ( 556*g[167]*p[10]*p[21] ).evalf();
  res += ( -28*g[171]*p[10]*p[21] ).evalf();
  res += ( -28*g[173]*p[10]*p[21] ).evalf();
  res += ( -28*g[174]*p[10]*p[21] ).evalf();
  res += ( -56*g[178]*p[10]*p[21] ).evalf();
  res += ( 28*g[179]*p[10]*p[21] ).evalf();
  res += ( -56*g[180]*p[10]*p[21] ).evalf();
  res += ( -28*g[181]*p[10]*p[21] ).evalf();
  res += ( -168*g[186]*p[10]*p[21] ).evalf();
  res += ( 16*g[187]*p[10]*p[21] ).evalf();
  res += ( 244*g[189]*p[10]*p[21] ).evalf();
  res += ( -28*g[193]*p[10]*p[21] ).evalf();
  res += ( -28*g[195]*p[10]*p[21] ).evalf();
  res += ( -28*g[196]*p[10]*p[21] ).evalf();
  res += ( -84*g[199]*p[10]*p[21] ).evalf();
  res += ( -28*g[20]*p[10]*p[21]*pow(g[1],2) ).evalf();
  res += ( -28*g[203]*p[10]*p[21] ).evalf();
  res += ( 12*g[205]*p[10]*p[21] ).evalf();
  res += ( -28*g[21]*p[10]*p[21]*pow(g[1],2) ).evalf();
  return res;
}


==> numerics/ggtt_a_exact_0_02.cpp <==
/* R. Bonciani, A. Ferroglia, T. Gehrmann, A. v. Manteuffel, C. Studerus
 * file: ggtt_a_exact_0_02.cpp
 * date: 2010-11-29
 */

#include <ginac/ginac.h>
using namespace GiNaC;

ex ggtt_a_exact_0_02(const exvector& g, const exvector& p)
{
  ex res = 0;
  res += ( -52*g[210]*p[10]*p[21] ).evalf();
  res += ( -76*g[217]*p[10]*p[21] ).evalf();
  res += ( 52*g[218]*p[10]*p[21] ).evalf();
  res += ( -8*g[219]*p[10]*p[21] ).evalf();
  res += ( 32*g[220]*p[10]*p[21] ).evalf();
  res += ( -52*g[221]*p[10]*p[21] ).evalf();
  res += ( 52*g[222]*p[10]*p[21] ).evalf();
  res += ( -116*g[238]*p[10]*p[21] ).evalf();
  res += ( 16*g[239]*p[10]*p[21] ).evalf();
  res += ( g[1]*g[24]*p[10]*p[21]*numeric(-544,3) ).evalf();
  res += ( 48*g[24]*p[10]*p[21]*pow(g[1],2) ).evalf();
  res += ( 52*g[240]*p[10]*p[21] ).evalf();
  res += ( -8*g[241]*p[10]*p[21] ).evalf();
  res += ( -8*g[242]*p[10]*p[21] ).evalf();
  res += ( 52*g[243]*p[10]*p[21] ).evalf();
  res += ( 60*g[244]*p[10]*p[21] ).evalf();
  res += ( 28*g[245]*p[10]*p[21] ).evalf();
  res += ( -52*g[246]*p[10]*p[21] ).evalf();
  res += ( 52*g[247]*p[10]*p[21] ).evalf();
  res += ( 52*g[248]*p[10]*p[21] ).evalf();
  res += ( -8*g[249]*p[10]*p[21] ).evalf();
  res += ( 72*g[0]*g[25]*p[10]*p[21] ).evalf();
  res += ( g[15]*g[25]*p[10]*p[21]*numeric(272,3) ).evalf();
  res += ( 4*g[25]*p[10]*p[21]*pow(g[15],2) ).evalf();
  res += ( g[16]*g[25]*p[10]*p[21]*numeric(272,3) ).evalf();
  res += ( 4*g[25]*p[10]*p[21]*pow(g[16],2) ).evalf();
  res += ( 28*g[20]*g[25]*p[10]*p[21] ).evalf();
  res += ( 28*g[21]*g[25]*p[10]*p[21] ).evalf();
  res += ( 116*g[24]*g[25]*p[10]*p[21] ).evalf();
  res += ( -24*g[295]*p[10]*p[21] ).evalf();
  res += ( -68*g[296]*p[10]*p[21] ).evalf();
  res += ( -140*g[297]*p[10]*p[21] ).evalf();
  res += ( 108*g[298]*p[10]*p[21] ).evalf();
  res += ( 52*g[299]*p[10]*p[21] ).evalf();
  res += ( -140*g[3]*p[10]*p[21]*pow(g[0],3) ).evalf();
  res += ( g[0]*g[1]*g[3]*p[10]*p[21]*numeric(952,3) ).evalf();
  res += ( 4*g[1]*g[3]*p[10]*p[21]*pow(g[0],2) ).evalf();
  res += ( 116*g[3]*p[10]*p[21]*pow(g[1],2) ).evalf();
  res += ( -56*g[0]*g[3]*p[10]*p[21]*pow(g[1],2) ).evalf();
  res += ( g[3]*p[10]*p[21]*numeric(-56,3)*pow(g[1],3) ).evalf();
  res += ( 8*g[100]*g[3]*p[10]*p[21] ).evalf();
  res += ( 4*g[102]*g[3]*p[10]*p[21] ).evalf();
  res += ( 52*g[103]*g[3]*p[10]*p[21] ).evalf();
  res += ( -52*g[104]*g[3]*p[10]*p[21] ).evalf();
  res += ( 12*g[133]*g[3]*p[10]*p[21] ).evalf();
  res += ( 36*g[134]*g[3]*p[10]*p[21] ).evalf();
  res += ( -52*g[135]*g[3]*p[10]*p[21] ).evalf();
  res += ( 8*g[136]*g[3]*p[10]*p[21] ).evalf();
  res += ( 8*g[138]*g[3]*p[10]*p[21] ).evalf();
  res += ( -52*g[139]*g[3]*p[10]*p[21] ).evalf();
  res += ( 12*g[140]*g[3]*p[10]*p[21] ).evalf();
  res += ( 8*g[141]*g[3]*p[10]*p[21] ).evalf();
  res += ( 52*g[142]*g[3]*p[10]*p[21] ).evalf();
  res += ( -52*g[143]*g[3]*p[10]*p[21] ).evalf();
  res += ( -52*g[145]*g[3]*p[10]*p[21] ).evalf();
  res += ( 8*g[146]*g[3]*p[10]*p[21] ).evalf();
  res += ( g[1]*g[15]*g[3]*p[10]*p[21]*numeric(-272,3) ).evalf();
  res += ( 16*g[15]*g[3]*p[10]*p[21]*pow(g[1],2) ).evalf();
  res += ( -4*g[1]*g[3]*p[10]*p[21]*pow(g[15],2) ).evalf();
  res += ( g[1]*g[16]*g[3]*p[10]*p[21]*numeric(-272,3) ).evalf();
  res += ( 16*g[16]*g[3]*p[10]*p[21]*pow(g[1],2) ).evalf();
  res += ( -4*g[1]*g[3]*p[10]*p[21]*pow(g[16],2) ).evalf();
  res += ( -28*g[1]*g[20]*g[3]*p[10]*p[21] ).evalf();
  res += ( -28*g[1]*g[21]*g[3]*p[10]*p[21] ).evalf();
  res += ( g[25]*g[3]*p[10]*p[21]*numeric(-380,3) ).evalf();
  res += ( -20*g[0]*g[25]*g[3]*p[10]*p[21] ).evalf();
  res += ( 96*g[15]*g[25]*g[3]*p[10]*p[21] ).evalf();
  res += ( 36*g[16]*g[25]*g[3]*p[10]*p[21] ).evalf();
  res += ( 105*p[10]*p[21]*pow(g[0],2)*pow(g[3],2) ).evalf();
  res += ( -34*g[1]*p[10]*p[21]*pow(g[3],2) ).evalf();
  res += ( 12*g[0]*g[1]*p[10]*p[21]*pow(g[3],2) ).evalf();
  res += ( 6*p[10]*p[21]*pow(g[1],2)*pow(g[3],2) ).evalf();
  res += ( g[15]*p[10]*p[21]*numeric(-136,3)*pow(g[3],2) ).evalf();
  res += ( -2*p[10]*p[21]*pow(g[15],2)*pow(g[3],2) ).evalf();
  res += ( -6*g[1]*g[16]*p[10]*p[21]*pow(g[3],2) ).evalf();
  res += ( -14*g[20]*p[10]*p[21]*pow(g[3],2) ).evalf();
  res += ( 18*g[24]*p[10]*p[21]*pow(g[3],2) ).evalf();
  res += ( -6*g[25]*p[10]*p[21]*pow(g[3],2) ).evalf();
  res += ( g[0]*p[10]*p[21]*numeric(-166,3)*pow(g[3],3) ).evalf();
  res += ( g[15]*p[10]*p[21]*numeric(-52,3)*pow(g[3],3) ).evalf();
  res += ( -8*g[300]*p[10]*p[21] ).evalf();
  res += ( -8*g[301]*p[10]*p[21] ).evalf();
  res += ( 52*g[302]*p[10]*p[21] ).evalf();
  res += ( -104*g[303]*p[10]*p[21] ).evalf();
  res += ( -16*g[304]*p[10]*p[21] ).evalf();
  res += ( 8*g[305]*p[10]*p[21] ).evalf();
  res += ( 104*g[306]*p[10]*p[21] ).evalf();
  res += ( 52*g[307]*p[10]*p[21] ).evalf();
  res += ( -24*g[308]*p[10]*p[21] ).evalf();
  res += ( 68*g[309]*p[10]*p[21] ).evalf();
  res += ( 52*g[310]*p[10]*p[21] ).evalf();
  res += ( 24*g[311]*p[10]*p[21] ).evalf();
  res += ( -52*g[312]*p[10]*p[21] ).evalf();
  res += ( 52*g[313]*p[10]*p[21] ).evalf();
  res += ( 52*g[314]*p[10]*p[21] ).evalf();
  res += ( -8*g[315]*p[10]*p[21] ).evalf();
  res += ( 104*g[316]*p[10]*p[21] ).evalf();
  res += ( 104*g[317]*p[10]*p[21] ).evalf();
  res += ( -52*g[318]*p[10]*p[21] ).evalf();
  res += ( -16*g[319]*p[10]*p[21] ).evalf();
  res += ( -8*g[320]*p[10]*p[21] ).evalf();
  res += ( g[1]*g[33]*p[10]*p[21]*numeric(272,3) ).evalf();
  res += ( -68*g[33]*p[10]*p[21]*pow(g[1],2) ).evalf();
  res += ( -44*g[25]*g[33]*p[10]*p[21] ).evalf();
  res += ( g[3]*g[33]*p[10]*p[21]*numeric(272,3) ).evalf();
  res += ( -64*g[1]*g[3]*g[33]*p[10]*p[21] ).evalf();
  res += ( 26*g[33]*p[10]*p[21]*pow(g[3],2) ).evalf();
  res += ( g[1]*g[34]*p[10]*p[21]*numeric(272,3) ).evalf();
  res += ( 20*g[34]*p[10]*p[21]*pow(g[1],2) ).evalf();
  res += ( -72*g[25]*g[34]*p[10]*p[21] ).evalf();
  res += ( 48*g[1]*g[3]*g[34]*p[10]*p[21] ).evalf();
  res += ( g[1]*g[48]*p[10]*p[21]*numeric(544,3) ).evalf();
  res += ( -76*g[48]*p[10]*p[21]*pow(g[1],2) ).evalf();
  res += ( -88*g[25]*g[48]*p[10]*p[21] ).evalf();
  res += ( g[3]*g[48]*p[10]*p[21]*numeric(272,3) ).evalf();
  res += ( -44*g[1]*g[3]*g[48]*p[10]*p[21] ).evalf();
  res += ( 14*g[48]*p[10]*p[21]*pow(g[3],2) ).evalf();
  res += ( 26*g[49]*p[10]*p[21]*pow(g[3],2) ).evalf();
  res += ( 52*g[50]*p[10]*p[21]*pow(g[1],2) ).evalf();
  res += ( -52*g[25]*g[50]*p[10]*p[21] ).evalf();
  res += ( 52*g[1]*g[3]*g[50]*p[10]*p[21] ).evalf();
  res += ( g[1]*g[51]*p[10]*p[21]*numeric(544,3) ).evalf();
  res += ( -76*g[51]*p[10]*p[21]*pow(g[1],2) ).evalf();
  res += ( -88*g[25]*g[51]*p[10]*p[21] ).evalf();
  res += ( g[3]*g[51]*p[10]*p[21]*numeric(272,3) ).evalf();
  res += ( -44*g[1]*g[3]*g[51]*p[10]*p[21] ).evalf();
  res += ( -20*g[51]*p[10]*p[21]*pow(g[3],2) ).evalf();
  res += ( -26*g[52]*p[10]*p[21]*pow(g[3],2) ).evalf();
  res += ( 52*g[53]*p[10]*p[21]*pow(g[1],2) ).evalf();
  res += ( -52*g[25]*g[53]*p[10]*p[21] ).evalf();
  res += ( 52*g[1]*g[3]*g[53]*p[10]*p[21] ).evalf();
  res += ( 26*g[53]*p[10]*p[21]*pow(g[3],2) ).evalf();
  res += ( -56*g[1]*g[60]*p[10]*p[21] ).evalf();
  res += ( -156*g[3]*g[60]*p[10]*p[21] ).evalf();
  res += ( -232*g[0]*g[61]*p[10]*p[21] ).evalf();
  res += ( 100*g[15]*g[61]*p[10]*p[21] ).evalf();
  res += ( 100*g[16]*g[61]*p[10]*p[21] ).evalf();
  res += ( 16*g[3]*g[61]*p[10]*p[21] ).evalf();
  res += ( 28*g[1]*g[64]*p[10]*p[21] ).evalf();
  res += ( 28*g[3]*g[64]*p[10]*p[21] ).evalf();
  res += ( 28*g[1]*g[65]*p[10]*p[21] ).evalf();
  res += ( 56*g[1]*g[68]*p[10]*p[21] ).evalf();
  res += ( 28*g[3]*g[68]*p[10]*p[21] ).evalf();
  res += ( 56*g[1]*g[69]*p[10]*p[21] ).evalf();
  res += ( 28*g[3]*g[69]*p[10]*p[21] ).evalf();
  res += ( -88*g[1]*g[72]*p[10]*p[21] ).evalf();
  res += ( 84*g[3]*g[72]*p[10]*p[21] ).evalf();
  res += ( -72*g[0]*g[73]*p[10]*p[21] ).evalf();
  res += ( 136*g[15]*g[73]*p[10]*p[21] ).evalf();
  res += ( 16*g[16]*g[73]*p[10]*p[21] ).evalf();
  res += ( 48*g[3]*g[73]*p[10]*p[21] ).evalf();
  res += ( 28*g[1]*g[76]*p[10]*p[21] ).evalf();
  res += ( 28*g[3]*g[76]*p[10]*p[21] ).evalf();
  res += ( 28*g[1]*g[77]*p[10]*p[21] ).evalf();
  res += ( -32*g[1]*g[80]*p[10]*p[21] ).evalf();
  res += ( 8*g[3]*g[80]*p[10]*p[21] ).evalf();
  res += ( 20*g[0]*g[81]*p[10]*p[21] ).evalf();
  res += ( -120*g[15]*g[81]*p[10]*p[21] ).evalf();
  res += ( -60*g[16]*g[81]*p[10]*p[21] ).evalf();
  res += ( 36*g[3]*g[81]*p[10]*p[21] ).evalf();
  res += ( g[85]*p[10]*p[21]*numeric(-272,3) ).evalf();
  res += ( 116*g[1]*g[85]*p[10]*p[21] ).evalf();
  res += ( g[98]*p[10]*p[21]*numeric(-272,3) ).evalf();
  res += ( 148*g[1]*g[98]*p[10]*p[21] ).evalf();
  res += ( 24*g[3]*g[98]*p[10]*p[21] ).evalf();
  res += ( -52*g[3]*g[99]*p[10]*p[21] ).evalf();
  res += ( -80*g[1]*p[1]*p[10]*p[21]*pow(g[0],2) ).evalf();
  res += ( -48*g[0]*p[1]*p[10]*p[21]*pow(g[1],2) ).evalf();
  res += ( -16*p[1]*p[10]*p[21]*pow(g[1],3) ).evalf();
  res += ( -16*g[102]*p[1]*p[10]*p[21] ).evalf();
  res += ( -32*g[133]*p[1]*p[10]*p[21] ).evalf();
  res += ( 16*g[134]*p[1]*p[10]*p[21] ).evalf();
  res += ( -32*g[140]*p[1]*p[10]*p[21] ).evalf();
  res += ( -16*g[141]*p[1]*p[10]*p[21] ).evalf();
  res += ( -16*g[15]*p[1]*p[10]*p[21]*pow(g[1],2) ).evalf();
  res += ( -16*g[16]*p[1]*p[10]*p[21]*pow(g[1],2) ).evalf();
  res += ( -32*g[1]*g[24]*p[1]*p[10]*p[21] ).evalf();
  res += ( 16*g[0]*g[25]*p[1]*p[10]*p[21] ).evalf();
  res += ( 16*g[15]*g[25]*p[1]*p[10]*p[21] ).evalf();
  res += ( 16*g[16]*g[25]*p[1]*p[10]*p[21] ).evalf();
  res += ( 80*g[0]*g[1]*g[3]*p[1]*p[10]*p[21] ).evalf();
  res += ( 40*g[3]*p[1]*p[10]*p[21]*pow(g[1],2) ).evalf();
  res += ( -16*g[1]*g[15]*g[3]*p[1]*p[10]*p[21] ).evalf();
  res += ( -16*g[1]*g[16]*g[3]*p[1]*p[10]*p[21] ).evalf();
  res += ( -24*g[25]*g[3]*p[1]*p[10]*p[21] ).evalf();
  res += ( -12*g[1]*p[1]*p[10]*p[21]*pow(g[3],2) ).evalf();
  res += ( -8*g[15]*p[1]*p[10]*p[21]*pow(g[3],2) ).evalf();
  res += ( 16*g[1]*g[33]*p[1]*p[10]*p[21] ).evalf();
  res += ( 16*g[3]*g[33]*p[1]*p[10]*p[21] ).evalf();
  res += ( 16*g[1]*g[34]*p[1]*p[10]*p[21] ).evalf();
  res += ( 32*g[1]*g[48]*p[1]*p[10]*p[21] ).evalf();
  res += ( 16*g[3]*g[48]*p[1]*p[10]*p[21] ).evalf();
  res += ( 32*g[1]*g[51]*p[1]*p[10]*p[21] ).evalf();
  res += ( 16*g[3]*g[51]*p[1]*p[10]*p[21] ).evalf();
  res += ( -16*g[85]*p[1]*p[10]*p[21] ).evalf();
  res += ( -16*g[98]*p[1]*p[10]*p[21] ).evalf();
  res += ( p[11]*p[21]*numeric(104,3)*pow(g[0],4) ).evalf();
  res += ( g[1]*p[11]*p[21]*numeric(-28,3)*pow(g[0],2) ).evalf();
  res += ( -64*g[1]*p[11]*p[21]*pow(g[0],3) ).evalf();
  res += ( g[0]*p[11]*p[21]*numeric(-380,3)*pow(g[1],2) ).evalf();
  res += ( -64*p[11]*p[21]*pow(g[0],2)*pow(g[1],2) ).evalf();
  res += ( p[11]*p[21]*numeric(260,3)*pow(g[1],3) ).evalf();
  res += ( g[0]*p[11]*p[21]*numeric(32,3)*pow(g[1],3) ).evalf();
  res += ( -16*g[1]*g[100]*p[11]*p[21] ).evalf();
  res += ( -16*g[1]*g[101]*p[11]*p[21] ).evalf();
  res += ( g[102]*p[11]*p[21]*numeric(34,3) ).evalf();
  res += ( -16*g[1]*g[102]*p[11]*p[21] ).evalf();
  res += ( -16*g[1]*g[104]*p[11]*p[21] ).evalf();
  res += ( -16*g[1]*g[105]*p[11]*p[21] ).evalf();
  res += ( g[133]*p[11]*p[21]*numeric(68,3) ).evalf();
  res += ( 96*g[1]*g[133]*p[11]*p[21] ).evalf();
  res += ( g[134]*p[11]*p[21]*numeric(-34,3) ).evalf();
  res += ( 64*g[1]*g[134]*p[11]*p[21] ).evalf();
  res += ( -16*g[1]*g[136]*p[11]*p[21] ).evalf();
  res += ( -16*g[1]*g[137]*p[11]*p[21] ).evalf();
  res += ( -32*g[1]*g[138]*p[11]*p[21] ).evalf();
  res += ( -32*g[1]*g[139]*p[11]*p[21] ).evalf();
  res += ( g[140]*p[11]*p[21]*numeric(68,3) ).evalf();
  res += ( 96*g[1]*g[140]*p[11]*p[21] ).evalf();
  res += ( g[141]*p[11]*p[21]*numeric(34,3) ).evalf();
  res += ( -16*g[1]*g[143]*p[11]*p[21] ).evalf();
  res += ( -16*g[1]*g[144]*p[11]*p[21] ).evalf();
  res += ( -32*g[1]*g[145]*p[11]*p[21] ).evalf();
  res += ( -32*g[1]*g[146]*p[11]*p[21] ).evalf();
  res += ( g[15]*p[11]*p[21]*numeric(34,3)*pow(g[1],2) ).evalf();
  res += ( g[15]*p[11]*p[21]*numeric(-112,3)*pow(g[1],3) ).evalf();
  res += ( 8*p[11]*p[21]*pow(g[1],2)*pow(g[15],2) ).evalf();
  res += ( g[16]*p[11]*p[21]*numeric(34,3)*pow(g[1],2) ).evalf();
  res += ( g[16]*p[11]*p[21]*numeric(-112,3)*pow(g[1],3) ).evalf();
  res += ( 8*p[11]*p[21]*pow(g[1],2)*pow(g[16],2) ).evalf();
  res += ( 224*g[164]*p[11]*p[21] ).evalf();
  res += ( -32*g[165]*p[11]*p[21] ).evalf();
  res += ( 272*g[167]*p[11]*p[21] ).evalf();
  res += ( 16*g[168]*p[11]*p[21] ).evalf();
  res += ( -48*g[171]*p[11]*p[21] ).evalf();
  res += ( -48*g[173]*p[11]*p[21] ).evalf();
  res += ( -48*g[174]*p[11]*p[21] ).evalf();
  res += ( -96*g[178]*p[11]*p[21] ).evalf();
  res += ( 48*g[179]*p[11]*p[21] ).evalf();
  res += ( -96*g[180]*p[11]*p[21] ).evalf();
  res += ( -48*g[181]*p[11]*p[21] ).evalf();
  res += ( 224*g[186]*p[11]*p[21] ).evalf();
  res += ( 144*g[189]*p[11]*p[21] ).evalf();
  res += ( -48*g[193]*p[11]*p[21] ).evalf();
  res += ( -48*g[195]*p[11]*p[21] ).evalf();
  res += ( -48*g[196]*p[11]*p[21] ).evalf();
  res += ( 112*g[199]*p[11]*p[21] ).evalf();
  res += ( -48*g[20]*p[11]*p[21]*pow(g[1],2) ).evalf();
  res += ( -48*g[203]*p[11]*p[21] ).evalf();
  res += ( 48*g[205]*p[11]*p[21] ).evalf();
  res += ( -48*g[21]*p[11]*p[21]*pow(g[1],2) ).evalf();
  res += ( -48*g[210]*p[11]*p[21] ).evalf();
  res += ( -104*g[217]*p[11]*p[21] ).evalf();
  res += ( 16*g[218]*p[11]*p[21] ).evalf();
  res += ( 16*g[219]*p[11]*p[21] ).evalf();
  res += ( 24*g[220]*p[11]*p[21] ).evalf();
  res += ( -16*g[221]*p[11]*p[21] ).evalf();
  res += ( 16*g[222]*p[11]*p[21] ).evalf();
  res += ( -144*g[238]*p[11]*p[21] ).evalf();
  res += ( -16*g[239]*p[11]*p[21] ).evalf();
  res += ( g[1]*g[24]*p[11]*p[21]*numeric(68,3) ).evalf();
  res += ( -64*g[24]*p[11]*p[21]*pow(g[1],2) ).evalf();
  res += ( 16*g[240]*p[11]*p[21] ).evalf();
  res += ( 16*g[241]*p[11]*p[21] ).evalf();
  res += ( 16*g[242]*p[11]*p[21] ).evalf();
  res += ( 16*g[243]*p[11]*p[21] ).evalf();
  res += ( -48*g[244]*p[11]*p[21] ).evalf();
  res += ( 32*g[245]*p[11]*p[21] ).evalf();
  res += ( -16*g[246]*p[11]*p[21] ).evalf();
  res += ( 16*g[247]*p[11]*p[21] ).evalf();
  res += ( 16*g[248]*p[11]*p[21] ).evalf();
  res += ( 16*g[249]*p[11]*p[21] ).evalf();
  res += ( 28*g[0]*g[25]*p[11]*p[21] ).evalf();
  res += ( g[15]*g[25]*p[11]*p[21]*numeric(-34,3) ).evalf();
  res += ( -8*g[25]*p[11]*p[21]*pow(g[15],2) ).evalf();
  res += ( g[16]*g[25]*p[11]*p[21]*numeric(-34,3) ).evalf();
  res += ( -8*g[25]*p[11]*p[21]*pow(g[16],2) ).evalf();
  res += ( 48*g[20]*g[25]*p[11]*p[21] ).evalf();
  res += ( 48*g[21]*g[25]*p[11]*p[21] ).evalf();
  res += ( 80*g[24]*g[25]*p[11]*p[21] ).evalf();
  res += ( -224*g[295]*p[11]*p[21] ).evalf();
  res += ( 32*g[296]*p[11]*p[21] ).evalf();
  res += ( -32*g[297]*p[11]*p[21] ).evalf();
  res += ( 8*g[298]*p[11]*p[21] ).evalf();
  res += ( 16*g[299]*p[11]*p[21] ).evalf();
  res += ( g[3]*p[11]*p[21]*numeric(-208,3)*pow(g[0],3) ).evalf();
  res += ( g[0]*g[1]*g[3]*p[11]*p[21]*numeric(28,3) ).evalf();
  res += ( 96*g[1]*g[3]*p[11]*p[21]*pow(g[0],2) ).evalf();
  res += ( 52*g[3]*p[11]*p[21]*pow(g[1],2) ).evalf();
  res += ( 112*g[0]*g[3]*p[11]*p[21]*pow(g[1],2) ).evalf();
  res += ( 32*g[3]*p[11]*p[21]*pow(g[1],3) ).evalf();
  res += ( -16*g[100]*g[3]*p[11]*p[21] ).evalf();
  res += ( 8*g[102]*g[3]*p[11]*p[21] ).evalf();
  res += ( 16*g[103]*g[3]*p[11]*p[21] ).evalf();
  res += ( -16*g[104]*g[3]*p[11]*p[21] ).evalf();
  res += ( 112*g[133]*g[3]*p[11]*p[21] ).evalf();
  res += ( 32*g[134]*g[3]*p[11]*p[21] ).evalf();
  res += ( -16*g[135]*g[3]*p[11]*p[21] ).evalf();
  res += ( -16*g[136]*g[3]*p[11]*p[21] ).evalf();
  res += ( -16*g[138]*g[3]*p[11]*p[21] ).evalf();
  res += ( -16*g[139]*g[3]*p[11]*p[21] ).evalf();
  res += ( 112*g[140]*g[3]*p[11]*p[21] ).evalf();
  res += ( 16*g[142]*g[3]*p[11]*p[21] ).evalf();
  res += ( -16*g[143]*g[3]*p[11]*p[21] ).evalf();
  res += ( -16*g[145]*g[3]*p[11]*p[21] ).evalf();
  res += ( -16*g[146]*g[3]*p[11]*p[21] ).evalf();
  res += ( g[1]*g[15]*g[3]*p[11]*p[21]*numeric(34,3) ).evalf();
  res += ( -24*g[15]*g[3]*p[11]*p[21]*pow(g[1],2) ).evalf();
  res += ( 8*g[1]*g[3]*p[11]*p[21]*pow(g[15],2) ).evalf();
  res += ( g[1]*g[16]*g[3]*p[11]*p[21]*numeric(34,3) ).evalf();
  res += ( -24*g[16]*g[3]*p[11]*p[21]*pow(g[1],2) ).evalf();
  res += ( 8*g[1]*g[3]*p[11]*p[21]*pow(g[16],2) ).evalf();
  res += ( -48*g[1]*g[20]*g[3]*p[11]*p[21] ).evalf();
  res += ( -48*g[1]*g[21]*g[3]*p[11]*p[21] ).evalf();
  res += ( g[25]*g[3]*p[11]*p[21]*numeric(-8,3) ).evalf();
  res += ( -64*g[0]*g[25]*g[3]*p[11]*p[21] ).evalf();
  res += ( 32*g[15]*g[25]*g[3]*p[11]*p[21] ).evalf();
  res += ( 32*g[16]*g[25]*g[3]*p[11]*p[21] ).evalf();
  res += ( 52*p[11]*p[21]*pow(g[0],2)*pow(g[3],2) ).evalf();
  res += ( -8*g[1]*p[11]*p[21]*pow(g[3],2) ).evalf();
  res += ( -24*g[0]*g[1]*p[11]*p[21]*pow(g[3],2) ).evalf();
  res += ( -16*p[11]*p[21]*pow(g[1],2)*pow(g[3],2) ).evalf();
  res += ( g[15]*p[11]*p[21]*numeric(17,3)*pow(g[3],2) ).evalf();
  res += ( 4*p[11]*p[21]*pow(g[15],2)*pow(g[3],2) ).evalf();
  res += ( 12*g[1]*g[16]*p[11]*p[21]*pow(g[3],2) ).evalf();
  res += ( -24*g[20]*p[11]*p[21]*pow(g[3],2) ).evalf();
  res += ( 32*g[24]*p[11]*p[21]*pow(g[3],2) ).evalf();
  res += ( 12*g[25]*p[11]*p[21]*pow(g[3],2) ).evalf();
  res += ( g[0]*p[11]*p[21]*numeric(-64,3)*pow(g[3],3) ).evalf();
  res += ( 16*g[300]*p[11]*p[21] ).evalf();
  res += ( 16*g[301]*p[11]*p[21] ).evalf();
  res += ( 16*g[302]*p[11]*p[21] ).evalf();
  res += ( -32*g[303]*p[11]*p[21] ).evalf();
  res += ( 32*g[304]*p[11]*p[21] ).evalf();
  res += ( -16*g[305]*p[11]*p[21] ).evalf();
  res += ( 32*g[306]*p[11]*p[21] ).evalf();
  res += ( 16*g[307]*p[11]*p[21] ).evalf();
  res += ( -224*g[308]*p[11]*p[21] ).evalf();
  res += ( -32*g[309]*p[11]*p[21] ).evalf();
  res += ( -32*g[310]*p[11]*p[21] ).evalf();
  res += ( 40*g[311]*p[11]*p[21] ).evalf();
  res += ( -16*g[312]*p[11]*p[21] ).evalf();
  res += ( 16*g[313]*p[11]*p[21] ).evalf();
  res += ( 16*g[314]*p[11]*p[21] ).evalf();
  res += ( 16*g[315]*p[11]*p[21] ).evalf();
  res += ( 32*g[316]*p[11]*p[21] ).evalf();
  res += ( 32*g[317]*p[11]*p[21] ).evalf();
  res += ( -16*g[318]*p[11]*p[21] ).evalf();
  res += ( 32*g[319]*p[11]*p[21] ).evalf();
  res += ( 16*g[320]*p[11]*p[21] ).evalf();
  res += ( g[1]*g[33]*p[11]*p[21]*numeric(-34,3) ).evalf();
  res += ( 8*g[33]*p[11]*p[21]*pow(g[1],2) ).evalf();
  res += ( -16*g[25]*g[33]*p[11]*p[21] ).evalf();
  res += ( g[3]*g[33]*p[11]*p[21]*numeric(-34,3) ).evalf();
  res += ( -8*g[1]*g[3]*g[33]*p[11]*p[21] ).evalf();
  res += ( -8*g[33]*p[11]*p[21]*pow(g[3],2) ).evalf();
  res += ( g[1]*g[34]*p[11]*p[21]*numeric(-34,3) ).evalf();
  res += ( 56*g[34]*p[11]*p[21]*pow(g[1],2) ).evalf();
  res += ( -64*g[25]*g[34]*p[11]*p[21] ).evalf();
  res += ( 8*g[1]*g[3]*g[34]*p[11]*p[21] ).evalf();
  res += ( g[1]*g[48]*p[11]*p[21]*numeric(-68,3) ).evalf();
  res += ( 16*g[48]*p[11]*p[21]*pow(g[1],2) ).evalf();
  res += ( -32*g[25]*g[48]*p[11]*p[21] ).evalf();
  res += ( g[3]*g[48]*p[11]*p[21]*numeric(-34,3) ).evalf();
  res += ( -48*g[1]*g[3]*g[48]*p[11]*p[21] ).evalf();
  res += ( -36*g[48]*p[11]*p[21]*pow(g[3],2) ).evalf();
  res += ( 8*g[49]*p[11]*p[21]*pow(g[3],2) ).evalf();
  res += ( 16*g[50]*p[11]*p[21]*pow(g[1],2) ).evalf();
  res += ( -16*g[25]*g[50]*p[11]*p[21] ).evalf();
  res += ( 16*g[1]*g[3]*g[50]*p[11]*p[21] ).evalf();
  res += ( g[1]*g[51]*p[11]*p[21]*numeric(-68,3) ).evalf();
  res += ( 16*g[51]*p[11]*p[21]*pow(g[1],2) ).evalf();
  res += ( -32*g[25]*g[51]*p[11]*p[21] ).evalf();
  res += ( g[3]*g[51]*p[11]*p[21]*numeric(-34,3) ).evalf();
  res += ( -48*g[1]*g[3]*g[51]*p[11]*p[21] ).evalf();
  res += ( -20*g[51]*p[11]*p[21]*pow(g[3],2) ).evalf();
  res += ( -8*g[52]*p[11]*p[21]*pow(g[3],2) ).evalf();
  res += ( 16*g[53]*p[11]*p[21]*pow(g[1],2) ).evalf();
  res += ( -16*g[25]*g[53]*p[11]*p[21] ).evalf();
  res += ( 16*g[1]*g[3]*g[53]*p[11]*p[21] ).evalf();
  res += ( 8*g[53]*p[11]*p[21]*pow(g[3],2) ).evalf();
  res += ( -96*g[1]*g[60]*p[11]*p[21] ).evalf();
  res += ( -112*g[3]*g[60]*p[11]*p[21] ).evalf();
  res += ( -160*g[0]*g[61]*p[11]*p[21] ).evalf();
  res += ( 128*g[15]*g[61]*p[11]*p[21] ).evalf();
  res += ( 128*g[16]*g[61]*p[11]*p[21] ).evalf();
  res += ( -48*g[3]*g[61]*p[11]*p[21] ).evalf();
  res += ( 48*g[1]*g[64]*p[11]*p[21] ).evalf();
  res += ( 48*g[3]*g[64]*p[11]*p[21] ).evalf();
  res += ( 48*g[1]*g[65]*p[11]*p[21] ).evalf();
  res += ( 96*g[1]*g[68]*p[11]*p[21] ).evalf();
  res += ( 48*g[3]*g[68]*p[11]*p[21] ).evalf();
  res += ( 96*g[1]*g[69]*p[11]*p[21] ).evalf();
  res += ( 48*g[3]*g[69]*p[11]*p[21] ).evalf();
  res += ( -96*g[1]*g[72]*p[11]*p[21] ).evalf();
  res += ( -112*g[3]*g[72]*p[11]*p[21] ).evalf();
  res += ( -64*g[0]*g[73]*p[11]*p[21] ).evalf();
  res += ( 160*g[15]*g[73]*p[11]*p[21] ).evalf();
  res += ( 160*g[16]*g[73]*p[11]*p[21] ).evalf();
  res += ( -80*g[3]*g[73]*p[11]*p[21] ).evalf();
  res += ( 48*g[1]*g[76]*p[11]*p[21] ).evalf();
  res += ( 48*g[3]*g[76]*p[11]*p[21] ).evalf();
  res += ( 48*g[1]*g[77]*p[11]*p[21] ).evalf();
  res += ( -48*g[3]*g[80]*p[11]*p[21] ).evalf();
  res += ( 64*g[0]*g[81]*p[11]*p[21] ).evalf();
  res += ( -88*g[15]*g[81]*p[11]*p[21] ).evalf();
  res += ( -88*g[16]*g[81]*p[11]*p[21] ).evalf();
  res += ( 32*g[3]*g[81]*p[11]*p[21] ).evalf();
  res += ( g[85]*p[11]*p[21]*numeric(34,3) ).evalf();
  res += ( 24*g[1]*g[85]*p[11]*p[21] ).evalf();
  res += ( 32*g[3]*g[85]*p[11]*p[21] ).evalf();
  res += ( g[98]*p[11]*p[21]*numeric(34,3) ).evalf();
  res += ( 80*g[1]*g[98]*p[11]*p[21] ).evalf();
  res += ( 88*g[3]*g[98]*p[11]*p[21] ).evalf();
  res += ( -16*g[3]*g[99]*p[11]*p[21] ).evalf();
  res += ( 160*g[1]*p[1]*p[11]*p[21]*pow(g[0],2) ).evalf();
  res += ( 96*g[0]*p[1]*p[11]*p[21]*pow(g[1],2) ).evalf();
  res += ( 32*p[1]*p[11]*p[21]*pow(g[1],3) ).evalf();
  res += ( 32*g[102]*p[1]*p[11]*p[21] ).evalf();
  res += ( 64*g[133]*p[1]*p[11]*p[21] ).evalf();
  res += ( -32*g[134]*p[1]*p[11]*p[21] ).evalf();
  res += ( 64*g[140]*p[1]*p[11]*p[21] ).evalf();
  res += ( 32*g[141]*p[1]*p[11]*p[21] ).evalf();
  res += ( 32*g[15]*p[1]*p[11]*p[21]*pow(g[1],2) ).evalf();
  res += ( 32*g[16]*p[1]*p[11]*p[21]*pow(g[1],2) ).evalf();
  res += ( 64*g[1]*g[24]*p[1]*p[11]*p[21] ).evalf();
  res += ( -32*g[0]*g[25]*p[1]*p[11]*p[21] ).evalf();
  res += ( -32*g[15]*g[25]*p[1]*p[11]*p[21] ).evalf();
  res += ( -32*g[16]*g[25]*p[1]*p[11]*p[21] ).evalf();
  res += ( -160*g[0]*g[1]*g[3]*p[1]*p[11]*p[21] ).evalf();
  res += ( -80*g[3]*p[1]*p[11]*p[21]*pow(g[1],2) ).evalf();
  res += ( 32*g[1]*g[15]*g[3]*p[1]*p[11]*p[21] ).evalf();
  res += ( 32*g[1]*g[16]*g[3]*p[1]*p[11]*p[21] ).evalf();
  res += ( 48*g[25]*g[3]*p[1]*p[11]*p[21] ).evalf();
  res += ( 24*g[1]*p[1]*p[11]*p[21]*pow(g[3],2) ).evalf();
  res += ( 16*g[15]*p[1]*p[11]*p[21]*pow(g[3],2) ).evalf();
  res += ( -32*g[1]*g[33]*p[1]*p[11]*p[21] ).evalf();
  res += ( -32*g[3]*g[33]*p[1]*p[11]*p[21] ).evalf();
  res += ( -32*g[1]*g[34]*p[1]*p[11]*p[21] ).evalf();
  res += ( -64*g[1]*g[48]*p[1]*p[11]*p[21] ).evalf();
  res += ( -32*g[3]*g[48]*p[1]*p[11]*p[21] ).evalf();
  res += ( -64*g[1]*g[51]*p[1]*p[11]*p[21] ).evalf();
  res += ( -32*g[3]*g[51]*p[1]*p[11]*p[21] ).evalf();
  res += ( 32*g[85]*p[1]*p[11]*p[21] ).evalf();
  res += ( 32*g[98]*p[1]*p[11]*p[21] ).evalf();
  res += ( -112*g[0]*g[125]*p[22] ).evalf();
  res += ( 112*g[0]*g[129]*p[22] ).evalf();
  res += ( g[13]*p[22]*numeric(224,3)*pow(g[0],3) ).evalf();
  res += ( 224*g[0]*g[131]*p[22] ).evalf();
  res += ( -264*g[208]*p[22] ).evalf();
  res += ( -224*g[209]*p[22] ).evalf();
  res += ( 224*g[216]*p[22] ).evalf();
  res += ( 176*g[229]*p[22] ).evalf();
  res += ( 448*g[237]*p[22] ).evalf();
  res += ( -24*g[25]*p[22]*pow(g[0],2) ).evalf();
  res += ( 896*g[281]*p[22] ).evalf();
  res += ( -672*g[282]*p[22] ).evalf();
  res += ( -112*g[283]*p[22] ).evalf();
  res += ( 224*g[284]*p[22] ).evalf();
  res += ( -224*g[285]*p[22] ).evalf();
  res += ( 112*g[287]*p[22] ).evalf();
  res += ( -112*g[289]*p[22] ).evalf();
  res += ( 112*g[29]*p[22]*pow(g[0],2) ).evalf();
  res += ( 224*g[0]*g[11]*g[29]*p[22] ).evalf();
  res += ( 112*g[29]*p[22]*pow(g[11],2) ).evalf();
  res += ( -112*g[24]*g[29]*p[22] ).evalf();
  res += ( -224*g[291]*p[22] ).evalf();
  res += ( 112*g[293]*p[22] ).evalf();
  res += ( -112*g[12]*g[3]*p[22]*pow(g[0],2) ).evalf();
  res += ( -448*g[124]*g[3]*p[22] ).evalf();
  res += ( 112*g[126]*g[3]*p[22] ).evalf();
  res += ( -112*g[127]*g[3]*p[22] ).evalf();
  res += ( -224*g[13]*g[3]*p[22]*pow(g[0],2) ).evalf();
  res += ( -224*g[0]*g[11]*g[13]*g[3]*p[22] ).evalf();
  res += ( -112*g[13]*g[3]*p[22]*pow(g[11],2) ).evalf();
  res += ( -112*g[131]*g[3]*p[22] ).evalf();
  res += ( 16*g[1]*g[24]*g[3]*p[22] ).evalf();
  res += ( -112*g[12]*g[24]*g[3]*p[22] ).evalf();
  res += ( 112*g[13]*g[24]*g[3]*p[22] ).evalf();
  res += ( 112*g[0]*g[12]*p[22]*pow(g[3],2) ).evalf();
  res += ( 56*g[0]*g[13]*p[22]*pow(g[3],2) ).evalf();
  res += ( 10*g[1]*g[15]*p[22]*pow(g[3],2) ).evalf();
  res += ( -44*g[27]*p[22]*pow(g[3],2) ).evalf();
  res += ( -112*g[28]*p[22]*pow(g[3],2) ).evalf();
  res += ( -6*g[1]*p[22]*pow(g[3],3) ).evalf();
  res += ( g[13]*p[22]*numeric(56,3)*pow(g[3],3) ).evalf();
  res += ( p[22]*numeric(13,4)*pow(g[3],4) ).evalf();
  res += ( -112*g[30]*p[22]*pow(g[0],2) ).evalf();
  res += ( -224*g[0]*g[11]*g[30]*p[22] ).evalf();
  res += ( -112*g[30]*p[22]*pow(g[11],2) ).evalf();
  res += ( 112*g[24]*g[30]*p[22] ).evalf();
  res += ( 112*g[13]*g[3]*g[32]*p[22] ).evalf();
  res += ( 112*g[12]*g[4]*p[22]*pow(g[0],2) ).evalf();
  res += ( -112*g[13]*g[4]*p[22]*pow(g[0],2) ).evalf();
  res += ( 112*g[12]*g[24]*g[4]*p[22] ).evalf();
  res += ( -112*g[13]*g[24]*g[4]*p[22] ).evalf();
  res += ( -112*g[0]*g[12]*g[3]*g[4]*p[22] ).evalf();
  res += ( 112*g[0]*g[13]*g[3]*g[4]*p[22] ).evalf();
  res += ( 112*g[42]*p[22]*pow(g[3],2) ).evalf();
  res += ( 112*g[29]*g[43]*p[22] ).evalf();
  res += ( -112*g[13]*g[3]*g[43]*p[22] ).evalf();
  res += ( -112*g[30]*g[43]*p[22] ).evalf();
  res += ( -112*g[46]*p[22]*pow(g[0],2) ).evalf();
  res += ( 112*g[24]*g[46]*p[22] ).evalf();
  res += ( 112*g[0]*g[3]*g[46]*p[22] ).evalf();
  res += ( -56*g[46]*p[22]*pow(g[3],2) ).evalf();
  res += ( g[7]*p[22]*numeric(112,3)*pow(g[3],3) ).evalf();
  res += ( -224*g[3]*g[8]*p[22]*pow(g[0],2) ).evalf();
  res += ( -224*g[0]*g[11]*g[3]*g[8]*p[22] ).evalf();
  res += ( -112*g[3]*g[8]*p[22]*pow(g[11],2) ).evalf();
  res += ( 112*g[0]*g[8]*p[22]*pow(g[3],2) ).evalf();
  res += ( -112*g[3]*g[43]*g[8]*p[22] ).evalf();
  res += ( -336*g[13]*g[80]*p[22] ).evalf();
  res += ( 176*g[3]*g[83]*p[22] ).evalf();
  res += ( 224*g[3]*g[84]*p[22] ).evalf();
  res += ( -44*g[1]*g[86]*p[22] ).evalf();
  res += ( 224*g[4]*g[9]*p[22]*pow(g[0],2) ).evalf();
  res += ( 224*g[0]*g[11]*g[4]*g[9]*p[22] ).evalf();
  res += ( 112*g[4]*g[9]*p[22]*pow(g[11],2) ).evalf();
  res += ( -112*g[0]*g[3]*g[4]*g[9]*p[22] ).evalf();
  res += ( 112*g[4]*g[43]*g[9]*p[22] ).evalf();
  res += ( -224*g[3]*g[95]*p[22] ).evalf();
  res += ( -112*g[13]*g[96]*p[22] ).evalf();
  res += ( 224*g[13]*g[97]*p[22] ).evalf();
  res += ( -28*g[1]*g[101]*p[0]*p[22] ).evalf();
  res += ( g[102]*p[0]*p[22]*numeric(142,3) ).evalf();
  res += ( -132*g[1]*g[102]*p[0]*p[22] ).evalf();
  res += ( 28*g[1]*g[104]*p[0]*p[22] ).evalf();
  res += ( g[114]*p[0]*p[22]*numeric(-632,3) ).evalf();
  res += ( 80*g[1]*g[114]*p[0]*p[22] ).evalf();
  res += ( -56*g[1]*g[116]*p[0]*p[22] ).evalf();
  res += ( 56*g[1]*g[117]*p[0]*p[22] ).evalf();
  res += ( -112*g[1]*g[120]*p[0]*p[22] ).evalf();
  res += ( 112*g[1]*g[121]*p[0]*p[22] ).evalf();
  res += ( g[133]*p[0]*p[22]*numeric(-284,3) ).evalf();
  res += ( 56*g[1]*g[133]*p[0]*p[22] ).evalf();
  res += ( g[134]*p[0]*p[22]*numeric(142,3) ).evalf();
  res += ( -12*g[1]*g[134]*p[0]*p[22] ).evalf();
  res += ( -28*g[1]*g[137]*p[0]*p[22] ).evalf();
  res += ( -56*g[1]*g[139]*p[0]*p[22] ).evalf();
  res += ( g[140]*p[0]*p[22]*numeric(284,3) ).evalf();
  res += ( -56*g[1]*g[140]*p[0]*p[22] ).evalf();
  res += ( g[141]*p[0]*p[22]*numeric(142,3) ).evalf();
  res += ( -68*g[1]*g[141]*p[0]*p[22] ).evalf();
  res += ( 28*g[1]*g[143]*p[0]*p[22] ).evalf();
  res += ( 56*g[1]*g[145]*p[0]*p[22] ).evalf();
  res += ( g[15]*p[0]*p[22]*numeric(-142,3)*pow(g[1],2) ).evalf();
  res += ( g[16]*p[0]*p[22]*numeric(142,3)*pow(g[1],2) ).evalf();
  res += ( 168*g[161]*p[0]*p[22] ).evalf();
  res += ( 96*g[164]*p[0]*p[22] ).evalf();
  res += ( -80*g[165]*p[0]*p[22] ).evalf();
  res += ( -36*g[167]*p[0]*p[22] ).evalf();
  res += ( 40*g[168]*p[0]*p[22] ).evalf();
  res += ( 96*g[170]*p[0]*p[22] ).evalf();
  res += ( -12*g[171]*p[0]*p[22] ).evalf();
  res += ( -12*g[173]*p[0]*p[22] ).evalf();
  res += ( 12*g[174]*p[0]*p[22] ).evalf();
  res += ( -192*g[177]*p[0]*p[22] ).evalf();
  res += ( -24*g[178]*p[0]*p[22] ).evalf();
  res += ( 12*g[179]*p[0]*p[22] ).evalf();
  res += ( 24*g[180]*p[0]*p[22] ).evalf();
  res += ( 12*g[181]*p[0]*p[22] ).evalf();
  res += ( 240*g[186]*p[0]*p[22] ).evalf();
  res += ( -36*g[189]*p[0]*p[22] ).evalf();
  res += ( 36*g[190]*p[0]*p[22] ).evalf();
  res += ( 96*g[192]*p[0]*p[22] ).evalf();
  res += ( -12*g[193]*p[0]*p[22] ).evalf();
  res += ( -12*g[195]*p[0]*p[22] ).evalf();
  res += ( 12*g[196]*p[0]*p[22] ).evalf();
  res += ( 84*g[199]*p[0]*p[22] ).evalf();
  res += ( -12*g[20]*p[0]*p[22]*pow(g[1],2) ).evalf();
  res += ( 104*g[200]*p[0]*p[22] ).evalf();
  res += ( 96*g[202]*p[0]*p[22] ).evalf();
  res += ( -12*g[203]*p[0]*p[22] ).evalf();
  res += ( 84*g[205]*p[0]*p[22] ).evalf();
  res += ( -84*g[206]*p[0]*p[22] ).evalf();
  res += ( 96*g[208]*p[0]*p[22] ).evalf();
  res += ( 12*g[21]*p[0]*p[22]*pow(g[1],2) ).evalf();
  res += ( 64*g[210]*p[0]*p[22] ).evalf();
  res += ( 96*g[212]*p[0]*p[22] ).evalf();
  res += ( -96*g[213]*p[0]*p[22] ).evalf();
  res += ( 56*g[214]*p[0]*p[22] ).evalf();
  res += ( 52*g[217]*p[0]*p[22] ).evalf();
  res += ( 28*g[218]*p[0]*p[22] ).evalf();
  res += ( 112*g[220]*p[0]*p[22] ).evalf();
  res += ( 28*g[221]*p[0]*p[22] ).evalf();
  res += ( -28*g[222]*p[0]*p[22] ).evalf();
  res += ( -120*g[229]*p[0]*p[22] ).evalf();
  res += ( -96*g[230]*p[0]*p[22] ).evalf();
  res += ( 56*g[231]*p[0]*p[22] ).evalf();
  res += ( 56*g[233]*p[0]*p[22] ).evalf();
  res += ( -56*g[234]*p[0]*p[22] ).evalf();
  res += ( 44*g[238]*p[0]*p[22] ).evalf();
  res += ( -4*g[239]*p[0]*p[22] ).evalf();
  res += ( 8*g[1]*g[24]*p[0]*p[22] ).evalf();
  res += ( -48*g[24]*p[0]*p[22]*pow(g[1],2) ).evalf();
  res += ( 28*g[240]*p[0]*p[22] ).evalf();
  res += ( 28*g[243]*p[0]*p[22] ).evalf();
  res += ( 132*g[244]*p[0]*p[22] ).evalf();
  res += ( 112*g[245]*p[0]*p[22] ).evalf();
  res += ( 28*g[246]*p[0]*p[22] ).evalf();
  res += ( -28*g[247]*p[0]*p[22] ).evalf();
  res += ( -28*g[248]*p[0]*p[22] ).evalf();
  res += ( g[15]*g[25]*p[0]*p[22]*numeric(142,3) ).evalf();
  res += ( g[16]*g[25]*p[0]*p[22]*numeric(-142,3) ).evalf();
  res += ( 12*g[20]*g[25]*p[0]*p[22] ).evalf();
  res += ( -12*g[21]*g[25]*p[0]*p[22] ).evalf();
  res += ( 52*g[24]*g[25]*p[0]*p[22] ).evalf();
  res += ( -192*g[262]*p[0]*p[22] ).evalf();
  res += ( -480*g[263]*p[0]*p[22] ).evalf();
  res += ( -120*g[264]*p[0]*p[22] ).evalf();
  res += ( -96*g[265]*p[0]*p[22] ).evalf();
  res += ( 56*g[266]*p[0]*p[22] ).evalf();
  res += ( 56*g[268]*p[0]*p[22] ).evalf();
  res += ( -56*g[269]*p[0]*p[22] ).evalf();
  res += ( 56*g[25]*g[27]*p[0]*p[22] ).evalf();
  res += ( 192*g[272]*p[0]*p[22] ).evalf();
  res += ( 112*g[273]*p[0]*p[22] ).evalf();
  res += ( -56*g[274]*p[0]*p[22] ).evalf();
  res += ( -112*g[275]*p[0]*p[22] ).evalf();
  res += ( -56*g[276]*p[0]*p[22] ).evalf();
  res += ( -56*g[295]*p[0]*p[22] ).evalf();
  res += ( 12*g[296]*p[0]*p[22] ).evalf();
  res += ( 76*g[297]*p[0]*p[22] ).evalf();
  res += ( -4*g[298]*p[0]*p[22] ).evalf();
  res += ( 28*g[299]*p[0]*p[22] ).evalf();
  res += ( -60*g[102]*g[3]*p[0]*p[22] ).evalf();
  res += ( -28*g[103]*g[3]*p[0]*p[22] ).evalf();
  res += ( 28*g[104]*g[3]*p[0]*p[22] ).evalf();
  res += ( 144*g[114]*g[3]*p[0]*p[22] ).evalf();
  res += ( 96*g[115]*g[3]*p[0]*p[22] ).evalf();
  res += ( -56*g[116]*g[3]*p[0]*p[22] ).evalf();
  res += ( -56*g[120]*g[3]*p[0]*p[22] ).evalf();
  res += ( 56*g[121]*g[3]*p[0]*p[22] ).evalf();
  res += ( 28*g[133]*g[3]*p[0]*p[22] ).evalf();
  res += ( -32*g[134]*g[3]*p[0]*p[22] ).evalf();
  res += ( -28*g[135]*g[3]*p[0]*p[22] ).evalf();
  res += ( -28*g[139]*g[3]*p[0]*p[22] ).evalf();
  res += ( -28*g[140]*g[3]*p[0]*p[22] ).evalf();
  res += ( -60*g[141]*g[3]*p[0]*p[22] ).evalf();
  res += ( -28*g[142]*g[3]*p[0]*p[22] ).evalf();
  res += ( 28*g[143]*g[3]*p[0]*p[22] ).evalf();
  res += ( 28*g[145]*g[3]*p[0]*p[22] ).evalf();
  res += ( g[1]*g[15]*g[3]*p[0]*p[22]*numeric(-142,3) ).evalf();
  res += ( g[1]*g[16]*g[3]*p[0]*p[22]*numeric(142,3) ).evalf();
  res += ( -12*g[1]*g[20]*g[3]*p[0]*p[22] ).evalf();
  res += ( 12*g[1]*g[21]*g[3]*p[0]*p[22] ).evalf();
  res += ( g[24]*g[3]*p[0]*p[22]*numeric(-356,3) ).evalf();
  res += ( -48*g[1]*g[24]*g[3]*p[0]*p[22] ).evalf();
  res += ( g[25]*g[3]*p[0]*p[22]*numeric(142,3) ).evalf();
  res += ( 12*g[0]*g[25]*g[3]*p[0]*p[22] ).evalf();
  res += ( -4*g[15]*g[25]*g[3]*p[0]*p[22] ).evalf();
  res += ( 32*g[16]*g[25]*g[3]*p[0]*p[22] ).evalf();
  res += ( g[27]*g[3]*p[0]*p[22]*numeric(-316,3) ).evalf();
  res += ( 40*g[1]*g[27]*g[3]*p[0]*p[22] ).evalf();
  res += ( g[0]*p[0]*p[22]*numeric(-143,3)*pow(g[3],2) ).evalf();
  res += ( -21*p[0]*p[22]*pow(g[0],2)*pow(g[3],2) ).evalf();
  res += ( -2*g[1]*p[0]*p[22]*pow(g[3],2) ).evalf();
  res += ( -40*g[0]*g[1]*p[0]*p[22]*pow(g[3],2) ).evalf();
  res += ( -10*p[0]*p[22]*pow(g[1],2)*pow(g[3],2) ).evalf();
  res += ( g[15]*p[0]*p[22]*numeric(-71,3)*pow(g[3],2) ).evalf();
  res += ( 10*g[1]*g[15]*p[0]*p[22]*pow(g[3],2) ).evalf();
  res += ( 10*g[1]*g[16]*p[0]*p[22]*pow(g[3],2) ).evalf();
  res += ( 48*g[19]*p[0]*p[22]*pow(g[3],2) ).evalf();
  res += ( -6*g[20]*p[0]*p[22]*pow(g[3],2) ).evalf();
  res += ( 18*g[24]*p[0]*p[22]*pow(g[3],2) ).evalf();
  res += ( 10*g[25]*p[0]*p[22]*pow(g[3],2) ).evalf();
  res += ( 60*g[27]*p[0]*p[22]*pow(g[3],2) ).evalf();
  res += ( p[0]*p[22]*numeric(367,18)*pow(g[3],3) ).evalf();
  res += ( 4*g[0]*p[0]*p[22]*pow(g[3],3) ).evalf();
  res += ( 10*g[1]*p[0]*p[22]*pow(g[3],3) ).evalf();
  res += ( g[15]*p[0]*p[22]*numeric(22,3)*pow(g[3],3) ).evalf();
  res += ( p[0]*p[22]*numeric(-3,4)*pow(g[3],4) ).evalf();
  res += ( 28*g[302]*p[0]*p[22] ).evalf();
  res += ( -56*g[303]*p[0]*p[22] ).evalf();
  res += ( 56*g[306]*p[0]*p[22] ).evalf();
  res += ( 28*g[307]*p[0]*p[22] ).evalf();
  res += ( 56*g[308]*p[0]*p[22] ).evalf();
  res += ( 12*g[309]*p[0]*p[22] ).evalf();
  res += ( 132*g[310]*p[0]*p[22] ).evalf();
  res += ( 112*g[311]*p[0]*p[22] ).evalf();
  res += ( 28*g[312]*p[0]*p[22] ).evalf();
  res += ( -28*g[313]*p[0]*p[22] ).evalf();
  res += ( -28*g[314]*p[0]*p[22] ).evalf();
  res += ( -56*g[316]*p[0]*p[22] ).evalf();
  res += ( -56*g[317]*p[0]*p[22] ).evalf();
  res += ( 28*g[318]*p[0]*p[22] ).evalf();
  res += ( g[1]*g[33]*p[0]*p[22]*numeric(142,3) ).evalf();
  res += ( 36*g[33]*p[0]*p[22]*pow(g[1],2) ).evalf();
  res += ( -32*g[25]*g[33]*p[0]*p[22] ).evalf();
  res += ( g[3]*g[33]*p[0]*p[22]*numeric(142,3) ).evalf();
  res += ( 16*g[1]*g[3]*g[33]*p[0]*p[22] ).evalf();
  res += ( g[1]*g[34]*p[0]*p[22]*numeric(-142,3) ).evalf();
  res += ( 52*g[34]*p[0]*p[22]*pow(g[1],2) ).evalf();
  res += ( -84*g[25]*g[34]*p[0]*p[22] ).evalf();
  res += ( 32*g[1]*g[3]*g[34]*p[0]*p[22] ).evalf();
  res += ( 48*g[37]*p[0]*p[22]*pow(g[3],2) ).evalf();
  res += ( 56*g[38]*p[0]*p[22]*pow(g[1],2) ).evalf();
  res += ( -56*g[25]*g[38]*p[0]*p[22] ).evalf();
  res += ( 56*g[1]*g[3]*g[38]*p[0]*p[22] ).evalf();
  res += ( 28*g[38]*p[0]*p[22]*pow(g[3],2) ).evalf();
  res += ( -56*g[39]*p[0]*p[22]*pow(g[1],2) ).evalf();
  res += ( 56*g[25]*g[39]*p[0]*p[22] ).evalf();
  res += ( -56*g[1]*g[3]*g[39]*p[0]*p[22] ).evalf();
  res += ( g[1]*g[48]*p[0]*p[22]*numeric(284,3) ).evalf();
  res += ( -28*g[48]*p[0]*p[22]*pow(g[1],2) ).evalf();
  res += ( 64*g[25]*g[48]*p[0]*p[22] ).evalf();
  res += ( g[3]*g[48]*p[0]*p[22]*numeric(142,3) ).evalf();
  res += ( -28*g[1]*g[3]*g[48]*p[0]*p[22] ).evalf();
  res += ( -10*g[48]*p[0]*p[22]*pow(g[3],2) ).evalf();
  res += ( 14*g[49]*p[0]*p[22]*pow(g[3],2) ).evalf();
  res += ( 28*g[50]*p[0]*p[22]*pow(g[1],2) ).evalf();
  res += ( -28*g[25]*g[50]*p[0]*p[22] ).evalf();
  res += ( 28*g[1]*g[3]*g[50]*p[0]*p[22] ).evalf();
  res += ( g[1]*g[51]*p[0]*p[22]*numeric(-284,3) ).evalf();
  res += ( 28*g[51]*p[0]*p[22]*pow(g[1],2) ).evalf();
  res += ( -64*g[25]*g[51]*p[0]*p[22] ).evalf();
  res += ( g[3]*g[51]*p[0]*p[22]*numeric(-142,3) ).evalf();
  res += ( 28*g[1]*g[3]*g[51]*p[0]*p[22] ).evalf();
  res += ( 14*g[52]*p[0]*p[22]*pow(g[3],2) ).evalf();
  res += ( -28*g[53]*p[0]*p[22]*pow(g[1],2) ).evalf();
  res += ( 28*g[25]*g[53]*p[0]*p[22] ).evalf();
  res += ( -28*g[1]*g[3]*g[53]*p[0]*p[22] ).evalf();
  res += ( -14*g[53]*p[0]*p[22]*pow(g[3],2) ).evalf();
  res += ( -56*g[25]*g[3]*g[6]*p[0]*p[22] ).evalf();
  res += ( g[6]*p[0]*p[22]*numeric(158,3)*pow(g[3],2) ).evalf();
  res += ( -20*g[1]*g[6]*p[0]*p[22]*pow(g[3],2) ).evalf();
  res += ( -22*g[6]*p[0]*p[22]*pow(g[3],3) ).evalf();
  res += ( -24*p[0]*p[22]*pow(g[3],2)*pow(g[6],2) ).evalf();
  res += ( g[60]*p[0]*p[22]*numeric(572,3) ).evalf();
  res += ( 160*g[1]*g[60]*p[0]*p[22] ).evalf();
  res += ( 36*g[3]*g[60]*p[0]*p[22] ).evalf();
  res += ( -36*g[15]*g[61]*p[0]*p[22] ).evalf();
  res += ( 36*g[16]*g[61]*p[0]*p[22] ).evalf();
  res += ( -40*g[3]*g[61]*p[0]*p[22] ).evalf();
  res += ( -96*g[3]*g[63]*p[0]*p[22] ).evalf();
  res += ( 12*g[1]*g[64]*p[0]*p[22] ).evalf();
  res += ( 12*g[3]*g[64]*p[0]*p[22] ).evalf();
  res += ( -12*g[1]*g[65]*p[0]*p[22] ).evalf();
  res += ( 24*g[1]*g[68]*p[0]*p[22] ).evalf();
  res += ( 12*g[3]*g[68]*p[0]*p[22] ).evalf();
  res += ( -24*g[1]*g[69]*p[0]*p[22] ).evalf();
  res += ( -12*g[3]*g[69]*p[0]*p[22] ).evalf();
  res += ( 428*g[72]*p[0]*p[22] ).evalf();
  res += ( 256*g[1]*g[72]*p[0]*p[22] ).evalf();
  res += ( -36*g[3]*g[72]*p[0]*p[22] ).evalf();
  res += ( g[73]*p[0]*p[22]*numeric(284,3) ).evalf();
  res += ( 24*g[0]*g[73]*p[0]*p[22] ).evalf();
  res += ( -48*g[15]*g[73]*p[0]*p[22] ).evalf();
  res += ( 104*g[16]*g[73]*p[0]*p[22] ).evalf();
  res += ( -112*g[6]*g[73]*p[0]*p[22] ).evalf();
  res += ( -96*g[3]*g[75]*p[0]*p[22] ).evalf();
  res += ( 12*g[1]*g[76]*p[0]*p[22] ).evalf();
  res += ( 12*g[3]*g[76]*p[0]*p[22] ).evalf();
  res += ( -12*g[1]*g[77]*p[0]*p[22] ).evalf();
  res += ( 88*g[80]*p[0]*p[22] ).evalf();
  res += ( 56*g[1]*g[80]*p[0]*p[22] ).evalf();
  res += ( -60*g[3]*g[80]*p[0]*p[22] ).evalf();
  res += ( g[81]*p[0]*p[22]*numeric(-142,3) ).evalf();
  res += ( -12*g[0]*g[81]*p[0]*p[22] ).evalf();
  res += ( 56*g[15]*g[81]*p[0]*p[22] ).evalf();
  res += ( -84*g[16]*g[81]*p[0]*p[22] ).evalf();
  res += ( 32*g[3]*g[81]*p[0]*p[22] ).evalf();
  res += ( 56*g[6]*g[81]*p[0]*p[22] ).evalf();
  res += ( g[83]*p[0]*p[22]*numeric(316,3) ).evalf();
  res += ( -40*g[1]*g[83]*p[0]*p[22] ).evalf();
  res += ( -108*g[3]*g[83]*p[0]*p[22] ).evalf();
  res += ( g[85]*p[0]*p[22]*numeric(-142,3) ).evalf();
  res += ( -52*g[1]*g[85]*p[0]*p[22] ).evalf();
  res += ( -28*g[3]*g[85]*p[0]*p[22] ).evalf();
  res += ( -84*g[1]*g[86]*p[0]*p[22] ).evalf();
  res += ( -96*g[3]*g[89]*p[0]*p[22] ).evalf();
  res += ( 96*g[3]*g[90]*p[0]*p[22] ).evalf();
  res += ( -56*g[1]*g[91]*p[0]*p[22] ).evalf();
  res += ( -56*g[3]*g[91]*p[0]*p[22] ).evalf();
  res += ( 56*g[1]*g[92]*p[0]*p[22] ).evalf();
  res += ( g[98]*p[0]*p[22]*numeric(-142,3) ).evalf();
  res += ( -44*g[1]*g[98]*p[0]*p[22] ).evalf();
  res += ( -16*g[3]*g[98]*p[0]*p[22] ).evalf();
  res += ( -28*g[3]*g[99]*p[0]*p[22] ).evalf();
  res += ( 96*g[114]*p[0]*p[1]*p[22] ).evalf();
  res += ( -80*g[1]*g[24]*p[0]*p[1]*p[22] ).evalf();
  res += ( 24*g[24]*g[3]*p[0]*p[1]*p[22] ).evalf();
  res += ( 48*g[27]*g[3]*p[0]*p[1]*p[22] ).evalf();
  res += ( 36*g[0]*p[0]*p[1]*p[22]*pow(g[3],2) ).evalf();
  res += ( 20*g[1]*p[0]*p[1]*p[22]*pow(g[3],2) ).evalf();
  res += ( -10*p[0]*p[1]*p[22]*pow(g[3],3) ).evalf();
  res += ( -24*g[6]*p[0]*p[1]*p[22]*pow(g[3],2) ).evalf();
  res += ( -144*g[60]*p[0]*p[1]*p[22] ).evalf();
  res += ( -192*g[72]*p[0]*p[1]*p[22] ).evalf();
  res += ( -48*g[83]*p[0]*p[1]*p[22] ).evalf();
  res += ( -64*g[0]*g[125]*p[10]*p[22] ).evalf();
  res += ( 64*g[0]*g[129]*p[10]*p[22] ).evalf();
  res += ( g[13]*p[10]*p[22]*numeric(128,3)*pow(g[0],3) ).evalf();
  res += ( 128*g[0]*g[131]*p[10]*p[22] ).evalf();
  res += ( -96*g[208]*p[10]*p[22] ).evalf();
  res += ( -128*g[209]*p[10]*p[22] ).evalf();
  res += ( 128*g[216]*p[10]*p[22] ).evalf();
  res += ( 64*g[229]*p[10]*p[22] ).evalf();
  res += ( 256*g[237]*p[10]*p[22] ).evalf();
  res += ( 16*g[25]*p[10]*p[22]*pow(g[0],2) ).evalf();
  res += ( 512*g[281]*p[10]*p[22] ).evalf();
  res += ( -384*g[282]*p[10]*p[22] ).evalf();
  res += ( -64*g[283]*p[10]*p[22] ).evalf();
  res += ( 128*g[284]*p[10]*p[22] ).evalf();
  res += ( -128*g[285]*p[10]*p[22] ).evalf();
  res += ( 64*g[287]*p[10]*p[22] ).evalf();
  res += ( -64*g[289]*p[10]*p[22] ).evalf();
  res += ( 64*g[29]*p[10]*p[22]*pow(g[0],2) ).evalf();
  res += ( 128*g[0]*g[11]*g[29]*p[10]*p[22] ).evalf();
  res += ( 64*g[29]*p[10]*p[22]*pow(g[11],2) ).evalf();
  res += ( -64*g[24]*g[29]*p[10]*p[22] ).evalf();
  res += ( -128*g[291]*p[10]*p[22] ).evalf();
  res += ( 64*g[293]*p[10]*p[22] ).evalf();
  res += ( -64*g[12]*g[3]*p[10]*p[22]*pow(g[0],2) ).evalf();
  res += ( -256*g[124]*g[3]*p[10]*p[22] ).evalf();
  res += ( 64*g[126]*g[3]*p[10]*p[22] ).evalf();
  res += ( -64*g[127]*g[3]*p[10]*p[22] ).evalf();
  res += ( -128*g[13]*g[3]*p[10]*p[22]*pow(g[0],2) ).evalf();
  res += ( -128*g[0]*g[11]*g[13]*g[3]*p[10]*p[22] ).evalf();
  res += ( -64*g[13]*g[3]*p[10]*p[22]*pow(g[11],2) ).evalf();
  res += ( -64*g[131]*g[3]*p[10]*p[22] ).evalf();
  res += ( -64*g[12]*g[24]*g[3]*p[10]*p[22] ).evalf();
  res += ( 64*g[13]*g[24]*g[3]*p[10]*p[22] ).evalf();
  res += ( 64*g[0]*g[12]*p[10]*p[22]*pow(g[3],2) ).evalf();
  res += ( 32*g[0]*g[13]*p[10]*p[22]*pow(g[3],2) ).evalf();
  res += ( -4*g[1]*g[15]*p[10]*p[22]*pow(g[3],2) ).evalf();
  res += ( -16*g[27]*p[10]*p[22]*pow(g[3],2) ).evalf();
  res += ( -64*g[28]*p[10]*p[22]*pow(g[3],2) ).evalf();
  res += ( 4*g[1]*p[10]*p[22]*pow(g[3],3) ).evalf();
  res += ( g[13]*p[10]*p[22]*numeric(32,3)*pow(g[3],3) ).evalf();
  res += ( p[10]*p[22]*numeric(2,3)*pow(g[3],4) ).evalf();
  res += ( -64*g[30]*p[10]*p[22]*pow(g[0],2) ).evalf();
  res += ( -128*g[0]*g[11]*g[30]*p[10]*p[22] ).evalf();
  res += ( -64*g[30]*p[10]*p[22]*pow(g[11],2) ).evalf();
  res += ( 64*g[24]*g[30]*p[10]*p[22] ).evalf();
  res += ( 64*g[13]*g[3]*g[32]*p[10]*p[22] ).evalf();
  res += ( 64*g[12]*g[4]*p[10]*p[22]*pow(g[0],2) ).evalf();
  res += ( -64*g[13]*g[4]*p[10]*p[22]*pow(g[0],2) ).evalf();
  res += ( 64*g[12]*g[24]*g[4]*p[10]*p[22] ).evalf();
  res += ( -64*g[13]*g[24]*g[4]*p[10]*p[22] ).evalf();
  res += ( -64*g[0]*g[12]*g[3]*g[4]*p[10]*p[22] ).evalf();
  res += ( 64*g[0]*g[13]*g[3]*g[4]*p[10]*p[22] ).evalf();
  res += ( 64*g[42]*p[10]*p[22]*pow(g[3],2) ).evalf();
  res += ( 64*g[29]*g[43]*p[10]*p[22] ).evalf();
  res += ( -64*g[13]*g[3]*g[43]*p[10]*p[22] ).evalf();
  res += ( -64*g[30]*g[43]*p[10]*p[22] ).evalf();
  res += ( -64*g[46]*p[10]*p[22]*pow(g[0],2) ).evalf();
  res += ( 64*g[24]*g[46]*p[10]*p[22] ).evalf();
  res += ( 64*g[0]*g[3]*g[46]*p[10]*p[22] ).evalf();
  res += ( -32*g[46]*p[10]*p[22]*pow(g[3],2) ).evalf();
  res += ( g[7]*p[10]*p[22]*numeric(64,3)*pow(g[3],3) ).evalf();
  res += ( -128*g[3]*g[8]*p[10]*p[22]*pow(g[0],2) ).evalf();
  res += ( -128*g[0]*g[11]*g[3]*g[8]*p[10]*p[22] ).evalf();
  res += ( -64*g[3]*g[8]*p[10]*p[22]*pow(g[11],2) ).evalf();
  res += ( 64*g[0]*g[8]*p[10]*p[22]*pow(g[3],2) ).evalf();
  res += ( -64*g[3]*g[43]*g[8]*p[10]*p[22] ).evalf();
  res += ( -192*g[13]*g[80]*p[10]*p[22] ).evalf();
  res += ( 64*g[3]*g[83]*p[10]*p[22] ).evalf();
  res += ( 128*g[3]*g[84]*p[10]*p[22] ).evalf();
  res += ( -40*g[1]*g[86]*p[10]*p[22] ).evalf();
  res += ( 128*g[4]*g[9]*p[10]*p[22]*pow(g[0],2) ).evalf();
  res += ( 128*g[0]*g[11]*g[4]*g[9]*p[10]*p[22] ).evalf();
  res += ( 64*g[4]*g[9]*p[10]*p[22]*pow(g[11],2) ).evalf();
  res += ( -64*g[0]*g[3]*g[4]*g[9]*p[10]*p[22] ).evalf();
  res += ( 64*g[4]*g[43]*g[9]*p[10]*p[22] ).evalf();
  res += ( -128*g[3]*g[95]*p[10]*p[22] ).evalf();
  res += ( -64*g[13]*g[96]*p[10]*p[22] ).evalf();
  res += ( 128*g[13]*g[97]*p[10]*p[22] ).evalf();
  res += ( g[102]*p[0]*p[10]*p[22]*numeric(-52,3) ).evalf();
  res += ( 64*g[1]*g[102]*p[0]*p[10]*p[22] ).evalf();
  res += ( g[114]*p[0]*p[10]*p[22]*numeric(320,3) ).evalf();
  res += ( -32*g[1]*g[114]*p[0]*p[10]*p[22] ).evalf();
  res += ( g[133]*p[0]*p[10]*p[22]*numeric(104,3) ).evalf();
  res += ( g[134]*p[0]*p[10]*p[22]*numeric(-52,3) ).evalf();
  res += ( 16*g[1]*g[134]*p[0]*p[10]*p[22] ).evalf();
  res += ( g[140]*p[0]*p[10]*p[22]*numeric(-104,3) ).evalf();
  res += ( g[141]*p[0]*p[10]*p[22]*numeric(-52,3) ).evalf();
  res += ( 16*g[1]*g[141]*p[0]*p[10]*p[22] ).evalf();
  res += ( g[15]*p[0]*p[10]*p[22]*numeric(52,3)*pow(g[1],2) ).evalf();
  res += ( g[16]*p[0]*p[10]*p[22]*numeric(-52,3)*pow(g[1],2) ).evalf();
  res += ( -224*g[161]*p[0]*p[10]*p[22] ).evalf();
  res += ( -128*g[164]*p[0]*p[10]*p[22] ).evalf();
  res += ( 32*g[165]*p[0]*p[10]*p[22] ).evalf();
  res += ( 48*g[167]*p[0]*p[10]*p[22] ).evalf();
  res += ( -16*g[168]*p[0]*p[10]*p[22] ).evalf();
  res += ( -128*g[170]*p[0]*p[10]*p[22] ).evalf();
  res += ( 16*g[171]*p[0]*p[10]*p[22] ).evalf();
  res += ( 16*g[173]*p[0]*p[10]*p[22] ).evalf();
  res += ( -16*g[174]*p[0]*p[10]*p[22] ).evalf();
  res += ( 256*g[177]*p[0]*p[10]*p[22] ).evalf();
  res += ( 32*g[178]*p[0]*p[10]*p[22] ).evalf();
  res += ( -16*g[179]*p[0]*p[10]*p[22] ).evalf();
  res += ( -32*g[180]*p[0]*p[10]*p[22] ).evalf();
  res += ( -16*g[181]*p[0]*p[10]*p[22] ).evalf();
  res += ( -320*g[186]*p[0]*p[10]*p[22] ).evalf();
  res += ( 48*g[189]*p[0]*p[10]*p[22] ).evalf();
  res += ( -48*g[190]*p[0]*p[10]*p[22] ).evalf();
  res += ( -128*g[192]*p[0]*p[10]*p[22] ).evalf();
  res += ( 16*g[193]*p[0]*p[10]*p[22] ).evalf();
  res += ( 16*g[195]*p[0]*p[10]*p[22] ).evalf();
  res += ( -16*g[196]*p[0]*p[10]*p[22] ).evalf();
  res += ( -112*g[199]*p[0]*p[10]*p[22] ).evalf();
  res += ( 16*g[20]*p[0]*p[10]*p[22]*pow(g[1],2) ).evalf();
  res += ( -64*g[200]*p[0]*p[10]*p[22] ).evalf();
  res += ( -128*g[202]*p[0]*p[10]*p[22] ).evalf();
  res += ( 16*g[203]*p[0]*p[10]*p[22] ).evalf();
  res += ( -112*g[205]*p[0]*p[10]*p[22] ).evalf();
  res += ( 56*g[206]*p[0]*p[10]*p[22] ).evalf();
  res += ( -128*g[208]*p[0]*p[10]*p[22] ).evalf();
  res += ( -16*g[21]*p[0]*p[10]*p[22]*pow(g[1],2) ).evalf();
  res += ( -104*g[210]*p[0]*p[10]*p[22] ).evalf();
  res += ( -128*g[212]*p[0]*p[10]*p[22] ).evalf();
  res += ( 128*g[213]*p[0]*p[10]*p[22] ).evalf();
  res += ( -88*g[217]*p[0]*p[10]*p[22] ).evalf();
  res += ( -56*g[220]*p[0]*p[10]*p[22] ).evalf();
  res += ( 160*g[229]*p[0]*p[10]*p[22] ).evalf();
  res += ( 128*g[230]*p[0]*p[10]*p[22] ).evalf();
  res += ( -96*g[238]*p[0]*p[10]*p[22] ).evalf();
  res += ( 24*g[239]*p[0]*p[10]*p[22] ).evalf();
  res += ( -32*g[1]*g[24]*p[0]*p[10]*p[22] ).evalf();
  res += ( 64*g[24]*p[0]*p[10]*p[22]*pow(g[1],2) ).evalf();
  res += ( -64*g[244]*p[0]*p[10]*p[22] ).evalf();
  res += ( -56*g[245]*p[0]*p[10]*p[22] ).evalf();
  res += ( g[15]*g[25]*p[0]*p[10]*p[22]*numeric(-52,3) ).evalf();
  res += ( g[16]*g[25]*p[0]*p[10]*p[22]*numeric(52,3) ).evalf();
  res += ( -16*g[20]*g[25]*p[0]*p[10]*p[22] ).evalf();
  res += ( 16*g[21]*g[25]*p[0]*p[10]*p[22] ).evalf();
  res += ( -32*g[24]*g[25]*p[0]*p[10]*p[22] ).evalf();
  res += ( 256*g[262]*p[0]*p[10]*p[22] ).evalf();
  res += ( 640*g[263]*p[0]*p[10]*p[22] ).evalf();
  res += ( 160*g[264]*p[0]*p[10]*p[22] ).evalf();
  res += ( 128*g[265]*p[0]*p[10]*p[22] ).evalf();
  res += ( -256*g[272]*p[0]*p[10]*p[22] ).evalf();
  res += ( -16*g[296]*p[0]*p[10]*p[22] ).evalf();
  res += ( -64*g[297]*p[0]*p[10]*p[22] ).evalf();
  res += ( 24*g[298]*p[0]*p[10]*p[22] ).evalf();
  res += ( 24*g[102]*g[3]*p[0]*p[10]*p[22] ).evalf();
  res += ( -192*g[114]*g[3]*p[0]*p[10]*p[22] ).evalf();
  res += ( -128*g[115]*g[3]*p[0]*p[10]*p[22] ).evalf();
  res += ( 24*g[134]*g[3]*p[0]*p[10]*p[22] ).evalf();
  res += ( 24*g[141]*g[3]*p[0]*p[10]*p[22] ).evalf();
  res += ( g[1]*g[15]*g[3]*p[0]*p[10]*p[22]*numeric(52,3) ).evalf();
  res += ( g[1]*g[16]*g[3]*p[0]*p[10]*p[22]*numeric(-52,3) ).evalf();
  res += ( 16*g[1]*g[20]*g[3]*p[0]*p[10]*p[22] ).evalf();
  res += ( -16*g[1]*g[21]*g[3]*p[0]*p[10]*p[22] ).evalf();
  res += ( 24*g[24]*g[3]*p[0]*p[10]*p[22] ).evalf();
  res += ( 64*g[1]*g[24]*g[3]*p[0]*p[10]*p[22] ).evalf();
  res += ( g[25]*g[3]*p[0]*p[10]*p[22]*numeric(-52,3) ).evalf();
  res += ( -16*g[0]*g[25]*g[3]*p[0]*p[10]*p[22] ).evalf();
  res += ( 24*g[15]*g[25]*g[3]*p[0]*p[10]*p[22] ).evalf();
  res += ( -24*g[16]*g[25]*g[3]*p[0]*p[10]*p[22] ).evalf();
  res += ( g[27]*g[3]*p[0]*p[10]*p[22]*numeric(160,3) ).evalf();
  res += ( -16*g[1]*g[27]*g[3]*p[0]*p[10]*p[22] ).evalf();
  res += ( 36*g[0]*p[0]*p[10]*p[22]*pow(g[3],2) ).evalf();
  res += ( 28*p[0]*p[10]*p[22]*pow(g[0],2)*pow(g[3],2) ).evalf();
  res += ( 8*g[1]*p[0]*p[10]*p[22]*pow(g[3],2) ).evalf();
  res += ( 16*g[0]*g[1]*p[0]*p[10]*p[22]*pow(g[3],2) ).evalf();
  res += ( 4*p[0]*p[10]*p[22]*pow(g[1],2)*pow(g[3],2) ).evalf();
  res += ( g[15]*p[0]*p[10]*p[22]*numeric(26,3)*pow(g[3],2) ).evalf();
  res += ( -4*g[1]*g[15]*p[0]*p[10]*p[22]*pow(g[3],2) ).evalf();
  res += ( -4*g[1]*g[16]*p[0]*p[10]*p[22]*pow(g[3],2) ).evalf();
  res += ( -64*g[19]*p[0]*p[10]*p[22]*pow(g[3],2) ).evalf();
  res += ( 8*g[20]*p[0]*p[10]*p[22]*pow(g[3],2) ).evalf();
  res += ( -24*g[24]*p[0]*p[10]*p[22]*pow(g[3],2) ).evalf();
  res += ( -4*g[25]*p[0]*p[10]*p[22]*pow(g[3],2) ).evalf();
  res += ( -80*g[27]*p[0]*p[10]*p[22]*pow(g[3],2) ).evalf();
  res += ( p[0]*p[10]*p[22]*numeric(-104,9)*pow(g[3],3) ).evalf();
  res += ( g[0]*p[0]*p[10]*p[22]*numeric(-16,3)*pow(g[3],3) ).evalf();
  res += ( -4*g[1]*p[0]*p[10]*p[22]*pow(g[3],3) ).evalf();
  res += ( g[15]*p[0]*p[10]*p[22]*numeric(-20,3)*pow(g[3],3) ).evalf();
  res += ( p[0]*p[10]*p[22]*pow(g[3],4) ).evalf();
  res += ( -16*g[309]*p[0]*p[10]*p[22] ).evalf();
  res += ( -64*g[310]*p[0]*p[10]*p[22] ).evalf();
  res += ( -56*g[311]*p[0]*p[10]*p[22] ).evalf();
  res += ( g[1]*g[33]*p[0]*p[10]*p[22]*numeric(-52,3) ).evalf();
  res += ( -48*g[33]*p[0]*p[10]*p[22]*pow(g[1],2) ).evalf();
  res += ( 24*g[25]*g[33]*p[0]*p[10]*p[22] ).evalf();
  res += ( g[3]*g[33]*p[0]*p[10]*p[22]*numeric(-52,3) ).evalf();
  res += ( -40*g[1]*g[3]*g[33]*p[0]*p[10]*p[22] ).evalf();
  res += ( g[1]*g[34]*p[0]*p[10]*p[22]*numeric(52,3) ).evalf();
  res += ( -32*g[34]*p[0]*p[10]*p[22]*pow(g[1],2) ).evalf();
  res += ( 56*g[25]*g[34]*p[0]*p[10]*p[22] ).evalf();
  res += ( -24*g[1]*g[3]*g[34]*p[0]*p[10]*p[22] ).evalf();
  res += ( -64*g[37]*p[0]*p[10]*p[22]*pow(g[3],2) ).evalf();
  res += ( g[1]*g[48]*p[0]*p[10]*p[22]*numeric(-104,3) ).evalf();
  res += ( -48*g[25]*g[48]*p[0]*p[10]*p[22] ).evalf();
  res += ( g[3]*g[48]*p[0]*p[10]*p[22]*numeric(-52,3) ).evalf();
  res += ( 4*g[48]*p[0]*p[10]*p[22]*pow(g[3],2) ).evalf();
  res += ( g[1]*g[51]*p[0]*p[10]*p[22]*numeric(104,3) ).evalf();
  res += ( 48*g[25]*g[51]*p[0]*p[10]*p[22] ).evalf();
  res += ( g[3]*g[51]*p[0]*p[10]*p[22]*numeric(52,3) ).evalf();
  res += ( g[6]*p[0]*p[10]*p[22]*numeric(-80,3)*pow(g[3],2) ).evalf();
  res += ( 8*g[1]*g[6]*p[0]*p[10]*p[22]*pow(g[3],2) ).evalf();
  res += ( g[6]*p[0]*p[10]*p[22]*numeric(88,3)*pow(g[3],3) ).evalf();
  res += ( 32*p[0]*p[10]*p[22]*pow(g[3],2)*pow(g[6],2) ).evalf();
  res += ( -144*g[60]*p[0]*p[10]*p[22] ).evalf();
  res += ( -64*g[1]*g[60]*p[0]*p[10]*p[22] ).evalf();
  res += ( -48*g[3]*g[60]*p[0]*p[10]*p[22] ).evalf();
  res += ( 48*g[15]*g[61]*p[0]*p[10]*p[22] ).evalf();
  return res;
}


==> numerics/ggtt_a_exact_0_03.cpp <==
/* R. Bonciani, A. Ferroglia, T. Gehrmann, A. v. Manteuffel, C. Studerus
 * file: ggtt_a_exact_0_03.cpp
 * date: 2010-11-29
 */

#include <ginac/ginac.h>
using namespace GiNaC;

ex ggtt_a_exact_0_03(const exvector& g, const exvector& p)
{
  ex res = 0;
  res += ( -48*g[16]*g[61]*p[0]*p[10]*p[22] ).evalf();
  res += ( 16*g[3]*g[61]*p[0]*p[10]*p[22] ).evalf();
  res += ( 128*g[3]*g[63]*p[0]*p[10]*p[22] ).evalf();
  res += ( -16*g[1]*g[64]*p[0]*p[10]*p[22] ).evalf();
  res += ( -16*g[3]*g[64]*p[0]*p[10]*p[22] ).evalf();
  res += ( 16*g[1]*g[65]*p[0]*p[10]*p[22] ).evalf();
  res += ( -32*g[1]*g[68]*p[0]*p[10]*p[22] ).evalf();
  res += ( -16*g[3]*g[68]*p[0]*p[10]*p[22] ).evalf();
  res += ( 32*g[1]*g[69]*p[0]*p[10]*p[22] ).evalf();
  res += ( 16*g[3]*g[69]*p[0]*p[10]*p[22] ).evalf();
  res += ( -192*g[72]*p[0]*p[10]*p[22] ).evalf();
  res += ( -192*g[1]*g[72]*p[0]*p[10]*p[22] ).evalf();
  res += ( 48*g[3]*g[72]*p[0]*p[10]*p[22] ).evalf();
  res += ( g[73]*p[0]*p[10]*p[22]*numeric(-104,3) ).evalf();
  res += ( -32*g[0]*g[73]*p[0]*p[10]*p[22] ).evalf();
  res += ( 64*g[15]*g[73]*p[0]*p[10]*p[22] ).evalf();
  res += ( -64*g[16]*g[73]*p[0]*p[10]*p[22] ).evalf();
  res += ( 128*g[3]*g[75]*p[0]*p[10]*p[22] ).evalf();
  res += ( -16*g[1]*g[76]*p[0]*p[10]*p[22] ).evalf();
  res += ( -16*g[3]*g[76]*p[0]*p[10]*p[22] ).evalf();
  res += ( 16*g[1]*g[77]*p[0]*p[10]*p[22] ).evalf();
  res += ( g[80]*p[0]*p[10]*p[22]*numeric(56,3) ).evalf();
  res += ( -112*g[1]*g[80]*p[0]*p[10]*p[22] ).evalf();
  res += ( 80*g[3]*g[80]*p[0]*p[10]*p[22] ).evalf();
  res += ( g[81]*p[0]*p[10]*p[22]*numeric(52,3) ).evalf();
  res += ( 16*g[0]*g[81]*p[0]*p[10]*p[22] ).evalf();
  res += ( -56*g[15]*g[81]*p[0]*p[10]*p[22] ).evalf();
  res += ( 56*g[16]*g[81]*p[0]*p[10]*p[22] ).evalf();
  res += ( -24*g[3]*g[81]*p[0]*p[10]*p[22] ).evalf();
  res += ( g[83]*p[0]*p[10]*p[22]*numeric(-160,3) ).evalf();
  res += ( 16*g[1]*g[83]*p[0]*p[10]*p[22] ).evalf();
  res += ( 144*g[3]*g[83]*p[0]*p[10]*p[22] ).evalf();
  res += ( g[85]*p[0]*p[10]*p[22]*numeric(52,3) ).evalf();
  res += ( 88*g[1]*g[85]*p[0]*p[10]*p[22] ).evalf();
  res += ( 56*g[3]*g[85]*p[0]*p[10]*p[22] ).evalf();
  res += ( 56*g[1]*g[86]*p[0]*p[10]*p[22] ).evalf();
  res += ( 128*g[3]*g[89]*p[0]*p[10]*p[22] ).evalf();
  res += ( -128*g[3]*g[90]*p[0]*p[10]*p[22] ).evalf();
  res += ( g[98]*p[0]*p[10]*p[22]*numeric(52,3) ).evalf();
  res += ( 96*g[1]*g[98]*p[0]*p[10]*p[22] ).evalf();
  res += ( 40*g[3]*g[98]*p[0]*p[10]*p[22] ).evalf();
  res += ( -128*g[114]*p[0]*p[1]*p[10]*p[22] ).evalf();
  res += ( 32*g[1]*g[24]*p[0]*p[1]*p[10]*p[22] ).evalf();
  res += ( -32*g[24]*g[3]*p[0]*p[1]*p[10]*p[22] ).evalf();
  res += ( -64*g[27]*g[3]*p[0]*p[1]*p[10]*p[22] ).evalf();
  res += ( -48*g[0]*p[0]*p[1]*p[10]*p[22]*pow(g[3],2) ).evalf();
  res += ( -8*g[1]*p[0]*p[1]*p[10]*p[22]*pow(g[3],2) ).evalf();
  res += ( p[0]*p[1]*p[10]*p[22]*numeric(40,3)*pow(g[3],3) ).evalf();
  res += ( 32*g[6]*p[0]*p[1]*p[10]*p[22]*pow(g[3],2) ).evalf();
  res += ( 192*g[60]*p[0]*p[1]*p[10]*p[22] ).evalf();
  res += ( 256*g[72]*p[0]*p[1]*p[10]*p[22] ).evalf();
  res += ( 64*g[83]*p[0]*p[1]*p[10]*p[22] ).evalf();
  res += ( p[24]*numeric(-32,3)*pow(g[0],3) ).evalf();
  res += ( 16*g[3]*p[24]*pow(g[0],2) ).evalf();
  res += ( 8*g[26]*g[3]*p[24] ).evalf();
  res += ( -8*g[0]*p[24]*pow(g[3],2) ).evalf();
  res += ( 4*g[2]*p[24]*pow(g[3],2) ).evalf();
  res += ( 8*g[106]*p[0]*p[24] ).evalf();
  res += ( -8*g[110]*p[0]*p[24] ).evalf();
  res += ( 32*g[114]*p[0]*p[24] ).evalf();
  res += ( 16*g[147]*p[0]*p[24] ).evalf();
  res += ( -8*g[148]*p[0]*p[24] ).evalf();
  res += ( -16*g[154]*p[0]*p[24] ).evalf();
  res += ( -8*g[155]*p[0]*p[24] ).evalf();
  res += ( 8*g[17]*p[0]*p[24]*pow(g[2],2) ).evalf();
  res += ( -8*g[18]*p[0]*p[24]*pow(g[2],2) ).evalf();
  res += ( 16*g[2]*g[24]*p[0]*p[24] ).evalf();
  res += ( -8*g[17]*g[26]*p[0]*p[24] ).evalf();
  res += ( 8*g[18]*g[26]*p[0]*p[24] ).evalf();
  res += ( 8*g[17]*g[2]*g[3]*p[0]*p[24] ).evalf();
  res += ( -8*g[18]*g[2]*g[3]*p[0]*p[24] ).evalf();
  res += ( 8*g[24]*g[3]*p[0]*p[24] ).evalf();
  res += ( -8*g[26]*g[3]*p[0]*p[24] ).evalf();
  res += ( 16*g[27]*g[3]*p[0]*p[24] ).evalf();
  res += ( 4*g[17]*p[0]*p[24]*pow(g[3],2) ).evalf();
  res += ( -4*g[2]*p[0]*p[24]*pow(g[3],2) ).evalf();
  res += ( -8*g[2]*g[35]*p[0]*p[24] ).evalf();
  res += ( -8*g[3]*g[35]*p[0]*p[24] ).evalf();
  res += ( 8*g[2]*g[36]*p[0]*p[24] ).evalf();
  res += ( -16*g[2]*g[54]*p[0]*p[24] ).evalf();
  res += ( -8*g[3]*g[54]*p[0]*p[24] ).evalf();
  res += ( 16*g[2]*g[57]*p[0]*p[24] ).evalf();
  res += ( 8*g[3]*g[57]*p[0]*p[24] ).evalf();
  res += ( -8*g[6]*p[0]*p[24]*pow(g[3],2) ).evalf();
  res += ( -16*g[72]*p[0]*p[24] ).evalf();
  res += ( -16*g[74]*p[0]*p[24] ).evalf();
  res += ( -16*g[80]*p[0]*p[24] ).evalf();
  res += ( 8*g[82]*p[0]*p[24] ).evalf();
  res += ( -16*g[83]*p[0]*p[24] ).evalf();
  res += ( 8*g[87]*p[0]*p[24] ).evalf();
  res += ( p[25]*numeric(-32,3)*pow(g[0],3) ).evalf();
  res += ( 16*g[3]*p[25]*pow(g[0],2) ).evalf();
  res += ( 8*g[26]*g[3]*p[25] ).evalf();
  res += ( -8*g[0]*p[25]*pow(g[3],2) ).evalf();
  res += ( 4*g[2]*p[25]*pow(g[3],2) ).evalf();
  res += ( 16*g[106]*p[0]*p[25] ).evalf();
  res += ( -16*g[110]*p[0]*p[25] ).evalf();
  res += ( 64*g[114]*p[0]*p[25] ).evalf();
  res += ( 32*g[147]*p[0]*p[25] ).evalf();
  res += ( -16*g[148]*p[0]*p[25] ).evalf();
  res += ( -32*g[154]*p[0]*p[25] ).evalf();
  res += ( -16*g[155]*p[0]*p[25] ).evalf();
  res += ( 16*g[17]*p[0]*p[25]*pow(g[2],2) ).evalf();
  res += ( -16*g[18]*p[0]*p[25]*pow(g[2],2) ).evalf();
  res += ( 32*g[2]*g[24]*p[0]*p[25] ).evalf();
  res += ( -16*g[17]*g[26]*p[0]*p[25] ).evalf();
  res += ( 16*g[18]*g[26]*p[0]*p[25] ).evalf();
  res += ( 16*g[17]*g[2]*g[3]*p[0]*p[25] ).evalf();
  res += ( -16*g[18]*g[2]*g[3]*p[0]*p[25] ).evalf();
  res += ( 16*g[24]*g[3]*p[0]*p[25] ).evalf();
  res += ( -16*g[26]*g[3]*p[0]*p[25] ).evalf();
  res += ( 32*g[27]*g[3]*p[0]*p[25] ).evalf();
  res += ( 8*g[17]*p[0]*p[25]*pow(g[3],2) ).evalf();
  res += ( -8*g[2]*p[0]*p[25]*pow(g[3],2) ).evalf();
  res += ( -16*g[2]*g[35]*p[0]*p[25] ).evalf();
  res += ( -16*g[3]*g[35]*p[0]*p[25] ).evalf();
  res += ( 16*g[2]*g[36]*p[0]*p[25] ).evalf();
  res += ( -32*g[2]*g[54]*p[0]*p[25] ).evalf();
  res += ( -16*g[3]*g[54]*p[0]*p[25] ).evalf();
  res += ( 32*g[2]*g[57]*p[0]*p[25] ).evalf();
  res += ( 16*g[3]*g[57]*p[0]*p[25] ).evalf();
  res += ( -16*g[6]*p[0]*p[25]*pow(g[3],2) ).evalf();
  res += ( -32*g[72]*p[0]*p[25] ).evalf();
  res += ( -32*g[74]*p[0]*p[25] ).evalf();
  res += ( -32*g[80]*p[0]*p[25] ).evalf();
  res += ( 16*g[82]*p[0]*p[25] ).evalf();
  res += ( -32*g[83]*p[0]*p[25] ).evalf();
  res += ( 16*g[87]*p[0]*p[25] ).evalf();
  res += ( 16*p[10]*p[25]*pow(g[0],3) ).evalf();
  res += ( -24*g[3]*p[10]*p[25]*pow(g[0],2) ).evalf();
  res += ( -12*g[26]*g[3]*p[10]*p[25] ).evalf();
  res += ( 12*g[0]*p[10]*p[25]*pow(g[3],2) ).evalf();
  res += ( -6*g[2]*p[10]*p[25]*pow(g[3],2) ).evalf();
  res += ( -12*g[106]*p[0]*p[10]*p[25] ).evalf();
  res += ( 12*g[110]*p[0]*p[10]*p[25] ).evalf();
  res += ( -48*g[114]*p[0]*p[10]*p[25] ).evalf();
  res += ( -24*g[147]*p[0]*p[10]*p[25] ).evalf();
  res += ( 12*g[148]*p[0]*p[10]*p[25] ).evalf();
  res += ( 24*g[154]*p[0]*p[10]*p[25] ).evalf();
  res += ( 12*g[155]*p[0]*p[10]*p[25] ).evalf();
  res += ( -12*g[17]*p[0]*p[10]*p[25]*pow(g[2],2) ).evalf();
  res += ( 12*g[18]*p[0]*p[10]*p[25]*pow(g[2],2) ).evalf();
  res += ( -24*g[2]*g[24]*p[0]*p[10]*p[25] ).evalf();
  res += ( 12*g[17]*g[26]*p[0]*p[10]*p[25] ).evalf();
  res += ( -12*g[18]*g[26]*p[0]*p[10]*p[25] ).evalf();
  res += ( -12*g[17]*g[2]*g[3]*p[0]*p[10]*p[25] ).evalf();
  res += ( 12*g[18]*g[2]*g[3]*p[0]*p[10]*p[25] ).evalf();
  res += ( -12*g[24]*g[3]*p[0]*p[10]*p[25] ).evalf();
  res += ( 12*g[26]*g[3]*p[0]*p[10]*p[25] ).evalf();
  res += ( -24*g[27]*g[3]*p[0]*p[10]*p[25] ).evalf();
  res += ( -6*g[17]*p[0]*p[10]*p[25]*pow(g[3],2) ).evalf();
  res += ( 6*g[2]*p[0]*p[10]*p[25]*pow(g[3],2) ).evalf();
  res += ( 12*g[2]*g[35]*p[0]*p[10]*p[25] ).evalf();
  res += ( 12*g[3]*g[35]*p[0]*p[10]*p[25] ).evalf();
  res += ( -12*g[2]*g[36]*p[0]*p[10]*p[25] ).evalf();
  res += ( 24*g[2]*g[54]*p[0]*p[10]*p[25] ).evalf();
  res += ( 12*g[3]*g[54]*p[0]*p[10]*p[25] ).evalf();
  res += ( -24*g[2]*g[57]*p[0]*p[10]*p[25] ).evalf();
  res += ( -12*g[3]*g[57]*p[0]*p[10]*p[25] ).evalf();
  res += ( 12*g[6]*p[0]*p[10]*p[25]*pow(g[3],2) ).evalf();
  res += ( 24*g[72]*p[0]*p[10]*p[25] ).evalf();
  res += ( 24*g[74]*p[0]*p[10]*p[25] ).evalf();
  res += ( 24*g[80]*p[0]*p[10]*p[25] ).evalf();
  res += ( -12*g[82]*p[0]*p[10]*p[25] ).evalf();
  res += ( 24*g[83]*p[0]*p[10]*p[25] ).evalf();
  res += ( -12*g[87]*p[0]*p[10]*p[25] ).evalf();
  res += ( -28*g[190]*p[19]*p[26] ).evalf();
  res += ( -80*g[200]*p[19]*p[26] ).evalf();
  res += ( 48*g[206]*p[19]*p[26] ).evalf();
  res += ( -84*g[190]*p[10]*p[19]*p[26] ).evalf();
  res += ( -288*g[200]*p[10]*p[19]*p[26] ).evalf();
  res += ( 192*g[206]*p[10]*p[19]*p[26] ).evalf();
  res += ( -148*g[190]*p[11]*p[19]*p[26] ).evalf();
  res += ( -176*g[200]*p[11]*p[19]*p[26] ).evalf();
  res += ( 144*g[206]*p[11]*p[19]*p[26] ).evalf();
  res += ( -52*g[190]*p[12]*p[19]*p[26] ).evalf();
  res += ( -56*g[200]*p[12]*p[19]*p[26] ).evalf();
  res += ( 48*g[206]*p[12]*p[19]*p[26] ).evalf();
  res += ( p[20]*p[26]*numeric(196,9)*pow(g[0],3) ).evalf();
  res += ( 40*g[106]*p[20]*p[26] ).evalf();
  res += ( 40*g[110]*p[20]*p[26] ).evalf();
  res += ( 80*g[147]*p[20]*p[26] ).evalf();
  res += ( -40*g[148]*p[20]*p[26] ).evalf();
  res += ( 80*g[154]*p[20]*p[26] ).evalf();
  res += ( 40*g[155]*p[20]*p[26] ).evalf();
  res += ( 80*g[2]*p[20]*p[26]*pow(g[0],2) ).evalf();
  res += ( -80*g[0]*p[20]*p[26]*pow(g[2],2) ).evalf();
  res += ( 40*g[17]*p[20]*p[26]*pow(g[2],2) ).evalf();
  res += ( 40*g[18]*p[20]*p[26]*pow(g[2],2) ).evalf();
  res += ( 80*g[2]*g[24]*p[20]*p[26] ).evalf();
  res += ( -40*g[17]*g[26]*p[20]*p[26] ).evalf();
  res += ( -40*g[18]*g[26]*p[20]*p[26] ).evalf();
  res += ( g[3]*p[20]*p[26]*numeric(-98,3)*pow(g[0],2) ).evalf();
  res += ( -80*g[0]*g[2]*g[3]*p[20]*p[26] ).evalf();
  res += ( 40*g[17]*g[2]*g[3]*p[20]*p[26] ).evalf();
  res += ( 40*g[18]*g[2]*g[3]*p[20]*p[26] ).evalf();
  res += ( g[24]*g[3]*p[20]*p[26]*numeric(136,3) ).evalf();
  res += ( 40*g[26]*g[3]*p[20]*p[26] ).evalf();
  res += ( g[0]*p[20]*p[26]*numeric(49,3)*pow(g[3],2) ).evalf();
  res += ( 20*g[17]*p[20]*p[26]*pow(g[3],2) ).evalf();
  res += ( p[20]*p[26]*numeric(-209,18)*pow(g[3],3) ).evalf();
  res += ( -40*g[2]*g[35]*p[20]*p[26] ).evalf();
  res += ( -40*g[3]*g[35]*p[20]*p[26] ).evalf();
  res += ( -40*g[2]*g[36]*p[20]*p[26] ).evalf();
  res += ( -80*g[2]*g[54]*p[20]*p[26] ).evalf();
  res += ( -40*g[3]*g[54]*p[20]*p[26] ).evalf();
  res += ( -80*g[2]*g[57]*p[20]*p[26] ).evalf();
  res += ( -40*g[3]*g[57]*p[20]*p[26] ).evalf();
  res += ( g[61]*p[20]*p[26]*numeric(-256,3) ).evalf();
  res += ( 40*g[62]*p[20]*p[26] ).evalf();
  res += ( g[72]*p[20]*p[26]*numeric(-272,3) ).evalf();
  res += ( g[73]*p[20]*p[26]*numeric(32,3) ).evalf();
  res += ( 80*g[74]*p[20]*p[26] ).evalf();
  res += ( 16*g[80]*p[20]*p[26] ).evalf();
  res += ( 8*g[81]*p[20]*p[26] ).evalf();
  res += ( -40*g[82]*p[20]*p[26] ).evalf();
  res += ( 40*g[87]*p[20]*p[26] ).evalf();
  res += ( -16*p[1]*p[20]*p[26]*pow(g[0],3) ).evalf();
  res += ( 24*g[3]*p[1]*p[20]*p[26]*pow(g[0],2) ).evalf();
  res += ( -16*g[24]*g[3]*p[1]*p[20]*p[26] ).evalf();
  res += ( -12*g[0]*p[1]*p[20]*p[26]*pow(g[3],2) ).evalf();
  res += ( p[1]*p[20]*p[26]*numeric(10,3)*pow(g[3],3) ).evalf();
  res += ( 16*g[61]*p[1]*p[20]*p[26] ).evalf();
  res += ( 32*g[72]*p[1]*p[20]*p[26] ).evalf();
  res += ( 32*g[73]*p[1]*p[20]*p[26] ).evalf();
  res += ( 16*g[80]*p[1]*p[20]*p[26] ).evalf();
  res += ( p[10]*p[20]*p[26]*numeric(1160,9)*pow(g[0],3) ).evalf();
  res += ( -120*g[106]*p[10]*p[20]*p[26] ).evalf();
  res += ( -120*g[110]*p[10]*p[20]*p[26] ).evalf();
  res += ( -240*g[147]*p[10]*p[20]*p[26] ).evalf();
  res += ( 120*g[148]*p[10]*p[20]*p[26] ).evalf();
  res += ( -240*g[154]*p[10]*p[20]*p[26] ).evalf();
  res += ( -120*g[155]*p[10]*p[20]*p[26] ).evalf();
  res += ( -240*g[2]*p[10]*p[20]*p[26]*pow(g[0],2) ).evalf();
  res += ( 240*g[0]*p[10]*p[20]*p[26]*pow(g[2],2) ).evalf();
  res += ( -120*g[17]*p[10]*p[20]*p[26]*pow(g[2],2) ).evalf();
  res += ( -120*g[18]*p[10]*p[20]*p[26]*pow(g[2],2) ).evalf();
  res += ( -240*g[2]*g[24]*p[10]*p[20]*p[26] ).evalf();
  res += ( 120*g[17]*g[26]*p[10]*p[20]*p[26] ).evalf();
  res += ( 120*g[18]*g[26]*p[10]*p[20]*p[26] ).evalf();
  res += ( g[3]*p[10]*p[20]*p[26]*numeric(-580,3)*pow(g[0],2) ).evalf();
  res += ( 240*g[0]*g[2]*g[3]*p[10]*p[20]*p[26] ).evalf();
  res += ( -120*g[17]*g[2]*g[3]*p[10]*p[20]*p[26] ).evalf();
  res += ( -120*g[18]*g[2]*g[3]*p[10]*p[20]*p[26] ).evalf();
  res += ( g[24]*g[3]*p[10]*p[20]*p[26]*numeric(-238,3) ).evalf();
  res += ( -120*g[26]*g[3]*p[10]*p[20]*p[26] ).evalf();
  res += ( g[0]*p[10]*p[20]*p[26]*numeric(290,3)*pow(g[3],2) ).evalf();
  res += ( -60*g[17]*p[10]*p[20]*p[26]*pow(g[3],2) ).evalf();
  res += ( p[10]*p[20]*p[26]*numeric(91,9)*pow(g[3],3) ).evalf();
  res += ( 120*g[2]*g[35]*p[10]*p[20]*p[26] ).evalf();
  res += ( 120*g[3]*g[35]*p[10]*p[20]*p[26] ).evalf();
  res += ( 120*g[2]*g[36]*p[10]*p[20]*p[26] ).evalf();
  res += ( 240*g[2]*g[54]*p[10]*p[20]*p[26] ).evalf();
  res += ( 120*g[3]*g[54]*p[10]*p[20]*p[26] ).evalf();
  res += ( 240*g[2]*g[57]*p[10]*p[20]*p[26] ).evalf();
  res += ( 120*g[3]*g[57]*p[10]*p[20]*p[26] ).evalf();
  res += ( g[61]*p[10]*p[20]*p[26]*numeric(136,3) ).evalf();
  res += ( -120*g[62]*p[10]*p[20]*p[26] ).evalf();
  res += ( g[72]*p[10]*p[20]*p[26]*numeric(476,3) ).evalf();
  res += ( g[73]*p[10]*p[20]*p[26]*numeric(-152,3) ).evalf();
  res += ( -240*g[74]*p[10]*p[20]*p[26] ).evalf();
  res += ( -156*g[80]*p[10]*p[20]*p[26] ).evalf();
  res += ( 22*g[81]*p[10]*p[20]*p[26] ).evalf();
  res += ( 120*g[82]*p[10]*p[20]*p[26] ).evalf();
  res += ( -120*g[87]*p[10]*p[20]*p[26] ).evalf();
  res += ( -32*p[1]*p[10]*p[20]*p[26]*pow(g[0],3) ).evalf();
  res += ( 48*g[3]*p[1]*p[10]*p[20]*p[26]*pow(g[0],2) ).evalf();
  res += ( -32*g[24]*g[3]*p[1]*p[10]*p[20]*p[26] ).evalf();
  res += ( -24*g[0]*p[1]*p[10]*p[20]*p[26]*pow(g[3],2) ).evalf();
  res += ( p[1]*p[10]*p[20]*p[26]*numeric(20,3)*pow(g[3],3) ).evalf();
  res += ( 32*g[61]*p[1]*p[10]*p[20]*p[26] ).evalf();
  res += ( 64*g[72]*p[1]*p[10]*p[20]*p[26] ).evalf();
  res += ( 64*g[73]*p[1]*p[10]*p[20]*p[26] ).evalf();
  res += ( 32*g[80]*p[1]*p[10]*p[20]*p[26] ).evalf();
  res += ( p[11]*p[20]*p[26]*numeric(148,9)*pow(g[0],3) ).evalf();
  res += ( g[3]*p[11]*p[20]*p[26]*numeric(-74,3)*pow(g[0],2) ).evalf();
  res += ( g[24]*g[3]*p[11]*p[20]*p[26]*numeric(76,3) ).evalf();
  res += ( g[0]*p[11]*p[20]*p[26]*numeric(37,3)*pow(g[3],2) ).evalf();
  res += ( p[11]*p[20]*p[26]*numeric(-89,18)*pow(g[3],3) ).evalf();
  res += ( g[61]*p[11]*p[20]*p[26]*numeric(104,3) ).evalf();
  res += ( g[72]*p[11]*p[20]*p[26]*numeric(-152,3) ).evalf();
  res += ( g[73]*p[11]*p[20]*p[26]*numeric(32,3) ).evalf();
  res += ( -16*g[80]*p[11]*p[20]*p[26] ).evalf();
  res += ( -12*g[81]*p[11]*p[20]*p[26] ).evalf();
  res += ( -16*p[1]*p[11]*p[20]*p[26]*pow(g[0],3) ).evalf();
  res += ( 24*g[3]*p[1]*p[11]*p[20]*p[26]*pow(g[0],2) ).evalf();
  res += ( -16*g[24]*g[3]*p[1]*p[11]*p[20]*p[26] ).evalf();
  res += ( -12*g[0]*p[1]*p[11]*p[20]*p[26]*pow(g[3],2) ).evalf();
  res += ( p[1]*p[11]*p[20]*p[26]*numeric(10,3)*pow(g[3],3) ).evalf();
  res += ( 16*g[61]*p[1]*p[11]*p[20]*p[26] ).evalf();
  res += ( 32*g[72]*p[1]*p[11]*p[20]*p[26] ).evalf();
  res += ( 32*g[73]*p[1]*p[11]*p[20]*p[26] ).evalf();
  res += ( 16*g[80]*p[1]*p[11]*p[20]*p[26] ).evalf();
  res += ( p[22]*p[26]*numeric(34,3)*pow(g[0],4) ).evalf();
  res += ( g[1]*p[22]*p[26]*numeric(224,3)*pow(g[0],2) ).evalf();
  res += ( 40*g[1]*p[22]*p[26]*pow(g[0],3) ).evalf();
  res += ( g[0]*p[22]*p[26]*numeric(16,3)*pow(g[1],2) ).evalf();
  res += ( 20*p[22]*p[26]*pow(g[0],2)*pow(g[1],2) ).evalf();
  res += ( p[22]*p[26]*numeric(-28,3)*pow(g[1],3) ).evalf();
  res += ( g[0]*p[22]*p[26]*numeric(-16,3)*pow(g[1],3) ).evalf();
  res += ( 8*g[1]*g[100]*p[22]*p[26] ).evalf();
  res += ( 20*g[1]*g[101]*p[22]*p[26] ).evalf();
  res += ( g[102]*p[22]*p[26]*numeric(76,3) ).evalf();
  res += ( 20*g[1]*g[102]*p[22]*p[26] ).evalf();
  res += ( 20*g[1]*g[104]*p[22]*p[26] ).evalf();
  res += ( 8*g[1]*g[105]*p[22]*p[26] ).evalf();
  res += ( 80*g[0]*g[125]*p[22]*p[26] ).evalf();
  res += ( -80*g[0]*g[129]*p[22]*p[26] ).evalf();
  res += ( g[13]*p[22]*p[26]*numeric(-160,3)*pow(g[0],3) ).evalf();
  res += ( -160*g[0]*g[131]*p[22]*p[26] ).evalf();
  res += ( g[133]*p[22]*p[26]*numeric(152,3) ).evalf();
  res += ( -72*g[1]*g[133]*p[22]*p[26] ).evalf();
  res += ( g[134]*p[22]*p[26]*numeric(-76,3) ).evalf();
  res += ( -44*g[1]*g[134]*p[22]*p[26] ).evalf();
  res += ( 8*g[1]*g[136]*p[22]*p[26] ).evalf();
  res += ( 20*g[1]*g[137]*p[22]*p[26] ).evalf();
  res += ( 16*g[1]*g[138]*p[22]*p[26] ).evalf();
  res += ( 40*g[1]*g[139]*p[22]*p[26] ).evalf();
  res += ( g[140]*p[22]*p[26]*numeric(152,3) ).evalf();
  res += ( -72*g[1]*g[140]*p[22]*p[26] ).evalf();
  res += ( g[141]*p[22]*p[26]*numeric(76,3) ).evalf();
  res += ( -12*g[1]*g[141]*p[22]*p[26] ).evalf();
  res += ( 20*g[1]*g[143]*p[22]*p[26] ).evalf();
  res += ( 8*g[1]*g[144]*p[22]*p[26] ).evalf();
  res += ( 40*g[1]*g[145]*p[22]*p[26] ).evalf();
  res += ( 16*g[1]*g[146]*p[22]*p[26] ).evalf();
  res += ( g[15]*p[22]*p[26]*numeric(76,3)*pow(g[1],2) ).evalf();
  res += ( g[15]*p[22]*p[26]*numeric(56,3)*pow(g[1],3) ).evalf();
  res += ( -4*p[22]*p[26]*pow(g[1],2)*pow(g[15],2) ).evalf();
  res += ( g[16]*p[22]*p[26]*numeric(76,3)*pow(g[1],2) ).evalf();
  res += ( g[16]*p[22]*p[26]*numeric(56,3)*pow(g[1],3) ).evalf();
  res += ( -4*p[22]*p[26]*pow(g[1],2)*pow(g[16],2) ).evalf();
  res += ( -72*g[164]*p[22]*p[26] ).evalf();
  res += ( 16*g[165]*p[22]*p[26] ).evalf();
  res += ( -244*g[167]*p[22]*p[26] ).evalf();
  res += ( -8*g[168]*p[22]*p[26] ).evalf();
  res += ( 36*g[171]*p[22]*p[26] ).evalf();
  res += ( 36*g[173]*p[22]*p[26] ).evalf();
  res += ( 36*g[174]*p[22]*p[26] ).evalf();
  res += ( 72*g[178]*p[22]*p[26] ).evalf();
  res += ( -36*g[179]*p[22]*p[26] ).evalf();
  res += ( 72*g[180]*p[22]*p[26] ).evalf();
  res += ( 36*g[181]*p[22]*p[26] ).evalf();
  res += ( 184*g[186]*p[22]*p[26] ).evalf();
  res += ( -76*g[189]*p[22]*p[26] ).evalf();
  res += ( 36*g[193]*p[22]*p[26] ).evalf();
  res += ( 36*g[195]*p[22]*p[26] ).evalf();
  res += ( 36*g[196]*p[22]*p[26] ).evalf();
  res += ( 44*g[199]*p[22]*p[26] ).evalf();
  res += ( 36*g[20]*p[22]*p[26]*pow(g[1],2) ).evalf();
  res += ( 36*g[203]*p[22]*p[26] ).evalf();
  res += ( -44*g[205]*p[22]*p[26] ).evalf();
  res += ( 96*g[208]*p[22]*p[26] ).evalf();
  res += ( 160*g[209]*p[22]*p[26] ).evalf();
  res += ( 36*g[21]*p[22]*p[26]*pow(g[1],2) ).evalf();
  res += ( 36*g[210]*p[22]*p[26] ).evalf();
  res += ( -160*g[216]*p[22]*p[26] ).evalf();
  res += ( 76*g[217]*p[22]*p[26] ).evalf();
  res += ( -20*g[218]*p[22]*p[26] ).evalf();
  res += ( -8*g[219]*p[22]*p[26] ).evalf();
  res += ( -24*g[220]*p[22]*p[26] ).evalf();
  res += ( 20*g[221]*p[22]*p[26] ).evalf();
  res += ( -20*g[222]*p[22]*p[26] ).evalf();
  res += ( -64*g[229]*p[22]*p[26] ).evalf();
  res += ( -320*g[237]*p[22]*p[26] ).evalf();
  res += ( 108*g[238]*p[22]*p[26] ).evalf();
  res += ( g[1]*g[24]*p[22]*p[26]*numeric(152,3) ).evalf();
  res += ( 32*g[24]*p[22]*p[26]*pow(g[1],2) ).evalf();
  res += ( -20*g[240]*p[22]*p[26] ).evalf();
  res += ( -8*g[241]*p[22]*p[26] ).evalf();
  res += ( -8*g[242]*p[22]*p[26] ).evalf();
  res += ( -20*g[243]*p[22]*p[26] ).evalf();
  res += ( 12*g[244]*p[22]*p[26] ).evalf();
  res += ( -28*g[245]*p[22]*p[26] ).evalf();
  res += ( 20*g[246]*p[22]*p[26] ).evalf();
  res += ( -20*g[247]*p[22]*p[26] ).evalf();
  res += ( -20*g[248]*p[22]*p[26] ).evalf();
  res += ( -8*g[249]*p[22]*p[26] ).evalf();
  res += ( 16*g[0]*g[25]*p[22]*p[26] ).evalf();
  res += ( -8*g[25]*p[22]*p[26]*pow(g[0],2) ).evalf();
  res += ( g[15]*g[25]*p[22]*p[26]*numeric(-76,3) ).evalf();
  res += ( 4*g[25]*p[22]*p[26]*pow(g[15],2) ).evalf();
  res += ( g[16]*g[25]*p[22]*p[26]*numeric(-76,3) ).evalf();
  res += ( 4*g[25]*p[22]*p[26]*pow(g[16],2) ).evalf();
  res += ( -36*g[20]*g[25]*p[22]*p[26] ).evalf();
  res += ( -36*g[21]*g[25]*p[22]*p[26] ).evalf();
  res += ( -76*g[24]*g[25]*p[22]*p[26] ).evalf();
  res += ( -640*g[281]*p[22]*p[26] ).evalf();
  res += ( 480*g[282]*p[22]*p[26] ).evalf();
  res += ( 80*g[283]*p[22]*p[26] ).evalf();
  res += ( -160*g[284]*p[22]*p[26] ).evalf();
  res += ( 160*g[285]*p[22]*p[26] ).evalf();
  res += ( -80*g[287]*p[22]*p[26] ).evalf();
  res += ( 80*g[289]*p[22]*p[26] ).evalf();
  res += ( -80*g[29]*p[22]*p[26]*pow(g[0],2) ).evalf();
  res += ( -160*g[0]*g[11]*g[29]*p[22]*p[26] ).evalf();
  res += ( -80*g[29]*p[22]*p[26]*pow(g[11],2) ).evalf();
  res += ( 80*g[24]*g[29]*p[22]*p[26] ).evalf();
  res += ( 160*g[291]*p[22]*p[26] ).evalf();
  res += ( -80*g[293]*p[22]*p[26] ).evalf();
  res += ( 136*g[295]*p[22]*p[26] ).evalf();
  res += ( -4*g[296]*p[22]*p[26] ).evalf();
  res += ( 52*g[297]*p[22]*p[26] ).evalf();
  res += ( -28*g[298]*p[22]*p[26] ).evalf();
  res += ( -20*g[299]*p[22]*p[26] ).evalf();
  res += ( g[3]*p[22]*p[26]*numeric(-68,3)*pow(g[0],3) ).evalf();
  res += ( g[0]*g[1]*g[3]*p[22]*p[26]*numeric(-224,3) ).evalf();
  res += ( -60*g[1]*g[3]*p[22]*p[26]*pow(g[0],2) ).evalf();
  res += ( -28*g[3]*p[22]*p[26]*pow(g[1],2) ).evalf();
  res += ( -56*g[0]*g[3]*p[22]*p[26]*pow(g[1],2) ).evalf();
  res += ( -16*g[3]*p[22]*p[26]*pow(g[1],3) ).evalf();
  res += ( 8*g[100]*g[3]*p[22]*p[26] ).evalf();
  res += ( -4*g[102]*g[3]*p[22]*p[26] ).evalf();
  res += ( -20*g[103]*g[3]*p[22]*p[26] ).evalf();
  res += ( 20*g[104]*g[3]*p[22]*p[26] ).evalf();
  res += ( 80*g[12]*g[3]*p[22]*p[26]*pow(g[0],2) ).evalf();
  res += ( 320*g[124]*g[3]*p[22]*p[26] ).evalf();
  res += ( -80*g[126]*g[3]*p[22]*p[26] ).evalf();
  res += ( 80*g[127]*g[3]*p[22]*p[26] ).evalf();
  res += ( 160*g[13]*g[3]*p[22]*p[26]*pow(g[0],2) ).evalf();
  res += ( 160*g[0]*g[11]*g[13]*g[3]*p[22]*p[26] ).evalf();
  res += ( 80*g[13]*g[3]*p[22]*p[26]*pow(g[11],2) ).evalf();
  res += ( 80*g[131]*g[3]*p[22]*p[26] ).evalf();
  res += ( -68*g[133]*g[3]*p[22]*p[26] ).evalf();
  res += ( -28*g[134]*g[3]*p[22]*p[26] ).evalf();
  res += ( 20*g[135]*g[3]*p[22]*p[26] ).evalf();
  res += ( 8*g[136]*g[3]*p[22]*p[26] ).evalf();
  res += ( 8*g[138]*g[3]*p[22]*p[26] ).evalf();
  res += ( 20*g[139]*g[3]*p[22]*p[26] ).evalf();
  res += ( -68*g[140]*g[3]*p[22]*p[26] ).evalf();
  res += ( -20*g[142]*g[3]*p[22]*p[26] ).evalf();
  res += ( 20*g[143]*g[3]*p[22]*p[26] ).evalf();
  res += ( 20*g[145]*g[3]*p[22]*p[26] ).evalf();
  res += ( 8*g[146]*g[3]*p[22]*p[26] ).evalf();
  res += ( g[1]*g[15]*g[3]*p[22]*p[26]*numeric(76,3) ).evalf();
  res += ( 12*g[15]*g[3]*p[22]*p[26]*pow(g[1],2) ).evalf();
  res += ( -4*g[1]*g[3]*p[22]*p[26]*pow(g[15],2) ).evalf();
  res += ( g[1]*g[16]*g[3]*p[22]*p[26]*numeric(76,3) ).evalf();
  res += ( 12*g[16]*g[3]*p[22]*p[26]*pow(g[1],2) ).evalf();
  res += ( -4*g[1]*g[3]*p[22]*p[26]*pow(g[16],2) ).evalf();
  res += ( 36*g[1]*g[20]*g[3]*p[22]*p[26] ).evalf();
  res += ( 36*g[1]*g[21]*g[3]*p[22]*p[26] ).evalf();
  res += ( 80*g[12]*g[24]*g[3]*p[22]*p[26] ).evalf();
  res += ( -80*g[13]*g[24]*g[3]*p[22]*p[26] ).evalf();
  res += ( g[25]*g[3]*p[22]*p[26]*numeric(52,3) ).evalf();
  res += ( 44*g[0]*g[25]*g[3]*p[22]*p[26] ).evalf();
  res += ( -40*g[15]*g[25]*g[3]*p[22]*p[26] ).evalf();
  res += ( -28*g[16]*g[25]*g[3]*p[22]*p[26] ).evalf();
  res += ( 17*p[22]*p[26]*pow(g[0],2)*pow(g[3],2) ).evalf();
  res += ( 6*g[1]*p[22]*p[26]*pow(g[3],2) ).evalf();
  res += ( 12*g[0]*g[1]*p[22]*p[26]*pow(g[3],2) ).evalf();
  res += ( 8*p[22]*p[26]*pow(g[1],2)*pow(g[3],2) ).evalf();
  res += ( -80*g[0]*g[12]*p[22]*p[26]*pow(g[3],2) ).evalf();
  res += ( -40*g[0]*g[13]*p[22]*p[26]*pow(g[3],2) ).evalf();
  res += ( g[15]*p[22]*p[26]*numeric(38,3)*pow(g[3],2) ).evalf();
  res += ( 2*g[1]*g[15]*p[22]*p[26]*pow(g[3],2) ).evalf();
  res += ( -2*p[22]*p[26]*pow(g[15],2)*pow(g[3],2) ).evalf();
  res += ( -6*g[1]*g[16]*p[22]*p[26]*pow(g[3],2) ).evalf();
  res += ( 18*g[20]*p[22]*p[26]*pow(g[3],2) ).evalf();
  res += ( -10*g[24]*p[22]*p[26]*pow(g[3],2) ).evalf();
  res += ( -6*g[25]*p[22]*p[26]*pow(g[3],2) ).evalf();
  res += ( 16*g[27]*p[22]*p[26]*pow(g[3],2) ).evalf();
  res += ( 80*g[28]*p[22]*p[26]*pow(g[3],2) ).evalf();
  res += ( g[0]*p[22]*p[26]*numeric(26,3)*pow(g[3],3) ).evalf();
  res += ( -2*g[1]*p[22]*p[26]*pow(g[3],3) ).evalf();
  res += ( g[13]*p[22]*p[26]*numeric(-40,3)*pow(g[3],3) ).evalf();
  res += ( 4*g[15]*p[22]*p[26]*pow(g[3],3) ).evalf();
  res += ( p[22]*p[26]*numeric(-5,12)*pow(g[3],4) ).evalf();
  res += ( 80*g[30]*p[22]*p[26]*pow(g[0],2) ).evalf();
  res += ( 160*g[0]*g[11]*g[30]*p[22]*p[26] ).evalf();
  res += ( 80*g[30]*p[22]*p[26]*pow(g[11],2) ).evalf();
  res += ( -80*g[24]*g[30]*p[22]*p[26] ).evalf();
  res += ( -8*g[300]*p[22]*p[26] ).evalf();
  res += ( -8*g[301]*p[22]*p[26] ).evalf();
  res += ( -20*g[302]*p[22]*p[26] ).evalf();
  res += ( 40*g[303]*p[22]*p[26] ).evalf();
  res += ( -16*g[304]*p[22]*p[26] ).evalf();
  res += ( 8*g[305]*p[22]*p[26] ).evalf();
  res += ( -40*g[306]*p[22]*p[26] ).evalf();
  res += ( -20*g[307]*p[22]*p[26] ).evalf();
  res += ( 136*g[308]*p[22]*p[26] ).evalf();
  res += ( 4*g[309]*p[22]*p[26] ).evalf();
  res += ( 4*g[310]*p[22]*p[26] ).evalf();
  res += ( -32*g[311]*p[22]*p[26] ).evalf();
  res += ( 20*g[312]*p[22]*p[26] ).evalf();
  res += ( -20*g[313]*p[22]*p[26] ).evalf();
  res += ( -20*g[314]*p[22]*p[26] ).evalf();
  res += ( -8*g[315]*p[22]*p[26] ).evalf();
  res += ( -40*g[316]*p[22]*p[26] ).evalf();
  res += ( -40*g[317]*p[22]*p[26] ).evalf();
  res += ( 20*g[318]*p[22]*p[26] ).evalf();
  res += ( -16*g[319]*p[22]*p[26] ).evalf();
  res += ( -80*g[13]*g[3]*g[32]*p[22]*p[26] ).evalf();
  res += ( -8*g[320]*p[22]*p[26] ).evalf();
  res += ( g[1]*g[33]*p[22]*p[26]*numeric(-76,3) ).evalf();
  res += ( 8*g[33]*p[22]*p[26]*pow(g[1],2) ).evalf();
  res += ( 20*g[25]*g[33]*p[22]*p[26] ).evalf();
  res += ( g[3]*g[33]*p[22]*p[26]*numeric(-76,3) ).evalf();
  res += ( 16*g[1]*g[3]*g[33]*p[22]*p[26] ).evalf();
  res += ( -2*g[33]*p[22]*p[26]*pow(g[3],2) ).evalf();
  res += ( g[1]*g[34]*p[22]*p[26]*numeric(-76,3) ).evalf();
  res += ( -40*g[34]*p[22]*p[26]*pow(g[1],2) ).evalf();
  res += ( 56*g[25]*g[34]*p[22]*p[26] ).evalf();
  res += ( -16*g[1]*g[3]*g[34]*p[22]*p[26] ).evalf();
  res += ( -80*g[12]*g[4]*p[22]*p[26]*pow(g[0],2) ).evalf();
  res += ( 80*g[13]*g[4]*p[22]*p[26]*pow(g[0],2) ).evalf();
  res += ( -80*g[12]*g[24]*g[4]*p[22]*p[26] ).evalf();
  res += ( 80*g[13]*g[24]*g[4]*p[22]*p[26] ).evalf();
  res += ( 80*g[0]*g[12]*g[3]*g[4]*p[22]*p[26] ).evalf();
  res += ( -80*g[0]*g[13]*g[3]*g[4]*p[22]*p[26] ).evalf();
  res += ( -80*g[42]*p[22]*p[26]*pow(g[3],2) ).evalf();
  res += ( -80*g[29]*g[43]*p[22]*p[26] ).evalf();
  res += ( 80*g[13]*g[3]*g[43]*p[22]*p[26] ).evalf();
  res += ( 80*g[30]*g[43]*p[22]*p[26] ).evalf();
  res += ( 80*g[46]*p[22]*p[26]*pow(g[0],2) ).evalf();
  res += ( -80*g[24]*g[46]*p[22]*p[26] ).evalf();
  res += ( -80*g[0]*g[3]*g[46]*p[22]*p[26] ).evalf();
  res += ( 40*g[46]*p[22]*p[26]*pow(g[3],2) ).evalf();
  res += ( g[1]*g[48]*p[22]*p[26]*numeric(-152,3) ).evalf();
  res += ( 4*g[48]*p[22]*p[26]*pow(g[1],2) ).evalf();
  res += ( 40*g[25]*g[48]*p[22]*p[26] ).evalf();
  res += ( g[3]*g[48]*p[22]*p[26]*numeric(-76,3) ).evalf();
  res += ( 36*g[1]*g[3]*g[48]*p[22]*p[26] ).evalf();
  res += ( 18*g[48]*p[22]*p[26]*pow(g[3],2) ).evalf();
  res += ( -10*g[49]*p[22]*p[26]*pow(g[3],2) ).evalf();
  res += ( -20*g[50]*p[22]*p[26]*pow(g[1],2) ).evalf();
  res += ( 20*g[25]*g[50]*p[22]*p[26] ).evalf();
  res += ( -20*g[1]*g[3]*g[50]*p[22]*p[26] ).evalf();
  res += ( g[1]*g[51]*p[22]*p[26]*numeric(-152,3) ).evalf();
  res += ( 4*g[51]*p[22]*p[26]*pow(g[1],2) ).evalf();
  res += ( 40*g[25]*g[51]*p[22]*p[26] ).evalf();
  res += ( g[3]*g[51]*p[22]*p[26]*numeric(-76,3) ).evalf();
  res += ( 36*g[1]*g[3]*g[51]*p[22]*p[26] ).evalf();
  res += ( 16*g[51]*p[22]*p[26]*pow(g[3],2) ).evalf();
  res += ( 10*g[52]*p[22]*p[26]*pow(g[3],2) ).evalf();
  res += ( -20*g[53]*p[22]*p[26]*pow(g[1],2) ).evalf();
  res += ( 20*g[25]*g[53]*p[22]*p[26] ).evalf();
  res += ( -20*g[1]*g[3]*g[53]*p[22]*p[26] ).evalf();
  res += ( -10*g[53]*p[22]*p[26]*pow(g[3],2) ).evalf();
  res += ( 72*g[1]*g[60]*p[22]*p[26] ).evalf();
  res += ( 36*g[3]*g[60]*p[22]*p[26] ).evalf();
  res += ( 152*g[0]*g[61]*p[22]*p[26] ).evalf();
  res += ( -100*g[15]*g[61]*p[22]*p[26] ).evalf();
  res += ( -100*g[16]*g[61]*p[22]*p[26] ).evalf();
  res += ( 24*g[3]*g[61]*p[22]*p[26] ).evalf();
  res += ( -36*g[1]*g[64]*p[22]*p[26] ).evalf();
  res += ( -36*g[3]*g[64]*p[22]*p[26] ).evalf();
  res += ( -36*g[1]*g[65]*p[22]*p[26] ).evalf();
  res += ( -72*g[1]*g[68]*p[22]*p[26] ).evalf();
  res += ( -36*g[3]*g[68]*p[22]*p[26] ).evalf();
  res += ( -72*g[1]*g[69]*p[22]*p[26] ).evalf();
  res += ( -36*g[3]*g[69]*p[22]*p[26] ).evalf();
  res += ( g[7]*p[22]*p[26]*numeric(-80,3)*pow(g[3],3) ).evalf();
  res += ( 72*g[1]*g[72]*p[22]*p[26] ).evalf();
  res += ( -92*g[3]*g[72]*p[22]*p[26] ).evalf();
  res += ( 56*g[0]*g[73]*p[22]*p[26] ).evalf();
  res += ( -128*g[15]*g[73]*p[22]*p[26] ).evalf();
  res += ( -104*g[16]*g[73]*p[22]*p[26] ).evalf();
  res += ( 40*g[3]*g[73]*p[22]*p[26] ).evalf();
  res += ( -36*g[1]*g[76]*p[22]*p[26] ).evalf();
  res += ( -36*g[3]*g[76]*p[22]*p[26] ).evalf();
  res += ( -36*g[1]*g[77]*p[22]*p[26] ).evalf();
  res += ( 160*g[3]*g[8]*p[22]*p[26]*pow(g[0],2) ).evalf();
  res += ( 160*g[0]*g[11]*g[3]*g[8]*p[22]*p[26] ).evalf();
  res += ( 80*g[3]*g[8]*p[22]*p[26]*pow(g[11],2) ).evalf();
  res += ( -80*g[0]*g[8]*p[22]*p[26]*pow(g[3],2) ).evalf();
  res += ( 80*g[3]*g[43]*g[8]*p[22]*p[26] ).evalf();
  res += ( 240*g[13]*g[80]*p[22]*p[26] ).evalf();
  res += ( 24*g[3]*g[80]*p[22]*p[26] ).evalf();
  res += ( -44*g[0]*g[81]*p[22]*p[26] ).evalf();
  res += ( 80*g[15]*g[81]*p[22]*p[26] ).evalf();
  res += ( 68*g[16]*g[81]*p[22]*p[26] ).evalf();
  res += ( -28*g[3]*g[81]*p[22]*p[26] ).evalf();
  res += ( -64*g[3]*g[83]*p[22]*p[26] ).evalf();
  res += ( -160*g[3]*g[84]*p[22]*p[26] ).evalf();
  res += ( g[85]*p[22]*p[26]*numeric(76,3) ).evalf();
  res += ( -36*g[1]*g[85]*p[22]*p[26] ).evalf();
  res += ( -16*g[3]*g[85]*p[22]*p[26] ).evalf();
  res += ( 44*g[1]*g[86]*p[22]*p[26] ).evalf();
  res += ( -160*g[4]*g[9]*p[22]*p[26]*pow(g[0],2) ).evalf();
  res += ( -160*g[0]*g[11]*g[4]*g[9]*p[22]*p[26] ).evalf();
  res += ( -80*g[4]*g[9]*p[22]*p[26]*pow(g[11],2) ).evalf();
  res += ( 80*g[0]*g[3]*g[4]*g[9]*p[22]*p[26] ).evalf();
  res += ( -80*g[4]*g[43]*g[9]*p[22]*p[26] ).evalf();
  res += ( 160*g[3]*g[95]*p[22]*p[26] ).evalf();
  res += ( 80*g[13]*g[96]*p[22]*p[26] ).evalf();
  res += ( -160*g[13]*g[97]*p[22]*p[26] ).evalf();
  res += ( g[98]*p[22]*p[26]*numeric(76,3) ).evalf();
  res += ( -76*g[1]*g[98]*p[22]*p[26] ).evalf();
  res += ( -56*g[3]*g[98]*p[22]*p[26] ).evalf();
  res += ( 20*g[3]*g[99]*p[22]*p[26] ).evalf();
  res += ( 12*g[1]*g[101]*p[0]*p[22]*p[26] ).evalf();
  res += ( g[102]*p[0]*p[22]*p[26]*numeric(14,3) ).evalf();
  res += ( -44*g[1]*g[102]*p[0]*p[22]*p[26] ).evalf();
  res += ( -12*g[1]*g[104]*p[0]*p[22]*p[26] ).evalf();
  res += ( g[114]*p[0]*p[22]*p[26]*numeric(-40,3) ).evalf();
  res += ( 16*g[1]*g[114]*p[0]*p[22]*p[26] ).evalf();
  res += ( 24*g[1]*g[116]*p[0]*p[22]*p[26] ).evalf();
  res += ( -24*g[1]*g[117]*p[0]*p[22]*p[26] ).evalf();
  res += ( 48*g[1]*g[120]*p[0]*p[22]*p[26] ).evalf();
  res += ( -48*g[1]*g[121]*p[0]*p[22]*p[26] ).evalf();
  res += ( g[133]*p[0]*p[22]*p[26]*numeric(-28,3) ).evalf();
  res += ( -24*g[1]*g[133]*p[0]*p[22]*p[26] ).evalf();
  res += ( g[134]*p[0]*p[22]*p[26]*numeric(14,3) ).evalf();
  res += ( -20*g[1]*g[134]*p[0]*p[22]*p[26] ).evalf();
  res += ( 12*g[1]*g[137]*p[0]*p[22]*p[26] ).evalf();
  res += ( 24*g[1]*g[139]*p[0]*p[22]*p[26] ).evalf();
  res += ( g[140]*p[0]*p[22]*p[26]*numeric(28,3) ).evalf();
  res += ( 24*g[1]*g[140]*p[0]*p[22]*p[26] ).evalf();
  res += ( g[141]*p[0]*p[22]*p[26]*numeric(14,3) ).evalf();
  res += ( 4*g[1]*g[141]*p[0]*p[22]*p[26] ).evalf();
  res += ( -12*g[1]*g[143]*p[0]*p[22]*p[26] ).evalf();
  res += ( -24*g[1]*g[145]*p[0]*p[22]*p[26] ).evalf();
  res += ( g[15]*p[0]*p[22]*p[26]*numeric(-14,3)*pow(g[1],2) ).evalf();
  res += ( g[16]*p[0]*p[22]*p[26]*numeric(14,3)*pow(g[1],2) ).evalf();
  res += ( 24*g[161]*p[0]*p[22]*p[26] ).evalf();
  res += ( -96*g[164]*p[0]*p[22]*p[26] ).evalf();
  res += ( -16*g[165]*p[0]*p[22]*p[26] ).evalf();
  res += ( -28*g[167]*p[0]*p[22]*p[26] ).evalf();
  res += ( 8*g[168]*p[0]*p[22]*p[26] ).evalf();
  res += ( 64*g[170]*p[0]*p[22]*p[26] ).evalf();
  res += ( -20*g[171]*p[0]*p[22]*p[26] ).evalf();
  res += ( -20*g[173]*p[0]*p[22]*p[26] ).evalf();
  res += ( 20*g[174]*p[0]*p[22]*p[26] ).evalf();
  res += ( -128*g[177]*p[0]*p[22]*p[26] ).evalf();
  res += ( -40*g[178]*p[0]*p[22]*p[26] ).evalf();
  res += ( 20*g[179]*p[0]*p[22]*p[26] ).evalf();
  res += ( 40*g[180]*p[0]*p[22]*p[26] ).evalf();
  res += ( 20*g[181]*p[0]*p[22]*p[26] ).evalf();
  res += ( -48*g[186]*p[0]*p[22]*p[26] ).evalf();
  res += ( -28*g[189]*p[0]*p[22]*p[26] ).evalf();
  res += ( 60*g[190]*p[0]*p[22]*p[26] ).evalf();
  res += ( 64*g[192]*p[0]*p[22]*p[26] ).evalf();
  res += ( -20*g[193]*p[0]*p[22]*p[26] ).evalf();
  res += ( -20*g[195]*p[0]*p[22]*p[26] ).evalf();
  res += ( 20*g[196]*p[0]*p[22]*p[26] ).evalf();
  res += ( 12*g[199]*p[0]*p[22]*p[26] ).evalf();
  res += ( -20*g[20]*p[0]*p[22]*p[26]*pow(g[1],2) ).evalf();
  res += ( 56*g[200]*p[0]*p[22]*p[26] ).evalf();
  res += ( 64*g[202]*p[0]*p[22]*p[26] ).evalf();
  res += ( -20*g[203]*p[0]*p[22]*p[26] ).evalf();
  res += ( 44*g[205]*p[0]*p[22]*p[26] ).evalf();
  res += ( -52*g[206]*p[0]*p[22]*p[26] ).evalf();
  res += ( 20*g[21]*p[0]*p[22]*p[26]*pow(g[1],2) ).evalf();
  res += ( 136*g[210]*p[0]*p[22]*p[26] ).evalf();
  res += ( 64*g[212]*p[0]*p[22]*p[26] ).evalf();
  res += ( 32*g[213]*p[0]*p[22]*p[26] ).evalf();
  res += ( -24*g[214]*p[0]*p[22]*p[26] ).evalf();
  res += ( 116*g[217]*p[0]*p[22]*p[26] ).evalf();
  res += ( -12*g[218]*p[0]*p[22]*p[26] ).evalf();
  res += ( 40*g[220]*p[0]*p[22]*p[26] ).evalf();
  res += ( -12*g[221]*p[0]*p[22]*p[26] ).evalf();
  res += ( 12*g[222]*p[0]*p[22]*p[26] ).evalf();
  res += ( -8*g[229]*p[0]*p[22]*p[26] ).evalf();
  res += ( 32*g[230]*p[0]*p[22]*p[26] ).evalf();
  res += ( -24*g[231]*p[0]*p[22]*p[26] ).evalf();
  res += ( -24*g[233]*p[0]*p[22]*p[26] ).evalf();
  res += ( 24*g[234]*p[0]*p[22]*p[26] ).evalf();
  res += ( 132*g[238]*p[0]*p[22]*p[26] ).evalf();
  res += ( -36*g[239]*p[0]*p[22]*p[26] ).evalf();
  res += ( -8*g[1]*g[24]*p[0]*p[22]*p[26] ).evalf();
  res += ( -80*g[24]*p[0]*p[22]*p[26]*pow(g[1],2) ).evalf();
  res += ( -12*g[240]*p[0]*p[22]*p[26] ).evalf();
  res += ( -12*g[243]*p[0]*p[22]*p[26] ).evalf();
  res += ( 44*g[244]*p[0]*p[22]*p[26] ).evalf();
  res += ( 40*g[245]*p[0]*p[22]*p[26] ).evalf();
  res += ( -12*g[246]*p[0]*p[22]*p[26] ).evalf();
  res += ( 12*g[247]*p[0]*p[22]*p[26] ).evalf();
  res += ( 12*g[248]*p[0]*p[22]*p[26] ).evalf();
  res += ( g[15]*g[25]*p[0]*p[22]*p[26]*numeric(14,3) ).evalf();
  res += ( g[16]*g[25]*p[0]*p[22]*p[26]*numeric(-14,3) ).evalf();
  res += ( 20*g[20]*g[25]*p[0]*p[22]*p[26] ).evalf();
  res += ( -20*g[21]*g[25]*p[0]*p[22]*p[26] ).evalf();
  res += ( 28*g[24]*g[25]*p[0]*p[22]*p[26] ).evalf();
  res += ( -128*g[262]*p[0]*p[22]*p[26] ).evalf();
  res += ( -288*g[263]*p[0]*p[22]*p[26] ).evalf();
  res += ( -8*g[264]*p[0]*p[22]*p[26] ).evalf();
  res += ( 32*g[265]*p[0]*p[22]*p[26] ).evalf();
  res += ( -24*g[266]*p[0]*p[22]*p[26] ).evalf();
  res += ( -24*g[268]*p[0]*p[22]*p[26] ).evalf();
  res += ( 24*g[269]*p[0]*p[22]*p[26] ).evalf();
  res += ( -24*g[25]*g[27]*p[0]*p[22]*p[26] ).evalf();
  res += ( -64*g[272]*p[0]*p[22]*p[26] ).evalf();
  res += ( -48*g[273]*p[0]*p[22]*p[26] ).evalf();
  res += ( 24*g[274]*p[0]*p[22]*p[26] ).evalf();
  res += ( 48*g[275]*p[0]*p[22]*p[26] ).evalf();
  res += ( 24*g[276]*p[0]*p[22]*p[26] ).evalf();
  res += ( 24*g[295]*p[0]*p[22]*p[26] ).evalf();
  res += ( 20*g[296]*p[0]*p[22]*p[26] ).evalf();
  res += ( 68*g[297]*p[0]*p[22]*p[26] ).evalf();
  res += ( -36*g[298]*p[0]*p[22]*p[26] ).evalf();
  res += ( -12*g[299]*p[0]*p[22]*p[26] ).evalf();
  res += ( -12*g[102]*g[3]*p[0]*p[22]*p[26] ).evalf();
  res += ( 12*g[103]*g[3]*p[0]*p[22]*p[26] ).evalf();
  res += ( -12*g[104]*g[3]*p[0]*p[22]*p[26] ).evalf();
  res += ( 80*g[114]*g[3]*p[0]*p[22]*p[26] ).evalf();
  res += ( -32*g[115]*g[3]*p[0]*p[22]*p[26] ).evalf();
  res += ( 24*g[116]*g[3]*p[0]*p[22]*p[26] ).evalf();
  res += ( 24*g[120]*g[3]*p[0]*p[22]*p[26] ).evalf();
  res += ( -24*g[121]*g[3]*p[0]*p[22]*p[26] ).evalf();
  res += ( -12*g[133]*g[3]*p[0]*p[22]*p[26] ).evalf();
  res += ( -24*g[134]*g[3]*p[0]*p[22]*p[26] ).evalf();
  res += ( 12*g[135]*g[3]*p[0]*p[22]*p[26] ).evalf();
  res += ( 12*g[139]*g[3]*p[0]*p[22]*p[26] ).evalf();
  res += ( 12*g[140]*g[3]*p[0]*p[22]*p[26] ).evalf();
  res += ( -12*g[141]*g[3]*p[0]*p[22]*p[26] ).evalf();
  res += ( 12*g[142]*g[3]*p[0]*p[22]*p[26] ).evalf();
  res += ( -12*g[143]*g[3]*p[0]*p[22]*p[26] ).evalf();
  res += ( -12*g[145]*g[3]*p[0]*p[22]*p[26] ).evalf();
  res += ( g[1]*g[15]*g[3]*p[0]*p[22]*p[26]*numeric(-14,3) ).evalf();
  res += ( g[1]*g[16]*g[3]*p[0]*p[22]*p[26]*numeric(14,3) ).evalf();
  res += ( -20*g[1]*g[20]*g[3]*p[0]*p[22]*p[26] ).evalf();
  res += ( 20*g[1]*g[21]*g[3]*p[0]*p[22]*p[26] ).evalf();
  res += ( g[24]*g[3]*p[0]*p[22]*p[26]*numeric(-68,3) ).evalf();
  res += ( -80*g[1]*g[24]*g[3]*p[0]*p[22]*p[26] ).evalf();
  res += ( g[25]*g[3]*p[0]*p[22]*p[26]*numeric(14,3) ).evalf();
  res += ( 20*g[0]*g[25]*g[3]*p[0]*p[22]*p[26] ).evalf();
  res += ( -36*g[15]*g[25]*g[3]*p[0]*p[22]*p[26] ).evalf();
  res += ( 24*g[16]*g[25]*g[3]*p[0]*p[22]*p[26] ).evalf();
  res += ( g[27]*g[3]*p[0]*p[22]*p[26]*numeric(-20,3) ).evalf();
  res += ( 8*g[1]*g[27]*g[3]*p[0]*p[22]*p[26] ).evalf();
  res += ( g[0]*p[0]*p[22]*p[26]*numeric(-29,3)*pow(g[3],2) ).evalf();
  res += ( -3*p[0]*p[22]*p[26]*pow(g[0],2)*pow(g[3],2) ).evalf();
  res += ( 2*g[1]*p[0]*p[22]*p[26]*pow(g[3],2) ).evalf();
  res += ( -8*g[0]*g[1]*p[0]*p[22]*p[26]*pow(g[3],2) ).evalf();
  res += ( -2*p[0]*p[22]*p[26]*pow(g[1],2)*pow(g[3],2) ).evalf();
  res += ( g[15]*p[0]*p[22]*p[26]*numeric(-7,3)*pow(g[3],2) ).evalf();
  res += ( 2*g[1]*g[15]*p[0]*p[22]*p[26]*pow(g[3],2) ).evalf();
  res += ( 2*g[1]*g[16]*p[0]*p[22]*p[26]*pow(g[3],2) ).evalf();
  res += ( 32*g[19]*p[0]*p[22]*p[26]*pow(g[3],2) ).evalf();
  res += ( -10*g[20]*p[0]*p[22]*p[26]*pow(g[3],2) ).evalf();
  res += ( 6*g[24]*p[0]*p[22]*p[26]*pow(g[3],2) ).evalf();
  res += ( 2*g[25]*p[0]*p[22]*p[26]*pow(g[3],2) ).evalf();
  res += ( 36*g[27]*p[0]*p[22]*p[26]*pow(g[3],2) ).evalf();
  res += ( p[0]*p[22]*p[26]*numeric(89,18)*pow(g[3],3) ).evalf();
  res += ( g[0]*p[0]*p[22]*p[26]*numeric(-20,3)*pow(g[3],3) ).evalf();
  res += ( 2*g[1]*p[0]*p[22]*p[26]*pow(g[3],3) ).evalf();
  res += ( g[15]*p[0]*p[22]*p[26]*numeric(22,3)*pow(g[3],3) ).evalf();
  res += ( p[0]*p[22]*p[26]*numeric(5,12)*pow(g[3],4) ).evalf();
  res += ( -12*g[302]*p[0]*p[22]*p[26] ).evalf();
  res += ( 24*g[303]*p[0]*p[22]*p[26] ).evalf();
  res += ( -24*g[306]*p[0]*p[22]*p[26] ).evalf();
  res += ( -12*g[307]*p[0]*p[22]*p[26] ).evalf();
  res += ( -24*g[308]*p[0]*p[22]*p[26] ).evalf();
  res += ( 20*g[309]*p[0]*p[22]*p[26] ).evalf();
  res += ( 44*g[310]*p[0]*p[22]*p[26] ).evalf();
  res += ( 40*g[311]*p[0]*p[22]*p[26] ).evalf();
  res += ( -12*g[312]*p[0]*p[22]*p[26] ).evalf();
  res += ( 12*g[313]*p[0]*p[22]*p[26] ).evalf();
  res += ( 12*g[314]*p[0]*p[22]*p[26] ).evalf();
  res += ( 24*g[316]*p[0]*p[22]*p[26] ).evalf();
  res += ( 24*g[317]*p[0]*p[22]*p[26] ).evalf();
  res += ( -12*g[318]*p[0]*p[22]*p[26] ).evalf();
  res += ( g[1]*g[33]*p[0]*p[22]*p[26]*numeric(14,3) ).evalf();
  res += ( 60*g[33]*p[0]*p[22]*p[26]*pow(g[1],2) ).evalf();
  res += ( -24*g[25]*g[33]*p[0]*p[22]*p[26] ).evalf();
  res += ( g[3]*g[33]*p[0]*p[22]*p[26]*numeric(14,3) ).evalf();
  res += ( 56*g[1]*g[3]*g[33]*p[0]*p[22]*p[26] ).evalf();
  res += ( 8*g[33]*p[0]*p[22]*p[26]*pow(g[3],2) ).evalf();
  res += ( g[1]*g[34]*p[0]*p[22]*p[26]*numeric(-14,3) ).evalf();
  res += ( 28*g[34]*p[0]*p[22]*p[26]*pow(g[1],2) ).evalf();
  res += ( -52*g[25]*g[34]*p[0]*p[22]*p[26] ).evalf();
  res += ( 24*g[1]*g[3]*g[34]*p[0]*p[22]*p[26] ).evalf();
  res += ( 32*g[37]*p[0]*p[22]*p[26]*pow(g[3],2) ).evalf();
  res += ( -24*g[38]*p[0]*p[22]*p[26]*pow(g[1],2) ).evalf();
  res += ( 24*g[25]*g[38]*p[0]*p[22]*p[26] ).evalf();
  res += ( -24*g[1]*g[3]*g[38]*p[0]*p[22]*p[26] ).evalf();
  res += ( -12*g[38]*p[0]*p[22]*p[26]*pow(g[3],2) ).evalf();
  res += ( 24*g[39]*p[0]*p[22]*p[26]*pow(g[1],2) ).evalf();
  res += ( -24*g[25]*g[39]*p[0]*p[22]*p[26] ).evalf();
  res += ( 24*g[1]*g[3]*g[39]*p[0]*p[22]*p[26] ).evalf();
  res += ( g[1]*g[48]*p[0]*p[22]*p[26]*numeric(28,3) ).evalf();
  res += ( 12*g[48]*p[0]*p[22]*p[26]*pow(g[1],2) ).evalf();
  res += ( 48*g[25]*g[48]*p[0]*p[22]*p[26] ).evalf();
  res += ( g[3]*g[48]*p[0]*p[22]*p[26]*numeric(14,3) ).evalf();
  res += ( 12*g[1]*g[3]*g[48]*p[0]*p[22]*p[26] ).evalf();
  res += ( -2*g[48]*p[0]*p[22]*p[26]*pow(g[3],2) ).evalf();
  res += ( -6*g[49]*p[0]*p[22]*p[26]*pow(g[3],2) ).evalf();
  res += ( -12*g[50]*p[0]*p[22]*p[26]*pow(g[1],2) ).evalf();
  res += ( 12*g[25]*g[50]*p[0]*p[22]*p[26] ).evalf();
  res += ( -12*g[1]*g[3]*g[50]*p[0]*p[22]*p[26] ).evalf();
  res += ( g[1]*g[51]*p[0]*p[22]*p[26]*numeric(-28,3) ).evalf();
  res += ( -12*g[51]*p[0]*p[22]*p[26]*pow(g[1],2) ).evalf();
  res += ( -48*g[25]*g[51]*p[0]*p[22]*p[26] ).evalf();
  res += ( g[3]*g[51]*p[0]*p[22]*p[26]*numeric(-14,3) ).evalf();
  res += ( -12*g[1]*g[3]*g[51]*p[0]*p[22]*p[26] ).evalf();
  res += ( -8*g[51]*p[0]*p[22]*p[26]*pow(g[3],2) ).evalf();
  res += ( -6*g[52]*p[0]*p[22]*p[26]*pow(g[3],2) ).evalf();
  res += ( 12*g[53]*p[0]*p[22]*p[26]*pow(g[1],2) ).evalf();
  res += ( -12*g[25]*g[53]*p[0]*p[22]*p[26] ).evalf();
  res += ( 12*g[1]*g[3]*g[53]*p[0]*p[22]*p[26] ).evalf();
  res += ( 6*g[53]*p[0]*p[22]*p[26]*pow(g[3],2) ).evalf();
  res += ( 24*g[25]*g[3]*g[6]*p[0]*p[22]*p[26] ).evalf();
  res += ( g[6]*p[0]*p[22]*p[26]*numeric(10,3)*pow(g[3],2) ).evalf();
  res += ( -4*g[1]*g[6]*p[0]*p[22]*p[26]*pow(g[3],2) ).evalf();
  res += ( -18*g[6]*p[0]*p[22]*p[26]*pow(g[3],3) ).evalf();
  res += ( 8*p[0]*p[22]*p[26]*pow(g[3],2)*pow(g[6],2) ).evalf();
  res += ( g[60]*p[0]*p[22]*p[26]*numeric(116,3) ).evalf();
  res += ( 32*g[1]*g[60]*p[0]*p[22]*p[26] ).evalf();
  res += ( 60*g[3]*g[60]*p[0]*p[22]*p[26] ).evalf();
  res += ( -60*g[15]*g[61]*p[0]*p[22]*p[26] ).evalf();
  res += ( 60*g[16]*g[61]*p[0]*p[22]*p[26] ).evalf();
  res += ( -8*g[3]*g[61]*p[0]*p[22]*p[26] ).evalf();
  res += ( -64*g[3]*g[63]*p[0]*p[22]*p[26] ).evalf();
  res += ( 20*g[1]*g[64]*p[0]*p[22]*p[26] ).evalf();
  res += ( 20*g[3]*g[64]*p[0]*p[22]*p[26] ).evalf();
  res += ( -20*g[1]*g[65]*p[0]*p[22]*p[26] ).evalf();
  res += ( 40*g[1]*g[68]*p[0]*p[22]*p[26] ).evalf();
  res += ( 20*g[3]*g[68]*p[0]*p[22]*p[26] ).evalf();
  res += ( -40*g[1]*g[69]*p[0]*p[22]*p[26] ).evalf();
  res += ( -20*g[3]*g[69]*p[0]*p[22]*p[26] ).evalf();
  res += ( 84*g[72]*p[0]*p[22]*p[26] ).evalf();
  res += ( 192*g[1]*g[72]*p[0]*p[22]*p[26] ).evalf();
  res += ( 36*g[3]*g[72]*p[0]*p[22]*p[26] ).evalf();
  res += ( g[73]*p[0]*p[22]*p[26]*numeric(28,3) ).evalf();
  res += ( 40*g[0]*g[73]*p[0]*p[22]*p[26] ).evalf();
  res += ( -80*g[15]*g[73]*p[0]*p[22]*p[26] ).evalf();
  res += ( 56*g[16]*g[73]*p[0]*p[22]*p[26] ).evalf();
  res += ( 48*g[6]*g[73]*p[0]*p[22]*p[26] ).evalf();
  res += ( -64*g[3]*g[75]*p[0]*p[22]*p[26] ).evalf();
  res += ( 20*g[1]*g[76]*p[0]*p[22]*p[26] ).evalf();
  res += ( 20*g[3]*g[76]*p[0]*p[22]*p[26] ).evalf();
  res += ( -20*g[1]*g[77]*p[0]*p[22]*p[26] ).evalf();
  res += ( g[80]*p[0]*p[22]*p[26]*numeric(16,3) ).evalf();
  res += ( 152*g[1]*g[80]*p[0]*p[22]*p[26] ).evalf();
  res += ( -20*g[3]*g[80]*p[0]*p[22]*p[26] ).evalf();
  res += ( g[81]*p[0]*p[22]*p[26]*numeric(-14,3) ).evalf();
  res += ( -20*g[0]*g[81]*p[0]*p[22]*p[26] ).evalf();
  res += ( 64*g[15]*g[81]*p[0]*p[22]*p[26] ).evalf();
  res += ( -52*g[16]*g[81]*p[0]*p[22]*p[26] ).evalf();
  res += ( 24*g[3]*g[81]*p[0]*p[22]*p[26] ).evalf();
  res += ( -24*g[6]*g[81]*p[0]*p[22]*p[26] ).evalf();
  res += ( g[83]*p[0]*p[22]*p[26]*numeric(20,3) ).evalf();
  res += ( -8*g[1]*g[83]*p[0]*p[22]*p[26] ).evalf();
  res += ( -36*g[3]*g[83]*p[0]*p[22]*p[26] ).evalf();
  res += ( g[85]*p[0]*p[22]*p[26]*numeric(-14,3) ).evalf();
  res += ( -116*g[1]*g[85]*p[0]*p[22]*p[26] ).evalf();
  res += ( -76*g[3]*g[85]*p[0]*p[22]*p[26] ).evalf();
  res += ( -52*g[1]*g[86]*p[0]*p[22]*p[26] ).evalf();
  res += ( -64*g[3]*g[89]*p[0]*p[22]*p[26] ).evalf();
  res += ( -32*g[3]*g[90]*p[0]*p[22]*p[26] ).evalf();
  res += ( 24*g[1]*g[91]*p[0]*p[22]*p[26] ).evalf();
  res += ( 24*g[3]*g[91]*p[0]*p[22]*p[26] ).evalf();
  res += ( -24*g[1]*g[92]*p[0]*p[22]*p[26] ).evalf();
  res += ( g[98]*p[0]*p[22]*p[26]*numeric(-14,3) ).evalf();
  res += ( -132*g[1]*g[98]*p[0]*p[22]*p[26] ).evalf();
  res += ( -56*g[3]*g[98]*p[0]*p[22]*p[26] ).evalf();
  res += ( 12*g[3]*g[99]*p[0]*p[22]*p[26] ).evalf();
  res += ( -80*g[1]*p[1]*p[22]*p[26]*pow(g[0],2) ).evalf();
  res += ( -48*g[0]*p[1]*p[22]*p[26]*pow(g[1],2) ).evalf();
  res += ( -16*p[1]*p[22]*p[26]*pow(g[1],3) ).evalf();
  res += ( -16*g[102]*p[1]*p[22]*p[26] ).evalf();
  res += ( -32*g[133]*p[1]*p[22]*p[26] ).evalf();
  res += ( 16*g[134]*p[1]*p[22]*p[26] ).evalf();
  res += ( -32*g[140]*p[1]*p[22]*p[26] ).evalf();
  res += ( -16*g[141]*p[1]*p[22]*p[26] ).evalf();
  res += ( -16*g[15]*p[1]*p[22]*p[26]*pow(g[1],2) ).evalf();
  res += ( -16*g[16]*p[1]*p[22]*p[26]*pow(g[1],2) ).evalf();
  res += ( -32*g[1]*g[24]*p[1]*p[22]*p[26] ).evalf();
  res += ( 16*g[0]*g[25]*p[1]*p[22]*p[26] ).evalf();
  res += ( 16*g[15]*g[25]*p[1]*p[22]*p[26] ).evalf();
  res += ( 16*g[16]*g[25]*p[1]*p[22]*p[26] ).evalf();
  res += ( 80*g[0]*g[1]*g[3]*p[1]*p[22]*p[26] ).evalf();
  res += ( 40*g[3]*p[1]*p[22]*p[26]*pow(g[1],2) ).evalf();
  res += ( -16*g[1]*g[15]*g[3]*p[1]*p[22]*p[26] ).evalf();
  res += ( -16*g[1]*g[16]*g[3]*p[1]*p[22]*p[26] ).evalf();
  res += ( -24*g[25]*g[3]*p[1]*p[22]*p[26] ).evalf();
  res += ( -12*g[1]*p[1]*p[22]*p[26]*pow(g[3],2) ).evalf();
  res += ( -8*g[15]*p[1]*p[22]*p[26]*pow(g[3],2) ).evalf();
  res += ( 16*g[1]*g[33]*p[1]*p[22]*p[26] ).evalf();
  res += ( 16*g[3]*g[33]*p[1]*p[22]*p[26] ).evalf();
  res += ( 16*g[1]*g[34]*p[1]*p[22]*p[26] ).evalf();
  res += ( 32*g[1]*g[48]*p[1]*p[22]*p[26] ).evalf();
  res += ( 16*g[3]*g[48]*p[1]*p[22]*p[26] ).evalf();
  res += ( 32*g[1]*g[51]*p[1]*p[22]*p[26] ).evalf();
  res += ( 16*g[3]*g[51]*p[1]*p[22]*p[26] ).evalf();
  res += ( -16*g[85]*p[1]*p[22]*p[26] ).evalf();
  res += ( -16*g[98]*p[1]*p[22]*p[26] ).evalf();
  res += ( 32*g[114]*p[0]*p[1]*p[22]*p[26] ).evalf();
  res += ( -16*g[1]*g[24]*p[0]*p[1]*p[22]*p[26] ).evalf();
  res += ( 8*g[24]*g[3]*p[0]*p[1]*p[22]*p[26] ).evalf();
  res += ( 16*g[27]*g[3]*p[0]*p[1]*p[22]*p[26] ).evalf();
  res += ( 12*g[0]*p[0]*p[1]*p[22]*p[26]*pow(g[3],2) ).evalf();
  res += ( 4*g[1]*p[0]*p[1]*p[22]*p[26]*pow(g[3],2) ).evalf();
  res += ( p[0]*p[1]*p[22]*p[26]*numeric(-10,3)*pow(g[3],3) ).evalf();
  res += ( -8*g[6]*p[0]*p[1]*p[22]*p[26]*pow(g[3],2) ).evalf();
  res += ( -48*g[60]*p[0]*p[1]*p[22]*p[26] ).evalf();
  res += ( -64*g[72]*p[0]*p[1]*p[22]*p[26] ).evalf();
  res += ( -16*g[83]*p[0]*p[1]*p[22]*p[26] ).evalf();
  res += ( -48*g[191]*p[35] ).evalf();
  res += ( 96*g[201]*p[35] ).evalf();
  res += ( -48*g[207]*p[35] ).evalf();
  res += ( -48*g[191]*p[10]*p[35] ).evalf();
  res += ( 96*g[201]*p[10]*p[35] ).evalf();
  res += ( -48*g[207]*p[10]*p[35] ).evalf();
  res += ( p[36]*numeric(-320,3)*pow(g[0],3) ).evalf();
  res += ( 320*g[1]*p[36]*pow(g[0],2) ).evalf();
  res += ( -320*g[0]*p[36]*pow(g[1],2) ).evalf();
  res += ( 160*g[102]*p[36] ).evalf();
  res += ( 320*g[133]*p[36] ).evalf();
  res += ( -160*g[134]*p[36] ).evalf();
  res += ( 320*g[140]*p[36] ).evalf();
  res += ( 160*g[141]*p[36] ).evalf();
  res += ( 160*g[15]*p[36]*pow(g[1],2) ).evalf();
  res += ( 160*g[16]*p[36]*pow(g[1],2) ).evalf();
  res += ( 48*g[191]*p[36] ).evalf();
  res += ( -96*g[201]*p[36] ).evalf();
  res += ( 48*g[207]*p[36] ).evalf();
  res += ( 320*g[1]*g[24]*p[36] ).evalf();
  res += ( -160*g[15]*g[25]*p[36] ).evalf();
  res += ( -160*g[16]*g[25]*p[36] ).evalf();
  res += ( 160*g[3]*p[36]*pow(g[0],2) ).evalf();
  res += ( -320*g[0]*g[1]*g[3]*p[36] ).evalf();
  res += ( 160*g[1]*g[15]*g[3]*p[36] ).evalf();
  res += ( 160*g[1]*g[16]*g[3]*p[36] ).evalf();
  res += ( 160*g[24]*g[3]*p[36] ).evalf();
  res += ( 160*g[25]*g[3]*p[36] ).evalf();
  res += ( -80*g[0]*p[36]*pow(g[3],2) ).evalf();
  res += ( 80*g[15]*p[36]*pow(g[3],2) ).evalf();
  res += ( p[36]*numeric(-80,3)*pow(g[3],3) ).evalf();
  res += ( -160*g[1]*g[33]*p[36] ).evalf();
  res += ( -160*g[3]*g[33]*p[36] ).evalf();
  res += ( -160*g[1]*g[34]*p[36] ).evalf();
  res += ( -320*g[1]*g[48]*p[36] ).evalf();
  res += ( -160*g[3]*g[48]*p[36] ).evalf();
  res += ( -320*g[1]*g[51]*p[36] ).evalf();
  res += ( -160*g[3]*g[51]*p[36] ).evalf();
  res += ( 160*g[61]*p[36] ).evalf();
  res += ( -48*g[62]*p[36] ).evalf();
  res += ( -320*g[72]*p[36] ).evalf();
  res += ( 320*g[73]*p[36] ).evalf();
  res += ( 96*g[74]*p[36] ).evalf();
  res += ( 160*g[80]*p[36] ).evalf();
  res += ( -160*g[81]*p[36] ).evalf();
  res += ( -48*g[82]*p[36] ).evalf();
  res += ( 160*g[85]*p[36] ).evalf();
  res += ( 160*g[98]*p[36] ).evalf();
  res += ( p[10]*p[36]*numeric(-320,3)*pow(g[0],3) ).evalf();
  res += ( 320*g[1]*p[10]*p[36]*pow(g[0],2) ).evalf();
  res += ( -320*g[0]*p[10]*p[36]*pow(g[1],2) ).evalf();
  res += ( 160*g[102]*p[10]*p[36] ).evalf();
  res += ( 320*g[133]*p[10]*p[36] ).evalf();
  res += ( -160*g[134]*p[10]*p[36] ).evalf();
  res += ( 320*g[140]*p[10]*p[36] ).evalf();
  res += ( 160*g[141]*p[10]*p[36] ).evalf();
  res += ( 160*g[15]*p[10]*p[36]*pow(g[1],2) ).evalf();
  res += ( 160*g[16]*p[10]*p[36]*pow(g[1],2) ).evalf();
  res += ( 48*g[191]*p[10]*p[36] ).evalf();
  res += ( -96*g[201]*p[10]*p[36] ).evalf();
  res += ( 48*g[207]*p[10]*p[36] ).evalf();
  res += ( 320*g[1]*g[24]*p[10]*p[36] ).evalf();
  res += ( -160*g[15]*g[25]*p[10]*p[36] ).evalf();
  res += ( -160*g[16]*g[25]*p[10]*p[36] ).evalf();
  res += ( 160*g[3]*p[10]*p[36]*pow(g[0],2) ).evalf();
  res += ( -320*g[0]*g[1]*g[3]*p[10]*p[36] ).evalf();
  res += ( 160*g[1]*g[15]*g[3]*p[10]*p[36] ).evalf();
  res += ( 160*g[1]*g[16]*g[3]*p[10]*p[36] ).evalf();
  res += ( 160*g[24]*g[3]*p[10]*p[36] ).evalf();
  res += ( 160*g[25]*g[3]*p[10]*p[36] ).evalf();
  res += ( -80*g[0]*p[10]*p[36]*pow(g[3],2) ).evalf();
  res += ( 80*g[15]*p[10]*p[36]*pow(g[3],2) ).evalf();
  res += ( p[10]*p[36]*numeric(-80,3)*pow(g[3],3) ).evalf();
  res += ( -160*g[1]*g[33]*p[10]*p[36] ).evalf();
  res += ( -160*g[3]*g[33]*p[10]*p[36] ).evalf();
  res += ( -160*g[1]*g[34]*p[10]*p[36] ).evalf();
  res += ( -320*g[1]*g[48]*p[10]*p[36] ).evalf();
  res += ( -160*g[3]*g[48]*p[10]*p[36] ).evalf();
  res += ( -320*g[1]*g[51]*p[10]*p[36] ).evalf();
  res += ( -160*g[3]*g[51]*p[10]*p[36] ).evalf();
  res += ( 160*g[61]*p[10]*p[36] ).evalf();
  res += ( -48*g[62]*p[10]*p[36] ).evalf();
  res += ( -320*g[72]*p[10]*p[36] ).evalf();
  res += ( 320*g[73]*p[10]*p[36] ).evalf();
  res += ( 96*g[74]*p[10]*p[36] ).evalf();
  res += ( 160*g[80]*p[10]*p[36] ).evalf();
  res += ( -160*g[81]*p[10]*p[36] ).evalf();
  res += ( -48*g[82]*p[10]*p[36] ).evalf();
  res += ( 160*g[85]*p[10]*p[36] ).evalf();
  res += ( 160*g[98]*p[10]*p[36] ).evalf();
  res += ( p[37]*numeric(-1456,9)*pow(g[0],3) ).evalf();
  res += ( p[37]*numeric(256,3)*pow(g[0],4) ).evalf();
  res += ( 368*g[1]*p[37]*pow(g[0],2) ).evalf();
  res += ( -368*g[0]*p[37]*pow(g[1],2) ).evalf();
  res += ( 184*g[102]*p[37] ).evalf();
  res += ( g[106]*p[37]*numeric(176,3) ).evalf();
  res += ( g[110]*p[37]*numeric(176,3) ).evalf();
  res += ( 368*g[133]*p[37] ).evalf();
  res += ( -184*g[134]*p[37] ).evalf();
  res += ( 368*g[140]*p[37] ).evalf();
  res += ( 184*g[141]*p[37] ).evalf();
  res += ( g[147]*p[37]*numeric(352,3) ).evalf();
  res += ( g[148]*p[37]*numeric(-176,3) ).evalf();
  res += ( 184*g[15]*p[37]*pow(g[1],2) ).evalf();
  res += ( g[154]*p[37]*numeric(352,3) ).evalf();
  res += ( g[155]*p[37]*numeric(176,3) ).evalf();
  res += ( 184*g[16]*p[37]*pow(g[1],2) ).evalf();
  res += ( -768*g[163]*p[37] ).evalf();
  res += ( 384*g[164]*p[37] ).evalf();
  res += ( -896*g[166]*p[37] ).evalf();
  res += ( 192*g[167]*p[37] ).evalf();
  return res;
}


==> numerics/ggtt_a_exact_0_04.cpp <==
/* R. Bonciani, A. Ferroglia, T. Gehrmann, A. v. Manteuffel, C. Studerus
 * file: ggtt_a_exact_0_04.cpp
 * date: 2010-11-29
 */

#include <ginac/ginac.h>
using namespace GiNaC;

ex ggtt_a_exact_0_04(const exvector& g, const exvector& p)
{
  ex res = 0;
  res += ( 320*g[169]*p[37] ).evalf();
  res += ( -192*g[172]*p[37] ).evalf();
  res += ( -192*g[175]*p[37] ).evalf();
  res += ( -192*g[176]*p[37] ).evalf();
  res += ( -384*g[182]*p[37] ).evalf();
  res += ( 192*g[183]*p[37] ).evalf();
  res += ( -384*g[184]*p[37] ).evalf();
  res += ( -192*g[185]*p[37] ).evalf();
  res += ( 896*g[186]*p[37] ).evalf();
  res += ( -896*g[188]*p[37] ).evalf();
  res += ( 192*g[189]*p[37] ).evalf();
  res += ( 320*g[191]*p[37] ).evalf();
  res += ( -192*g[194]*p[37] ).evalf();
  res += ( -192*g[197]*p[37] ).evalf();
  res += ( -192*g[198]*p[37] ).evalf();
  res += ( 384*g[199]*p[37] ).evalf();
  res += ( g[2]*p[37]*numeric(352,3)*pow(g[0],2) ).evalf();
  res += ( g[2]*p[37]*numeric(-512,3)*pow(g[0],3) ).evalf();
  res += ( 128*g[106]*g[2]*p[37] ).evalf();
  res += ( -64*g[108]*g[2]*p[37] ).evalf();
  res += ( -64*g[109]*g[2]*p[37] ).evalf();
  res += ( 128*g[110]*g[2]*p[37] ).evalf();
  res += ( -64*g[112]*g[2]*p[37] ).evalf();
  res += ( -64*g[113]*g[2]*p[37] ).evalf();
  res += ( 384*g[147]*g[2]*p[37] ).evalf();
  res += ( 192*g[148]*g[2]*p[37] ).evalf();
  res += ( -64*g[150]*g[2]*p[37] ).evalf();
  res += ( -64*g[151]*g[2]*p[37] ).evalf();
  res += ( -128*g[152]*g[2]*p[37] ).evalf();
  res += ( -128*g[153]*g[2]*p[37] ).evalf();
  res += ( 384*g[154]*g[2]*p[37] ).evalf();
  res += ( 64*g[155]*g[2]*p[37] ).evalf();
  res += ( -64*g[157]*g[2]*p[37] ).evalf();
  res += ( -64*g[158]*g[2]*p[37] ).evalf();
  res += ( -128*g[159]*g[2]*p[37] ).evalf();
  res += ( -128*g[160]*g[2]*p[37] ).evalf();
  res += ( g[0]*p[37]*numeric(416,3)*pow(g[2],2) ).evalf();
  res += ( -256*p[37]*pow(g[0],2)*pow(g[2],2) ).evalf();
  res += ( g[17]*p[37]*numeric(176,3)*pow(g[2],2) ).evalf();
  res += ( 32*p[37]*pow(g[17],2)*pow(g[2],2) ).evalf();
  res += ( g[18]*p[37]*numeric(176,3)*pow(g[2],2) ).evalf();
  res += ( 32*p[37]*pow(g[18],2)*pow(g[2],2) ).evalf();
  res += ( p[37]*numeric(256,3)*pow(g[2],3) ).evalf();
  res += ( 128*g[0]*p[37]*pow(g[2],3) ).evalf();
  res += ( g[17]*p[37]*numeric(-448,3)*pow(g[2],3) ).evalf();
  res += ( g[18]*p[37]*numeric(-448,3)*pow(g[2],3) ).evalf();
  res += ( p[37]*numeric(256,3)*pow(g[2],4) ).evalf();
  res += ( 384*g[201]*p[37] ).evalf();
  res += ( -192*g[204]*p[37] ).evalf();
  res += ( 64*g[205]*p[37] ).evalf();
  res += ( -128*g[207]*p[37] ).evalf();
  res += ( -64*g[211]*p[37] ).evalf();
  res += ( -192*g[22]*p[37]*pow(g[2],2) ).evalf();
  res += ( -256*g[223]*p[37] ).evalf();
  res += ( 64*g[224]*p[37] ).evalf();
  res += ( 64*g[225]*p[37] ).evalf();
  res += ( -64*g[226]*p[37] ).evalf();
  res += ( -64*g[227]*p[37] ).evalf();
  res += ( 64*g[228]*p[37] ).evalf();
  res += ( -192*g[23]*p[37]*pow(g[2],2) ).evalf();
  res += ( 368*g[1]*g[24]*p[37] ).evalf();
  res += ( g[2]*g[24]*p[37]*numeric(352,3) ).evalf();
  res += ( -256*g[24]*p[37]*pow(g[2],2) ).evalf();
  res += ( -184*g[15]*g[25]*p[37] ).evalf();
  res += ( -184*g[16]*g[25]*p[37] ).evalf();
  res += ( -384*g[250]*p[37] ).evalf();
  res += ( -64*g[251]*p[37] ).evalf();
  res += ( 64*g[252]*p[37] ).evalf();
  res += ( 64*g[253]*p[37] ).evalf();
  res += ( 64*g[254]*p[37] ).evalf();
  res += ( 64*g[255]*p[37] ).evalf();
  res += ( -384*g[256]*p[37] ).evalf();
  res += ( -64*g[257]*p[37] ).evalf();
  res += ( -64*g[258]*p[37] ).evalf();
  res += ( 64*g[259]*p[37] ).evalf();
  res += ( -64*g[0]*g[26]*p[37] ).evalf();
  res += ( g[17]*g[26]*p[37]*numeric(-176,3) ).evalf();
  res += ( -32*g[26]*p[37]*pow(g[17],2) ).evalf();
  res += ( g[18]*g[26]*p[37]*numeric(-176,3) ).evalf();
  res += ( -32*g[26]*p[37]*pow(g[18],2) ).evalf();
  res += ( 192*g[22]*g[26]*p[37] ).evalf();
  res += ( 192*g[23]*g[26]*p[37] ).evalf();
  res += ( 128*g[24]*g[26]*p[37] ).evalf();
  res += ( 64*g[260]*p[37] ).evalf();
  res += ( 64*g[261]*p[37] ).evalf();
  res += ( g[3]*p[37]*numeric(728,3)*pow(g[0],2) ).evalf();
  res += ( g[3]*p[37]*numeric(-512,3)*pow(g[0],3) ).evalf();
  res += ( -368*g[0]*g[1]*g[3]*p[37] ).evalf();
  res += ( 288*g[106]*g[3]*p[37] ).evalf();
  res += ( -64*g[107]*g[3]*p[37] ).evalf();
  res += ( -64*g[108]*g[3]*p[37] ).evalf();
  res += ( 96*g[110]*g[3]*p[37] ).evalf();
  res += ( 64*g[111]*g[3]*p[37] ).evalf();
  res += ( -64*g[112]*g[3]*p[37] ).evalf();
  res += ( 448*g[147]*g[3]*p[37] ).evalf();
  res += ( 32*g[148]*g[3]*p[37] ).evalf();
  res += ( -64*g[149]*g[3]*p[37] ).evalf();
  res += ( 184*g[1]*g[15]*g[3]*p[37] ).evalf();
  res += ( -64*g[150]*g[3]*p[37] ).evalf();
  res += ( -64*g[152]*g[3]*p[37] ).evalf();
  res += ( -64*g[153]*g[3]*p[37] ).evalf();
  res += ( 448*g[154]*g[3]*p[37] ).evalf();
  res += ( 96*g[155]*g[3]*p[37] ).evalf();
  res += ( 64*g[156]*g[3]*p[37] ).evalf();
  res += ( -64*g[157]*g[3]*p[37] ).evalf();
  res += ( -64*g[159]*g[3]*p[37] ).evalf();
  res += ( 184*g[1]*g[16]*g[3]*p[37] ).evalf();
  res += ( -64*g[160]*g[3]*p[37] ).evalf();
  res += ( g[0]*g[2]*g[3]*p[37]*numeric(-352,3) ).evalf();
  res += ( 256*g[2]*g[3]*p[37]*pow(g[0],2) ).evalf();
  res += ( g[17]*g[2]*g[3]*p[37]*numeric(176,3) ).evalf();
  res += ( 32*g[2]*g[3]*p[37]*pow(g[17],2) ).evalf();
  res += ( g[18]*g[2]*g[3]*p[37]*numeric(176,3) ).evalf();
  res += ( 32*g[2]*g[3]*p[37]*pow(g[18],2) ).evalf();
  res += ( -128*g[3]*p[37]*pow(g[2],2) ).evalf();
  res += ( 448*g[0]*g[3]*p[37]*pow(g[2],2) ).evalf();
  res += ( -96*g[17]*g[3]*p[37]*pow(g[2],2) ).evalf();
  res += ( -96*g[18]*g[3]*p[37]*pow(g[2],2) ).evalf();
  res += ( g[3]*p[37]*numeric(256,3)*pow(g[2],3) ).evalf();
  res += ( -192*g[2]*g[22]*g[3]*p[37] ).evalf();
  res += ( -192*g[2]*g[23]*g[3]*p[37] ).evalf();
  res += ( g[24]*g[3]*p[37]*numeric(728,3) ).evalf();
  res += ( 184*g[25]*g[3]*p[37] ).evalf();
  res += ( g[26]*g[3]*p[37]*numeric(272,3) ).evalf();
  res += ( -192*g[0]*g[26]*g[3]*p[37] ).evalf();
  res += ( 32*g[17]*g[26]*g[3]*p[37] ).evalf();
  res += ( 32*g[18]*g[26]*g[3]*p[37] ).evalf();
  res += ( g[0]*p[37]*numeric(-364,3)*pow(g[3],2) ).evalf();
  res += ( 128*p[37]*pow(g[0],2)*pow(g[3],2) ).evalf();
  res += ( 92*g[15]*p[37]*pow(g[3],2) ).evalf();
  res += ( g[17]*p[37]*numeric(88,3)*pow(g[3],2) ).evalf();
  res += ( 16*p[37]*pow(g[17],2)*pow(g[3],2) ).evalf();
  res += ( -32*g[0]*g[2]*p[37]*pow(g[3],2) ).evalf();
  res += ( 32*g[18]*g[2]*p[37]*pow(g[3],2) ).evalf();
  res += ( -64*p[37]*pow(g[2],2)*pow(g[3],2) ).evalf();
  res += ( -96*g[22]*p[37]*pow(g[3],2) ).evalf();
  res += ( 64*g[24]*p[37]*pow(g[3],2) ).evalf();
  res += ( 32*g[26]*p[37]*pow(g[3],2) ).evalf();
  res += ( p[37]*numeric(-92,3)*pow(g[3],3) ).evalf();
  res += ( g[0]*p[37]*numeric(-80,3)*pow(g[3],3) ).evalf();
  res += ( g[17]*p[37]*numeric(80,3)*pow(g[3],3) ).evalf();
  res += ( -896*g[321]*p[37] ).evalf();
  res += ( 192*g[322]*p[37] ).evalf();
  res += ( 128*g[323]*p[37] ).evalf();
  res += ( -64*g[324]*p[37] ).evalf();
  res += ( 64*g[325]*p[37] ).evalf();
  res += ( 64*g[326]*p[37] ).evalf();
  res += ( 64*g[327]*p[37] ).evalf();
  res += ( 64*g[328]*p[37] ).evalf();
  res += ( -128*g[329]*p[37] ).evalf();
  res += ( -184*g[1]*g[33]*p[37] ).evalf();
  res += ( -184*g[3]*g[33]*p[37] ).evalf();
  res += ( 128*g[330]*p[37] ).evalf();
  res += ( -64*g[331]*p[37] ).evalf();
  res += ( 128*g[332]*p[37] ).evalf();
  res += ( 64*g[333]*p[37] ).evalf();
  res += ( -896*g[334]*p[37] ).evalf();
  res += ( -192*g[335]*p[37] ).evalf();
  res += ( -384*g[336]*p[37] ).evalf();
  res += ( -64*g[337]*p[37] ).evalf();
  res += ( -64*g[338]*p[37] ).evalf();
  res += ( 64*g[339]*p[37] ).evalf();
  res += ( -184*g[1]*g[34]*p[37] ).evalf();
  res += ( 64*g[340]*p[37] ).evalf();
  res += ( 64*g[341]*p[37] ).evalf();
  res += ( 128*g[342]*p[37] ).evalf();
  res += ( 128*g[343]*p[37] ).evalf();
  res += ( -64*g[344]*p[37] ).evalf();
  res += ( 128*g[345]*p[37] ).evalf();
  res += ( 64*g[346]*p[37] ).evalf();
  res += ( g[2]*g[35]*p[37]*numeric(-176,3) ).evalf();
  res += ( 128*g[35]*p[37]*pow(g[2],2) ).evalf();
  res += ( -64*g[26]*g[35]*p[37] ).evalf();
  res += ( g[3]*g[35]*p[37]*numeric(-176,3) ).evalf();
  res += ( 32*g[2]*g[3]*g[35]*p[37] ).evalf();
  res += ( -64*g[35]*p[37]*pow(g[3],2) ).evalf();
  res += ( g[2]*g[36]*p[37]*numeric(-176,3) ).evalf();
  res += ( 128*g[36]*p[37]*pow(g[2],2) ).evalf();
  res += ( -64*g[26]*g[36]*p[37] ).evalf();
  res += ( -32*g[2]*g[3]*g[36]*p[37] ).evalf();
  res += ( -368*g[1]*g[48]*p[37] ).evalf();
  res += ( -184*g[3]*g[48]*p[37] ).evalf();
  res += ( -368*g[1]*g[51]*p[37] ).evalf();
  res += ( -184*g[3]*g[51]*p[37] ).evalf();
  res += ( g[2]*g[54]*p[37]*numeric(-352,3) ).evalf();
  res += ( 64*g[54]*p[37]*pow(g[2],2) ).evalf();
  res += ( 64*g[26]*g[54]*p[37] ).evalf();
  res += ( g[3]*g[54]*p[37]*numeric(-176,3) ).evalf();
  res += ( -192*g[2]*g[3]*g[54]*p[37] ).evalf();
  res += ( -160*g[54]*p[37]*pow(g[3],2) ).evalf();
  res += ( 32*g[55]*p[37]*pow(g[3],2) ).evalf();
  res += ( 64*g[56]*p[37]*pow(g[2],2) ).evalf();
  res += ( -64*g[26]*g[56]*p[37] ).evalf();
  res += ( 64*g[2]*g[3]*g[56]*p[37] ).evalf();
  res += ( g[2]*g[57]*p[37]*numeric(-352,3) ).evalf();
  res += ( 64*g[57]*p[37]*pow(g[2],2) ).evalf();
  res += ( 64*g[26]*g[57]*p[37] ).evalf();
  res += ( g[3]*g[57]*p[37]*numeric(-176,3) ).evalf();
  res += ( -192*g[2]*g[3]*g[57]*p[37] ).evalf();
  res += ( -64*g[57]*p[37]*pow(g[3],2) ).evalf();
  res += ( -32*g[58]*p[37]*pow(g[3],2) ).evalf();
  res += ( 64*g[59]*p[37]*pow(g[2],2) ).evalf();
  res += ( -64*g[26]*g[59]*p[37] ).evalf();
  res += ( 64*g[2]*g[3]*g[59]*p[37] ).evalf();
  res += ( 32*g[59]*p[37]*pow(g[3],2) ).evalf();
  res += ( -384*g[2]*g[60]*p[37] ).evalf();
  res += ( -192*g[3]*g[60]*p[37] ).evalf();
  res += ( 184*g[61]*p[37] ).evalf();
  res += ( g[62]*p[37]*numeric(-344,3) ).evalf();
  res += ( -384*g[0]*g[62]*p[37] ).evalf();
  res += ( 320*g[17]*g[62]*p[37] ).evalf();
  res += ( 320*g[18]*g[62]*p[37] ).evalf();
  res += ( -128*g[3]*g[62]*p[37] ).evalf();
  res += ( 192*g[2]*g[66]*p[37] ).evalf();
  res += ( 192*g[3]*g[66]*p[37] ).evalf();
  res += ( 192*g[2]*g[67]*p[37] ).evalf();
  res += ( 384*g[2]*g[70]*p[37] ).evalf();
  res += ( 192*g[3]*g[70]*p[37] ).evalf();
  res += ( 384*g[2]*g[71]*p[37] ).evalf();
  res += ( 192*g[3]*g[71]*p[37] ).evalf();
  res += ( g[72]*p[37]*numeric(-1456,3) ).evalf();
  res += ( -384*g[2]*g[72]*p[37] ).evalf();
  res += ( -448*g[3]*g[72]*p[37] ).evalf();
  res += ( 368*g[73]*p[37] ).evalf();
  res += ( g[74]*p[37]*numeric(-368,3) ).evalf();
  res += ( -384*g[0]*g[74]*p[37] ).evalf();
  res += ( 384*g[17]*g[74]*p[37] ).evalf();
  res += ( 384*g[18]*g[74]*p[37] ).evalf();
  res += ( -192*g[3]*g[74]*p[37] ).evalf();
  res += ( 192*g[2]*g[78]*p[37] ).evalf();
  res += ( 192*g[3]*g[78]*p[37] ).evalf();
  res += ( 192*g[2]*g[79]*p[37] ).evalf();
  res += ( g[80]*p[37]*numeric(376,3) ).evalf();
  res += ( 64*g[2]*g[80]*p[37] ).evalf();
  res += ( -96*g[3]*g[80]*p[37] ).evalf();
  res += ( -184*g[81]*p[37] ).evalf();
  res += ( g[82]*p[37]*numeric(88,3) ).evalf();
  res += ( 192*g[0]*g[82]*p[37] ).evalf();
  res += ( -128*g[17]*g[82]*p[37] ).evalf();
  res += ( -128*g[18]*g[82]*p[37] ).evalf();
  res += ( 32*g[3]*g[82]*p[37] ).evalf();
  res += ( 184*g[85]*p[37] ).evalf();
  res += ( g[87]*p[37]*numeric(176,3) ).evalf();
  res += ( -64*g[2]*g[87]*p[37] ).evalf();
  res += ( 96*g[3]*g[87]*p[37] ).evalf();
  res += ( 184*g[98]*p[37] ).evalf();
  res += ( p[1]*p[37]*numeric(-256,3)*pow(g[0],3) ).evalf();
  res += ( 128*g[106]*p[1]*p[37] ).evalf();
  res += ( 128*g[110]*p[1]*p[37] ).evalf();
  res += ( 256*g[147]*p[1]*p[37] ).evalf();
  res += ( -128*g[148]*p[1]*p[37] ).evalf();
  res += ( 256*g[154]*p[1]*p[37] ).evalf();
  res += ( 128*g[155]*p[1]*p[37] ).evalf();
  res += ( 512*g[2]*p[1]*p[37]*pow(g[0],2) ).evalf();
  res += ( 256*g[0]*p[1]*p[37]*pow(g[2],2) ).evalf();
  res += ( 128*g[17]*p[1]*p[37]*pow(g[2],2) ).evalf();
  res += ( 128*g[18]*p[1]*p[37]*pow(g[2],2) ).evalf();
  res += ( p[1]*p[37]*numeric(-256,3)*pow(g[2],3) ).evalf();
  res += ( 256*g[2]*g[24]*p[1]*p[37] ).evalf();
  res += ( -128*g[17]*g[26]*p[1]*p[37] ).evalf();
  res += ( -128*g[18]*g[26]*p[1]*p[37] ).evalf();
  res += ( 128*g[3]*p[1]*p[37]*pow(g[0],2) ).evalf();
  res += ( -512*g[0]*g[2]*g[3]*p[1]*p[37] ).evalf();
  res += ( 128*g[17]*g[2]*g[3]*p[1]*p[37] ).evalf();
  res += ( 128*g[18]*g[2]*g[3]*p[1]*p[37] ).evalf();
  res += ( -256*g[3]*p[1]*p[37]*pow(g[2],2) ).evalf();
  res += ( 128*g[24]*g[3]*p[1]*p[37] ).evalf();
  res += ( 128*g[26]*g[3]*p[1]*p[37] ).evalf();
  res += ( -64*g[0]*p[1]*p[37]*pow(g[3],2) ).evalf();
  res += ( 64*g[17]*p[1]*p[37]*pow(g[3],2) ).evalf();
  res += ( 64*g[2]*p[1]*p[37]*pow(g[3],2) ).evalf();
  res += ( -128*g[2]*g[35]*p[1]*p[37] ).evalf();
  res += ( -128*g[3]*g[35]*p[1]*p[37] ).evalf();
  res += ( -128*g[2]*g[36]*p[1]*p[37] ).evalf();
  res += ( -256*g[2]*g[54]*p[1]*p[37] ).evalf();
  res += ( -128*g[3]*g[54]*p[1]*p[37] ).evalf();
  res += ( -256*g[2]*g[57]*p[1]*p[37] ).evalf();
  res += ( -128*g[3]*g[57]*p[1]*p[37] ).evalf();
  res += ( 256*g[62]*p[1]*p[37] ).evalf();
  res += ( -256*g[72]*p[1]*p[37] ).evalf();
  res += ( 256*g[74]*p[1]*p[37] ).evalf();
  res += ( -128*g[80]*p[1]*p[37] ).evalf();
  res += ( -128*g[82]*p[1]*p[37] ).evalf();
  res += ( 128*g[87]*p[1]*p[37] ).evalf();
  res += ( 80*p[10]*p[37]*pow(g[0],3) ).evalf();
  res += ( -240*g[1]*p[10]*p[37]*pow(g[0],2) ).evalf();
  res += ( 240*g[0]*p[10]*p[37]*pow(g[1],2) ).evalf();
  res += ( -120*g[102]*p[10]*p[37] ).evalf();
  res += ( -240*g[133]*p[10]*p[37] ).evalf();
  res += ( 120*g[134]*p[10]*p[37] ).evalf();
  res += ( -240*g[140]*p[10]*p[37] ).evalf();
  res += ( -120*g[141]*p[10]*p[37] ).evalf();
  res += ( -120*g[15]*p[10]*p[37]*pow(g[1],2) ).evalf();
  res += ( -120*g[16]*p[10]*p[37]*pow(g[1],2) ).evalf();
  res += ( -240*g[1]*g[24]*p[10]*p[37] ).evalf();
  res += ( 120*g[15]*g[25]*p[10]*p[37] ).evalf();
  res += ( 120*g[16]*g[25]*p[10]*p[37] ).evalf();
  res += ( -120*g[3]*p[10]*p[37]*pow(g[0],2) ).evalf();
  res += ( 240*g[0]*g[1]*g[3]*p[10]*p[37] ).evalf();
  res += ( -120*g[1]*g[15]*g[3]*p[10]*p[37] ).evalf();
  res += ( -120*g[1]*g[16]*g[3]*p[10]*p[37] ).evalf();
  res += ( -120*g[24]*g[3]*p[10]*p[37] ).evalf();
  res += ( -120*g[25]*g[3]*p[10]*p[37] ).evalf();
  res += ( 60*g[0]*p[10]*p[37]*pow(g[3],2) ).evalf();
  res += ( -60*g[15]*p[10]*p[37]*pow(g[3],2) ).evalf();
  res += ( 20*p[10]*p[37]*pow(g[3],3) ).evalf();
  res += ( 120*g[1]*g[33]*p[10]*p[37] ).evalf();
  res += ( 120*g[3]*g[33]*p[10]*p[37] ).evalf();
  res += ( 120*g[1]*g[34]*p[10]*p[37] ).evalf();
  res += ( 240*g[1]*g[48]*p[10]*p[37] ).evalf();
  res += ( 120*g[3]*g[48]*p[10]*p[37] ).evalf();
  res += ( 240*g[1]*g[51]*p[10]*p[37] ).evalf();
  res += ( 120*g[3]*g[51]*p[10]*p[37] ).evalf();
  res += ( -120*g[61]*p[10]*p[37] ).evalf();
  res += ( 24*g[62]*p[10]*p[37] ).evalf();
  res += ( 240*g[72]*p[10]*p[37] ).evalf();
  res += ( -240*g[73]*p[10]*p[37] ).evalf();
  res += ( -48*g[74]*p[10]*p[37] ).evalf();
  res += ( -120*g[80]*p[10]*p[37] ).evalf();
  res += ( 120*g[81]*p[10]*p[37] ).evalf();
  res += ( 24*g[82]*p[10]*p[37] ).evalf();
  res += ( -120*g[85]*p[10]*p[37] ).evalf();
  res += ( -120*g[98]*p[10]*p[37] ).evalf();
  res += ( p[38]*numeric(2,3)*pow(g[0],4) ).evalf();
  res += ( 48*g[188]*p[38] ).evalf();
  res += ( 40*g[108]*g[2]*p[38] ).evalf();
  res += ( -36*g[109]*g[2]*p[38] ).evalf();
  res += ( 36*g[110]*g[2]*p[38] ).evalf();
  res += ( -36*g[112]*g[2]*p[38] ).evalf();
  res += ( 40*g[113]*g[2]*p[38] ).evalf();
  res += ( -40*g[147]*g[2]*p[38] ).evalf();
  res += ( -108*g[148]*g[2]*p[38] ).evalf();
  res += ( 40*g[150]*g[2]*p[38] ).evalf();
  res += ( -36*g[151]*g[2]*p[38] ).evalf();
  res += ( 80*g[152]*g[2]*p[38] ).evalf();
  res += ( -72*g[153]*g[2]*p[38] ).evalf();
  res += ( -40*g[154]*g[2]*p[38] ).evalf();
  res += ( 100*g[155]*g[2]*p[38] ).evalf();
  res += ( -36*g[157]*g[2]*p[38] ).evalf();
  res += ( 40*g[158]*g[2]*p[38] ).evalf();
  res += ( -72*g[159]*g[2]*p[38] ).evalf();
  res += ( 80*g[160]*g[2]*p[38] ).evalf();
  res += ( -20*p[38]*pow(g[17],2)*pow(g[2],2) ).evalf();
  res += ( -20*p[38]*pow(g[18],2)*pow(g[2],2) ).evalf();
  res += ( p[38]*numeric(-320,3)*pow(g[2],3) ).evalf();
  res += ( g[0]*p[38]*numeric(-80,3)*pow(g[2],3) ).evalf();
  res += ( g[17]*p[38]*numeric(304,3)*pow(g[2],3) ).evalf();
  res += ( g[18]*p[38]*numeric(304,3)*pow(g[2],3) ).evalf();
  res += ( -4*p[38]*pow(g[2],4) ).evalf();
  res += ( 36*g[224]*p[38] ).evalf();
  res += ( -40*g[225]*p[38] ).evalf();
  res += ( -32*g[226]*p[38] ).evalf();
  res += ( -36*g[227]*p[38] ).evalf();
  res += ( 36*g[228]*p[38] ).evalf();
  res += ( 36*g[252]*p[38] ).evalf();
  res += ( -40*g[253]*p[38] ).evalf();
  res += ( -40*g[254]*p[38] ).evalf();
  res += ( 36*g[255]*p[38] ).evalf();
  res += ( 124*g[256]*p[38] ).evalf();
  res += ( -52*g[257]*p[38] ).evalf();
  res += ( -36*g[258]*p[38] ).evalf();
  res += ( 36*g[259]*p[38] ).evalf();
  res += ( -40*g[26]*p[38]*pow(g[0],2) ).evalf();
  res += ( 20*g[26]*p[38]*pow(g[17],2) ).evalf();
  res += ( 20*g[26]*p[38]*pow(g[18],2) ).evalf();
  res += ( 36*g[260]*p[38] ).evalf();
  res += ( -40*g[261]*p[38] ).evalf();
  res += ( g[3]*p[38]*numeric(-4,3)*pow(g[0],3) ).evalf();
  res += ( -36*g[107]*g[3]*p[38] ).evalf();
  res += ( 40*g[108]*g[3]*p[38] ).evalf();
  res += ( 4*g[110]*g[3]*p[38] ).evalf();
  res += ( 36*g[111]*g[3]*p[38] ).evalf();
  res += ( -36*g[112]*g[3]*p[38] ).evalf();
  res += ( -180*g[147]*g[3]*p[38] ).evalf();
  res += ( -28*g[148]*g[3]*p[38] ).evalf();
  res += ( -36*g[149]*g[3]*p[38] ).evalf();
  res += ( 40*g[150]*g[3]*p[38] ).evalf();
  res += ( 40*g[152]*g[3]*p[38] ).evalf();
  res += ( -36*g[153]*g[3]*p[38] ).evalf();
  res += ( -180*g[154]*g[3]*p[38] ).evalf();
  res += ( 24*g[155]*g[3]*p[38] ).evalf();
  res += ( 36*g[156]*g[3]*p[38] ).evalf();
  res += ( -36*g[157]*g[3]*p[38] ).evalf();
  res += ( -36*g[159]*g[3]*p[38] ).evalf();
  res += ( 40*g[160]*g[3]*p[38] ).evalf();
  res += ( -20*g[2]*g[3]*p[38]*pow(g[17],2) ).evalf();
  res += ( -20*g[2]*g[3]*p[38]*pow(g[18],2) ).evalf();
  res += ( -280*g[0]*g[3]*p[38]*pow(g[2],2) ).evalf();
  res += ( 72*g[17]*g[3]*p[38]*pow(g[2],2) ).evalf();
  res += ( 72*g[18]*g[3]*p[38]*pow(g[2],2) ).evalf();
  res += ( -88*g[3]*p[38]*pow(g[2],3) ).evalf();
  res += ( 48*g[17]*g[26]*g[3]*p[38] ).evalf();
  res += ( -28*g[18]*g[26]*g[3]*p[38] ).evalf();
  res += ( p[38]*pow(g[0],2)*pow(g[3],2) ).evalf();
  res += ( -10*p[38]*pow(g[17],2)*pow(g[3],2) ).evalf();
  res += ( 60*g[0]*g[2]*p[38]*pow(g[3],2) ).evalf();
  res += ( 22*g[17]*g[2]*p[38]*pow(g[3],2) ).evalf();
  res += ( -30*g[18]*g[2]*p[38]*pow(g[3],2) ).evalf();
  res += ( 34*p[38]*pow(g[2],2)*pow(g[3],2) ).evalf();
  res += ( -30*g[26]*p[38]*pow(g[3],2) ).evalf();
  res += ( g[0]*p[38]*numeric(-38,3)*pow(g[3],3) ).evalf();
  res += ( g[17]*p[38]*numeric(-52,3)*pow(g[3],3) ).evalf();
  res += ( 360*g[321]*p[38] ).evalf();
  res += ( -132*g[322]*p[38] ).evalf();
  res += ( -76*g[323]*p[38] ).evalf();
  res += ( 108*g[324]*p[38] ).evalf();
  res += ( 36*g[325]*p[38] ).evalf();
  res += ( -40*g[326]*p[38] ).evalf();
  res += ( -40*g[327]*p[38] ).evalf();
  res += ( 36*g[328]*p[38] ).evalf();
  res += ( -72*g[329]*p[38] ).evalf();
  res += ( -80*g[330]*p[38] ).evalf();
  res += ( 40*g[331]*p[38] ).evalf();
  res += ( 72*g[332]*p[38] ).evalf();
  res += ( 36*g[333]*p[38] ).evalf();
  res += ( 360*g[334]*p[38] ).evalf();
  res += ( 132*g[335]*p[38] ).evalf();
  res += ( 84*g[336]*p[38] ).evalf();
  res += ( -72*g[337]*p[38] ).evalf();
  res += ( -36*g[338]*p[38] ).evalf();
  res += ( 36*g[339]*p[38] ).evalf();
  res += ( 36*g[340]*p[38] ).evalf();
  res += ( -40*g[341]*p[38] ).evalf();
  res += ( 72*g[342]*p[38] ).evalf();
  res += ( 72*g[343]*p[38] ).evalf();
  res += ( -36*g[344]*p[38] ).evalf();
  res += ( -80*g[345]*p[38] ).evalf();
  res += ( -40*g[346]*p[38] ).evalf();
  res += ( -100*g[36]*p[38]*pow(g[2],2) ).evalf();
  res += ( 56*g[26]*g[36]*p[38] ).evalf();
  res += ( 32*g[2]*g[3]*g[36]*p[38] ).evalf();
  res += ( -140*g[54]*p[38]*pow(g[2],2) ).evalf();
  res += ( -24*g[26]*g[54]*p[38] ).evalf();
  res += ( 20*g[2]*g[3]*g[54]*p[38] ).evalf();
  res += ( 78*g[54]*p[38]*pow(g[3],2) ).evalf();
  res += ( 18*g[55]*p[38]*pow(g[3],2) ).evalf();
  res += ( 36*g[56]*p[38]*pow(g[2],2) ).evalf();
  res += ( -36*g[26]*g[56]*p[38] ).evalf();
  res += ( 36*g[2]*g[3]*g[56]*p[38] ).evalf();
  res += ( -140*g[57]*p[38]*pow(g[2],2) ).evalf();
  res += ( -24*g[26]*g[57]*p[38] ).evalf();
  res += ( 20*g[2]*g[3]*g[57]*p[38] ).evalf();
  res += ( 12*g[57]*p[38]*pow(g[3],2) ).evalf();
  res += ( -18*g[58]*p[38]*pow(g[3],2) ).evalf();
  res += ( 36*g[59]*p[38]*pow(g[2],2) ).evalf();
  res += ( -36*g[26]*g[59]*p[38] ).evalf();
  res += ( 36*g[2]*g[3]*g[59]*p[38] ).evalf();
  res += ( 18*g[59]*p[38]*pow(g[3],2) ).evalf();
  res += ( -140*g[17]*g[62]*p[38] ).evalf();
  res += ( -140*g[18]*g[62]*p[38] ).evalf();
  res += ( 40*g[2]*g[72]*p[38] ).evalf();
  res += ( -168*g[17]*g[74]*p[38] ).evalf();
  res += ( -320*g[18]*g[74]*p[38] ).evalf();
  res += ( 224*g[3]*g[74]*p[38] ).evalf();
  res += ( 40*g[17]*g[82]*p[38] ).evalf();
  res += ( 116*g[18]*g[82]*p[38] ).evalf();
  res += ( -28*g[3]*g[82]*p[38] ).evalf();
  res += ( -4*g[2]*g[88]*p[38] ).evalf();
  res += ( -80*p[1]*p[38]*pow(g[2],3) ).evalf();
  res += ( p[10]*p[38]*numeric(34,3)*pow(g[0],4) ).evalf();
  res += ( -16*g[188]*p[10]*p[38] ).evalf();
  res += ( 8*g[108]*g[2]*p[10]*p[38] ).evalf();
  res += ( 28*g[109]*g[2]*p[10]*p[38] ).evalf();
  res += ( 4*g[110]*g[2]*p[10]*p[38] ).evalf();
  res += ( 28*g[112]*g[2]*p[10]*p[38] ).evalf();
  res += ( 8*g[113]*g[2]*p[10]*p[38] ).evalf();
  res += ( -104*g[147]*g[2]*p[10]*p[38] ).evalf();
  res += ( -44*g[148]*g[2]*p[10]*p[38] ).evalf();
  res += ( 8*g[150]*g[2]*p[10]*p[38] ).evalf();
  res += ( 28*g[151]*g[2]*p[10]*p[38] ).evalf();
  res += ( 16*g[152]*g[2]*p[10]*p[38] ).evalf();
  res += ( 56*g[153]*g[2]*p[10]*p[38] ).evalf();
  res += ( -104*g[154]*g[2]*p[10]*p[38] ).evalf();
  res += ( -28*g[155]*g[2]*p[10]*p[38] ).evalf();
  res += ( 28*g[157]*g[2]*p[10]*p[38] ).evalf();
  res += ( 8*g[158]*g[2]*p[10]*p[38] ).evalf();
  res += ( 56*g[159]*g[2]*p[10]*p[38] ).evalf();
  res += ( 16*g[160]*g[2]*p[10]*p[38] ).evalf();
  res += ( -4*p[10]*p[38]*pow(g[17],2)*pow(g[2],2) ).evalf();
  res += ( -4*p[10]*p[38]*pow(g[18],2)*pow(g[2],2) ).evalf();
  res += ( p[10]*p[38]*numeric(-32,3)*pow(g[2],3) ).evalf();
  res += ( g[0]*p[10]*p[38]*numeric(-16,3)*pow(g[2],3) ).evalf();
  res += ( 16*g[17]*p[10]*p[38]*pow(g[2],3) ).evalf();
  res += ( 16*g[18]*p[10]*p[38]*pow(g[2],3) ).evalf();
  res += ( p[10]*p[38]*numeric(4,3)*pow(g[2],4) ).evalf();
  res += ( -28*g[224]*p[10]*p[38] ).evalf();
  res += ( -8*g[225]*p[10]*p[38] ).evalf();
  res += ( -16*g[226]*p[10]*p[38] ).evalf();
  res += ( 28*g[227]*p[10]*p[38] ).evalf();
  res += ( -28*g[228]*p[10]*p[38] ).evalf();
  res += ( -28*g[252]*p[10]*p[38] ).evalf();
  res += ( -8*g[253]*p[10]*p[38] ).evalf();
  res += ( -8*g[254]*p[10]*p[38] ).evalf();
  res += ( -28*g[255]*p[10]*p[38] ).evalf();
  res += ( 28*g[256]*p[10]*p[38] ).evalf();
  res += ( -20*g[257]*p[10]*p[38] ).evalf();
  res += ( 28*g[258]*p[10]*p[38] ).evalf();
  res += ( -28*g[259]*p[10]*p[38] ).evalf();
  res += ( -8*g[26]*p[10]*p[38]*pow(g[0],2) ).evalf();
  res += ( 4*g[26]*p[10]*p[38]*pow(g[17],2) ).evalf();
  res += ( 4*g[26]*p[10]*p[38]*pow(g[18],2) ).evalf();
  res += ( -28*g[260]*p[10]*p[38] ).evalf();
  res += ( -8*g[261]*p[10]*p[38] ).evalf();
  res += ( g[3]*p[10]*p[38]*numeric(-68,3)*pow(g[0],3) ).evalf();
  res += ( 28*g[107]*g[3]*p[10]*p[38] ).evalf();
  res += ( 8*g[108]*g[3]*p[10]*p[38] ).evalf();
  res += ( -12*g[110]*g[3]*p[10]*p[38] ).evalf();
  res += ( -28*g[111]*g[3]*p[10]*p[38] ).evalf();
  res += ( 28*g[112]*g[3]*p[10]*p[38] ).evalf();
  res += ( -84*g[147]*g[3]*p[10]*p[38] ).evalf();
  res += ( -28*g[148]*g[3]*p[10]*p[38] ).evalf();
  res += ( 28*g[149]*g[3]*p[10]*p[38] ).evalf();
  res += ( 8*g[150]*g[3]*p[10]*p[38] ).evalf();
  res += ( 8*g[152]*g[3]*p[10]*p[38] ).evalf();
  res += ( 28*g[153]*g[3]*p[10]*p[38] ).evalf();
  res += ( -84*g[154]*g[3]*p[10]*p[38] ).evalf();
  res += ( -8*g[155]*g[3]*p[10]*p[38] ).evalf();
  res += ( -28*g[156]*g[3]*p[10]*p[38] ).evalf();
  res += ( 28*g[157]*g[3]*p[10]*p[38] ).evalf();
  res += ( 28*g[159]*g[3]*p[10]*p[38] ).evalf();
  res += ( 8*g[160]*g[3]*p[10]*p[38] ).evalf();
  res += ( -4*g[2]*g[3]*p[10]*p[38]*pow(g[17],2) ).evalf();
  res += ( -4*g[2]*g[3]*p[10]*p[38]*pow(g[18],2) ).evalf();
  res += ( -56*g[0]*g[3]*p[10]*p[38]*pow(g[2],2) ).evalf();
  res += ( 8*g[17]*g[3]*p[10]*p[38]*pow(g[2],2) ).evalf();
  res += ( 8*g[18]*g[3]*p[10]*p[38]*pow(g[2],2) ).evalf();
  res += ( g[3]*p[10]*p[38]*numeric(-40,3)*pow(g[2],3) ).evalf();
  res += ( -48*g[17]*g[26]*g[3]*p[10]*p[38] ).evalf();
  res += ( -28*g[18]*g[26]*g[3]*p[10]*p[38] ).evalf();
  res += ( 17*p[10]*p[38]*pow(g[0],2)*pow(g[3],2) ).evalf();
  res += ( -2*p[10]*p[38]*pow(g[17],2)*pow(g[3],2) ).evalf();
  res += ( 12*g[0]*g[2]*p[10]*p[38]*pow(g[3],2) ).evalf();
  res += ( -2*g[17]*g[2]*p[10]*p[38]*pow(g[3],2) ).evalf();
  res += ( -6*g[18]*g[2]*p[10]*p[38]*pow(g[3],2) ).evalf();
  res += ( 10*p[10]*p[38]*pow(g[2],2)*pow(g[3],2) ).evalf();
  res += ( -6*g[26]*p[10]*p[38]*pow(g[3],2) ).evalf();
  res += ( g[0]*p[10]*p[38]*numeric(26,3)*pow(g[3],3) ).evalf();
  res += ( 4*g[17]*p[10]*p[38]*pow(g[3],3) ).evalf();
  res += ( 168*g[321]*p[10]*p[38] ).evalf();
  res += ( -4*g[322]*p[10]*p[38] ).evalf();
  res += ( 52*g[323]*p[10]*p[38] ).evalf();
  res += ( -36*g[324]*p[10]*p[38] ).evalf();
  res += ( -28*g[325]*p[10]*p[38] ).evalf();
  res += ( -8*g[326]*p[10]*p[38] ).evalf();
  res += ( -8*g[327]*p[10]*p[38] ).evalf();
  res += ( -28*g[328]*p[10]*p[38] ).evalf();
  res += ( 56*g[329]*p[10]*p[38] ).evalf();
  res += ( -16*g[330]*p[10]*p[38] ).evalf();
  res += ( 8*g[331]*p[10]*p[38] ).evalf();
  res += ( -56*g[332]*p[10]*p[38] ).evalf();
  res += ( -28*g[333]*p[10]*p[38] ).evalf();
  res += ( 168*g[334]*p[10]*p[38] ).evalf();
  res += ( 4*g[335]*p[10]*p[38] ).evalf();
  res += ( 20*g[336]*p[10]*p[38] ).evalf();
  res += ( -24*g[337]*p[10]*p[38] ).evalf();
  res += ( 28*g[338]*p[10]*p[38] ).evalf();
  res += ( -28*g[339]*p[10]*p[38] ).evalf();
  res += ( -28*g[340]*p[10]*p[38] ).evalf();
  res += ( -8*g[341]*p[10]*p[38] ).evalf();
  res += ( -56*g[342]*p[10]*p[38] ).evalf();
  res += ( -56*g[343]*p[10]*p[38] ).evalf();
  res += ( 28*g[344]*p[10]*p[38] ).evalf();
  res += ( -16*g[345]*p[10]*p[38] ).evalf();
  res += ( -8*g[346]*p[10]*p[38] ).evalf();
  res += ( -36*g[36]*p[10]*p[38]*pow(g[2],2) ).evalf();
  res += ( 56*g[26]*g[36]*p[10]*p[38] ).evalf();
  res += ( -16*g[2]*g[3]*g[36]*p[10]*p[38] ).evalf();
  res += ( 20*g[54]*p[10]*p[38]*pow(g[2],2) ).evalf();
  res += ( 40*g[26]*g[54]*p[10]*p[38] ).evalf();
  res += ( 52*g[2]*g[3]*g[54]*p[10]*p[38] ).evalf();
  res += ( 22*g[54]*p[10]*p[38]*pow(g[3],2) ).evalf();
  res += ( -14*g[55]*p[10]*p[38]*pow(g[3],2) ).evalf();
  res += ( -28*g[56]*p[10]*p[38]*pow(g[2],2) ).evalf();
  res += ( 28*g[26]*g[56]*p[10]*p[38] ).evalf();
  res += ( -28*g[2]*g[3]*g[56]*p[10]*p[38] ).evalf();
  res += ( 20*g[57]*p[10]*p[38]*pow(g[2],2) ).evalf();
  res += ( 40*g[26]*g[57]*p[10]*p[38] ).evalf();
  res += ( 52*g[2]*g[3]*g[57]*p[10]*p[38] ).evalf();
  res += ( 20*g[57]*p[10]*p[38]*pow(g[3],2) ).evalf();
  res += ( 14*g[58]*p[10]*p[38]*pow(g[3],2) ).evalf();
  res += ( -28*g[59]*p[10]*p[38]*pow(g[2],2) ).evalf();
  res += ( 28*g[26]*g[59]*p[10]*p[38] ).evalf();
  res += ( -28*g[2]*g[3]*g[59]*p[10]*p[38] ).evalf();
  res += ( -14*g[59]*p[10]*p[38]*pow(g[3],2) ).evalf();
  res += ( -108*g[17]*g[62]*p[10]*p[38] ).evalf();
  res += ( -108*g[18]*g[62]*p[10]*p[38] ).evalf();
  res += ( 104*g[2]*g[72]*p[10]*p[38] ).evalf();
  res += ( -136*g[17]*g[74]*p[10]*p[38] ).evalf();
  res += ( -96*g[18]*g[74]*p[10]*p[38] ).evalf();
  res += ( 32*g[3]*g[74]*p[10]*p[38] ).evalf();
  res += ( 88*g[17]*g[82]*p[10]*p[38] ).evalf();
  res += ( 68*g[18]*g[82]*p[10]*p[38] ).evalf();
  res += ( -28*g[3]*g[82]*p[10]*p[38] ).evalf();
  res += ( 44*g[2]*g[88]*p[10]*p[38] ).evalf();
  res += ( -16*p[1]*p[10]*p[38]*pow(g[2],3) ).evalf();
  res += ( 432*g[1]*p[22]*p[38]*pow(g[0],2) ).evalf();
  res += ( -432*g[0]*p[22]*p[38]*pow(g[1],2) ).evalf();
  res += ( 216*g[102]*p[22]*p[38] ).evalf();
  res += ( -144*g[0]*g[125]*p[22]*p[38] ).evalf();
  res += ( 144*g[0]*g[130]*p[22]*p[38] ).evalf();
  res += ( 288*g[0]*g[132]*p[22]*p[38] ).evalf();
  res += ( 432*g[133]*p[22]*p[38] ).evalf();
  res += ( -216*g[134]*p[22]*p[38] ).evalf();
  res += ( 96*g[14]*p[22]*p[38]*pow(g[0],3) ).evalf();
  res += ( 432*g[140]*p[22]*p[38] ).evalf();
  res += ( 216*g[141]*p[22]*p[38] ).evalf();
  res += ( 216*g[15]*p[22]*p[38]*pow(g[1],2) ).evalf();
  res += ( 216*g[16]*p[22]*p[38]*pow(g[1],2) ).evalf();
  res += ( 48*g[163]*p[22]*p[38] ).evalf();
  res += ( 56*g[164]*p[22]*p[38] ).evalf();
  res += ( 272*g[166]*p[22]*p[38] ).evalf();
  res += ( 204*g[167]*p[22]*p[38] ).evalf();
  res += ( -112*g[169]*p[22]*p[38] ).evalf();
  res += ( -28*g[172]*p[22]*p[38] ).evalf();
  res += ( -28*g[175]*p[22]*p[38] ).evalf();
  res += ( -28*g[176]*p[22]*p[38] ).evalf();
  res += ( -56*g[182]*p[22]*p[38] ).evalf();
  res += ( 28*g[183]*p[22]*p[38] ).evalf();
  res += ( -56*g[184]*p[22]*p[38] ).evalf();
  res += ( -28*g[185]*p[22]*p[38] ).evalf();
  res += ( -936*g[186]*p[22]*p[38] ).evalf();
  res += ( 52*g[189]*p[22]*p[38] ).evalf();
  res += ( 148*g[191]*p[22]*p[38] ).evalf();
  res += ( -28*g[194]*p[22]*p[38] ).evalf();
  res += ( -28*g[197]*p[22]*p[38] ).evalf();
  res += ( -28*g[198]*p[22]*p[38] ).evalf();
  res += ( -820*g[199]*p[22]*p[38] ).evalf();
  res += ( g[2]*p[22]*p[38]*numeric(184,3)*pow(g[0],3) ).evalf();
  res += ( -140*g[106]*g[2]*p[22]*p[38] ).evalf();
  res += ( 308*p[22]*p[38]*pow(g[0],2)*pow(g[2],2) ).evalf();
  res += ( -176*g[201]*p[22]*p[38] ).evalf();
  res += ( -28*g[204]*p[22]*p[38] ).evalf();
  res += ( -420*g[205]*p[22]*p[38] ).evalf();
  res += ( 64*g[207]*p[22]*p[38] ).evalf();
  res += ( -696*g[208]*p[22]*p[38] ).evalf();
  res += ( -288*g[209]*p[22]*p[38] ).evalf();
  res += ( 284*g[211]*p[22]*p[38] ).evalf();
  res += ( 288*g[216]*p[22]*p[38] ).evalf();
  res += ( -28*g[22]*p[22]*p[38]*pow(g[2],2) ).evalf();
  res += ( 276*g[223]*p[22]*p[38] ).evalf();
  res += ( 464*g[229]*p[22]*p[38] ).evalf();
  res += ( -28*g[23]*p[22]*p[38]*pow(g[2],2) ).evalf();
  res += ( 576*g[237]*p[22]*p[38] ).evalf();
  res += ( 432*g[1]*g[24]*p[22]*p[38] ).evalf();
  res += ( 112*g[24]*p[22]*p[38]*pow(g[2],2) ).evalf();
  res += ( -216*g[15]*g[25]*p[22]*p[38] ).evalf();
  res += ( -216*g[16]*g[25]*p[22]*p[38] ).evalf();
  res += ( 300*g[250]*p[22]*p[38] ).evalf();
  res += ( -32*g[251]*p[22]*p[38] ).evalf();
  res += ( 28*g[22]*g[26]*p[22]*p[38] ).evalf();
  res += ( 28*g[23]*g[26]*p[22]*p[38] ).evalf();
  res += ( 52*g[24]*g[26]*p[22]*p[38] ).evalf();
  res += ( 1152*g[281]*p[22]*p[38] ).evalf();
  res += ( -864*g[282]*p[22]*p[38] ).evalf();
  res += ( -144*g[283]*p[22]*p[38] ).evalf();
  res += ( 288*g[284]*p[22]*p[38] ).evalf();
  res += ( -288*g[286]*p[22]*p[38] ).evalf();
  res += ( 144*g[288]*p[22]*p[38] ).evalf();
  res += ( 144*g[29]*p[22]*p[38]*pow(g[0],2) ).evalf();
  res += ( 288*g[0]*g[11]*g[29]*p[22]*p[38] ).evalf();
  res += ( 144*g[29]*p[22]*p[38]*pow(g[11],2) ).evalf();
  res += ( -144*g[24]*g[29]*p[22]*p[38] ).evalf();
  res += ( -144*g[290]*p[22]*p[38] ).evalf();
  res += ( -288*g[292]*p[22]*p[38] ).evalf();
  res += ( 144*g[294]*p[22]*p[38] ).evalf();
  res += ( -432*g[0]*g[1]*g[3]*p[22]*p[38] ).evalf();
  res += ( -216*g[106]*g[3]*p[22]*p[38] ).evalf();
  res += ( -144*g[12]*g[3]*p[22]*p[38]*pow(g[0],2) ).evalf();
  res += ( -576*g[124]*g[3]*p[22]*p[38] ).evalf();
  res += ( 144*g[126]*g[3]*p[22]*p[38] ).evalf();
  res += ( -144*g[128]*g[3]*p[22]*p[38] ).evalf();
  res += ( -144*g[132]*g[3]*p[22]*p[38] ).evalf();
  res += ( -288*g[14]*g[3]*p[22]*p[38]*pow(g[0],2) ).evalf();
  res += ( -288*g[0]*g[11]*g[14]*g[3]*p[22]*p[38] ).evalf();
  res += ( -144*g[14]*g[3]*p[22]*p[38]*pow(g[11],2) ).evalf();
  res += ( 216*g[1]*g[15]*g[3]*p[22]*p[38] ).evalf();
  res += ( 216*g[1]*g[16]*g[3]*p[22]*p[38] ).evalf();
  res += ( -92*g[2]*g[3]*p[22]*p[38]*pow(g[0],2) ).evalf();
  res += ( -28*g[2]*g[22]*g[3]*p[22]*p[38] ).evalf();
  res += ( -28*g[2]*g[23]*g[3]*p[22]*p[38] ).evalf();
  res += ( -144*g[12]*g[24]*g[3]*p[22]*p[38] ).evalf();
  res += ( 144*g[14]*g[24]*g[3]*p[22]*p[38] ).evalf();
  res += ( -48*g[2]*g[24]*g[3]*p[22]*p[38] ).evalf();
  res += ( 216*g[25]*g[3]*p[22]*p[38] ).evalf();
  res += ( 12*g[0]*g[26]*g[3]*p[22]*p[38] ).evalf();
  res += ( 144*g[0]*g[12]*p[22]*p[38]*pow(g[3],2) ).evalf();
  res += ( 72*g[0]*g[14]*p[22]*p[38]*pow(g[3],2) ).evalf();
  res += ( 108*g[15]*p[22]*p[38]*pow(g[3],2) ).evalf();
  res += ( -14*g[22]*p[22]*p[38]*pow(g[3],2) ).evalf();
  res += ( -86*g[24]*p[22]*p[38]*pow(g[3],2) ).evalf();
  res += ( -116*g[27]*p[22]*p[38]*pow(g[3],2) ).evalf();
  res += ( -144*g[28]*p[22]*p[38]*pow(g[3],2) ).evalf();
  res += ( 24*g[14]*p[22]*p[38]*pow(g[3],3) ).evalf();
  res += ( -26*g[2]*p[22]*p[38]*pow(g[3],3) ).evalf();
  res += ( p[22]*p[38]*numeric(-17,12)*pow(g[3],4) ).evalf();
  res += ( -144*g[31]*p[22]*p[38]*pow(g[0],2) ).evalf();
  res += ( -288*g[0]*g[11]*g[31]*p[22]*p[38] ).evalf();
  res += ( -144*g[31]*p[22]*p[38]*pow(g[11],2) ).evalf();
  res += ( 144*g[24]*g[31]*p[22]*p[38] ).evalf();
  res += ( 144*g[14]*g[3]*g[32]*p[22]*p[38] ).evalf();
  res += ( -216*g[1]*g[33]*p[22]*p[38] ).evalf();
  res += ( -216*g[3]*g[33]*p[22]*p[38] ).evalf();
  res += ( -216*g[1]*g[34]*p[22]*p[38] ).evalf();
  res += ( -12*g[35]*p[22]*p[38]*pow(g[2],2) ).evalf();
  res += ( -108*g[26]*g[35]*p[22]*p[38] ).evalf();
  res += ( 16*g[2]*g[3]*g[35]*p[22]*p[38] ).evalf();
  res += ( 82*g[35]*p[22]*p[38]*pow(g[3],2) ).evalf();
  res += ( 144*g[42]*p[22]*p[38]*pow(g[3],2) ).evalf();
  res += ( 144*g[29]*g[43]*p[22]*p[38] ).evalf();
  res += ( -144*g[14]*g[3]*g[43]*p[22]*p[38] ).evalf();
  res += ( -144*g[31]*g[43]*p[22]*p[38] ).evalf();
  res += ( -144*g[47]*p[22]*p[38]*pow(g[0],2) ).evalf();
  res += ( 144*g[24]*g[47]*p[22]*p[38] ).evalf();
  res += ( 144*g[0]*g[3]*g[47]*p[22]*p[38] ).evalf();
  res += ( -72*g[47]*p[22]*p[38]*pow(g[3],2) ).evalf();
  res += ( -432*g[1]*g[48]*p[22]*p[38] ).evalf();
  res += ( -216*g[3]*g[48]*p[22]*p[38] ).evalf();
  res += ( 288*g[10]*g[5]*p[22]*p[38]*pow(g[0],2) ).evalf();
  res += ( 288*g[0]*g[10]*g[11]*g[5]*p[22]*p[38] ).evalf();
  res += ( 144*g[10]*g[5]*p[22]*p[38]*pow(g[11],2) ).evalf();
  res += ( 144*g[12]*g[5]*p[22]*p[38]*pow(g[0],2) ).evalf();
  res += ( -144*g[14]*g[5]*p[22]*p[38]*pow(g[0],2) ).evalf();
  res += ( 144*g[12]*g[24]*g[5]*p[22]*p[38] ).evalf();
  res += ( -144*g[14]*g[24]*g[5]*p[22]*p[38] ).evalf();
  res += ( -144*g[0]*g[10]*g[3]*g[5]*p[22]*p[38] ).evalf();
  res += ( -144*g[0]*g[12]*g[3]*g[5]*p[22]*p[38] ).evalf();
  res += ( 144*g[0]*g[14]*g[3]*g[5]*p[22]*p[38] ).evalf();
  res += ( 144*g[10]*g[43]*g[5]*p[22]*p[38] ).evalf();
  res += ( -432*g[1]*g[51]*p[22]*p[38] ).evalf();
  res += ( -216*g[3]*g[51]*p[22]*p[38] ).evalf();
  res += ( -56*g[2]*g[60]*p[22]*p[38] ).evalf();
  res += ( -28*g[3]*g[60]*p[22]*p[38] ).evalf();
  res += ( 216*g[61]*p[22]*p[38] ).evalf();
  res += ( -104*g[0]*g[62]*p[22]*p[38] ).evalf();
  res += ( 192*g[3]*g[62]*p[22]*p[38] ).evalf();
  res += ( 28*g[2]*g[66]*p[22]*p[38] ).evalf();
  res += ( 28*g[3]*g[66]*p[22]*p[38] ).evalf();
  res += ( 28*g[2]*g[67]*p[22]*p[38] ).evalf();
  res += ( 48*g[7]*p[22]*p[38]*pow(g[3],3) ).evalf();
  res += ( 56*g[2]*g[70]*p[22]*p[38] ).evalf();
  res += ( 28*g[3]*g[70]*p[22]*p[38] ).evalf();
  res += ( 56*g[2]*g[71]*p[22]*p[38] ).evalf();
  res += ( 28*g[3]*g[71]*p[22]*p[38] ).evalf();
  res += ( 468*g[3]*g[72]*p[22]*p[38] ).evalf();
  res += ( 432*g[73]*p[22]*p[38] ).evalf();
  res += ( -136*g[0]*g[74]*p[22]*p[38] ).evalf();
  res += ( 28*g[2]*g[78]*p[22]*p[38] ).evalf();
  res += ( 28*g[3]*g[78]*p[22]*p[38] ).evalf();
  res += ( 28*g[2]*g[79]*p[22]*p[38] ).evalf();
  res += ( -288*g[3]*g[8]*p[22]*p[38]*pow(g[0],2) ).evalf();
  res += ( -288*g[0]*g[11]*g[3]*g[8]*p[22]*p[38] ).evalf();
  res += ( -144*g[3]*g[8]*p[22]*p[38]*pow(g[11],2) ).evalf();
  res += ( 144*g[0]*g[8]*p[22]*p[38]*pow(g[3],2) ).evalf();
  res += ( -144*g[3]*g[43]*g[8]*p[22]*p[38] ).evalf();
  res += ( -432*g[14]*g[80]*p[22]*p[38] ).evalf();
  res += ( 288*g[2]*g[80]*p[22]*p[38] ).evalf();
  res += ( 360*g[3]*g[80]*p[22]*p[38] ).evalf();
  res += ( -216*g[81]*p[22]*p[38] ).evalf();
  res += ( -12*g[0]*g[82]*p[22]*p[38] ).evalf();
  res += ( 464*g[3]*g[83]*p[22]*p[38] ).evalf();
  res += ( 288*g[3]*g[84]*p[22]*p[38] ).evalf();
  res += ( 216*g[85]*p[22]*p[38] ).evalf();
  res += ( -76*g[2]*g[87]*p[22]*p[38] ).evalf();
  res += ( -224*g[3]*g[87]*p[22]*p[38] ).evalf();
  res += ( -288*g[3]*g[95]*p[22]*p[38] ).evalf();
  res += ( -144*g[14]*g[96]*p[22]*p[38] ).evalf();
  res += ( 288*g[14]*g[97]*p[22]*p[38] ).evalf();
  res += ( 216*g[98]*p[22]*p[38] ).evalf();
  res += ( -304*g[1]*p[10]*p[22]*p[38]*pow(g[0],2) ).evalf();
  res += ( 304*g[0]*p[10]*p[22]*p[38]*pow(g[1],2) ).evalf();
  res += ( -152*g[102]*p[10]*p[22]*p[38] ).evalf();
  res += ( 32*g[0]*g[125]*p[10]*p[22]*p[38] ).evalf();
  res += ( -32*g[0]*g[130]*p[10]*p[22]*p[38] ).evalf();
  res += ( -64*g[0]*g[132]*p[10]*p[22]*p[38] ).evalf();
  res += ( -304*g[133]*p[10]*p[22]*p[38] ).evalf();
  res += ( 152*g[134]*p[10]*p[22]*p[38] ).evalf();
  res += ( g[14]*p[10]*p[22]*p[38]*numeric(-64,3)*pow(g[0],3) ).evalf();
  res += ( -304*g[140]*p[10]*p[22]*p[38] ).evalf();
  res += ( -152*g[141]*p[10]*p[22]*p[38] ).evalf();
  res += ( -152*g[15]*p[10]*p[22]*p[38]*pow(g[1],2) ).evalf();
  res += ( -152*g[16]*p[10]*p[22]*p[38]*pow(g[1],2) ).evalf();
  res += ( -32*g[163]*p[10]*p[22]*p[38] ).evalf();
  res += ( -208*g[164]*p[10]*p[22]*p[38] ).evalf();
  res += ( 96*g[166]*p[10]*p[22]*p[38] ).evalf();
  res += ( -232*g[167]*p[10]*p[22]*p[38] ).evalf();
  res += ( -32*g[169]*p[10]*p[22]*p[38] ).evalf();
  res += ( 104*g[172]*p[10]*p[22]*p[38] ).evalf();
  res += ( 104*g[175]*p[10]*p[22]*p[38] ).evalf();
  res += ( 104*g[176]*p[10]*p[22]*p[38] ).evalf();
  res += ( 208*g[182]*p[10]*p[22]*p[38] ).evalf();
  res += ( -104*g[183]*p[10]*p[22]*p[38] ).evalf();
  res += ( 208*g[184]*p[10]*p[22]*p[38] ).evalf();
  res += ( 104*g[185]*p[10]*p[22]*p[38] ).evalf();
  res += ( -400*g[186]*p[10]*p[22]*p[38] ).evalf();
  res += ( -120*g[189]*p[10]*p[22]*p[38] ).evalf();
  res += ( 40*g[191]*p[10]*p[22]*p[38] ).evalf();
  res += ( 104*g[194]*p[10]*p[22]*p[38] ).evalf();
  res += ( 104*g[197]*p[10]*p[22]*p[38] ).evalf();
  res += ( 104*g[198]*p[10]*p[22]*p[38] ).evalf();
  res += ( -232*g[199]*p[10]*p[22]*p[38] ).evalf();
  res += ( g[2]*p[10]*p[22]*p[38]*numeric(496,3)*pow(g[0],3) ).evalf();
  res += ( -56*g[106]*g[2]*p[10]*p[22]*p[38] ).evalf();
  res += ( 232*p[10]*p[22]*p[38]*pow(g[0],2)*pow(g[2],2) ).evalf();
  res += ( -128*g[201]*p[10]*p[22]*p[38] ).evalf();
  res += ( 104*g[204]*p[10]*p[22]*p[38] ).evalf();
  res += ( -104*g[205]*p[10]*p[22]*p[38] ).evalf();
  res += ( 64*g[207]*p[10]*p[22]*p[38] ).evalf();
  res += ( -48*g[208]*p[10]*p[22]*p[38] ).evalf();
  res += ( 64*g[209]*p[10]*p[22]*p[38] ).evalf();
  res += ( 56*g[211]*p[10]*p[22]*p[38] ).evalf();
  res += ( -64*g[216]*p[10]*p[22]*p[38] ).evalf();
  res += ( 104*g[22]*p[10]*p[22]*p[38]*pow(g[2],2) ).evalf();
  res += ( 184*g[223]*p[10]*p[22]*p[38] ).evalf();
  res += ( 32*g[229]*p[10]*p[22]*p[38] ).evalf();
  res += ( 104*g[23]*p[10]*p[22]*p[38]*pow(g[2],2) ).evalf();
  res += ( -128*g[237]*p[10]*p[22]*p[38] ).evalf();
  res += ( -304*g[1]*g[24]*p[10]*p[22]*p[38] ).evalf();
  res += ( 224*g[24]*p[10]*p[22]*p[38]*pow(g[2],2) ).evalf();
  res += ( 152*g[15]*g[25]*p[10]*p[22]*p[38] ).evalf();
  res += ( 152*g[16]*g[25]*p[10]*p[22]*p[38] ).evalf();
  res += ( 248*g[250]*p[10]*p[22]*p[38] ).evalf();
  res += ( 64*g[251]*p[10]*p[22]*p[38] ).evalf();
  res += ( -104*g[22]*g[26]*p[10]*p[22]*p[38] ).evalf();
  res += ( -104*g[23]*g[26]*p[10]*p[22]*p[38] ).evalf();
  res += ( -120*g[24]*g[26]*p[10]*p[22]*p[38] ).evalf();
  res += ( -256*g[281]*p[10]*p[22]*p[38] ).evalf();
  res += ( 192*g[282]*p[10]*p[22]*p[38] ).evalf();
  res += ( 32*g[283]*p[10]*p[22]*p[38] ).evalf();
  res += ( -64*g[284]*p[10]*p[22]*p[38] ).evalf();
  res += ( 64*g[286]*p[10]*p[22]*p[38] ).evalf();
  res += ( -32*g[288]*p[10]*p[22]*p[38] ).evalf();
  res += ( -32*g[29]*p[10]*p[22]*p[38]*pow(g[0],2) ).evalf();
  res += ( -64*g[0]*g[11]*g[29]*p[10]*p[22]*p[38] ).evalf();
  res += ( -32*g[29]*p[10]*p[22]*p[38]*pow(g[11],2) ).evalf();
  res += ( 32*g[24]*g[29]*p[10]*p[22]*p[38] ).evalf();
  res += ( 32*g[290]*p[10]*p[22]*p[38] ).evalf();
  res += ( 64*g[292]*p[10]*p[22]*p[38] ).evalf();
  res += ( -32*g[294]*p[10]*p[22]*p[38] ).evalf();
  res += ( 304*g[0]*g[1]*g[3]*p[10]*p[22]*p[38] ).evalf();
  res += ( -192*g[106]*g[3]*p[10]*p[22]*p[38] ).evalf();
  res += ( 32*g[12]*g[3]*p[10]*p[22]*p[38]*pow(g[0],2) ).evalf();
  res += ( 128*g[124]*g[3]*p[10]*p[22]*p[38] ).evalf();
  res += ( -32*g[126]*g[3]*p[10]*p[22]*p[38] ).evalf();
  res += ( 32*g[128]*g[3]*p[10]*p[22]*p[38] ).evalf();
  res += ( 32*g[132]*g[3]*p[10]*p[22]*p[38] ).evalf();
  res += ( 64*g[14]*g[3]*p[10]*p[22]*p[38]*pow(g[0],2) ).evalf();
  res += ( 64*g[0]*g[11]*g[14]*g[3]*p[10]*p[22]*p[38] ).evalf();
  res += ( 32*g[14]*g[3]*p[10]*p[22]*p[38]*pow(g[11],2) ).evalf();
  res += ( -152*g[1]*g[15]*g[3]*p[10]*p[22]*p[38] ).evalf();
  res += ( -152*g[1]*g[16]*g[3]*p[10]*p[22]*p[38] ).evalf();
  res += ( -248*g[2]*g[3]*p[10]*p[22]*p[38]*pow(g[0],2) ).evalf();
  res += ( 104*g[2]*g[22]*g[3]*p[10]*p[22]*p[38] ).evalf();
  res += ( 104*g[2]*g[23]*g[3]*p[10]*p[22]*p[38] ).evalf();
  res += ( 32*g[12]*g[24]*g[3]*p[10]*p[22]*p[38] ).evalf();
  res += ( -32*g[14]*g[24]*g[3]*p[10]*p[22]*p[38] ).evalf();
  res += ( 32*g[2]*g[24]*g[3]*p[10]*p[22]*p[38] ).evalf();
  res += ( -152*g[25]*g[3]*p[10]*p[22]*p[38] ).evalf();
  res += ( 152*g[0]*g[26]*g[3]*p[10]*p[22]*p[38] ).evalf();
  res += ( -32*g[0]*g[12]*p[10]*p[22]*p[38]*pow(g[3],2) ).evalf();
  res += ( -16*g[0]*g[14]*p[10]*p[22]*p[38]*pow(g[3],2) ).evalf();
  res += ( -76*g[15]*p[10]*p[22]*p[38]*pow(g[3],2) ).evalf();
  res += ( 52*g[22]*p[10]*p[22]*p[38]*pow(g[3],2) ).evalf();
  res += ( -52*g[24]*p[10]*p[22]*p[38]*pow(g[3],2) ).evalf();
  res += ( -8*g[27]*p[10]*p[22]*p[38]*pow(g[3],2) ).evalf();
  res += ( 32*g[28]*p[10]*p[22]*p[38]*pow(g[3],2) ).evalf();
  res += ( g[14]*p[10]*p[22]*p[38]*numeric(-16,3)*pow(g[3],3) ).evalf();
  res += ( -12*g[2]*p[10]*p[22]*p[38]*pow(g[3],3) ).evalf();
  res += ( p[10]*p[22]*p[38]*numeric(13,6)*pow(g[3],4) ).evalf();
  res += ( 32*g[31]*p[10]*p[22]*p[38]*pow(g[0],2) ).evalf();
  res += ( 64*g[0]*g[11]*g[31]*p[10]*p[22]*p[38] ).evalf();
  res += ( 32*g[31]*p[10]*p[22]*p[38]*pow(g[11],2) ).evalf();
  res += ( -32*g[24]*g[31]*p[10]*p[22]*p[38] ).evalf();
  res += ( -32*g[14]*g[3]*g[32]*p[10]*p[22]*p[38] ).evalf();
  res += ( 152*g[1]*g[33]*p[10]*p[22]*p[38] ).evalf();
  res += ( 152*g[3]*g[33]*p[10]*p[22]*p[38] ).evalf();
  res += ( 152*g[1]*g[34]*p[10]*p[22]*p[38] ).evalf();
  res += ( -88*g[35]*p[10]*p[22]*p[38]*pow(g[2],2) ).evalf();
  res += ( 8*g[26]*g[35]*p[10]*p[22]*p[38] ).evalf();
  res += ( -48*g[2]*g[3]*g[35]*p[10]*p[22]*p[38] ).evalf();
  res += ( 36*g[35]*p[10]*p[22]*p[38]*pow(g[3],2) ).evalf();
  res += ( -32*g[42]*p[10]*p[22]*p[38]*pow(g[3],2) ).evalf();
  res += ( -32*g[29]*g[43]*p[10]*p[22]*p[38] ).evalf();
  res += ( 32*g[14]*g[3]*g[43]*p[10]*p[22]*p[38] ).evalf();
  res += ( 32*g[31]*g[43]*p[10]*p[22]*p[38] ).evalf();
  res += ( 32*g[47]*p[10]*p[22]*p[38]*pow(g[0],2) ).evalf();
  res += ( -32*g[24]*g[47]*p[10]*p[22]*p[38] ).evalf();
  res += ( -32*g[0]*g[3]*g[47]*p[10]*p[22]*p[38] ).evalf();
  res += ( 16*g[47]*p[10]*p[22]*p[38]*pow(g[3],2) ).evalf();
  res += ( 304*g[1]*g[48]*p[10]*p[22]*p[38] ).evalf();
  res += ( 152*g[3]*g[48]*p[10]*p[22]*p[38] ).evalf();
  res += ( -64*g[10]*g[5]*p[10]*p[22]*p[38]*pow(g[0],2) ).evalf();
  res += ( -64*g[0]*g[10]*g[11]*g[5]*p[10]*p[22]*p[38] ).evalf();
  res += ( -32*g[10]*g[5]*p[10]*p[22]*p[38]*pow(g[11],2) ).evalf();
  res += ( -32*g[12]*g[5]*p[10]*p[22]*p[38]*pow(g[0],2) ).evalf();
  res += ( 32*g[14]*g[5]*p[10]*p[22]*p[38]*pow(g[0],2) ).evalf();
  res += ( -32*g[12]*g[24]*g[5]*p[10]*p[22]*p[38] ).evalf();
  res += ( 32*g[14]*g[24]*g[5]*p[10]*p[22]*p[38] ).evalf();
  res += ( 32*g[0]*g[10]*g[3]*g[5]*p[10]*p[22]*p[38] ).evalf();
  res += ( 32*g[0]*g[12]*g[3]*g[5]*p[10]*p[22]*p[38] ).evalf();
  res += ( -32*g[0]*g[14]*g[3]*g[5]*p[10]*p[22]*p[38] ).evalf();
  res += ( -32*g[10]*g[43]*g[5]*p[10]*p[22]*p[38] ).evalf();
  res += ( 304*g[1]*g[51]*p[10]*p[22]*p[38] ).evalf();
  res += ( 152*g[3]*g[51]*p[10]*p[22]*p[38] ).evalf();
  res += ( 208*g[2]*g[60]*p[10]*p[22]*p[38] ).evalf();
  res += ( 104*g[3]*g[60]*p[10]*p[22]*p[38] ).evalf();
  res += ( -152*g[61]*p[10]*p[22]*p[38] ).evalf();
  res += ( 240*g[0]*g[62]*p[10]*p[22]*p[38] ).evalf();
  res += ( 128*g[3]*g[62]*p[10]*p[22]*p[38] ).evalf();
  res += ( -104*g[2]*g[66]*p[10]*p[22]*p[38] ).evalf();
  res += ( -104*g[3]*g[66]*p[10]*p[22]*p[38] ).evalf();
  res += ( -104*g[2]*g[67]*p[10]*p[22]*p[38] ).evalf();
  res += ( g[7]*p[10]*p[22]*p[38]*numeric(-32,3)*pow(g[3],3) ).evalf();
  res += ( -208*g[2]*g[70]*p[10]*p[22]*p[38] ).evalf();
  res += ( -104*g[3]*g[70]*p[10]*p[22]*p[38] ).evalf();
  res += ( -208*g[2]*g[71]*p[10]*p[22]*p[38] ).evalf();
  res += ( -104*g[3]*g[71]*p[10]*p[22]*p[38] ).evalf();
  res += ( 200*g[3]*g[72]*p[10]*p[22]*p[38] ).evalf();
  res += ( -304*g[73]*p[10]*p[22]*p[38] ).evalf();
  res += ( 112*g[0]*g[74]*p[10]*p[22]*p[38] ).evalf();
  res += ( -104*g[2]*g[78]*p[10]*p[22]*p[38] ).evalf();
  res += ( -104*g[3]*g[78]*p[10]*p[22]*p[38] ).evalf();
  res += ( -104*g[2]*g[79]*p[10]*p[22]*p[38] ).evalf();
  res += ( 64*g[3]*g[8]*p[10]*p[22]*p[38]*pow(g[0],2) ).evalf();
  res += ( 64*g[0]*g[11]*g[3]*g[8]*p[10]*p[22]*p[38] ).evalf();
  res += ( 32*g[3]*g[8]*p[10]*p[22]*p[38]*pow(g[11],2) ).evalf();
  res += ( -32*g[0]*g[8]*p[10]*p[22]*p[38]*pow(g[3],2) ).evalf();
  res += ( 32*g[3]*g[43]*g[8]*p[10]*p[22]*p[38] ).evalf();
  res += ( 96*g[14]*g[80]*p[10]*p[22]*p[38] ).evalf();
  res += ( -64*g[2]*g[80]*p[10]*p[22]*p[38] ).evalf();
  res += ( 112*g[3]*g[80]*p[10]*p[22]*p[38] ).evalf();
  res += ( 152*g[81]*p[10]*p[22]*p[38] ).evalf();
  res += ( -152*g[0]*g[82]*p[10]*p[22]*p[38] ).evalf();
  res += ( 32*g[3]*g[83]*p[10]*p[22]*p[38] ).evalf();
  res += ( -64*g[3]*g[84]*p[10]*p[22]*p[38] ).evalf();
  res += ( -152*g[85]*p[10]*p[22]*p[38] ).evalf();
  res += ( 56*g[2]*g[87]*p[10]*p[22]*p[38] ).evalf();
  res += ( -64*g[3]*g[87]*p[10]*p[22]*p[38] ).evalf();
  res += ( 64*g[3]*g[95]*p[10]*p[22]*p[38] ).evalf();
  res += ( 32*g[14]*g[96]*p[10]*p[22]*p[38] ).evalf();
  res += ( -64*g[14]*g[97]*p[10]*p[22]*p[38] ).evalf();
  res += ( -152*g[98]*p[10]*p[22]*p[38] ).evalf();
  res += ( 80*g[0]*g[125]*p[11]*p[22]*p[38] ).evalf();
  res += ( -80*g[0]*g[130]*p[11]*p[22]*p[38] ).evalf();
  res += ( -160*g[0]*g[132]*p[11]*p[22]*p[38] ).evalf();
  res += ( g[14]*p[11]*p[22]*p[38]*numeric(-160,3)*pow(g[0],3) ).evalf();
  res += ( 16*g[163]*p[11]*p[22]*p[38] ).evalf();
  res += ( -72*g[164]*p[11]*p[22]*p[38] ).evalf();
  res += ( 16*g[166]*p[11]*p[22]*p[38] ).evalf();
  res += ( -244*g[167]*p[11]*p[22]*p[38] ).evalf();
  res += ( -16*g[169]*p[11]*p[22]*p[38] ).evalf();
  res += ( 36*g[172]*p[11]*p[22]*p[38] ).evalf();
  res += ( 36*g[175]*p[11]*p[22]*p[38] ).evalf();
  res += ( 36*g[176]*p[11]*p[22]*p[38] ).evalf();
  res += ( 72*g[182]*p[11]*p[22]*p[38] ).evalf();
  res += ( -36*g[183]*p[11]*p[22]*p[38] ).evalf();
  res += ( 72*g[184]*p[11]*p[22]*p[38] ).evalf();
  res += ( 36*g[185]*p[11]*p[22]*p[38] ).evalf();
  res += ( 152*g[186]*p[11]*p[22]*p[38] ).evalf();
  res += ( -76*g[189]*p[11]*p[22]*p[38] ).evalf();
  res += ( -60*g[191]*p[11]*p[22]*p[38] ).evalf();
  res += ( 36*g[194]*p[11]*p[22]*p[38] ).evalf();
  res += ( 36*g[197]*p[11]*p[22]*p[38] ).evalf();
  res += ( 36*g[198]*p[11]*p[22]*p[38] ).evalf();
  res += ( 12*g[199]*p[11]*p[22]*p[38] ).evalf();
  res += ( 40*g[2]*p[11]*p[22]*p[38]*pow(g[0],3) ).evalf();
  res += ( -108*g[106]*g[2]*p[11]*p[22]*p[38] ).evalf();
  res += ( 20*p[11]*p[22]*p[38]*pow(g[0],2)*pow(g[2],2) ).evalf();
  res += ( -48*g[201]*p[11]*p[22]*p[38] ).evalf();
  res += ( 36*g[204]*p[11]*p[22]*p[38] ).evalf();
  res += ( -68*g[205]*p[11]*p[22]*p[38] ).evalf();
  res += ( 48*g[207]*p[11]*p[22]*p[38] ).evalf();
  res += ( 72*g[208]*p[11]*p[22]*p[38] ).evalf();
  res += ( 160*g[209]*p[11]*p[22]*p[38] ).evalf();
  res += ( 60*g[211]*p[11]*p[22]*p[38] ).evalf();
  res += ( -160*g[216]*p[11]*p[22]*p[38] ).evalf();
  res += ( 36*g[22]*p[11]*p[22]*p[38]*pow(g[2],2) ).evalf();
  res += ( 100*g[223]*p[11]*p[22]*p[38] ).evalf();
  res += ( -48*g[229]*p[11]*p[22]*p[38] ).evalf();
  res += ( 36*g[23]*p[11]*p[22]*p[38]*pow(g[2],2) ).evalf();
  res += ( -320*g[237]*p[11]*p[22]*p[38] ).evalf();
  res += ( 16*g[24]*p[11]*p[22]*p[38]*pow(g[2],2) ).evalf();
  res += ( 140*g[250]*p[11]*p[22]*p[38] ).evalf();
  res += ( -36*g[22]*g[26]*p[11]*p[22]*p[38] ).evalf();
  res += ( -36*g[23]*g[26]*p[11]*p[22]*p[38] ).evalf();
  res += ( -76*g[24]*g[26]*p[11]*p[22]*p[38] ).evalf();
  res += ( -640*g[281]*p[11]*p[22]*p[38] ).evalf();
  res += ( 480*g[282]*p[11]*p[22]*p[38] ).evalf();
  res += ( 80*g[283]*p[11]*p[22]*p[38] ).evalf();
  res += ( -160*g[284]*p[11]*p[22]*p[38] ).evalf();
  res += ( 160*g[286]*p[11]*p[22]*p[38] ).evalf();
  res += ( -80*g[288]*p[11]*p[22]*p[38] ).evalf();
  res += ( -80*g[29]*p[11]*p[22]*p[38]*pow(g[0],2) ).evalf();
  res += ( -160*g[0]*g[11]*g[29]*p[11]*p[22]*p[38] ).evalf();
  res += ( -80*g[29]*p[11]*p[22]*p[38]*pow(g[11],2) ).evalf();
  res += ( 80*g[24]*g[29]*p[11]*p[22]*p[38] ).evalf();
  res += ( 80*g[290]*p[11]*p[22]*p[38] ).evalf();
  res += ( 160*g[292]*p[11]*p[22]*p[38] ).evalf();
  res += ( -80*g[294]*p[11]*p[22]*p[38] ).evalf();
  res += ( -72*g[106]*g[3]*p[11]*p[22]*p[38] ).evalf();
  res += ( 80*g[12]*g[3]*p[11]*p[22]*p[38]*pow(g[0],2) ).evalf();
  return res;
}


==> numerics/ggtt_a_exact_0_05.cpp <==
/* R. Bonciani, A. Ferroglia, T. Gehrmann, A. v. Manteuffel, C. Studerus
 * file: ggtt_a_exact_0_05.cpp
 * date: 2010-11-29
 */

#include <ginac/ginac.h>
using namespace GiNaC;

ex ggtt_a_exact_0_05(const exvector& g, const exvector& p)
{
  ex res = 0;
  res += ( 320*g[124]*g[3]*p[11]*p[22]*p[38] ).evalf();
  res += ( -80*g[126]*g[3]*p[11]*p[22]*p[38] ).evalf();
  res += ( 80*g[128]*g[3]*p[11]*p[22]*p[38] ).evalf();
  res += ( 80*g[132]*g[3]*p[11]*p[22]*p[38] ).evalf();
  res += ( 160*g[14]*g[3]*p[11]*p[22]*p[38]*pow(g[0],2) ).evalf();
  res += ( 160*g[0]*g[11]*g[14]*g[3]*p[11]*p[22]*p[38] ).evalf();
  res += ( 80*g[14]*g[3]*p[11]*p[22]*p[38]*pow(g[11],2) ).evalf();
  res += ( -60*g[2]*g[3]*p[11]*p[22]*p[38]*pow(g[0],2) ).evalf();
  res += ( 36*g[2]*g[22]*g[3]*p[11]*p[22]*p[38] ).evalf();
  res += ( 36*g[2]*g[23]*g[3]*p[11]*p[22]*p[38] ).evalf();
  res += ( 80*g[12]*g[24]*g[3]*p[11]*p[22]*p[38] ).evalf();
  res += ( -80*g[14]*g[24]*g[3]*p[11]*p[22]*p[38] ).evalf();
  res += ( -16*g[2]*g[24]*g[3]*p[11]*p[22]*p[38] ).evalf();
  res += ( 44*g[0]*g[26]*g[3]*p[11]*p[22]*p[38] ).evalf();
  res += ( -80*g[0]*g[12]*p[11]*p[22]*p[38]*pow(g[3],2) ).evalf();
  res += ( -40*g[0]*g[14]*p[11]*p[22]*p[38]*pow(g[3],2) ).evalf();
  res += ( 18*g[22]*p[11]*p[22]*p[38]*pow(g[3],2) ).evalf();
  res += ( -14*g[24]*p[11]*p[22]*p[38]*pow(g[3],2) ).evalf();
  res += ( 12*g[27]*p[11]*p[22]*p[38]*pow(g[3],2) ).evalf();
  res += ( 80*g[28]*p[11]*p[22]*p[38]*pow(g[3],2) ).evalf();
  res += ( g[14]*p[11]*p[22]*p[38]*numeric(-40,3)*pow(g[3],3) ).evalf();
  res += ( -2*g[2]*p[11]*p[22]*p[38]*pow(g[3],3) ).evalf();
  res += ( p[11]*p[22]*p[38]*numeric(-5,12)*pow(g[3],4) ).evalf();
  res += ( 80*g[31]*p[11]*p[22]*p[38]*pow(g[0],2) ).evalf();
  res += ( 160*g[0]*g[11]*g[31]*p[11]*p[22]*p[38] ).evalf();
  res += ( 80*g[31]*p[11]*p[22]*p[38]*pow(g[11],2) ).evalf();
  res += ( -80*g[24]*g[31]*p[11]*p[22]*p[38] ).evalf();
  res += ( -80*g[14]*g[3]*g[32]*p[11]*p[22]*p[38] ).evalf();
  res += ( 20*g[35]*p[11]*p[22]*p[38]*pow(g[2],2) ).evalf();
  res += ( 20*g[26]*g[35]*p[11]*p[22]*p[38] ).evalf();
  res += ( 32*g[2]*g[3]*g[35]*p[11]*p[22]*p[38] ).evalf();
  res += ( 2*g[35]*p[11]*p[22]*p[38]*pow(g[3],2) ).evalf();
  res += ( -80*g[42]*p[11]*p[22]*p[38]*pow(g[3],2) ).evalf();
  res += ( -80*g[29]*g[43]*p[11]*p[22]*p[38] ).evalf();
  res += ( 80*g[14]*g[3]*g[43]*p[11]*p[22]*p[38] ).evalf();
  res += ( 80*g[31]*g[43]*p[11]*p[22]*p[38] ).evalf();
  res += ( 80*g[47]*p[11]*p[22]*p[38]*pow(g[0],2) ).evalf();
  res += ( -80*g[24]*g[47]*p[11]*p[22]*p[38] ).evalf();
  res += ( -80*g[0]*g[3]*g[47]*p[11]*p[22]*p[38] ).evalf();
  res += ( 40*g[47]*p[11]*p[22]*p[38]*pow(g[3],2) ).evalf();
  res += ( -160*g[10]*g[5]*p[11]*p[22]*p[38]*pow(g[0],2) ).evalf();
  res += ( -160*g[0]*g[10]*g[11]*g[5]*p[11]*p[22]*p[38] ).evalf();
  res += ( -80*g[10]*g[5]*p[11]*p[22]*p[38]*pow(g[11],2) ).evalf();
  res += ( -80*g[12]*g[5]*p[11]*p[22]*p[38]*pow(g[0],2) ).evalf();
  res += ( 80*g[14]*g[5]*p[11]*p[22]*p[38]*pow(g[0],2) ).evalf();
  res += ( -80*g[12]*g[24]*g[5]*p[11]*p[22]*p[38] ).evalf();
  res += ( 80*g[14]*g[24]*g[5]*p[11]*p[22]*p[38] ).evalf();
  res += ( 80*g[0]*g[10]*g[3]*g[5]*p[11]*p[22]*p[38] ).evalf();
  res += ( 80*g[0]*g[12]*g[3]*g[5]*p[11]*p[22]*p[38] ).evalf();
  res += ( -80*g[0]*g[14]*g[3]*g[5]*p[11]*p[22]*p[38] ).evalf();
  res += ( -80*g[10]*g[43]*g[5]*p[11]*p[22]*p[38] ).evalf();
  res += ( 72*g[2]*g[60]*p[11]*p[22]*p[38] ).evalf();
  res += ( 36*g[3]*g[60]*p[11]*p[22]*p[38] ).evalf();
  res += ( 152*g[0]*g[62]*p[11]*p[22]*p[38] ).evalf();
  res += ( 32*g[3]*g[62]*p[11]*p[22]*p[38] ).evalf();
  res += ( -36*g[2]*g[66]*p[11]*p[22]*p[38] ).evalf();
  res += ( -36*g[3]*g[66]*p[11]*p[22]*p[38] ).evalf();
  res += ( -36*g[2]*g[67]*p[11]*p[22]*p[38] ).evalf();
  res += ( g[7]*p[11]*p[22]*p[38]*numeric(-80,3)*pow(g[3],3) ).evalf();
  res += ( -72*g[2]*g[70]*p[11]*p[22]*p[38] ).evalf();
  res += ( -36*g[3]*g[70]*p[11]*p[22]*p[38] ).evalf();
  res += ( -72*g[2]*g[71]*p[11]*p[22]*p[38] ).evalf();
  res += ( -36*g[3]*g[71]*p[11]*p[22]*p[38] ).evalf();
  res += ( -76*g[3]*g[72]*p[11]*p[22]*p[38] ).evalf();
  res += ( 56*g[0]*g[74]*p[11]*p[22]*p[38] ).evalf();
  res += ( -36*g[2]*g[78]*p[11]*p[22]*p[38] ).evalf();
  res += ( -36*g[3]*g[78]*p[11]*p[22]*p[38] ).evalf();
  res += ( -36*g[2]*g[79]*p[11]*p[22]*p[38] ).evalf();
  res += ( 160*g[3]*g[8]*p[11]*p[22]*p[38]*pow(g[0],2) ).evalf();
  res += ( 160*g[0]*g[11]*g[3]*g[8]*p[11]*p[22]*p[38] ).evalf();
  res += ( 80*g[3]*g[8]*p[11]*p[22]*p[38]*pow(g[11],2) ).evalf();
  res += ( -80*g[0]*g[8]*p[11]*p[22]*p[38]*pow(g[3],2) ).evalf();
  res += ( 80*g[3]*g[43]*g[8]*p[11]*p[22]*p[38] ).evalf();
  res += ( 240*g[14]*g[80]*p[11]*p[22]*p[38] ).evalf();
  res += ( 32*g[2]*g[80]*p[11]*p[22]*p[38] ).evalf();
  res += ( 40*g[3]*g[80]*p[11]*p[22]*p[38] ).evalf();
  res += ( -44*g[0]*g[82]*p[11]*p[22]*p[38] ).evalf();
  res += ( -48*g[3]*g[83]*p[11]*p[22]*p[38] ).evalf();
  res += ( -160*g[3]*g[84]*p[11]*p[22]*p[38] ).evalf();
  res += ( -60*g[2]*g[87]*p[11]*p[22]*p[38] ).evalf();
  res += ( -32*g[3]*g[87]*p[11]*p[22]*p[38] ).evalf();
  res += ( 160*g[3]*g[95]*p[11]*p[22]*p[38] ).evalf();
  res += ( 80*g[14]*g[96]*p[11]*p[22]*p[38] ).evalf();
  res += ( -160*g[14]*g[97]*p[11]*p[22]*p[38] ).evalf();
  res += ( -96*g[1]*g[101]*p[0]*p[22]*p[39] ).evalf();
  res += ( 256*g[102]*p[0]*p[22]*p[39] ).evalf();
  res += ( -288*g[1]*g[102]*p[0]*p[22]*p[39] ).evalf();
  res += ( 96*g[1]*g[104]*p[0]*p[22]*p[39] ).evalf();
  res += ( 192*g[1]*g[114]*p[0]*p[22]*p[39] ).evalf();
  res += ( -192*g[1]*g[116]*p[0]*p[22]*p[39] ).evalf();
  res += ( 192*g[1]*g[117]*p[0]*p[22]*p[39] ).evalf();
  res += ( -384*g[1]*g[120]*p[0]*p[22]*p[39] ).evalf();
  res += ( 384*g[1]*g[121]*p[0]*p[22]*p[39] ).evalf();
  res += ( -512*g[133]*p[0]*p[22]*p[39] ).evalf();
  res += ( 192*g[1]*g[133]*p[0]*p[22]*p[39] ).evalf();
  res += ( 256*g[134]*p[0]*p[22]*p[39] ).evalf();
  res += ( -96*g[1]*g[137]*p[0]*p[22]*p[39] ).evalf();
  res += ( -192*g[1]*g[139]*p[0]*p[22]*p[39] ).evalf();
  res += ( 512*g[140]*p[0]*p[22]*p[39] ).evalf();
  res += ( -192*g[1]*g[140]*p[0]*p[22]*p[39] ).evalf();
  res += ( 256*g[141]*p[0]*p[22]*p[39] ).evalf();
  res += ( -192*g[1]*g[141]*p[0]*p[22]*p[39] ).evalf();
  res += ( 96*g[1]*g[143]*p[0]*p[22]*p[39] ).evalf();
  res += ( 192*g[1]*g[145]*p[0]*p[22]*p[39] ).evalf();
  res += ( -256*g[15]*p[0]*p[22]*p[39]*pow(g[1],2) ).evalf();
  res += ( 256*g[16]*p[0]*p[22]*p[39]*pow(g[1],2) ).evalf();
  res += ( -192*g[165]*p[0]*p[22]*p[39] ).evalf();
  res += ( 96*g[168]*p[0]*p[22]*p[39] ).evalf();
  res += ( 192*g[200]*p[0]*p[22]*p[39] ).evalf();
  res += ( -144*g[206]*p[0]*p[22]*p[39] ).evalf();
  res += ( -48*g[210]*p[0]*p[22]*p[39] ).evalf();
  res += ( 192*g[214]*p[0]*p[22]*p[39] ).evalf();
  res += ( -48*g[217]*p[0]*p[22]*p[39] ).evalf();
  res += ( 96*g[218]*p[0]*p[22]*p[39] ).evalf();
  res += ( 240*g[220]*p[0]*p[22]*p[39] ).evalf();
  res += ( 96*g[221]*p[0]*p[22]*p[39] ).evalf();
  res += ( -96*g[222]*p[0]*p[22]*p[39] ).evalf();
  res += ( 192*g[231]*p[0]*p[22]*p[39] ).evalf();
  res += ( 192*g[233]*p[0]*p[22]*p[39] ).evalf();
  res += ( -192*g[234]*p[0]*p[22]*p[39] ).evalf();
  res += ( -96*g[238]*p[0]*p[22]*p[39] ).evalf();
  res += ( 48*g[239]*p[0]*p[22]*p[39] ).evalf();
  res += ( -352*g[1]*g[24]*p[0]*p[22]*p[39] ).evalf();
  res += ( 96*g[240]*p[0]*p[22]*p[39] ).evalf();
  res += ( 96*g[243]*p[0]*p[22]*p[39] ).evalf();
  res += ( 288*g[244]*p[0]*p[22]*p[39] ).evalf();
  res += ( 240*g[245]*p[0]*p[22]*p[39] ).evalf();
  res += ( 96*g[246]*p[0]*p[22]*p[39] ).evalf();
  res += ( -96*g[247]*p[0]*p[22]*p[39] ).evalf();
  res += ( -96*g[248]*p[0]*p[22]*p[39] ).evalf();
  res += ( 256*g[15]*g[25]*p[0]*p[22]*p[39] ).evalf();
  res += ( -256*g[16]*g[25]*p[0]*p[22]*p[39] ).evalf();
  res += ( 96*g[24]*g[25]*p[0]*p[22]*p[39] ).evalf();
  res += ( 192*g[266]*p[0]*p[22]*p[39] ).evalf();
  res += ( 192*g[268]*p[0]*p[22]*p[39] ).evalf();
  res += ( -192*g[269]*p[0]*p[22]*p[39] ).evalf();
  res += ( 192*g[25]*g[27]*p[0]*p[22]*p[39] ).evalf();
  res += ( 384*g[273]*p[0]*p[22]*p[39] ).evalf();
  res += ( -192*g[274]*p[0]*p[22]*p[39] ).evalf();
  res += ( -384*g[275]*p[0]*p[22]*p[39] ).evalf();
  res += ( -192*g[276]*p[0]*p[22]*p[39] ).evalf();
  res += ( -192*g[295]*p[0]*p[22]*p[39] ).evalf();
  res += ( 96*g[297]*p[0]*p[22]*p[39] ).evalf();
  res += ( 48*g[298]*p[0]*p[22]*p[39] ).evalf();
  res += ( 96*g[299]*p[0]*p[22]*p[39] ).evalf();
  res += ( -144*g[102]*g[3]*p[0]*p[22]*p[39] ).evalf();
  res += ( -96*g[103]*g[3]*p[0]*p[22]*p[39] ).evalf();
  res += ( 96*g[104]*g[3]*p[0]*p[22]*p[39] ).evalf();
  res += ( -192*g[116]*g[3]*p[0]*p[22]*p[39] ).evalf();
  res += ( -192*g[120]*g[3]*p[0]*p[22]*p[39] ).evalf();
  res += ( 192*g[121]*g[3]*p[0]*p[22]*p[39] ).evalf();
  res += ( 96*g[133]*g[3]*p[0]*p[22]*p[39] ).evalf();
  res += ( -48*g[134]*g[3]*p[0]*p[22]*p[39] ).evalf();
  res += ( -96*g[135]*g[3]*p[0]*p[22]*p[39] ).evalf();
  res += ( -96*g[139]*g[3]*p[0]*p[22]*p[39] ).evalf();
  res += ( -96*g[140]*g[3]*p[0]*p[22]*p[39] ).evalf();
  res += ( -144*g[141]*g[3]*p[0]*p[22]*p[39] ).evalf();
  res += ( -96*g[142]*g[3]*p[0]*p[22]*p[39] ).evalf();
  res += ( 96*g[143]*g[3]*p[0]*p[22]*p[39] ).evalf();
  res += ( 96*g[145]*g[3]*p[0]*p[22]*p[39] ).evalf();
  res += ( -256*g[1]*g[15]*g[3]*p[0]*p[22]*p[39] ).evalf();
  res += ( 256*g[1]*g[16]*g[3]*p[0]*p[22]*p[39] ).evalf();
  res += ( 256*g[25]*g[3]*p[0]*p[22]*p[39] ).evalf();
  res += ( 48*g[15]*g[25]*g[3]*p[0]*p[22]*p[39] ).evalf();
  res += ( 48*g[16]*g[25]*g[3]*p[0]*p[22]*p[39] ).evalf();
  res += ( 96*g[1]*g[27]*g[3]*p[0]*p[22]*p[39] ).evalf();
  res += ( 88*g[1]*p[0]*p[22]*p[39]*pow(g[3],2) ).evalf();
  res += ( -96*g[0]*g[1]*p[0]*p[22]*p[39]*pow(g[3],2) ).evalf();
  res += ( -24*p[0]*p[22]*p[39]*pow(g[1],2)*pow(g[3],2) ).evalf();
  res += ( -128*g[15]*p[0]*p[22]*p[39]*pow(g[3],2) ).evalf();
  res += ( 24*g[1]*g[15]*p[0]*p[22]*p[39]*pow(g[3],2) ).evalf();
  res += ( 24*g[1]*g[16]*p[0]*p[22]*p[39]*pow(g[3],2) ).evalf();
  res += ( 24*g[25]*p[0]*p[22]*p[39]*pow(g[3],2) ).evalf();
  res += ( 24*g[1]*p[0]*p[22]*p[39]*pow(g[3],3) ).evalf();
  res += ( 8*g[15]*p[0]*p[22]*p[39]*pow(g[3],3) ).evalf();
  res += ( 96*g[302]*p[0]*p[22]*p[39] ).evalf();
  res += ( -192*g[303]*p[0]*p[22]*p[39] ).evalf();
  res += ( 192*g[306]*p[0]*p[22]*p[39] ).evalf();
  res += ( 96*g[307]*p[0]*p[22]*p[39] ).evalf();
  res += ( 192*g[308]*p[0]*p[22]*p[39] ).evalf();
  res += ( 288*g[310]*p[0]*p[22]*p[39] ).evalf();
  res += ( 240*g[311]*p[0]*p[22]*p[39] ).evalf();
  res += ( 96*g[312]*p[0]*p[22]*p[39] ).evalf();
  res += ( -96*g[313]*p[0]*p[22]*p[39] ).evalf();
  res += ( -96*g[314]*p[0]*p[22]*p[39] ).evalf();
  res += ( -192*g[316]*p[0]*p[22]*p[39] ).evalf();
  res += ( -192*g[317]*p[0]*p[22]*p[39] ).evalf();
  res += ( 96*g[318]*p[0]*p[22]*p[39] ).evalf();
  res += ( 256*g[1]*g[33]*p[0]*p[22]*p[39] ).evalf();
  res += ( -48*g[25]*g[33]*p[0]*p[22]*p[39] ).evalf();
  res += ( 256*g[3]*g[33]*p[0]*p[22]*p[39] ).evalf();
  res += ( -48*g[1]*g[3]*g[33]*p[0]*p[22]*p[39] ).evalf();
  res += ( -24*g[33]*p[0]*p[22]*p[39]*pow(g[3],2) ).evalf();
  res += ( -256*g[1]*g[34]*p[0]*p[22]*p[39] ).evalf();
  res += ( 96*g[34]*p[0]*p[22]*p[39]*pow(g[1],2) ).evalf();
  res += ( -144*g[25]*g[34]*p[0]*p[22]*p[39] ).evalf();
  res += ( 48*g[1]*g[3]*g[34]*p[0]*p[22]*p[39] ).evalf();
  res += ( 192*g[38]*p[0]*p[22]*p[39]*pow(g[1],2) ).evalf();
  res += ( -192*g[25]*g[38]*p[0]*p[22]*p[39] ).evalf();
  res += ( 192*g[1]*g[3]*g[38]*p[0]*p[22]*p[39] ).evalf();
  res += ( 96*g[38]*p[0]*p[22]*p[39]*pow(g[3],2) ).evalf();
  res += ( -192*g[39]*p[0]*p[22]*p[39]*pow(g[1],2) ).evalf();
  res += ( 192*g[25]*g[39]*p[0]*p[22]*p[39] ).evalf();
  res += ( -192*g[1]*g[3]*g[39]*p[0]*p[22]*p[39] ).evalf();
  res += ( 512*g[1]*g[48]*p[0]*p[22]*p[39] ).evalf();
  res += ( -96*g[48]*p[0]*p[22]*p[39]*pow(g[1],2) ).evalf();
  res += ( 96*g[25]*g[48]*p[0]*p[22]*p[39] ).evalf();
  res += ( 256*g[3]*g[48]*p[0]*p[22]*p[39] ).evalf();
  res += ( -96*g[1]*g[3]*g[48]*p[0]*p[22]*p[39] ).evalf();
  res += ( -24*g[48]*p[0]*p[22]*p[39]*pow(g[3],2) ).evalf();
  res += ( 48*g[49]*p[0]*p[22]*p[39]*pow(g[3],2) ).evalf();
  res += ( 96*g[50]*p[0]*p[22]*p[39]*pow(g[1],2) ).evalf();
  res += ( -96*g[25]*g[50]*p[0]*p[22]*p[39] ).evalf();
  res += ( 96*g[1]*g[3]*g[50]*p[0]*p[22]*p[39] ).evalf();
  res += ( -512*g[1]*g[51]*p[0]*p[22]*p[39] ).evalf();
  res += ( 96*g[51]*p[0]*p[22]*p[39]*pow(g[1],2) ).evalf();
  res += ( -96*g[25]*g[51]*p[0]*p[22]*p[39] ).evalf();
  res += ( -256*g[3]*g[51]*p[0]*p[22]*p[39] ).evalf();
  res += ( 96*g[1]*g[3]*g[51]*p[0]*p[22]*p[39] ).evalf();
  res += ( 24*g[51]*p[0]*p[22]*p[39]*pow(g[3],2) ).evalf();
  res += ( 48*g[52]*p[0]*p[22]*p[39]*pow(g[3],2) ).evalf();
  res += ( -96*g[53]*p[0]*p[22]*p[39]*pow(g[1],2) ).evalf();
  res += ( 96*g[25]*g[53]*p[0]*p[22]*p[39] ).evalf();
  res += ( -96*g[1]*g[3]*g[53]*p[0]*p[22]*p[39] ).evalf();
  res += ( -48*g[53]*p[0]*p[22]*p[39]*pow(g[3],2) ).evalf();
  res += ( -192*g[25]*g[3]*g[6]*p[0]*p[22]*p[39] ).evalf();
  res += ( -48*g[1]*g[6]*p[0]*p[22]*p[39]*pow(g[3],2) ).evalf();
  res += ( 384*g[1]*g[60]*p[0]*p[22]*p[39] ).evalf();
  res += ( -96*g[3]*g[61]*p[0]*p[22]*p[39] ).evalf();
  res += ( 384*g[1]*g[72]*p[0]*p[22]*p[39] ).evalf();
  res += ( 512*g[73]*p[0]*p[22]*p[39] ).evalf();
  res += ( 192*g[16]*g[73]*p[0]*p[22]*p[39] ).evalf();
  res += ( -384*g[6]*g[73]*p[0]*p[22]*p[39] ).evalf();
  res += ( -96*g[1]*g[80]*p[0]*p[22]*p[39] ).evalf();
  res += ( -256*g[81]*p[0]*p[22]*p[39] ).evalf();
  res += ( 48*g[15]*g[81]*p[0]*p[22]*p[39] ).evalf();
  res += ( -144*g[16]*g[81]*p[0]*p[22]*p[39] ).evalf();
  res += ( 48*g[3]*g[81]*p[0]*p[22]*p[39] ).evalf();
  res += ( 192*g[6]*g[81]*p[0]*p[22]*p[39] ).evalf();
  res += ( -96*g[1]*g[83]*p[0]*p[22]*p[39] ).evalf();
  res += ( -256*g[85]*p[0]*p[22]*p[39] ).evalf();
  res += ( 48*g[1]*g[85]*p[0]*p[22]*p[39] ).evalf();
  res += ( 48*g[3]*g[85]*p[0]*p[22]*p[39] ).evalf();
  res += ( -144*g[1]*g[86]*p[0]*p[22]*p[39] ).evalf();
  res += ( -192*g[1]*g[91]*p[0]*p[22]*p[39] ).evalf();
  res += ( -192*g[3]*g[91]*p[0]*p[22]*p[39] ).evalf();
  res += ( 192*g[1]*g[92]*p[0]*p[22]*p[39] ).evalf();
  res += ( -256*g[98]*p[0]*p[22]*p[39] ).evalf();
  res += ( 96*g[1]*g[98]*p[0]*p[22]*p[39] ).evalf();
  res += ( 48*g[3]*g[98]*p[0]*p[22]*p[39] ).evalf();
  res += ( -96*g[3]*g[99]*p[0]*p[22]*p[39] ).evalf();
  res += ( -192*g[1]*g[24]*p[0]*p[1]*p[22]*p[39] ).evalf();
  res += ( 48*g[1]*p[0]*p[1]*p[22]*p[39]*pow(g[3],2) ).evalf();
  res += ( 288*g[1]*g[101]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( -768*g[102]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( 864*g[1]*g[102]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( -288*g[1]*g[104]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( -576*g[1]*g[114]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( 576*g[1]*g[116]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( -576*g[1]*g[117]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( 1152*g[1]*g[120]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( -1152*g[1]*g[121]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( 1536*g[133]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( -576*g[1]*g[133]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( -768*g[134]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( 288*g[1]*g[137]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( 576*g[1]*g[139]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( -1536*g[140]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( 576*g[1]*g[140]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( -768*g[141]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( 576*g[1]*g[141]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( -288*g[1]*g[143]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( -576*g[1]*g[145]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( 768*g[15]*p[0]*p[10]*p[22]*p[39]*pow(g[1],2) ).evalf();
  res += ( -768*g[16]*p[0]*p[10]*p[22]*p[39]*pow(g[1],2) ).evalf();
  res += ( 576*g[165]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( -288*g[168]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( -576*g[200]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( 432*g[206]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( 144*g[210]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( -576*g[214]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( 144*g[217]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( -288*g[218]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( -720*g[220]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( -288*g[221]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( 288*g[222]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( -576*g[231]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( -576*g[233]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( 576*g[234]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( 288*g[238]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( -144*g[239]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( 1056*g[1]*g[24]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( -288*g[240]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( -288*g[243]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( -864*g[244]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( -720*g[245]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( -288*g[246]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( 288*g[247]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( 288*g[248]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( -768*g[15]*g[25]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( 768*g[16]*g[25]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( -288*g[24]*g[25]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( -576*g[266]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( -576*g[268]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( 576*g[269]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( -576*g[25]*g[27]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( -1152*g[273]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( 576*g[274]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( 1152*g[275]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( 576*g[276]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( 576*g[295]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( -288*g[297]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( -144*g[298]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( -288*g[299]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( 432*g[102]*g[3]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( 288*g[103]*g[3]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( -288*g[104]*g[3]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( 576*g[116]*g[3]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( 576*g[120]*g[3]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( -576*g[121]*g[3]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( -288*g[133]*g[3]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( 144*g[134]*g[3]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( 288*g[135]*g[3]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( 288*g[139]*g[3]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( 288*g[140]*g[3]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( 432*g[141]*g[3]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( 288*g[142]*g[3]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( -288*g[143]*g[3]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( -288*g[145]*g[3]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( 768*g[1]*g[15]*g[3]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( -768*g[1]*g[16]*g[3]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( -768*g[25]*g[3]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( -144*g[15]*g[25]*g[3]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( -144*g[16]*g[25]*g[3]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( -288*g[1]*g[27]*g[3]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( -264*g[1]*p[0]*p[10]*p[22]*p[39]*pow(g[3],2) ).evalf();
  res += ( 288*g[0]*g[1]*p[0]*p[10]*p[22]*p[39]*pow(g[3],2) ).evalf();
  res += ( 72*p[0]*p[10]*p[22]*p[39]*pow(g[1],2)*pow(g[3],2) ).evalf();
  res += ( 384*g[15]*p[0]*p[10]*p[22]*p[39]*pow(g[3],2) ).evalf();
  res += ( -72*g[1]*g[15]*p[0]*p[10]*p[22]*p[39]*pow(g[3],2) ).evalf();
  res += ( -72*g[1]*g[16]*p[0]*p[10]*p[22]*p[39]*pow(g[3],2) ).evalf();
  res += ( -72*g[25]*p[0]*p[10]*p[22]*p[39]*pow(g[3],2) ).evalf();
  res += ( -72*g[1]*p[0]*p[10]*p[22]*p[39]*pow(g[3],3) ).evalf();
  res += ( -24*g[15]*p[0]*p[10]*p[22]*p[39]*pow(g[3],3) ).evalf();
  res += ( -288*g[302]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( 576*g[303]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( -576*g[306]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( -288*g[307]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( -576*g[308]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( -864*g[310]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( -720*g[311]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( -288*g[312]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( 288*g[313]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( 288*g[314]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( 576*g[316]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( 576*g[317]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( -288*g[318]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( -768*g[1]*g[33]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( 144*g[25]*g[33]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( -768*g[3]*g[33]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( 144*g[1]*g[3]*g[33]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( 72*g[33]*p[0]*p[10]*p[22]*p[39]*pow(g[3],2) ).evalf();
  res += ( 768*g[1]*g[34]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( -288*g[34]*p[0]*p[10]*p[22]*p[39]*pow(g[1],2) ).evalf();
  res += ( 432*g[25]*g[34]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( -144*g[1]*g[3]*g[34]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( -576*g[38]*p[0]*p[10]*p[22]*p[39]*pow(g[1],2) ).evalf();
  res += ( 576*g[25]*g[38]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( -576*g[1]*g[3]*g[38]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( -288*g[38]*p[0]*p[10]*p[22]*p[39]*pow(g[3],2) ).evalf();
  res += ( 576*g[39]*p[0]*p[10]*p[22]*p[39]*pow(g[1],2) ).evalf();
  res += ( -576*g[25]*g[39]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( 576*g[1]*g[3]*g[39]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( -1536*g[1]*g[48]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( 288*g[48]*p[0]*p[10]*p[22]*p[39]*pow(g[1],2) ).evalf();
  res += ( -288*g[25]*g[48]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( -768*g[3]*g[48]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( 288*g[1]*g[3]*g[48]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( 72*g[48]*p[0]*p[10]*p[22]*p[39]*pow(g[3],2) ).evalf();
  res += ( -144*g[49]*p[0]*p[10]*p[22]*p[39]*pow(g[3],2) ).evalf();
  res += ( -288*g[50]*p[0]*p[10]*p[22]*p[39]*pow(g[1],2) ).evalf();
  res += ( 288*g[25]*g[50]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( -288*g[1]*g[3]*g[50]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( 1536*g[1]*g[51]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( -288*g[51]*p[0]*p[10]*p[22]*p[39]*pow(g[1],2) ).evalf();
  res += ( 288*g[25]*g[51]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( 768*g[3]*g[51]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( -288*g[1]*g[3]*g[51]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( -72*g[51]*p[0]*p[10]*p[22]*p[39]*pow(g[3],2) ).evalf();
  res += ( -144*g[52]*p[0]*p[10]*p[22]*p[39]*pow(g[3],2) ).evalf();
  res += ( 288*g[53]*p[0]*p[10]*p[22]*p[39]*pow(g[1],2) ).evalf();
  res += ( -288*g[25]*g[53]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( 288*g[1]*g[3]*g[53]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( 144*g[53]*p[0]*p[10]*p[22]*p[39]*pow(g[3],2) ).evalf();
  res += ( 576*g[25]*g[3]*g[6]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( 144*g[1]*g[6]*p[0]*p[10]*p[22]*p[39]*pow(g[3],2) ).evalf();
  res += ( -1152*g[1]*g[60]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( 288*g[3]*g[61]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( -1152*g[1]*g[72]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( -1536*g[73]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( -576*g[16]*g[73]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( 1152*g[6]*g[73]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( 288*g[1]*g[80]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( 768*g[81]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( -144*g[15]*g[81]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( 432*g[16]*g[81]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( -144*g[3]*g[81]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( -576*g[6]*g[81]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( 288*g[1]*g[83]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( 768*g[85]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( -144*g[1]*g[85]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( -144*g[3]*g[85]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( 432*g[1]*g[86]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( 576*g[1]*g[91]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( 576*g[3]*g[91]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( -576*g[1]*g[92]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( 768*g[98]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( -288*g[1]*g[98]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( -144*g[3]*g[98]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( 288*g[3]*g[99]*p[0]*p[10]*p[22]*p[39] ).evalf();
  res += ( 576*g[1]*g[24]*p[0]*p[1]*p[10]*p[22]*p[39] ).evalf();
  res += ( -144*g[1]*p[0]*p[1]*p[10]*p[22]*p[39]*pow(g[3],2) ).evalf();
  res += ( -288*g[1]*g[101]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( 768*g[102]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( -864*g[1]*g[102]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( 288*g[1]*g[104]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( 576*g[1]*g[114]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( -576*g[1]*g[116]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( 576*g[1]*g[117]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( -1152*g[1]*g[120]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( 1152*g[1]*g[121]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( -1536*g[133]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( 576*g[1]*g[133]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( 768*g[134]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( -288*g[1]*g[137]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( -576*g[1]*g[139]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( 1536*g[140]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( -576*g[1]*g[140]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( 768*g[141]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( -576*g[1]*g[141]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( 288*g[1]*g[143]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( 576*g[1]*g[145]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( -768*g[15]*p[0]*p[11]*p[22]*p[39]*pow(g[1],2) ).evalf();
  res += ( 768*g[16]*p[0]*p[11]*p[22]*p[39]*pow(g[1],2) ).evalf();
  res += ( -576*g[165]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( 288*g[168]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( 576*g[200]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( -432*g[206]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( -144*g[210]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( 576*g[214]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( -144*g[217]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( 288*g[218]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( 720*g[220]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( 288*g[221]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( -288*g[222]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( 576*g[231]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( 576*g[233]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( -576*g[234]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( -288*g[238]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( 144*g[239]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( -1056*g[1]*g[24]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( 288*g[240]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( 288*g[243]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( 864*g[244]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( 720*g[245]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( 288*g[246]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( -288*g[247]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( -288*g[248]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( 768*g[15]*g[25]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( -768*g[16]*g[25]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( 288*g[24]*g[25]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( 576*g[266]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( 576*g[268]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( -576*g[269]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( 576*g[25]*g[27]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( 1152*g[273]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( -576*g[274]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( -1152*g[275]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( -576*g[276]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( -576*g[295]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( 288*g[297]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( 144*g[298]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( 288*g[299]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( -432*g[102]*g[3]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( -288*g[103]*g[3]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( 288*g[104]*g[3]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( -576*g[116]*g[3]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( -576*g[120]*g[3]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( 576*g[121]*g[3]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( 288*g[133]*g[3]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( -144*g[134]*g[3]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( -288*g[135]*g[3]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( -288*g[139]*g[3]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( -288*g[140]*g[3]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( -432*g[141]*g[3]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( -288*g[142]*g[3]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( 288*g[143]*g[3]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( 288*g[145]*g[3]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( -768*g[1]*g[15]*g[3]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( 768*g[1]*g[16]*g[3]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( 768*g[25]*g[3]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( 144*g[15]*g[25]*g[3]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( 144*g[16]*g[25]*g[3]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( 288*g[1]*g[27]*g[3]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( 264*g[1]*p[0]*p[11]*p[22]*p[39]*pow(g[3],2) ).evalf();
  res += ( -288*g[0]*g[1]*p[0]*p[11]*p[22]*p[39]*pow(g[3],2) ).evalf();
  res += ( -72*p[0]*p[11]*p[22]*p[39]*pow(g[1],2)*pow(g[3],2) ).evalf();
  res += ( -384*g[15]*p[0]*p[11]*p[22]*p[39]*pow(g[3],2) ).evalf();
  res += ( 72*g[1]*g[15]*p[0]*p[11]*p[22]*p[39]*pow(g[3],2) ).evalf();
  res += ( 72*g[1]*g[16]*p[0]*p[11]*p[22]*p[39]*pow(g[3],2) ).evalf();
  res += ( 72*g[25]*p[0]*p[11]*p[22]*p[39]*pow(g[3],2) ).evalf();
  res += ( 72*g[1]*p[0]*p[11]*p[22]*p[39]*pow(g[3],3) ).evalf();
  res += ( 24*g[15]*p[0]*p[11]*p[22]*p[39]*pow(g[3],3) ).evalf();
  res += ( 288*g[302]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( -576*g[303]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( 576*g[306]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( 288*g[307]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( 576*g[308]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( 864*g[310]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( 720*g[311]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( 288*g[312]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( -288*g[313]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( -288*g[314]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( -576*g[316]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( -576*g[317]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( 288*g[318]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( 768*g[1]*g[33]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( -144*g[25]*g[33]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( 768*g[3]*g[33]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( -144*g[1]*g[3]*g[33]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( -72*g[33]*p[0]*p[11]*p[22]*p[39]*pow(g[3],2) ).evalf();
  res += ( -768*g[1]*g[34]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( 288*g[34]*p[0]*p[11]*p[22]*p[39]*pow(g[1],2) ).evalf();
  res += ( -432*g[25]*g[34]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( 144*g[1]*g[3]*g[34]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( 576*g[38]*p[0]*p[11]*p[22]*p[39]*pow(g[1],2) ).evalf();
  res += ( -576*g[25]*g[38]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( 576*g[1]*g[3]*g[38]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( 288*g[38]*p[0]*p[11]*p[22]*p[39]*pow(g[3],2) ).evalf();
  res += ( -576*g[39]*p[0]*p[11]*p[22]*p[39]*pow(g[1],2) ).evalf();
  res += ( 576*g[25]*g[39]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( -576*g[1]*g[3]*g[39]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( 1536*g[1]*g[48]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( -288*g[48]*p[0]*p[11]*p[22]*p[39]*pow(g[1],2) ).evalf();
  res += ( 288*g[25]*g[48]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( 768*g[3]*g[48]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( -288*g[1]*g[3]*g[48]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( -72*g[48]*p[0]*p[11]*p[22]*p[39]*pow(g[3],2) ).evalf();
  res += ( 144*g[49]*p[0]*p[11]*p[22]*p[39]*pow(g[3],2) ).evalf();
  res += ( 288*g[50]*p[0]*p[11]*p[22]*p[39]*pow(g[1],2) ).evalf();
  res += ( -288*g[25]*g[50]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( 288*g[1]*g[3]*g[50]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( -1536*g[1]*g[51]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( 288*g[51]*p[0]*p[11]*p[22]*p[39]*pow(g[1],2) ).evalf();
  res += ( -288*g[25]*g[51]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( -768*g[3]*g[51]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( 288*g[1]*g[3]*g[51]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( 72*g[51]*p[0]*p[11]*p[22]*p[39]*pow(g[3],2) ).evalf();
  res += ( 144*g[52]*p[0]*p[11]*p[22]*p[39]*pow(g[3],2) ).evalf();
  res += ( -288*g[53]*p[0]*p[11]*p[22]*p[39]*pow(g[1],2) ).evalf();
  res += ( 288*g[25]*g[53]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( -288*g[1]*g[3]*g[53]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( -144*g[53]*p[0]*p[11]*p[22]*p[39]*pow(g[3],2) ).evalf();
  res += ( -576*g[25]*g[3]*g[6]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( -144*g[1]*g[6]*p[0]*p[11]*p[22]*p[39]*pow(g[3],2) ).evalf();
  res += ( 1152*g[1]*g[60]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( -288*g[3]*g[61]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( 1152*g[1]*g[72]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( 1536*g[73]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( 576*g[16]*g[73]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( -1152*g[6]*g[73]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( -288*g[1]*g[80]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( -768*g[81]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( 144*g[15]*g[81]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( -432*g[16]*g[81]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( 144*g[3]*g[81]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( 576*g[6]*g[81]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( -288*g[1]*g[83]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( -768*g[85]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( 144*g[1]*g[85]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( 144*g[3]*g[85]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( -432*g[1]*g[86]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( -576*g[1]*g[91]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( -576*g[3]*g[91]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( 576*g[1]*g[92]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( -768*g[98]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( 288*g[1]*g[98]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( 144*g[3]*g[98]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( -288*g[3]*g[99]*p[0]*p[11]*p[22]*p[39] ).evalf();
  res += ( -576*g[1]*g[24]*p[0]*p[1]*p[11]*p[22]*p[39] ).evalf();
  res += ( 144*g[1]*p[0]*p[1]*p[11]*p[22]*p[39]*pow(g[3],2) ).evalf();
  res += ( 96*g[1]*g[101]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( -256*g[102]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( 288*g[1]*g[102]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( -96*g[1]*g[104]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( -192*g[1]*g[114]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( 192*g[1]*g[116]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( -192*g[1]*g[117]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( 384*g[1]*g[120]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( -384*g[1]*g[121]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( 512*g[133]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( -192*g[1]*g[133]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( -256*g[134]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( 96*g[1]*g[137]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( 192*g[1]*g[139]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( -512*g[140]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( 192*g[1]*g[140]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( -256*g[141]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( 192*g[1]*g[141]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( -96*g[1]*g[143]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( -192*g[1]*g[145]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( 256*g[15]*p[0]*p[12]*p[22]*p[39]*pow(g[1],2) ).evalf();
  res += ( -256*g[16]*p[0]*p[12]*p[22]*p[39]*pow(g[1],2) ).evalf();
  res += ( 192*g[165]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( -96*g[168]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( -192*g[200]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( 144*g[206]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( 48*g[210]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( -192*g[214]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( 48*g[217]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( -96*g[218]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( -240*g[220]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( -96*g[221]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( 96*g[222]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( -192*g[231]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( -192*g[233]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( 192*g[234]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( 96*g[238]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( -48*g[239]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( 352*g[1]*g[24]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( -96*g[240]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( -96*g[243]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( -288*g[244]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( -240*g[245]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( -96*g[246]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( 96*g[247]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( 96*g[248]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( -256*g[15]*g[25]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( 256*g[16]*g[25]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( -96*g[24]*g[25]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( -192*g[266]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( -192*g[268]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( 192*g[269]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( -192*g[25]*g[27]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( -384*g[273]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( 192*g[274]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( 384*g[275]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( 192*g[276]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( 192*g[295]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( -96*g[297]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( -48*g[298]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( -96*g[299]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( 144*g[102]*g[3]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( 96*g[103]*g[3]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( -96*g[104]*g[3]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( 192*g[116]*g[3]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( 192*g[120]*g[3]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( -192*g[121]*g[3]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( -96*g[133]*g[3]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( 48*g[134]*g[3]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( 96*g[135]*g[3]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( 96*g[139]*g[3]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( 96*g[140]*g[3]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( 144*g[141]*g[3]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( 96*g[142]*g[3]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( -96*g[143]*g[3]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( -96*g[145]*g[3]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( 256*g[1]*g[15]*g[3]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( -256*g[1]*g[16]*g[3]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( -256*g[25]*g[3]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( -48*g[15]*g[25]*g[3]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( -48*g[16]*g[25]*g[3]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( -96*g[1]*g[27]*g[3]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( -88*g[1]*p[0]*p[12]*p[22]*p[39]*pow(g[3],2) ).evalf();
  res += ( 96*g[0]*g[1]*p[0]*p[12]*p[22]*p[39]*pow(g[3],2) ).evalf();
  res += ( 24*p[0]*p[12]*p[22]*p[39]*pow(g[1],2)*pow(g[3],2) ).evalf();
  res += ( 128*g[15]*p[0]*p[12]*p[22]*p[39]*pow(g[3],2) ).evalf();
  res += ( -24*g[1]*g[15]*p[0]*p[12]*p[22]*p[39]*pow(g[3],2) ).evalf();
  res += ( -24*g[1]*g[16]*p[0]*p[12]*p[22]*p[39]*pow(g[3],2) ).evalf();
  res += ( -24*g[25]*p[0]*p[12]*p[22]*p[39]*pow(g[3],2) ).evalf();
  res += ( -24*g[1]*p[0]*p[12]*p[22]*p[39]*pow(g[3],3) ).evalf();
  res += ( -8*g[15]*p[0]*p[12]*p[22]*p[39]*pow(g[3],3) ).evalf();
  res += ( -96*g[302]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( 192*g[303]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( -192*g[306]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( -96*g[307]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( -192*g[308]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( -288*g[310]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( -240*g[311]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( -96*g[312]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( 96*g[313]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( 96*g[314]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( 192*g[316]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( 192*g[317]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( -96*g[318]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( -256*g[1]*g[33]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( 48*g[25]*g[33]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( -256*g[3]*g[33]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( 48*g[1]*g[3]*g[33]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( 24*g[33]*p[0]*p[12]*p[22]*p[39]*pow(g[3],2) ).evalf();
  res += ( 256*g[1]*g[34]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( -96*g[34]*p[0]*p[12]*p[22]*p[39]*pow(g[1],2) ).evalf();
  res += ( 144*g[25]*g[34]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( -48*g[1]*g[3]*g[34]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( -192*g[38]*p[0]*p[12]*p[22]*p[39]*pow(g[1],2) ).evalf();
  res += ( 192*g[25]*g[38]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( -192*g[1]*g[3]*g[38]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( -96*g[38]*p[0]*p[12]*p[22]*p[39]*pow(g[3],2) ).evalf();
  res += ( 192*g[39]*p[0]*p[12]*p[22]*p[39]*pow(g[1],2) ).evalf();
  res += ( -192*g[25]*g[39]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( 192*g[1]*g[3]*g[39]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( -512*g[1]*g[48]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( 96*g[48]*p[0]*p[12]*p[22]*p[39]*pow(g[1],2) ).evalf();
  res += ( -96*g[25]*g[48]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( -256*g[3]*g[48]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( 96*g[1]*g[3]*g[48]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( 24*g[48]*p[0]*p[12]*p[22]*p[39]*pow(g[3],2) ).evalf();
  res += ( -48*g[49]*p[0]*p[12]*p[22]*p[39]*pow(g[3],2) ).evalf();
  res += ( -96*g[50]*p[0]*p[12]*p[22]*p[39]*pow(g[1],2) ).evalf();
  res += ( 96*g[25]*g[50]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( -96*g[1]*g[3]*g[50]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( 512*g[1]*g[51]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( -96*g[51]*p[0]*p[12]*p[22]*p[39]*pow(g[1],2) ).evalf();
  res += ( 96*g[25]*g[51]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( 256*g[3]*g[51]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( -96*g[1]*g[3]*g[51]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( -24*g[51]*p[0]*p[12]*p[22]*p[39]*pow(g[3],2) ).evalf();
  res += ( -48*g[52]*p[0]*p[12]*p[22]*p[39]*pow(g[3],2) ).evalf();
  res += ( 96*g[53]*p[0]*p[12]*p[22]*p[39]*pow(g[1],2) ).evalf();
  res += ( -96*g[25]*g[53]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( 96*g[1]*g[3]*g[53]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( 48*g[53]*p[0]*p[12]*p[22]*p[39]*pow(g[3],2) ).evalf();
  res += ( 192*g[25]*g[3]*g[6]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( 48*g[1]*g[6]*p[0]*p[12]*p[22]*p[39]*pow(g[3],2) ).evalf();
  res += ( -384*g[1]*g[60]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( 96*g[3]*g[61]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( -384*g[1]*g[72]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( -512*g[73]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( -192*g[16]*g[73]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( 384*g[6]*g[73]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( 96*g[1]*g[80]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( 256*g[81]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( -48*g[15]*g[81]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( 144*g[16]*g[81]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( -48*g[3]*g[81]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( -192*g[6]*g[81]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( 96*g[1]*g[83]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( 256*g[85]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( -48*g[1]*g[85]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( -48*g[3]*g[85]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( 144*g[1]*g[86]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( 192*g[1]*g[91]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( 192*g[3]*g[91]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( -192*g[1]*g[92]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( 256*g[98]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( -96*g[1]*g[98]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( -48*g[3]*g[98]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( 96*g[3]*g[99]*p[0]*p[12]*p[22]*p[39] ).evalf();
  res += ( 192*g[1]*g[24]*p[0]*p[1]*p[12]*p[22]*p[39] ).evalf();
  res += ( -48*g[1]*p[0]*p[1]*p[12]*p[22]*p[39]*pow(g[3],2) ).evalf();
  res += ( 352*g[106]*p[0]*p[38]*p[39] ).evalf();
  res += ( -352*g[110]*p[0]*p[38]*p[39] ).evalf();
  res += ( 704*g[147]*p[0]*p[38]*p[39] ).evalf();
  res += ( -352*g[148]*p[0]*p[38]*p[39] ).evalf();
  res += ( -704*g[154]*p[0]*p[38]*p[39] ).evalf();
  res += ( -352*g[155]*p[0]*p[38]*p[39] ).evalf();
  res += ( 352*g[166]*p[0]*p[38]*p[39] ).evalf();
  res += ( -176*g[169]*p[0]*p[38]*p[39] ).evalf();
  res += ( -176*g[106]*g[2]*p[0]*p[38]*p[39] ).evalf();
  res += ( 176*g[109]*g[2]*p[0]*p[38]*p[39] ).evalf();
  res += ( 528*g[110]*g[2]*p[0]*p[38]*p[39] ).evalf();
  res += ( -176*g[112]*g[2]*p[0]*p[38]*p[39] ).evalf();
  res += ( -352*g[114]*g[2]*p[0]*p[38]*p[39] ).evalf();
  res += ( 352*g[118]*g[2]*p[0]*p[38]*p[39] ).evalf();
  res += ( -352*g[119]*g[2]*p[0]*p[38]*p[39] ).evalf();
  res += ( 704*g[122]*g[2]*p[0]*p[38]*p[39] ).evalf();
  res += ( -704*g[123]*g[2]*p[0]*p[38]*p[39] ).evalf();
  res += ( -352*g[147]*g[2]*p[0]*p[38]*p[39] ).evalf();
  res += ( 176*g[151]*g[2]*p[0]*p[38]*p[39] ).evalf();
  res += ( 352*g[153]*g[2]*p[0]*p[38]*p[39] ).evalf();
  res += ( 352*g[154]*g[2]*p[0]*p[38]*p[39] ).evalf();
  res += ( 352*g[155]*g[2]*p[0]*p[38]*p[39] ).evalf();
  res += ( -176*g[157]*g[2]*p[0]*p[38]*p[39] ).evalf();
  res += ( -352*g[159]*g[2]*p[0]*p[38]*p[39] ).evalf();
  res += ( 352*g[17]*p[0]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( -352*g[18]*p[0]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( -352*g[201]*p[0]*p[38]*p[39] ).evalf();
  res += ( 264*g[207]*p[0]*p[38]*p[39] ).evalf();
  res += ( 88*g[211]*p[0]*p[38]*p[39] ).evalf();
  res += ( -352*g[215]*p[0]*p[38]*p[39] ).evalf();
  res += ( 88*g[223]*p[0]*p[38]*p[39] ).evalf();
  res += ( -176*g[224]*p[0]*p[38]*p[39] ).evalf();
  res += ( -440*g[226]*p[0]*p[38]*p[39] ).evalf();
  res += ( -176*g[227]*p[0]*p[38]*p[39] ).evalf();
  res += ( 176*g[228]*p[0]*p[38]*p[39] ).evalf();
  res += ( -352*g[232]*p[0]*p[38]*p[39] ).evalf();
  res += ( -352*g[235]*p[0]*p[38]*p[39] ).evalf();
  res += ( 352*g[236]*p[0]*p[38]*p[39] ).evalf();
  res += ( 1168*g[2]*g[24]*p[0]*p[38]*p[39] ).evalf();
  res += ( 176*g[250]*p[0]*p[38]*p[39] ).evalf();
  res += ( -88*g[251]*p[0]*p[38]*p[39] ).evalf();
  res += ( -176*g[252]*p[0]*p[38]*p[39] ).evalf();
  res += ( -176*g[255]*p[0]*p[38]*p[39] ).evalf();
  res += ( -528*g[256]*p[0]*p[38]*p[39] ).evalf();
  res += ( -440*g[257]*p[0]*p[38]*p[39] ).evalf();
  res += ( -176*g[258]*p[0]*p[38]*p[39] ).evalf();
  res += ( 176*g[259]*p[0]*p[38]*p[39] ).evalf();
  res += ( -352*g[17]*g[26]*p[0]*p[38]*p[39] ).evalf();
  res += ( 352*g[18]*g[26]*p[0]*p[38]*p[39] ).evalf();
  res += ( -176*g[24]*g[26]*p[0]*p[38]*p[39] ).evalf();
  res += ( 176*g[260]*p[0]*p[38]*p[39] ).evalf();
  res += ( -352*g[267]*p[0]*p[38]*p[39] ).evalf();
  res += ( -352*g[26]*g[27]*p[0]*p[38]*p[39] ).evalf();
  res += ( -352*g[270]*p[0]*p[38]*p[39] ).evalf();
  res += ( 352*g[271]*p[0]*p[38]*p[39] ).evalf();
  res += ( -704*g[277]*p[0]*p[38]*p[39] ).evalf();
  res += ( 352*g[278]*p[0]*p[38]*p[39] ).evalf();
  res += ( 704*g[279]*p[0]*p[38]*p[39] ).evalf();
  res += ( 352*g[280]*p[0]*p[38]*p[39] ).evalf();
  res += ( -88*g[106]*g[3]*p[0]*p[38]*p[39] ).evalf();
  res += ( 176*g[107]*g[3]*p[0]*p[38]*p[39] ).evalf();
  res += ( 264*g[110]*g[3]*p[0]*p[38]*p[39] ).evalf();
  res += ( 176*g[111]*g[3]*p[0]*p[38]*p[39] ).evalf();
  res += ( -176*g[112]*g[3]*p[0]*p[38]*p[39] ).evalf();
  res += ( 352*g[118]*g[3]*p[0]*p[38]*p[39] ).evalf();
  res += ( 352*g[122]*g[3]*p[0]*p[38]*p[39] ).evalf();
  res += ( -352*g[123]*g[3]*p[0]*p[38]*p[39] ).evalf();
  res += ( -176*g[147]*g[3]*p[0]*p[38]*p[39] ).evalf();
  res += ( 88*g[148]*g[3]*p[0]*p[38]*p[39] ).evalf();
  res += ( 176*g[149]*g[3]*p[0]*p[38]*p[39] ).evalf();
  res += ( 176*g[153]*g[3]*p[0]*p[38]*p[39] ).evalf();
  res += ( 176*g[154]*g[3]*p[0]*p[38]*p[39] ).evalf();
  res += ( 264*g[155]*g[3]*p[0]*p[38]*p[39] ).evalf();
  res += ( 176*g[156]*g[3]*p[0]*p[38]*p[39] ).evalf();
  res += ( -176*g[157]*g[3]*p[0]*p[38]*p[39] ).evalf();
  res += ( -176*g[159]*g[3]*p[0]*p[38]*p[39] ).evalf();
  res += ( 352*g[17]*g[2]*g[3]*p[0]*p[38]*p[39] ).evalf();
  res += ( -352*g[18]*g[2]*g[3]*p[0]*p[38]*p[39] ).evalf();
  res += ( -352*g[26]*g[3]*p[0]*p[38]*p[39] ).evalf();
  res += ( -88*g[17]*g[26]*g[3]*p[0]*p[38]*p[39] ).evalf();
  res += ( -88*g[18]*g[26]*g[3]*p[0]*p[38]*p[39] ).evalf();
  res += ( -176*g[2]*g[27]*g[3]*p[0]*p[38]*p[39] ).evalf();
  res += ( 176*g[17]*p[0]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -292*g[2]*p[0]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 176*g[0]*g[2]*p[0]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -44*g[17]*g[2]*p[0]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -44*g[18]*g[2]*p[0]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 44*p[0]*p[38]*p[39]*pow(g[2],2)*pow(g[3],2) ).evalf();
  res += ( -44*g[26]*p[0]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( g[17]*p[0]*p[38]*p[39]*numeric(-44,3)*pow(g[3],3) ).evalf();
  res += ( -44*g[2]*p[0]*p[38]*p[39]*pow(g[3],3) ).evalf();
  res += ( 352*g[321]*p[0]*p[38]*p[39] ).evalf();
  res += ( -176*g[323]*p[0]*p[38]*p[39] ).evalf();
  res += ( -88*g[324]*p[0]*p[38]*p[39] ).evalf();
  res += ( -176*g[325]*p[0]*p[38]*p[39] ).evalf();
  res += ( -176*g[328]*p[0]*p[38]*p[39] ).evalf();
  res += ( 352*g[329]*p[0]*p[38]*p[39] ).evalf();
  res += ( -352*g[332]*p[0]*p[38]*p[39] ).evalf();
  res += ( -176*g[333]*p[0]*p[38]*p[39] ).evalf();
  res += ( -352*g[334]*p[0]*p[38]*p[39] ).evalf();
  res += ( -528*g[336]*p[0]*p[38]*p[39] ).evalf();
  res += ( -440*g[337]*p[0]*p[38]*p[39] ).evalf();
  res += ( -176*g[338]*p[0]*p[38]*p[39] ).evalf();
  res += ( 176*g[339]*p[0]*p[38]*p[39] ).evalf();
  res += ( 176*g[340]*p[0]*p[38]*p[39] ).evalf();
  res += ( 352*g[342]*p[0]*p[38]*p[39] ).evalf();
  res += ( 352*g[343]*p[0]*p[38]*p[39] ).evalf();
  res += ( -176*g[344]*p[0]*p[38]*p[39] ).evalf();
  res += ( -352*g[2]*g[35]*p[0]*p[38]*p[39] ).evalf();
  res += ( 88*g[26]*g[35]*p[0]*p[38]*p[39] ).evalf();
  res += ( -352*g[3]*g[35]*p[0]*p[38]*p[39] ).evalf();
  res += ( 88*g[2]*g[3]*g[35]*p[0]*p[38]*p[39] ).evalf();
  res += ( 44*g[35]*p[0]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 352*g[2]*g[36]*p[0]*p[38]*p[39] ).evalf();
  res += ( -176*g[36]*p[0]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( 264*g[26]*g[36]*p[0]*p[38]*p[39] ).evalf();
  res += ( -88*g[2]*g[3]*g[36]*p[0]*p[38]*p[39] ).evalf();
  res += ( -352*g[40]*p[0]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( 352*g[26]*g[40]*p[0]*p[38]*p[39] ).evalf();
  res += ( -352*g[2]*g[3]*g[40]*p[0]*p[38]*p[39] ).evalf();
  res += ( -176*g[40]*p[0]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 352*g[41]*p[0]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( -352*g[26]*g[41]*p[0]*p[38]*p[39] ).evalf();
  res += ( 352*g[2]*g[3]*g[41]*p[0]*p[38]*p[39] ).evalf();
  res += ( -704*g[2]*g[54]*p[0]*p[38]*p[39] ).evalf();
  res += ( 176*g[54]*p[0]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( -176*g[26]*g[54]*p[0]*p[38]*p[39] ).evalf();
  res += ( -352*g[3]*g[54]*p[0]*p[38]*p[39] ).evalf();
  res += ( 176*g[2]*g[3]*g[54]*p[0]*p[38]*p[39] ).evalf();
  res += ( 44*g[54]*p[0]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -88*g[55]*p[0]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -176*g[56]*p[0]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( 176*g[26]*g[56]*p[0]*p[38]*p[39] ).evalf();
  res += ( -176*g[2]*g[3]*g[56]*p[0]*p[38]*p[39] ).evalf();
  res += ( 704*g[2]*g[57]*p[0]*p[38]*p[39] ).evalf();
  res += ( -176*g[57]*p[0]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( 176*g[26]*g[57]*p[0]*p[38]*p[39] ).evalf();
  res += ( 352*g[3]*g[57]*p[0]*p[38]*p[39] ).evalf();
  res += ( -176*g[2]*g[3]*g[57]*p[0]*p[38]*p[39] ).evalf();
  res += ( -44*g[57]*p[0]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -88*g[58]*p[0]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 176*g[59]*p[0]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( -176*g[26]*g[59]*p[0]*p[38]*p[39] ).evalf();
  res += ( 176*g[2]*g[3]*g[59]*p[0]*p[38]*p[39] ).evalf();
  res += ( 88*g[59]*p[0]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 352*g[26]*g[3]*g[6]*p[0]*p[38]*p[39] ).evalf();
  res += ( 88*g[2]*g[6]*p[0]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -704*g[2]*g[60]*p[0]*p[38]*p[39] ).evalf();
  res += ( 176*g[3]*g[62]*p[0]*p[38]*p[39] ).evalf();
  res += ( -704*g[2]*g[72]*p[0]*p[38]*p[39] ).evalf();
  res += ( -704*g[74]*p[0]*p[38]*p[39] ).evalf();
  res += ( -352*g[18]*g[74]*p[0]*p[38]*p[39] ).evalf();
  res += ( 704*g[6]*g[74]*p[0]*p[38]*p[39] ).evalf();
  res += ( 176*g[2]*g[80]*p[0]*p[38]*p[39] ).evalf();
  res += ( 352*g[82]*p[0]*p[38]*p[39] ).evalf();
  res += ( -88*g[17]*g[82]*p[0]*p[38]*p[39] ).evalf();
  res += ( 264*g[18]*g[82]*p[0]*p[38]*p[39] ).evalf();
  res += ( -88*g[3]*g[82]*p[0]*p[38]*p[39] ).evalf();
  res += ( -352*g[6]*g[82]*p[0]*p[38]*p[39] ).evalf();
  res += ( 176*g[2]*g[83]*p[0]*p[38]*p[39] ).evalf();
  res += ( 352*g[87]*p[0]*p[38]*p[39] ).evalf();
  res += ( -88*g[2]*g[87]*p[0]*p[38]*p[39] ).evalf();
  res += ( -88*g[3]*g[87]*p[0]*p[38]*p[39] ).evalf();
  res += ( 264*g[2]*g[88]*p[0]*p[38]*p[39] ).evalf();
  res += ( 352*g[2]*g[93]*p[0]*p[38]*p[39] ).evalf();
  res += ( 352*g[3]*g[93]*p[0]*p[38]*p[39] ).evalf();
  res += ( -352*g[2]*g[94]*p[0]*p[38]*p[39] ).evalf();
  res += ( 352*g[2]*g[24]*p[0]*p[1]*p[38]*p[39] ).evalf();
  res += ( -88*g[2]*p[0]*p[1]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( g[106]*p[0]*p[10]*p[38]*p[39]*numeric(-2248,3) ).evalf();
  res += ( g[110]*p[0]*p[10]*p[38]*p[39]*numeric(2248,3) ).evalf();
  res += ( g[147]*p[0]*p[10]*p[38]*p[39]*numeric(-4496,3) ).evalf();
  res += ( g[148]*p[0]*p[10]*p[38]*p[39]*numeric(2248,3) ).evalf();
  res += ( g[154]*p[0]*p[10]*p[38]*p[39]*numeric(4496,3) ).evalf();
  res += ( g[155]*p[0]*p[10]*p[38]*p[39]*numeric(2248,3) ).evalf();
  res += ( -864*g[166]*p[0]*p[10]*p[38]*p[39] ).evalf();
  res += ( 432*g[169]*p[0]*p[10]*p[38]*p[39] ).evalf();
  res += ( 768*g[106]*g[2]*p[0]*p[10]*p[38]*p[39] ).evalf();
  res += ( -480*g[109]*g[2]*p[0]*p[10]*p[38]*p[39] ).evalf();
  res += ( -1248*g[110]*g[2]*p[0]*p[10]*p[38]*p[39] ).evalf();
  res += ( 480*g[112]*g[2]*p[0]*p[10]*p[38]*p[39] ).evalf();
  res += ( 864*g[114]*g[2]*p[0]*p[10]*p[38]*p[39] ).evalf();
  res += ( -960*g[118]*g[2]*p[0]*p[10]*p[38]*p[39] ).evalf();
  res += ( 960*g[119]*g[2]*p[0]*p[10]*p[38]*p[39] ).evalf();
  res += ( -1920*g[122]*g[2]*p[0]*p[10]*p[38]*p[39] ).evalf();
  res += ( 1920*g[123]*g[2]*p[0]*p[10]*p[38]*p[39] ).evalf();
  res += ( 960*g[147]*g[2]*p[0]*p[10]*p[38]*p[39] ).evalf();
  res += ( -480*g[151]*g[2]*p[0]*p[10]*p[38]*p[39] ).evalf();
  res += ( -960*g[153]*g[2]*p[0]*p[10]*p[38]*p[39] ).evalf();
  res += ( -960*g[154]*g[2]*p[0]*p[10]*p[38]*p[39] ).evalf();
  res += ( -912*g[155]*g[2]*p[0]*p[10]*p[38]*p[39] ).evalf();
  res += ( 480*g[157]*g[2]*p[0]*p[10]*p[38]*p[39] ).evalf();
  res += ( 960*g[159]*g[2]*p[0]*p[10]*p[38]*p[39] ).evalf();
  res += ( g[17]*p[0]*p[10]*p[38]*p[39]*numeric(-2248,3)*pow(g[2],2) ).evalf();
  res += ( g[18]*p[0]*p[10]*p[38]*p[39]*numeric(2248,3)*pow(g[2],2) ).evalf();
  res += ( 768*g[201]*p[0]*p[10]*p[38]*p[39] ).evalf();
  res += ( -552*g[207]*p[0]*p[10]*p[38]*p[39] ).evalf();
  res += ( -552*g[211]*p[0]*p[10]*p[38]*p[39] ).evalf();
  res += ( 960*g[215]*p[0]*p[10]*p[38]*p[39] ).evalf();
  res += ( -504*g[223]*p[0]*p[10]*p[38]*p[39] ).evalf();
  res += ( 480*g[224]*p[0]*p[10]*p[38]*p[39] ).evalf();
  res += ( 1032*g[226]*p[0]*p[10]*p[38]*p[39] ).evalf();
  res += ( 480*g[227]*p[0]*p[10]*p[38]*p[39] ).evalf();
  res += ( -480*g[228]*p[0]*p[10]*p[38]*p[39] ).evalf();
  res += ( 960*g[232]*p[0]*p[10]*p[38]*p[39] ).evalf();
  res += ( 960*g[235]*p[0]*p[10]*p[38]*p[39] ).evalf();
  res += ( -960*g[236]*p[0]*p[10]*p[38]*p[39] ).evalf();
  res += ( -1520*g[2]*g[24]*p[0]*p[10]*p[38]*p[39] ).evalf();
  res += ( -768*g[250]*p[0]*p[10]*p[38]*p[39] ).evalf();
  res += ( 312*g[251]*p[0]*p[10]*p[38]*p[39] ).evalf();
  res += ( 480*g[252]*p[0]*p[10]*p[38]*p[39] ).evalf();
  res += ( 480*g[255]*p[0]*p[10]*p[38]*p[39] ).evalf();
  res += ( 1248*g[256]*p[0]*p[10]*p[38]*p[39] ).evalf();
  res += ( 1032*g[257]*p[0]*p[10]*p[38]*p[39] ).evalf();
  res += ( 480*g[258]*p[0]*p[10]*p[38]*p[39] ).evalf();
  res += ( -480*g[259]*p[0]*p[10]*p[38]*p[39] ).evalf();
  res += ( g[17]*g[26]*p[0]*p[10]*p[38]*p[39]*numeric(2248,3) ).evalf();
  res += ( g[18]*g[26]*p[0]*p[10]*p[38]*p[39]*numeric(-2248,3) ).evalf();
  res += ( 384*g[24]*g[26]*p[0]*p[10]*p[38]*p[39] ).evalf();
  res += ( -480*g[260]*p[0]*p[10]*p[38]*p[39] ).evalf();
  res += ( 960*g[267]*p[0]*p[10]*p[38]*p[39] ).evalf();
  res += ( 960*g[26]*g[27]*p[0]*p[10]*p[38]*p[39] ).evalf();
  res += ( 960*g[270]*p[0]*p[10]*p[38]*p[39] ).evalf();
  res += ( -960*g[271]*p[0]*p[10]*p[38]*p[39] ).evalf();
  res += ( 1920*g[277]*p[0]*p[10]*p[38]*p[39] ).evalf();
  res += ( -960*g[278]*p[0]*p[10]*p[38]*p[39] ).evalf();
  res += ( -1920*g[279]*p[0]*p[10]*p[38]*p[39] ).evalf();
  res += ( -960*g[280]*p[0]*p[10]*p[38]*p[39] ).evalf();
  res += ( 360*g[106]*g[3]*p[0]*p[10]*p[38]*p[39] ).evalf();
  res += ( -480*g[107]*g[3]*p[0]*p[10]*p[38]*p[39] ).evalf();
  res += ( -648*g[110]*g[3]*p[0]*p[10]*p[38]*p[39] ).evalf();
  res += ( -480*g[111]*g[3]*p[0]*p[10]*p[38]*p[39] ).evalf();
  res += ( 480*g[112]*g[3]*p[0]*p[10]*p[38]*p[39] ).evalf();
  res += ( -960*g[118]*g[3]*p[0]*p[10]*p[38]*p[39] ).evalf();
  res += ( -960*g[122]*g[3]*p[0]*p[10]*p[38]*p[39] ).evalf();
  res += ( 960*g[123]*g[3]*p[0]*p[10]*p[38]*p[39] ).evalf();
  res += ( 480*g[147]*g[3]*p[0]*p[10]*p[38]*p[39] ).evalf();
  res += ( -168*g[148]*g[3]*p[0]*p[10]*p[38]*p[39] ).evalf();
  res += ( -480*g[149]*g[3]*p[0]*p[10]*p[38]*p[39] ).evalf();
  res += ( -480*g[153]*g[3]*p[0]*p[10]*p[38]*p[39] ).evalf();
  return res;
}


==> numerics/ggtt_a_exact_0_06.cpp <==
/* R. Bonciani, A. Ferroglia, T. Gehrmann, A. v. Manteuffel, C. Studerus
 * file: ggtt_a_exact_0_06.cpp
 * date: 2010-11-29
 */

#include <ginac/ginac.h>
using namespace GiNaC;

ex ggtt_a_exact_0_06(const exvector& g, const exvector& p)
{
  ex res = 0;
  res += ( -480*g[154]*g[3]*p[0]*p[10]*p[38]*p[39] ).evalf();
  res += ( -648*g[155]*g[3]*p[0]*p[10]*p[38]*p[39] ).evalf();
  res += ( -480*g[156]*g[3]*p[0]*p[10]*p[38]*p[39] ).evalf();
  res += ( 480*g[157]*g[3]*p[0]*p[10]*p[38]*p[39] ).evalf();
  res += ( 480*g[159]*g[3]*p[0]*p[10]*p[38]*p[39] ).evalf();
  res += ( g[17]*g[2]*g[3]*p[0]*p[10]*p[38]*p[39]*numeric(-2248,3) ).evalf();
  res += ( g[18]*g[2]*g[3]*p[0]*p[10]*p[38]*p[39]*numeric(2248,3) ).evalf();
  res += ( g[26]*g[3]*p[0]*p[10]*p[38]*p[39]*numeric(2248,3) ).evalf();
  res += ( 312*g[17]*g[26]*g[3]*p[0]*p[10]*p[38]*p[39] ).evalf();
  res += ( 168*g[18]*g[26]*g[3]*p[0]*p[10]*p[38]*p[39] ).evalf();
  res += ( 432*g[2]*g[27]*g[3]*p[0]*p[10]*p[38]*p[39] ).evalf();
  res += ( g[17]*p[0]*p[10]*p[38]*p[39]*numeric(-1124,3)*pow(g[3],2) ).evalf();
  res += ( 380*g[2]*p[0]*p[10]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -432*g[0]*g[2]*p[0]*p[10]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 108*g[17]*g[2]*p[0]*p[10]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 108*g[18]*g[2]*p[0]*p[10]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -108*p[0]*p[10]*p[38]*p[39]*pow(g[2],2)*pow(g[3],2) ).evalf();
  res += ( 108*g[26]*p[0]*p[10]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 20*g[17]*p[0]*p[10]*p[38]*p[39]*pow(g[3],3) ).evalf();
  res += ( 108*g[2]*p[0]*p[10]*p[38]*p[39]*pow(g[3],3) ).evalf();
  res += ( -960*g[321]*p[0]*p[10]*p[38]*p[39] ).evalf();
  res += ( 288*g[323]*p[0]*p[10]*p[38]*p[39] ).evalf();
  res += ( 312*g[324]*p[0]*p[10]*p[38]*p[39] ).evalf();
  res += ( 480*g[325]*p[0]*p[10]*p[38]*p[39] ).evalf();
  res += ( 480*g[328]*p[0]*p[10]*p[38]*p[39] ).evalf();
  res += ( -960*g[329]*p[0]*p[10]*p[38]*p[39] ).evalf();
  res += ( 960*g[332]*p[0]*p[10]*p[38]*p[39] ).evalf();
  res += ( 480*g[333]*p[0]*p[10]*p[38]*p[39] ).evalf();
  res += ( 960*g[334]*p[0]*p[10]*p[38]*p[39] ).evalf();
  res += ( 1248*g[336]*p[0]*p[10]*p[38]*p[39] ).evalf();
  res += ( 1032*g[337]*p[0]*p[10]*p[38]*p[39] ).evalf();
  res += ( 480*g[338]*p[0]*p[10]*p[38]*p[39] ).evalf();
  res += ( -480*g[339]*p[0]*p[10]*p[38]*p[39] ).evalf();
  res += ( -480*g[340]*p[0]*p[10]*p[38]*p[39] ).evalf();
  res += ( -960*g[342]*p[0]*p[10]*p[38]*p[39] ).evalf();
  res += ( -960*g[343]*p[0]*p[10]*p[38]*p[39] ).evalf();
  res += ( 480*g[344]*p[0]*p[10]*p[38]*p[39] ).evalf();
  res += ( g[2]*g[35]*p[0]*p[10]*p[38]*p[39]*numeric(2248,3) ).evalf();
  res += ( -168*g[26]*g[35]*p[0]*p[10]*p[38]*p[39] ).evalf();
  res += ( g[3]*g[35]*p[0]*p[10]*p[38]*p[39]*numeric(2248,3) ).evalf();
  res += ( -360*g[2]*g[3]*g[35]*p[0]*p[10]*p[38]*p[39] ).evalf();
  res += ( -132*g[35]*p[0]*p[10]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( g[2]*g[36]*p[0]*p[10]*p[38]*p[39]*numeric(-2248,3) ).evalf();
  res += ( 384*g[36]*p[0]*p[10]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( -552*g[26]*g[36]*p[0]*p[10]*p[38]*p[39] ).evalf();
  res += ( 168*g[2]*g[3]*g[36]*p[0]*p[10]*p[38]*p[39] ).evalf();
  res += ( 960*g[40]*p[0]*p[10]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( -960*g[26]*g[40]*p[0]*p[10]*p[38]*p[39] ).evalf();
  res += ( 960*g[2]*g[3]*g[40]*p[0]*p[10]*p[38]*p[39] ).evalf();
  res += ( 480*g[40]*p[0]*p[10]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -960*g[41]*p[0]*p[10]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( 960*g[26]*g[41]*p[0]*p[10]*p[38]*p[39] ).evalf();
  res += ( -960*g[2]*g[3]*g[41]*p[0]*p[10]*p[38]*p[39] ).evalf();
  res += ( g[2]*g[54]*p[0]*p[10]*p[38]*p[39]*numeric(4496,3) ).evalf();
  res += ( -480*g[54]*p[0]*p[10]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( 336*g[26]*g[54]*p[0]*p[10]*p[38]*p[39] ).evalf();
  res += ( g[3]*g[54]*p[0]*p[10]*p[38]*p[39]*numeric(2248,3) ).evalf();
  res += ( -480*g[2]*g[3]*g[54]*p[0]*p[10]*p[38]*p[39] ).evalf();
  res += ( -108*g[54]*p[0]*p[10]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 240*g[55]*p[0]*p[10]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 480*g[56]*p[0]*p[10]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( -480*g[26]*g[56]*p[0]*p[10]*p[38]*p[39] ).evalf();
  res += ( 480*g[2]*g[3]*g[56]*p[0]*p[10]*p[38]*p[39] ).evalf();
  res += ( g[2]*g[57]*p[0]*p[10]*p[38]*p[39]*numeric(-4496,3) ).evalf();
  res += ( 480*g[57]*p[0]*p[10]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( -336*g[26]*g[57]*p[0]*p[10]*p[38]*p[39] ).evalf();
  res += ( g[3]*g[57]*p[0]*p[10]*p[38]*p[39]*numeric(-2248,3) ).evalf();
  res += ( 480*g[2]*g[3]*g[57]*p[0]*p[10]*p[38]*p[39] ).evalf();
  res += ( 132*g[57]*p[0]*p[10]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 240*g[58]*p[0]*p[10]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -480*g[59]*p[0]*p[10]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( 480*g[26]*g[59]*p[0]*p[10]*p[38]*p[39] ).evalf();
  res += ( -480*g[2]*g[3]*g[59]*p[0]*p[10]*p[38]*p[39] ).evalf();
  res += ( -240*g[59]*p[0]*p[10]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -960*g[26]*g[3]*g[6]*p[0]*p[10]*p[38]*p[39] ).evalf();
  res += ( -216*g[2]*g[6]*p[0]*p[10]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 1728*g[2]*g[60]*p[0]*p[10]*p[38]*p[39] ).evalf();
  res += ( -432*g[3]*g[62]*p[0]*p[10]*p[38]*p[39] ).evalf();
  res += ( 1344*g[2]*g[72]*p[0]*p[10]*p[38]*p[39] ).evalf();
  res += ( g[74]*p[0]*p[10]*p[38]*p[39]*numeric(4496,3) ).evalf();
  res += ( 768*g[18]*g[74]*p[0]*p[10]*p[38]*p[39] ).evalf();
  res += ( -1920*g[6]*g[74]*p[0]*p[10]*p[38]*p[39] ).evalf();
  res += ( -816*g[2]*g[80]*p[0]*p[10]*p[38]*p[39] ).evalf();
  res += ( g[82]*p[0]*p[10]*p[38]*p[39]*numeric(-2248,3) ).evalf();
  res += ( 72*g[17]*g[82]*p[0]*p[10]*p[38]*p[39] ).evalf();
  res += ( -552*g[18]*g[82]*p[0]*p[10]*p[38]*p[39] ).evalf();
  res += ( 168*g[3]*g[82]*p[0]*p[10]*p[38]*p[39] ).evalf();
  res += ( 960*g[6]*g[82]*p[0]*p[10]*p[38]*p[39] ).evalf();
  res += ( -432*g[2]*g[83]*p[0]*p[10]*p[38]*p[39] ).evalf();
  res += ( g[87]*p[0]*p[10]*p[38]*p[39]*numeric(-2248,3) ).evalf();
  res += ( 504*g[2]*g[87]*p[0]*p[10]*p[38]*p[39] ).evalf();
  res += ( 408*g[3]*g[87]*p[0]*p[10]*p[38]*p[39] ).evalf();
  res += ( -552*g[2]*g[88]*p[0]*p[10]*p[38]*p[39] ).evalf();
  res += ( -960*g[2]*g[93]*p[0]*p[10]*p[38]*p[39] ).evalf();
  res += ( -960*g[3]*g[93]*p[0]*p[10]*p[38]*p[39] ).evalf();
  res += ( 960*g[2]*g[94]*p[0]*p[10]*p[38]*p[39] ).evalf();
  res += ( -864*g[2]*g[24]*p[0]*p[1]*p[10]*p[38]*p[39] ).evalf();
  res += ( 216*g[2]*p[0]*p[1]*p[10]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 408*g[106]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( -408*g[110]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( 816*g[147]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( -408*g[148]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( -816*g[154]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( -408*g[155]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( 552*g[166]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( -276*g[169]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( -1284*g[106]*g[2]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( 420*g[109]*g[2]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( 684*g[110]*g[2]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( -420*g[112]*g[2]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( -552*g[114]*g[2]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( 840*g[118]*g[2]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( -840*g[119]*g[2]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( 1680*g[122]*g[2]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( -1680*g[123]*g[2]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( -840*g[147]*g[2]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( 420*g[151]*g[2]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( 840*g[153]*g[2]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( 840*g[154]*g[2]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( 696*g[155]*g[2]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( -420*g[157]*g[2]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( -840*g[159]*g[2]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( 408*g[17]*p[0]*p[11]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( -408*g[18]*p[0]*p[11]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( -264*g[201]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( 126*g[207]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( 1146*g[211]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( -840*g[215]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( 1002*g[223]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( -420*g[224]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( -546*g[226]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( -420*g[227]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( 420*g[228]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( -840*g[232]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( -840*g[235]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( 840*g[236]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( 412*g[2]*g[24]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( 1284*g[250]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( -426*g[251]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( -420*g[252]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( -420*g[255]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( -684*g[256]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( -546*g[257]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( -420*g[258]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( 420*g[259]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( -408*g[17]*g[26]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( 408*g[18]*g[26]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( -132*g[24]*g[26]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( 420*g[260]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( -840*g[267]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( -840*g[26]*g[27]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( -840*g[270]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( 840*g[271]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( -1680*g[277]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( 840*g[278]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( 1680*g[279]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( 840*g[280]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( -570*g[106]*g[3]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( 420*g[107]*g[3]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( 414*g[110]*g[3]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( 420*g[111]*g[3]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( -420*g[112]*g[3]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( 840*g[118]*g[3]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( 840*g[122]*g[3]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( -840*g[123]*g[3]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( -420*g[147]*g[3]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( -6*g[148]*g[3]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( 420*g[149]*g[3]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( 420*g[153]*g[3]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( 420*g[154]*g[3]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( 414*g[155]*g[3]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( 420*g[156]*g[3]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( -420*g[157]*g[3]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( -420*g[159]*g[3]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( 408*g[17]*g[2]*g[3]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( -408*g[18]*g[2]*g[3]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( -408*g[26]*g[3]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( -426*g[17]*g[26]*g[3]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( 6*g[18]*g[26]*g[3]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( -276*g[2]*g[27]*g[3]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( 204*g[17]*p[0]*p[11]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -103*g[2]*p[0]*p[11]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 276*g[0]*g[2]*p[0]*p[11]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -69*g[17]*g[2]*p[0]*p[11]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -69*g[18]*g[2]*p[0]*p[11]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 69*p[0]*p[11]*p[38]*p[39]*pow(g[2],2)*pow(g[3],2) ).evalf();
  res += ( -69*g[26]*p[0]*p[11]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 25*g[17]*p[0]*p[11]*p[38]*p[39]*pow(g[3],3) ).evalf();
  res += ( -69*g[2]*p[0]*p[11]*p[38]*p[39]*pow(g[3],3) ).evalf();
  res += ( 840*g[321]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( 156*g[323]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( -426*g[324]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( -420*g[325]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( -420*g[328]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( 840*g[329]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( -840*g[332]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( -420*g[333]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( -840*g[334]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( -684*g[336]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( -546*g[337]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( -420*g[338]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( 420*g[339]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( 420*g[340]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( 840*g[342]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( 840*g[343]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( -420*g[344]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( -408*g[2]*g[35]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( -6*g[26]*g[35]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( -408*g[3]*g[35]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( 570*g[2]*g[3]*g[35]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( 141*g[35]*p[0]*p[11]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 408*g[2]*g[36]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( -132*g[36]*p[0]*p[11]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( 126*g[26]*g[36]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( 6*g[2]*g[3]*g[36]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( -840*g[40]*p[0]*p[11]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( 840*g[26]*g[40]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( -840*g[2]*g[3]*g[40]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( -420*g[40]*p[0]*p[11]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 840*g[41]*p[0]*p[11]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( -840*g[26]*g[41]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( 840*g[2]*g[3]*g[41]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( -816*g[2]*g[54]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( 420*g[54]*p[0]*p[11]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( 12*g[26]*g[54]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( -408*g[3]*g[54]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( 420*g[2]*g[3]*g[54]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( 69*g[54]*p[0]*p[11]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -210*g[55]*p[0]*p[11]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -420*g[56]*p[0]*p[11]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( 420*g[26]*g[56]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( -420*g[2]*g[3]*g[56]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( 816*g[2]*g[57]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( -420*g[57]*p[0]*p[11]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( -12*g[26]*g[57]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( 408*g[3]*g[57]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( -420*g[2]*g[3]*g[57]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( -141*g[57]*p[0]*p[11]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -210*g[58]*p[0]*p[11]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 420*g[59]*p[0]*p[11]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( -420*g[26]*g[59]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( 420*g[2]*g[3]*g[59]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( 210*g[59]*p[0]*p[11]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 840*g[26]*g[3]*g[6]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( 138*g[2]*g[6]*p[0]*p[11]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -1104*g[2]*g[60]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( 276*g[3]*g[62]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( 48*g[2]*g[72]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( -816*g[74]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( -264*g[18]*g[74]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( 1680*g[6]*g[74]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( 1428*g[2]*g[80]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( 408*g[82]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( 294*g[17]*g[82]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( 126*g[18]*g[82]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( 6*g[3]*g[82]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( -840*g[6]*g[82]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( 276*g[2]*g[83]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( 408*g[87]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( -1002*g[2]*g[87]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( -714*g[3]*g[87]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( 126*g[2]*g[88]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( 840*g[2]*g[93]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( 840*g[3]*g[93]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( -840*g[2]*g[94]*p[0]*p[11]*p[38]*p[39] ).evalf();
  res += ( 552*g[2]*g[24]*p[0]*p[1]*p[11]*p[38]*p[39] ).evalf();
  res += ( -138*g[2]*p[0]*p[1]*p[11]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( g[106]*p[0]*p[12]*p[38]*p[39]*numeric(-322,3) ).evalf();
  res += ( g[110]*p[0]*p[12]*p[38]*p[39]*numeric(322,3) ).evalf();
  res += ( g[147]*p[0]*p[12]*p[38]*p[39]*numeric(-644,3) ).evalf();
  res += ( g[148]*p[0]*p[12]*p[38]*p[39]*numeric(322,3) ).evalf();
  res += ( g[154]*p[0]*p[12]*p[38]*p[39]*numeric(644,3) ).evalf();
  res += ( g[155]*p[0]*p[12]*p[38]*p[39]*numeric(322,3) ).evalf();
  res += ( -144*g[166]*p[0]*p[12]*p[38]*p[39] ).evalf();
  res += ( 72*g[169]*p[0]*p[12]*p[38]*p[39] ).evalf();
  res += ( 772*g[106]*g[2]*p[0]*p[12]*p[38]*p[39] ).evalf();
  res += ( -172*g[109]*g[2]*p[0]*p[12]*p[38]*p[39] ).evalf();
  res += ( -116*g[110]*g[2]*p[0]*p[12]*p[38]*p[39] ).evalf();
  res += ( 172*g[112]*g[2]*p[0]*p[12]*p[38]*p[39] ).evalf();
  res += ( 144*g[114]*g[2]*p[0]*p[12]*p[38]*p[39] ).evalf();
  res += ( -344*g[118]*g[2]*p[0]*p[12]*p[38]*p[39] ).evalf();
  res += ( 344*g[119]*g[2]*p[0]*p[12]*p[38]*p[39] ).evalf();
  res += ( -688*g[122]*g[2]*p[0]*p[12]*p[38]*p[39] ).evalf();
  res += ( 688*g[123]*g[2]*p[0]*p[12]*p[38]*p[39] ).evalf();
  res += ( 344*g[147]*g[2]*p[0]*p[12]*p[38]*p[39] ).evalf();
  res += ( -172*g[151]*g[2]*p[0]*p[12]*p[38]*p[39] ).evalf();
  res += ( -344*g[153]*g[2]*p[0]*p[12]*p[38]*p[39] ).evalf();
  res += ( -344*g[154]*g[2]*p[0]*p[12]*p[38]*p[39] ).evalf();
  res += ( -244*g[155]*g[2]*p[0]*p[12]*p[38]*p[39] ).evalf();
  res += ( 172*g[157]*g[2]*p[0]*p[12]*p[38]*p[39] ).evalf();
  res += ( 344*g[159]*g[2]*p[0]*p[12]*p[38]*p[39] ).evalf();
  res += ( g[17]*p[0]*p[12]*p[38]*p[39]*numeric(-322,3)*pow(g[2],2) ).evalf();
  res += ( g[18]*p[0]*p[12]*p[38]*p[39]*numeric(322,3)*pow(g[2],2) ).evalf();
  res += ( -56*g[201]*p[0]*p[12]*p[38]*p[39] ).evalf();
  res += ( 92*g[207]*p[0]*p[12]*p[38]*p[39] ).evalf();
  res += ( -736*g[211]*p[0]*p[12]*p[38]*p[39] ).evalf();
  res += ( 344*g[215]*p[0]*p[12]*p[38]*p[39] ).evalf();
  res += ( -636*g[223]*p[0]*p[12]*p[38]*p[39] ).evalf();
  res += ( 172*g[224]*p[0]*p[12]*p[38]*p[39] ).evalf();
  res += ( 80*g[226]*p[0]*p[12]*p[38]*p[39] ).evalf();
  res += ( 172*g[227]*p[0]*p[12]*p[38]*p[39] ).evalf();
  res += ( -172*g[228]*p[0]*p[12]*p[38]*p[39] ).evalf();
  res += ( 344*g[232]*p[0]*p[12]*p[38]*p[39] ).evalf();
  res += ( 344*g[235]*p[0]*p[12]*p[38]*p[39] ).evalf();
  res += ( -344*g[236]*p[0]*p[12]*p[38]*p[39] ).evalf();
  res += ( -24*g[2]*g[24]*p[0]*p[12]*p[38]*p[39] ).evalf();
  res += ( -772*g[250]*p[0]*p[12]*p[38]*p[39] ).evalf();
  res += ( 236*g[251]*p[0]*p[12]*p[38]*p[39] ).evalf();
  res += ( 172*g[252]*p[0]*p[12]*p[38]*p[39] ).evalf();
  res += ( 172*g[255]*p[0]*p[12]*p[38]*p[39] ).evalf();
  res += ( 116*g[256]*p[0]*p[12]*p[38]*p[39] ).evalf();
  res += ( 80*g[257]*p[0]*p[12]*p[38]*p[39] ).evalf();
  res += ( 172*g[258]*p[0]*p[12]*p[38]*p[39] ).evalf();
  res += ( -172*g[259]*p[0]*p[12]*p[38]*p[39] ).evalf();
  res += ( g[17]*g[26]*p[0]*p[12]*p[38]*p[39]*numeric(322,3) ).evalf();
  res += ( g[18]*g[26]*p[0]*p[12]*p[38]*p[39]*numeric(-322,3) ).evalf();
  res += ( -28*g[24]*g[26]*p[0]*p[12]*p[38]*p[39] ).evalf();
  res += ( -172*g[260]*p[0]*p[12]*p[38]*p[39] ).evalf();
  res += ( 344*g[267]*p[0]*p[12]*p[38]*p[39] ).evalf();
  res += ( 344*g[26]*g[27]*p[0]*p[12]*p[38]*p[39] ).evalf();
  res += ( 344*g[270]*p[0]*p[12]*p[38]*p[39] ).evalf();
  res += ( -344*g[271]*p[0]*p[12]*p[38]*p[39] ).evalf();
  res += ( 688*g[277]*p[0]*p[12]*p[38]*p[39] ).evalf();
  res += ( -344*g[278]*p[0]*p[12]*p[38]*p[39] ).evalf();
  res += ( -688*g[279]*p[0]*p[12]*p[38]*p[39] ).evalf();
  res += ( -344*g[280]*p[0]*p[12]*p[38]*p[39] ).evalf();
  res += ( 336*g[106]*g[3]*p[0]*p[12]*p[38]*p[39] ).evalf();
  res += ( -172*g[107]*g[3]*p[0]*p[12]*p[38]*p[39] ).evalf();
  res += ( -108*g[110]*g[3]*p[0]*p[12]*p[38]*p[39] ).evalf();
  res += ( -172*g[111]*g[3]*p[0]*p[12]*p[38]*p[39] ).evalf();
  res += ( 172*g[112]*g[3]*p[0]*p[12]*p[38]*p[39] ).evalf();
  res += ( -344*g[118]*g[3]*p[0]*p[12]*p[38]*p[39] ).evalf();
  res += ( -344*g[122]*g[3]*p[0]*p[12]*p[38]*p[39] ).evalf();
  res += ( 344*g[123]*g[3]*p[0]*p[12]*p[38]*p[39] ).evalf();
  res += ( 172*g[147]*g[3]*p[0]*p[12]*p[38]*p[39] ).evalf();
  res += ( 64*g[148]*g[3]*p[0]*p[12]*p[38]*p[39] ).evalf();
  res += ( -172*g[149]*g[3]*p[0]*p[12]*p[38]*p[39] ).evalf();
  res += ( -172*g[153]*g[3]*p[0]*p[12]*p[38]*p[39] ).evalf();
  res += ( -172*g[154]*g[3]*p[0]*p[12]*p[38]*p[39] ).evalf();
  res += ( -108*g[155]*g[3]*p[0]*p[12]*p[38]*p[39] ).evalf();
  res += ( -172*g[156]*g[3]*p[0]*p[12]*p[38]*p[39] ).evalf();
  res += ( 172*g[157]*g[3]*p[0]*p[12]*p[38]*p[39] ).evalf();
  res += ( 172*g[159]*g[3]*p[0]*p[12]*p[38]*p[39] ).evalf();
  res += ( g[17]*g[2]*g[3]*p[0]*p[12]*p[38]*p[39]*numeric(-322,3) ).evalf();
  res += ( g[18]*g[2]*g[3]*p[0]*p[12]*p[38]*p[39]*numeric(322,3) ).evalf();
  res += ( g[26]*g[3]*p[0]*p[12]*p[38]*p[39]*numeric(322,3) ).evalf();
  res += ( 236*g[17]*g[26]*g[3]*p[0]*p[12]*p[38]*p[39] ).evalf();
  res += ( -64*g[18]*g[26]*g[3]*p[0]*p[12]*p[38]*p[39] ).evalf();
  res += ( 72*g[2]*g[27]*g[3]*p[0]*p[12]*p[38]*p[39] ).evalf();
  res += ( g[17]*p[0]*p[12]*p[38]*p[39]*numeric(-161,3)*pow(g[3],2) ).evalf();
  res += ( 6*g[2]*p[0]*p[12]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -72*g[0]*g[2]*p[0]*p[12]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 18*g[17]*g[2]*p[0]*p[12]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 18*g[18]*g[2]*p[0]*p[12]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -18*p[0]*p[12]*p[38]*p[39]*pow(g[2],2)*pow(g[3],2) ).evalf();
  res += ( 18*g[26]*p[0]*p[12]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( g[17]*p[0]*p[12]*p[38]*p[39]*numeric(-82,3)*pow(g[3],3) ).evalf();
  res += ( 18*g[2]*p[0]*p[12]*p[38]*p[39]*pow(g[3],3) ).evalf();
  res += ( -344*g[321]*p[0]*p[12]*p[38]*p[39] ).evalf();
  res += ( -228*g[323]*p[0]*p[12]*p[38]*p[39] ).evalf();
  res += ( 236*g[324]*p[0]*p[12]*p[38]*p[39] ).evalf();
  res += ( 172*g[325]*p[0]*p[12]*p[38]*p[39] ).evalf();
  res += ( 172*g[328]*p[0]*p[12]*p[38]*p[39] ).evalf();
  res += ( -344*g[329]*p[0]*p[12]*p[38]*p[39] ).evalf();
  res += ( 344*g[332]*p[0]*p[12]*p[38]*p[39] ).evalf();
  res += ( 172*g[333]*p[0]*p[12]*p[38]*p[39] ).evalf();
  res += ( 344*g[334]*p[0]*p[12]*p[38]*p[39] ).evalf();
  res += ( 116*g[336]*p[0]*p[12]*p[38]*p[39] ).evalf();
  res += ( 80*g[337]*p[0]*p[12]*p[38]*p[39] ).evalf();
  res += ( 172*g[338]*p[0]*p[12]*p[38]*p[39] ).evalf();
  res += ( -172*g[339]*p[0]*p[12]*p[38]*p[39] ).evalf();
  res += ( -172*g[340]*p[0]*p[12]*p[38]*p[39] ).evalf();
  res += ( -344*g[342]*p[0]*p[12]*p[38]*p[39] ).evalf();
  res += ( -344*g[343]*p[0]*p[12]*p[38]*p[39] ).evalf();
  res += ( 172*g[344]*p[0]*p[12]*p[38]*p[39] ).evalf();
  res += ( g[2]*g[35]*p[0]*p[12]*p[38]*p[39]*numeric(322,3) ).evalf();
  res += ( 64*g[26]*g[35]*p[0]*p[12]*p[38]*p[39] ).evalf();
  res += ( g[3]*g[35]*p[0]*p[12]*p[38]*p[39]*numeric(322,3) ).evalf();
  res += ( -336*g[2]*g[3]*g[35]*p[0]*p[12]*p[38]*p[39] ).evalf();
  res += ( -68*g[35]*p[0]*p[12]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( g[2]*g[36]*p[0]*p[12]*p[38]*p[39]*numeric(-322,3) ).evalf();
  res += ( -28*g[36]*p[0]*p[12]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( 92*g[26]*g[36]*p[0]*p[12]*p[38]*p[39] ).evalf();
  res += ( -64*g[2]*g[3]*g[36]*p[0]*p[12]*p[38]*p[39] ).evalf();
  res += ( 344*g[40]*p[0]*p[12]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( -344*g[26]*g[40]*p[0]*p[12]*p[38]*p[39] ).evalf();
  res += ( 344*g[2]*g[3]*g[40]*p[0]*p[12]*p[38]*p[39] ).evalf();
  res += ( 172*g[40]*p[0]*p[12]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -344*g[41]*p[0]*p[12]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( 344*g[26]*g[41]*p[0]*p[12]*p[38]*p[39] ).evalf();
  res += ( -344*g[2]*g[3]*g[41]*p[0]*p[12]*p[38]*p[39] ).evalf();
  res += ( g[2]*g[54]*p[0]*p[12]*p[38]*p[39]*numeric(644,3) ).evalf();
  res += ( -172*g[54]*p[0]*p[12]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( -128*g[26]*g[54]*p[0]*p[12]*p[38]*p[39] ).evalf();
  res += ( g[3]*g[54]*p[0]*p[12]*p[38]*p[39]*numeric(322,3) ).evalf();
  res += ( -172*g[2]*g[3]*g[54]*p[0]*p[12]*p[38]*p[39] ).evalf();
  res += ( -18*g[54]*p[0]*p[12]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 86*g[55]*p[0]*p[12]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 172*g[56]*p[0]*p[12]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( -172*g[26]*g[56]*p[0]*p[12]*p[38]*p[39] ).evalf();
  res += ( 172*g[2]*g[3]*g[56]*p[0]*p[12]*p[38]*p[39] ).evalf();
  res += ( g[2]*g[57]*p[0]*p[12]*p[38]*p[39]*numeric(-644,3) ).evalf();
  res += ( 172*g[57]*p[0]*p[12]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( 128*g[26]*g[57]*p[0]*p[12]*p[38]*p[39] ).evalf();
  res += ( g[3]*g[57]*p[0]*p[12]*p[38]*p[39]*numeric(-322,3) ).evalf();
  res += ( 172*g[2]*g[3]*g[57]*p[0]*p[12]*p[38]*p[39] ).evalf();
  res += ( 68*g[57]*p[0]*p[12]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 86*g[58]*p[0]*p[12]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -172*g[59]*p[0]*p[12]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( 172*g[26]*g[59]*p[0]*p[12]*p[38]*p[39] ).evalf();
  res += ( -172*g[2]*g[3]*g[59]*p[0]*p[12]*p[38]*p[39] ).evalf();
  res += ( -86*g[59]*p[0]*p[12]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -344*g[26]*g[3]*g[6]*p[0]*p[12]*p[38]*p[39] ).evalf();
  res += ( -36*g[2]*g[6]*p[0]*p[12]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 288*g[2]*g[60]*p[0]*p[12]*p[38]*p[39] ).evalf();
  res += ( -72*g[3]*g[62]*p[0]*p[12]*p[38]*p[39] ).evalf();
  res += ( -512*g[2]*g[72]*p[0]*p[12]*p[38]*p[39] ).evalf();
  res += ( g[74]*p[0]*p[12]*p[38]*p[39]*numeric(644,3) ).evalf();
  res += ( -56*g[18]*g[74]*p[0]*p[12]*p[38]*p[39] ).evalf();
  res += ( -688*g[6]*g[74]*p[0]*p[12]*p[38]*p[39] ).evalf();
  res += ( -872*g[2]*g[80]*p[0]*p[12]*p[38]*p[39] ).evalf();
  res += ( g[82]*p[0]*p[12]*p[38]*p[39]*numeric(-322,3) ).evalf();
  res += ( -264*g[17]*g[82]*p[0]*p[12]*p[38]*p[39] ).evalf();
  res += ( 92*g[18]*g[82]*p[0]*p[12]*p[38]*p[39] ).evalf();
  res += ( -64*g[3]*g[82]*p[0]*p[12]*p[38]*p[39] ).evalf();
  res += ( 344*g[6]*g[82]*p[0]*p[12]*p[38]*p[39] ).evalf();
  res += ( -72*g[2]*g[83]*p[0]*p[12]*p[38]*p[39] ).evalf();
  res += ( g[87]*p[0]*p[12]*p[38]*p[39]*numeric(-322,3) ).evalf();
  res += ( 636*g[2]*g[87]*p[0]*p[12]*p[38]*p[39] ).evalf();
  res += ( 436*g[3]*g[87]*p[0]*p[12]*p[38]*p[39] ).evalf();
  res += ( 92*g[2]*g[88]*p[0]*p[12]*p[38]*p[39] ).evalf();
  res += ( -344*g[2]*g[93]*p[0]*p[12]*p[38]*p[39] ).evalf();
  res += ( -344*g[3]*g[93]*p[0]*p[12]*p[38]*p[39] ).evalf();
  res += ( 344*g[2]*g[94]*p[0]*p[12]*p[38]*p[39] ).evalf();
  res += ( -144*g[2]*g[24]*p[0]*p[1]*p[12]*p[38]*p[39] ).evalf();
  res += ( 36*g[2]*p[0]*p[1]*p[12]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( g[106]*p[0]*p[13]*p[38]*p[39]*numeric(22,3) ).evalf();
  res += ( g[110]*p[0]*p[13]*p[38]*p[39]*numeric(-22,3) ).evalf();
  res += ( g[147]*p[0]*p[13]*p[38]*p[39]*numeric(44,3) ).evalf();
  res += ( g[148]*p[0]*p[13]*p[38]*p[39]*numeric(-22,3) ).evalf();
  res += ( g[154]*p[0]*p[13]*p[38]*p[39]*numeric(-44,3) ).evalf();
  res += ( g[155]*p[0]*p[13]*p[38]*p[39]*numeric(-22,3) ).evalf();
  res += ( 8*g[166]*p[0]*p[13]*p[38]*p[39] ).evalf();
  res += ( -4*g[169]*p[0]*p[13]*p[38]*p[39] ).evalf();
  res += ( -144*g[106]*g[2]*p[0]*p[13]*p[38]*p[39] ).evalf();
  res += ( 24*g[109]*g[2]*p[0]*p[13]*p[38]*p[39] ).evalf();
  res += ( -8*g[110]*g[2]*p[0]*p[13]*p[38]*p[39] ).evalf();
  res += ( -24*g[112]*g[2]*p[0]*p[13]*p[38]*p[39] ).evalf();
  res += ( -8*g[114]*g[2]*p[0]*p[13]*p[38]*p[39] ).evalf();
  res += ( 48*g[118]*g[2]*p[0]*p[13]*p[38]*p[39] ).evalf();
  res += ( -48*g[119]*g[2]*p[0]*p[13]*p[38]*p[39] ).evalf();
  res += ( 96*g[122]*g[2]*p[0]*p[13]*p[38]*p[39] ).evalf();
  res += ( -96*g[123]*g[2]*p[0]*p[13]*p[38]*p[39] ).evalf();
  res += ( -48*g[147]*g[2]*p[0]*p[13]*p[38]*p[39] ).evalf();
  res += ( 24*g[151]*g[2]*p[0]*p[13]*p[38]*p[39] ).evalf();
  res += ( 48*g[153]*g[2]*p[0]*p[13]*p[38]*p[39] ).evalf();
  res += ( 48*g[154]*g[2]*p[0]*p[13]*p[38]*p[39] ).evalf();
  res += ( 28*g[155]*g[2]*p[0]*p[13]*p[38]*p[39] ).evalf();
  res += ( -24*g[157]*g[2]*p[0]*p[13]*p[38]*p[39] ).evalf();
  res += ( -48*g[159]*g[2]*p[0]*p[13]*p[38]*p[39] ).evalf();
  res += ( g[17]*p[0]*p[13]*p[38]*p[39]*numeric(22,3)*pow(g[2],2) ).evalf();
  res += ( g[18]*p[0]*p[13]*p[38]*p[39]*numeric(-22,3)*pow(g[2],2) ).evalf();
  res += ( 32*g[201]*p[0]*p[13]*p[38]*p[39] ).evalf();
  res += ( -34*g[207]*p[0]*p[13]*p[38]*p[39] ).evalf();
  res += ( 142*g[211]*p[0]*p[13]*p[38]*p[39] ).evalf();
  res += ( -48*g[215]*p[0]*p[13]*p[38]*p[39] ).evalf();
  res += ( 122*g[223]*p[0]*p[13]*p[38]*p[39] ).evalf();
  res += ( -24*g[224]*p[0]*p[13]*p[38]*p[39] ).evalf();
  res += ( 10*g[226]*p[0]*p[13]*p[38]*p[39] ).evalf();
  res += ( -24*g[227]*p[0]*p[13]*p[38]*p[39] ).evalf();
  res += ( 24*g[228]*p[0]*p[13]*p[38]*p[39] ).evalf();
  res += ( -48*g[232]*p[0]*p[13]*p[38]*p[39] ).evalf();
  res += ( -48*g[235]*p[0]*p[13]*p[38]*p[39] ).evalf();
  res += ( 48*g[236]*p[0]*p[13]*p[38]*p[39] ).evalf();
  res += ( 4*g[2]*g[24]*p[0]*p[13]*p[38]*p[39] ).evalf();
  res += ( 144*g[250]*p[0]*p[13]*p[38]*p[39] ).evalf();
  res += ( -42*g[251]*p[0]*p[13]*p[38]*p[39] ).evalf();
  res += ( -24*g[252]*p[0]*p[13]*p[38]*p[39] ).evalf();
  res += ( -24*g[255]*p[0]*p[13]*p[38]*p[39] ).evalf();
  res += ( 8*g[256]*p[0]*p[13]*p[38]*p[39] ).evalf();
  res += ( 10*g[257]*p[0]*p[13]*p[38]*p[39] ).evalf();
  res += ( -24*g[258]*p[0]*p[13]*p[38]*p[39] ).evalf();
  res += ( 24*g[259]*p[0]*p[13]*p[38]*p[39] ).evalf();
  res += ( g[17]*g[26]*p[0]*p[13]*p[38]*p[39]*numeric(-22,3) ).evalf();
  res += ( g[18]*g[26]*p[0]*p[13]*p[38]*p[39]*numeric(22,3) ).evalf();
  res += ( 16*g[24]*g[26]*p[0]*p[13]*p[38]*p[39] ).evalf();
  res += ( 24*g[260]*p[0]*p[13]*p[38]*p[39] ).evalf();
  res += ( -48*g[267]*p[0]*p[13]*p[38]*p[39] ).evalf();
  res += ( -48*g[26]*g[27]*p[0]*p[13]*p[38]*p[39] ).evalf();
  res += ( -48*g[270]*p[0]*p[13]*p[38]*p[39] ).evalf();
  res += ( 48*g[271]*p[0]*p[13]*p[38]*p[39] ).evalf();
  res += ( -96*g[277]*p[0]*p[13]*p[38]*p[39] ).evalf();
  res += ( 48*g[278]*p[0]*p[13]*p[38]*p[39] ).evalf();
  res += ( 96*g[279]*p[0]*p[13]*p[38]*p[39] ).evalf();
  res += ( 48*g[280]*p[0]*p[13]*p[38]*p[39] ).evalf();
  res += ( -62*g[106]*g[3]*p[0]*p[13]*p[38]*p[39] ).evalf();
  res += ( 24*g[107]*g[3]*p[0]*p[13]*p[38]*p[39] ).evalf();
  res += ( 6*g[110]*g[3]*p[0]*p[13]*p[38]*p[39] ).evalf();
  res += ( 24*g[111]*g[3]*p[0]*p[13]*p[38]*p[39] ).evalf();
  res += ( -24*g[112]*g[3]*p[0]*p[13]*p[38]*p[39] ).evalf();
  res += ( 48*g[118]*g[3]*p[0]*p[13]*p[38]*p[39] ).evalf();
  res += ( 48*g[122]*g[3]*p[0]*p[13]*p[38]*p[39] ).evalf();
  res += ( -48*g[123]*g[3]*p[0]*p[13]*p[38]*p[39] ).evalf();
  res += ( -24*g[147]*g[3]*p[0]*p[13]*p[38]*p[39] ).evalf();
  res += ( -18*g[148]*g[3]*p[0]*p[13]*p[38]*p[39] ).evalf();
  res += ( 24*g[149]*g[3]*p[0]*p[13]*p[38]*p[39] ).evalf();
  res += ( 24*g[153]*g[3]*p[0]*p[13]*p[38]*p[39] ).evalf();
  res += ( 24*g[154]*g[3]*p[0]*p[13]*p[38]*p[39] ).evalf();
  res += ( 6*g[155]*g[3]*p[0]*p[13]*p[38]*p[39] ).evalf();
  res += ( 24*g[156]*g[3]*p[0]*p[13]*p[38]*p[39] ).evalf();
  res += ( -24*g[157]*g[3]*p[0]*p[13]*p[38]*p[39] ).evalf();
  res += ( -24*g[159]*g[3]*p[0]*p[13]*p[38]*p[39] ).evalf();
  res += ( g[17]*g[2]*g[3]*p[0]*p[13]*p[38]*p[39]*numeric(22,3) ).evalf();
  res += ( g[18]*g[2]*g[3]*p[0]*p[13]*p[38]*p[39]*numeric(-22,3) ).evalf();
  res += ( g[26]*g[3]*p[0]*p[13]*p[38]*p[39]*numeric(-22,3) ).evalf();
  res += ( -42*g[17]*g[26]*g[3]*p[0]*p[13]*p[38]*p[39] ).evalf();
  res += ( 18*g[18]*g[26]*g[3]*p[0]*p[13]*p[38]*p[39] ).evalf();
  res += ( -4*g[2]*g[27]*g[3]*p[0]*p[13]*p[38]*p[39] ).evalf();
  res += ( g[17]*p[0]*p[13]*p[38]*p[39]*numeric(11,3)*pow(g[3],2) ).evalf();
  res += ( -(g[2]*p[0]*p[13]*p[38]*p[39]*pow(g[3],2)) ).evalf();
  res += ( 4*g[0]*g[2]*p[0]*p[13]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -(g[17]*g[2]*p[0]*p[13]*p[38]*p[39]*pow(g[3],2)) ).evalf();
  res += ( -(g[18]*g[2]*p[0]*p[13]*p[38]*p[39]*pow(g[3],2)) ).evalf();
  res += ( p[0]*p[13]*p[38]*p[39]*pow(g[2],2)*pow(g[3],2) ).evalf();
  res += ( -(g[26]*p[0]*p[13]*p[38]*p[39]*pow(g[3],2)) ).evalf();
  res += ( g[17]*p[0]*p[13]*p[38]*p[39]*numeric(19,3)*pow(g[3],3) ).evalf();
  res += ( -(g[2]*p[0]*p[13]*p[38]*p[39]*pow(g[3],3)) ).evalf();
  res += ( 48*g[321]*p[0]*p[13]*p[38]*p[39] ).evalf();
  res += ( 56*g[323]*p[0]*p[13]*p[38]*p[39] ).evalf();
  res += ( -42*g[324]*p[0]*p[13]*p[38]*p[39] ).evalf();
  res += ( -24*g[325]*p[0]*p[13]*p[38]*p[39] ).evalf();
  res += ( -24*g[328]*p[0]*p[13]*p[38]*p[39] ).evalf();
  res += ( 48*g[329]*p[0]*p[13]*p[38]*p[39] ).evalf();
  res += ( -48*g[332]*p[0]*p[13]*p[38]*p[39] ).evalf();
  res += ( -24*g[333]*p[0]*p[13]*p[38]*p[39] ).evalf();
  res += ( -48*g[334]*p[0]*p[13]*p[38]*p[39] ).evalf();
  res += ( 8*g[336]*p[0]*p[13]*p[38]*p[39] ).evalf();
  res += ( 10*g[337]*p[0]*p[13]*p[38]*p[39] ).evalf();
  res += ( -24*g[338]*p[0]*p[13]*p[38]*p[39] ).evalf();
  res += ( 24*g[339]*p[0]*p[13]*p[38]*p[39] ).evalf();
  res += ( 24*g[340]*p[0]*p[13]*p[38]*p[39] ).evalf();
  res += ( 48*g[342]*p[0]*p[13]*p[38]*p[39] ).evalf();
  res += ( 48*g[343]*p[0]*p[13]*p[38]*p[39] ).evalf();
  res += ( -24*g[344]*p[0]*p[13]*p[38]*p[39] ).evalf();
  res += ( g[2]*g[35]*p[0]*p[13]*p[38]*p[39]*numeric(-22,3) ).evalf();
  res += ( -18*g[26]*g[35]*p[0]*p[13]*p[38]*p[39] ).evalf();
  res += ( g[3]*g[35]*p[0]*p[13]*p[38]*p[39]*numeric(-22,3) ).evalf();
  res += ( 62*g[2]*g[3]*g[35]*p[0]*p[13]*p[38]*p[39] ).evalf();
  res += ( 11*g[35]*p[0]*p[13]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( g[2]*g[36]*p[0]*p[13]*p[38]*p[39]*numeric(22,3) ).evalf();
  res += ( 16*g[36]*p[0]*p[13]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( -34*g[26]*g[36]*p[0]*p[13]*p[38]*p[39] ).evalf();
  res += ( 18*g[2]*g[3]*g[36]*p[0]*p[13]*p[38]*p[39] ).evalf();
  res += ( -48*g[40]*p[0]*p[13]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( 48*g[26]*g[40]*p[0]*p[13]*p[38]*p[39] ).evalf();
  res += ( -48*g[2]*g[3]*g[40]*p[0]*p[13]*p[38]*p[39] ).evalf();
  res += ( -24*g[40]*p[0]*p[13]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 48*g[41]*p[0]*p[13]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( -48*g[26]*g[41]*p[0]*p[13]*p[38]*p[39] ).evalf();
  res += ( 48*g[2]*g[3]*g[41]*p[0]*p[13]*p[38]*p[39] ).evalf();
  res += ( g[2]*g[54]*p[0]*p[13]*p[38]*p[39]*numeric(-44,3) ).evalf();
  res += ( 24*g[54]*p[0]*p[13]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( 36*g[26]*g[54]*p[0]*p[13]*p[38]*p[39] ).evalf();
  res += ( g[3]*g[54]*p[0]*p[13]*p[38]*p[39]*numeric(-22,3) ).evalf();
  res += ( 24*g[2]*g[3]*g[54]*p[0]*p[13]*p[38]*p[39] ).evalf();
  res += ( g[54]*p[0]*p[13]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -12*g[55]*p[0]*p[13]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -24*g[56]*p[0]*p[13]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( 24*g[26]*g[56]*p[0]*p[13]*p[38]*p[39] ).evalf();
  res += ( -24*g[2]*g[3]*g[56]*p[0]*p[13]*p[38]*p[39] ).evalf();
  res += ( g[2]*g[57]*p[0]*p[13]*p[38]*p[39]*numeric(44,3) ).evalf();
  res += ( -24*g[57]*p[0]*p[13]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( -36*g[26]*g[57]*p[0]*p[13]*p[38]*p[39] ).evalf();
  res += ( g[3]*g[57]*p[0]*p[13]*p[38]*p[39]*numeric(22,3) ).evalf();
  res += ( -24*g[2]*g[3]*g[57]*p[0]*p[13]*p[38]*p[39] ).evalf();
  res += ( -11*g[57]*p[0]*p[13]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -12*g[58]*p[0]*p[13]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 24*g[59]*p[0]*p[13]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( -24*g[26]*g[59]*p[0]*p[13]*p[38]*p[39] ).evalf();
  res += ( 24*g[2]*g[3]*g[59]*p[0]*p[13]*p[38]*p[39] ).evalf();
  res += ( 12*g[59]*p[0]*p[13]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 48*g[26]*g[3]*g[6]*p[0]*p[13]*p[38]*p[39] ).evalf();
  res += ( 2*g[2]*g[6]*p[0]*p[13]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -16*g[2]*g[60]*p[0]*p[13]*p[38]*p[39] ).evalf();
  res += ( 4*g[3]*g[62]*p[0]*p[13]*p[38]*p[39] ).evalf();
  res += ( 144*g[2]*g[72]*p[0]*p[13]*p[38]*p[39] ).evalf();
  res += ( g[74]*p[0]*p[13]*p[38]*p[39]*numeric(-44,3) ).evalf();
  res += ( 32*g[18]*g[74]*p[0]*p[13]*p[38]*p[39] ).evalf();
  res += ( 96*g[6]*g[74]*p[0]*p[13]*p[38]*p[39] ).evalf();
  res += ( 164*g[2]*g[80]*p[0]*p[13]*p[38]*p[39] ).evalf();
  res += ( g[82]*p[0]*p[13]*p[38]*p[39]*numeric(22,3) ).evalf();
  res += ( 58*g[17]*g[82]*p[0]*p[13]*p[38]*p[39] ).evalf();
  res += ( -34*g[18]*g[82]*p[0]*p[13]*p[38]*p[39] ).evalf();
  res += ( 18*g[3]*g[82]*p[0]*p[13]*p[38]*p[39] ).evalf();
  res += ( -48*g[6]*g[82]*p[0]*p[13]*p[38]*p[39] ).evalf();
  res += ( 4*g[2]*g[83]*p[0]*p[13]*p[38]*p[39] ).evalf();
  res += ( g[87]*p[0]*p[13]*p[38]*p[39]*numeric(22,3) ).evalf();
  res += ( -122*g[2]*g[87]*p[0]*p[13]*p[38]*p[39] ).evalf();
  res += ( -82*g[3]*g[87]*p[0]*p[13]*p[38]*p[39] ).evalf();
  res += ( -34*g[2]*g[88]*p[0]*p[13]*p[38]*p[39] ).evalf();
  res += ( 48*g[2]*g[93]*p[0]*p[13]*p[38]*p[39] ).evalf();
  res += ( 48*g[3]*g[93]*p[0]*p[13]*p[38]*p[39] ).evalf();
  res += ( -48*g[2]*g[94]*p[0]*p[13]*p[38]*p[39] ).evalf();
  res += ( 8*g[2]*g[24]*p[0]*p[1]*p[13]*p[38]*p[39] ).evalf();
  res += ( -2*g[2]*p[0]*p[1]*p[13]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( g[114]*p[0]*p[22]*p[38]*p[39]*numeric(-3904,3) ).evalf();
  res += ( -64*g[161]*p[0]*p[22]*p[38]*p[39] ).evalf();
  res += ( -1024*g[164]*p[0]*p[22]*p[38]*p[39] ).evalf();
  res += ( -192*g[167]*p[0]*p[22]*p[38]*p[39] ).evalf();
  res += ( 416*g[170]*p[0]*p[22]*p[38]*p[39] ).evalf();
  res += ( -832*g[177]*p[0]*p[22]*p[38]*p[39] ).evalf();
  res += ( -832*g[186]*p[0]*p[22]*p[38]*p[39] ).evalf();
  res += ( -192*g[189]*p[0]*p[22]*p[38]*p[39] ).evalf();
  res += ( 416*g[192]*p[0]*p[22]*p[38]*p[39] ).evalf();
  res += ( -32*g[199]*p[0]*p[22]*p[38]*p[39] ).evalf();
  res += ( 416*g[202]*p[0]*p[22]*p[38]*p[39] ).evalf();
  res += ( 244*g[205]*p[0]*p[22]*p[38]*p[39] ).evalf();
  res += ( -160*g[208]*p[0]*p[22]*p[38]*p[39] ).evalf();
  res += ( 416*g[212]*p[0]*p[22]*p[38]*p[39] ).evalf();
  res += ( 448*g[213]*p[0]*p[22]*p[38]*p[39] ).evalf();
  res += ( 128*g[229]*p[0]*p[22]*p[38]*p[39] ).evalf();
  res += ( 448*g[230]*p[0]*p[22]*p[38]*p[39] ).evalf();
  res += ( -832*g[262]*p[0]*p[22]*p[38]*p[39] ).evalf();
  res += ( -1792*g[263]*p[0]*p[22]*p[38]*p[39] ).evalf();
  res += ( 128*g[264]*p[0]*p[22]*p[38]*p[39] ).evalf();
  res += ( 448*g[265]*p[0]*p[22]*p[38]*p[39] ).evalf();
  res += ( -896*g[272]*p[0]*p[22]*p[38]*p[39] ).evalf();
  res += ( 480*g[114]*g[3]*p[0]*p[22]*p[38]*p[39] ).evalf();
  res += ( -448*g[115]*g[3]*p[0]*p[22]*p[38]*p[39] ).evalf();
  res += ( g[24]*g[3]*p[0]*p[22]*p[38]*p[39]*numeric(-833,3) ).evalf();
  res += ( g[27]*g[3]*p[0]*p[22]*p[38]*p[39]*numeric(-1952,3) ).evalf();
  res += ( g[0]*p[0]*p[22]*p[38]*p[39]*numeric(-1904,3)*pow(g[3],2) ).evalf();
  res += ( 8*p[0]*p[22]*p[38]*p[39]*pow(g[0],2)*pow(g[3],2) ).evalf();
  res += ( 208*g[19]*p[0]*p[22]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 24*g[24]*p[0]*p[22]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 224*g[27]*p[0]*p[22]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( p[0]*p[22]*p[38]*p[39]*numeric(5905,36)*pow(g[3],3) ).evalf();
  res += ( g[0]*p[0]*p[22]*p[38]*p[39]*numeric(-200,3)*pow(g[3],3) ).evalf();
  res += ( p[0]*p[22]*p[38]*p[39]*numeric(21,4)*pow(g[3],4) ).evalf();
  res += ( 208*g[37]*p[0]*p[22]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( g[6]*p[0]*p[22]*p[38]*p[39]*numeric(976,3)*pow(g[3],2) ).evalf();
  res += ( g[6]*p[0]*p[22]*p[38]*p[39]*numeric(-376,3)*pow(g[3],3) ).evalf();
  res += ( 112*p[0]*p[22]*p[38]*p[39]*pow(g[3],2)*pow(g[6],2) ).evalf();
  res += ( g[60]*p[0]*p[22]*p[38]*p[39]*numeric(7616,3) ).evalf();
  res += ( -416*g[3]*g[63]*p[0]*p[22]*p[38]*p[39] ).evalf();
  res += ( 3094*g[72]*p[0]*p[22]*p[38]*p[39] ).evalf();
  res += ( 384*g[3]*g[72]*p[0]*p[22]*p[38]*p[39] ).evalf();
  res += ( -416*g[3]*g[75]*p[0]*p[22]*p[38]*p[39] ).evalf();
  res += ( g[80]*p[0]*p[22]*p[38]*p[39]*numeric(-431,3) ).evalf();
  res += ( -80*g[3]*g[80]*p[0]*p[22]*p[38]*p[39] ).evalf();
  res += ( g[83]*p[0]*p[22]*p[38]*p[39]*numeric(1952,3) ).evalf();
  res += ( -144*g[3]*g[83]*p[0]*p[22]*p[38]*p[39] ).evalf();
  res += ( -416*g[3]*g[89]*p[0]*p[22]*p[38]*p[39] ).evalf();
  res += ( -448*g[3]*g[90]*p[0]*p[22]*p[38]*p[39] ).evalf();
  res += ( 128*g[114]*p[0]*p[1]*p[22]*p[38]*p[39] ).evalf();
  res += ( 32*g[24]*g[3]*p[0]*p[1]*p[22]*p[38]*p[39] ).evalf();
  res += ( 64*g[27]*g[3]*p[0]*p[1]*p[22]*p[38]*p[39] ).evalf();
  res += ( 48*g[0]*p[0]*p[1]*p[22]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( p[0]*p[1]*p[22]*p[38]*p[39]*numeric(-40,3)*pow(g[3],3) ).evalf();
  res += ( -32*g[6]*p[0]*p[1]*p[22]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -192*g[60]*p[0]*p[1]*p[22]*p[38]*p[39] ).evalf();
  res += ( -256*g[72]*p[0]*p[1]*p[22]*p[38]*p[39] ).evalf();
  res += ( -64*g[83]*p[0]*p[1]*p[22]*p[38]*p[39] ).evalf();
  res += ( 1312*g[114]*p[0]*p[10]*p[22]*p[38]*p[39] ).evalf();
  res += ( -1952*g[161]*p[0]*p[10]*p[22]*p[38]*p[39] ).evalf();
  res += ( -128*g[164]*p[0]*p[10]*p[22]*p[38]*p[39] ).evalf();
  res += ( 624*g[167]*p[0]*p[10]*p[22]*p[38]*p[39] ).evalf();
  res += ( -1568*g[170]*p[0]*p[10]*p[22]*p[38]*p[39] ).evalf();
  res += ( 3136*g[177]*p[0]*p[10]*p[22]*p[38]*p[39] ).evalf();
  res += ( -2048*g[186]*p[0]*p[10]*p[22]*p[38]*p[39] ).evalf();
  res += ( 624*g[189]*p[0]*p[10]*p[22]*p[38]*p[39] ).evalf();
  res += ( -1568*g[192]*p[0]*p[10]*p[22]*p[38]*p[39] ).evalf();
  res += ( -976*g[199]*p[0]*p[10]*p[22]*p[38]*p[39] ).evalf();
  res += ( -1568*g[202]*p[0]*p[10]*p[22]*p[38]*p[39] ).evalf();
  res += ( -1408*g[205]*p[0]*p[10]*p[22]*p[38]*p[39] ).evalf();
  res += ( -992*g[208]*p[0]*p[10]*p[22]*p[38]*p[39] ).evalf();
  res += ( -1568*g[212]*p[0]*p[10]*p[22]*p[38]*p[39] ).evalf();
  res += ( 704*g[213]*p[0]*p[10]*p[22]*p[38]*p[39] ).evalf();
  res += ( 1312*g[229]*p[0]*p[10]*p[22]*p[38]*p[39] ).evalf();
  res += ( 704*g[230]*p[0]*p[10]*p[22]*p[38]*p[39] ).evalf();
  res += ( 3136*g[262]*p[0]*p[10]*p[22]*p[38]*p[39] ).evalf();
  res += ( 7552*g[263]*p[0]*p[10]*p[22]*p[38]*p[39] ).evalf();
  res += ( 1312*g[264]*p[0]*p[10]*p[22]*p[38]*p[39] ).evalf();
  res += ( 704*g[265]*p[0]*p[10]*p[22]*p[38]*p[39] ).evalf();
  res += ( -1408*g[272]*p[0]*p[10]*p[22]*p[38]*p[39] ).evalf();
  res += ( -2208*g[114]*g[3]*p[0]*p[10]*p[22]*p[38]*p[39] ).evalf();
  res += ( -704*g[115]*g[3]*p[0]*p[10]*p[22]*p[38]*p[39] ).evalf();
  res += ( g[24]*g[3]*p[0]*p[10]*p[22]*p[38]*p[39]*numeric(2509,3) ).evalf();
  res += ( 656*g[27]*g[3]*p[0]*p[10]*p[22]*p[38]*p[39] ).evalf();
  res += ( g[0]*p[0]*p[10]*p[22]*p[38]*p[39]*numeric(2692,3)*pow(g[3],2) ).evalf();
  res += ( 244*p[0]*p[10]*p[22]*p[38]*p[39]*pow(g[0],2)*pow(g[3],2) ).evalf();
  res += ( -784*g[19]*p[0]*p[10]*p[22]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -240*g[24]*p[0]*p[10]*p[22]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -944*g[27]*p[0]*p[10]*p[22]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( p[0]*p[10]*p[22]*p[38]*p[39]*numeric(-3655,12)*pow(g[3],3) ).evalf();
  res += ( g[0]*p[0]*p[10]*p[22]*p[38]*p[39]*numeric(56,3)*pow(g[3],3) ).evalf();
  res += ( 7*p[0]*p[10]*p[22]*p[38]*p[39]*pow(g[3],4) ).evalf();
  res += ( -784*g[37]*p[0]*p[10]*p[22]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -328*g[6]*p[0]*p[10]*p[22]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( g[6]*p[0]*p[10]*p[22]*p[38]*p[39]*numeric(1168,3)*pow(g[3],3) ).evalf();
  res += ( 176*p[0]*p[10]*p[22]*p[38]*p[39]*pow(g[3],2)*pow(g[6],2) ).evalf();
  res += ( g[60]*p[0]*p[10]*p[22]*p[38]*p[39]*numeric(-10768,3) ).evalf();
  res += ( 1568*g[3]*g[63]*p[0]*p[10]*p[22]*p[38]*p[39] ).evalf();
  res += ( -5262*g[72]*p[0]*p[10]*p[22]*p[38]*p[39] ).evalf();
  res += ( 48*g[3]*g[72]*p[0]*p[10]*p[22]*p[38]*p[39] ).evalf();
  res += ( 1568*g[3]*g[75]*p[0]*p[10]*p[22]*p[38]*p[39] ).evalf();
  res += ( g[80]*p[0]*p[10]*p[22]*p[38]*p[39]*numeric(563,3) ).evalf();
  res += ( 800*g[3]*g[80]*p[0]*p[10]*p[22]*p[38]*p[39] ).evalf();
  res += ( -656*g[83]*p[0]*p[10]*p[22]*p[38]*p[39] ).evalf();
  res += ( 1440*g[3]*g[83]*p[0]*p[10]*p[22]*p[38]*p[39] ).evalf();
  res += ( 1568*g[3]*g[89]*p[0]*p[10]*p[22]*p[38]*p[39] ).evalf();
  res += ( -704*g[3]*g[90]*p[0]*p[10]*p[22]*p[38]*p[39] ).evalf();
  res += ( -1280*g[114]*p[0]*p[1]*p[10]*p[22]*p[38]*p[39] ).evalf();
  res += ( -320*g[24]*g[3]*p[0]*p[1]*p[10]*p[22]*p[38]*p[39] ).evalf();
  res += ( -640*g[27]*g[3]*p[0]*p[1]*p[10]*p[22]*p[38]*p[39] ).evalf();
  res += ( -480*g[0]*p[0]*p[1]*p[10]*p[22]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( p[0]*p[1]*p[10]*p[22]*p[38]*p[39]*numeric(400,3)*pow(g[3],3) ).evalf();
  res += ( 320*g[6]*p[0]*p[1]*p[10]*p[22]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 1920*g[60]*p[0]*p[1]*p[10]*p[22]*p[38]*p[39] ).evalf();
  res += ( 2560*g[72]*p[0]*p[1]*p[10]*p[22]*p[38]*p[39] ).evalf();
  res += ( 640*g[83]*p[0]*p[1]*p[10]*p[22]*p[38]*p[39] ).evalf();
  res += ( g[114]*p[0]*p[11]*p[22]*p[38]*p[39]*numeric(-4592,3) ).evalf();
  res += ( 4112*g[161]*p[0]*p[11]*p[22]*p[38]*p[39] ).evalf();
  res += ( 2432*g[164]*p[0]*p[11]*p[22]*p[38]*p[39] ).evalf();
  res += ( -864*g[167]*p[0]*p[11]*p[22]*p[38]*p[39] ).evalf();
  res += ( 2312*g[170]*p[0]*p[11]*p[22]*p[38]*p[39] ).evalf();
  res += ( -4624*g[177]*p[0]*p[11]*p[22]*p[38]*p[39] ).evalf();
  res += ( 5936*g[186]*p[0]*p[11]*p[22]*p[38]*p[39] ).evalf();
  res += ( -864*g[189]*p[0]*p[11]*p[22]*p[38]*p[39] ).evalf();
  res += ( 2312*g[192]*p[0]*p[11]*p[22]*p[38]*p[39] ).evalf();
  res += ( 2056*g[199]*p[0]*p[11]*p[22]*p[38]*p[39] ).evalf();
  res += ( 2312*g[202]*p[0]*p[11]*p[22]*p[38]*p[39] ).evalf();
  res += ( 2149*g[205]*p[0]*p[11]*p[22]*p[38]*p[39] ).evalf();
  res += ( 2360*g[208]*p[0]*p[11]*p[22]*p[38]*p[39] ).evalf();
  res += ( 2312*g[212]*p[0]*p[11]*p[22]*p[38]*p[39] ).evalf();
  res += ( -2384*g[213]*p[0]*p[11]*p[22]*p[38]*p[39] ).evalf();
  res += ( -2944*g[229]*p[0]*p[11]*p[22]*p[38]*p[39] ).evalf();
  res += ( -2384*g[230]*p[0]*p[11]*p[22]*p[38]*p[39] ).evalf();
  res += ( -4624*g[262]*p[0]*p[11]*p[22]*p[38]*p[39] ).evalf();
  res += ( -11584*g[263]*p[0]*p[11]*p[22]*p[38]*p[39] ).evalf();
  res += ( -2944*g[264]*p[0]*p[11]*p[22]*p[38]*p[39] ).evalf();
  res += ( -2384*g[265]*p[0]*p[11]*p[22]*p[38]*p[39] ).evalf();
  res += ( 4768*g[272]*p[0]*p[11]*p[22]*p[38]*p[39] ).evalf();
  res += ( 3480*g[114]*g[3]*p[0]*p[11]*p[22]*p[38]*p[39] ).evalf();
  res += ( 2384*g[115]*g[3]*p[0]*p[11]*p[22]*p[38]*p[39] ).evalf();
  res += ( g[24]*g[3]*p[0]*p[11]*p[22]*p[38]*p[39]*numeric(-4733,4) ).evalf();
  res += ( g[27]*g[3]*p[0]*p[11]*p[22]*p[38]*p[39]*numeric(-2296,3) ).evalf();
  res += ( -572*g[0]*p[0]*p[11]*p[22]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -514*p[0]*p[11]*p[22]*p[38]*p[39]*pow(g[0],2)*pow(g[3],2) ).evalf();
  res += ( 1156*g[19]*p[0]*p[11]*p[22]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 438*g[24]*p[0]*p[11]*p[22]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 1448*g[27]*p[0]*p[11]*p[22]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( p[0]*p[11]*p[22]*p[38]*p[39]*numeric(37799,144)*pow(g[3],3) ).evalf();
  res += ( g[0]*p[0]*p[11]*p[22]*p[38]*p[39]*numeric(310,3)*pow(g[3],3) ).evalf();
  res += ( p[0]*p[11]*p[22]*p[38]*p[39]*numeric(-339,16)*pow(g[3],4) ).evalf();
  res += ( 1156*g[37]*p[0]*p[11]*p[22]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( g[6]*p[0]*p[11]*p[22]*p[38]*p[39]*numeric(1148,3)*pow(g[3],2) ).evalf();
  res += ( g[6]*p[0]*p[11]*p[22]*p[38]*p[39]*numeric(-1582,3)*pow(g[3],3) ).evalf();
  res += ( -596*p[0]*p[11]*p[22]*p[38]*p[39]*pow(g[3],2)*pow(g[6],2) ).evalf();
  res += ( 2288*g[60]*p[0]*p[11]*p[22]*p[38]*p[39] ).evalf();
  res += ( -2312*g[3]*g[63]*p[0]*p[11]*p[22]*p[38]*p[39] ).evalf();
  res += ( g[72]*p[0]*p[11]*p[22]*p[38]*p[39]*numeric(9309,2) ).evalf();
  res += ( -912*g[3]*g[72]*p[0]*p[11]*p[22]*p[38]*p[39] ).evalf();
  res += ( -2312*g[3]*g[75]*p[0]*p[11]*p[22]*p[38]*p[39] ).evalf();
  res += ( g[80]*p[0]*p[11]*p[22]*p[38]*p[39]*numeric(4327,12) ).evalf();
  res += ( -1460*g[3]*g[80]*p[0]*p[11]*p[22]*p[38]*p[39] ).evalf();
  res += ( g[83]*p[0]*p[11]*p[22]*p[38]*p[39]*numeric(2296,3) ).evalf();
  res += ( -2628*g[3]*g[83]*p[0]*p[11]*p[22]*p[38]*p[39] ).evalf();
  res += ( -2312*g[3]*g[89]*p[0]*p[11]*p[22]*p[38]*p[39] ).evalf();
  res += ( 2384*g[3]*g[90]*p[0]*p[11]*p[22]*p[38]*p[39] ).evalf();
  res += ( 2336*g[114]*p[0]*p[1]*p[11]*p[22]*p[38]*p[39] ).evalf();
  res += ( 584*g[24]*g[3]*p[0]*p[1]*p[11]*p[22]*p[38]*p[39] ).evalf();
  res += ( 1168*g[27]*g[3]*p[0]*p[1]*p[11]*p[22]*p[38]*p[39] ).evalf();
  res += ( 876*g[0]*p[0]*p[1]*p[11]*p[22]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( p[0]*p[1]*p[11]*p[22]*p[38]*p[39]*numeric(-730,3)*pow(g[3],3) ).evalf();
  res += ( -584*g[6]*p[0]*p[1]*p[11]*p[22]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -3504*g[60]*p[0]*p[1]*p[11]*p[22]*p[38]*p[39] ).evalf();
  res += ( -4672*g[72]*p[0]*p[1]*p[11]*p[22]*p[38]*p[39] ).evalf();
  res += ( -1168*g[83]*p[0]*p[1]*p[11]*p[22]*p[38]*p[39] ).evalf();
  res += ( g[114]*p[0]*p[12]*p[22]*p[38]*p[39]*numeric(2888,3) ).evalf();
  res += ( -3160*g[161]*p[0]*p[12]*p[22]*p[38]*p[39] ).evalf();
  res += ( -3040*g[164]*p[0]*p[12]*p[22]*p[38]*p[39] ).evalf();
  res += ( 420*g[167]*p[0]*p[12]*p[22]*p[38]*p[39] ).evalf();
  res += ( -1240*g[170]*p[0]*p[12]*p[22]*p[38]*p[39] ).evalf();
  res += ( 2480*g[177]*p[0]*p[12]*p[22]*p[38]*p[39] ).evalf();
  res += ( -5440*g[186]*p[0]*p[12]*p[22]*p[38]*p[39] ).evalf();
  res += ( 420*g[189]*p[0]*p[12]*p[22]*p[38]*p[39] ).evalf();
  res += ( -1240*g[192]*p[0]*p[12]*p[22]*p[38]*p[39] ).evalf();
  res += ( -1580*g[199]*p[0]*p[12]*p[22]*p[38]*p[39] ).evalf();
  res += ( -1240*g[202]*p[0]*p[12]*p[22]*p[38]*p[39] ).evalf();
  res += ( -1241*g[205]*p[0]*p[12]*p[22]*p[38]*p[39] ).evalf();
  res += ( -1960*g[208]*p[0]*p[12]*p[22]*p[38]*p[39] ).evalf();
  res += ( -1240*g[212]*p[0]*p[12]*p[22]*p[38]*p[39] ).evalf();
  res += ( 2320*g[213]*p[0]*p[12]*p[22]*p[38]*p[39] ).evalf();
  res += ( 2360*g[229]*p[0]*p[12]*p[22]*p[38]*p[39] ).evalf();
  res += ( 2320*g[230]*p[0]*p[12]*p[22]*p[38]*p[39] ).evalf();
  res += ( 2480*g[262]*p[0]*p[12]*p[22]*p[38]*p[39] ).evalf();
  res += ( 6560*g[263]*p[0]*p[12]*p[22]*p[38]*p[39] ).evalf();
  res += ( 2360*g[264]*p[0]*p[12]*p[22]*p[38]*p[39] ).evalf();
  res += ( 2320*g[265]*p[0]*p[12]*p[22]*p[38]*p[39] ).evalf();
  res += ( -4640*g[272]*p[0]*p[12]*p[22]*p[38]*p[39] ).evalf();
  res += ( -2040*g[114]*g[3]*p[0]*p[12]*p[22]*p[38]*p[39] ).evalf();
  res += ( -2320*g[115]*g[3]*p[0]*p[12]*p[22]*p[38]*p[39] ).evalf();
  res += ( g[24]*g[3]*p[0]*p[12]*p[22]*p[38]*p[39]*numeric(5299,12) ).evalf();
  res += ( g[27]*g[3]*p[0]*p[12]*p[22]*p[38]*p[39]*numeric(1444,3) ).evalf();
  res += ( g[0]*p[0]*p[12]*p[22]*p[38]*p[39]*numeric(823,3)*pow(g[3],2) ).evalf();
  res += ( 395*p[0]*p[12]*p[22]*p[38]*p[39]*pow(g[0],2)*pow(g[3],2) ).evalf();
  res += ( -620*g[19]*p[0]*p[12]*p[22]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -300*g[24]*p[0]*p[12]*p[22]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -820*g[27]*p[0]*p[12]*p[22]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( p[0]*p[12]*p[22]*p[38]*p[39]*numeric(-17099,144)*pow(g[3],3) ).evalf();
  res += ( g[0]*p[0]*p[12]*p[22]*p[38]*p[39]*numeric(-470,3)*pow(g[3],3) ).evalf();
  res += ( p[0]*p[12]*p[22]*p[38]*p[39]*numeric(327,16)*pow(g[3],4) ).evalf();
  res += ( -620*g[37]*p[0]*p[12]*p[22]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( g[6]*p[0]*p[12]*p[22]*p[38]*p[39]*numeric(-722,3)*pow(g[3],2) ).evalf();
  res += ( g[6]*p[0]*p[12]*p[22]*p[38]*p[39]*numeric(740,3)*pow(g[3],3) ).evalf();
  res += ( 580*p[0]*p[12]*p[22]*p[38]*p[39]*pow(g[3],2)*pow(g[6],2) ).evalf();
  res += ( g[60]*p[0]*p[12]*p[22]*p[38]*p[39]*numeric(-3292,3) ).evalf();
  res += ( 1240*g[3]*g[63]*p[0]*p[12]*p[22]*p[38]*p[39] ).evalf();
  res += ( g[72]*p[0]*p[12]*p[22]*p[38]*p[39]*numeric(-3961,2) ).evalf();
  res += ( 1140*g[3]*g[72]*p[0]*p[12]*p[22]*p[38]*p[39] ).evalf();
  res += ( 1240*g[3]*g[75]*p[0]*p[12]*p[22]*p[38]*p[39] ).evalf();
  res += ( g[80]*p[0]*p[12]*p[22]*p[38]*p[39]*numeric(-83,12) ).evalf();
  res += ( 1000*g[3]*g[80]*p[0]*p[12]*p[22]*p[38]*p[39] ).evalf();
  res += ( g[83]*p[0]*p[12]*p[22]*p[38]*p[39]*numeric(-1444,3) ).evalf();
  res += ( 1800*g[3]*g[83]*p[0]*p[12]*p[22]*p[38]*p[39] ).evalf();
  res += ( 1240*g[3]*g[89]*p[0]*p[12]*p[22]*p[38]*p[39] ).evalf();
  res += ( -2320*g[3]*g[90]*p[0]*p[12]*p[22]*p[38]*p[39] ).evalf();
  res += ( -1600*g[114]*p[0]*p[1]*p[12]*p[22]*p[38]*p[39] ).evalf();
  res += ( -400*g[24]*g[3]*p[0]*p[1]*p[12]*p[22]*p[38]*p[39] ).evalf();
  res += ( -800*g[27]*g[3]*p[0]*p[1]*p[12]*p[22]*p[38]*p[39] ).evalf();
  res += ( -600*g[0]*p[0]*p[1]*p[12]*p[22]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( p[0]*p[1]*p[12]*p[22]*p[38]*p[39]*numeric(500,3)*pow(g[3],3) ).evalf();
  res += ( 400*g[6]*p[0]*p[1]*p[12]*p[22]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 2400*g[60]*p[0]*p[1]*p[12]*p[22]*p[38]*p[39] ).evalf();
  res += ( 3200*g[72]*p[0]*p[1]*p[12]*p[22]*p[38]*p[39] ).evalf();
  res += ( 800*g[83]*p[0]*p[1]*p[12]*p[22]*p[38]*p[39] ).evalf();
  res += ( g[114]*p[0]*p[13]*p[22]*p[38]*p[39]*numeric(-704,3) ).evalf();
  res += ( 1232*g[161]*p[0]*p[13]*p[22]*p[38]*p[39] ).evalf();
  res += ( 1664*g[164]*p[0]*p[13]*p[22]*p[38]*p[39] ).evalf();
  res += ( -64*g[167]*p[0]*p[13]*p[22]*p[38]*p[39] ).evalf();
  res += ( 264*g[170]*p[0]*p[13]*p[22]*p[38]*p[39] ).evalf();
  res += ( -528*g[177]*p[0]*p[13]*p[22]*p[38]*p[39] ).evalf();
  res += ( 2480*g[186]*p[0]*p[13]*p[22]*p[38]*p[39] ).evalf();
  res += ( -64*g[189]*p[0]*p[13]*p[22]*p[38]*p[39] ).evalf();
  res += ( 264*g[192]*p[0]*p[13]*p[22]*p[38]*p[39] ).evalf();
  res += ( 616*g[199]*p[0]*p[13]*p[22]*p[38]*p[39] ).evalf();
  res += ( 264*g[202]*p[0]*p[13]*p[22]*p[38]*p[39] ).evalf();
  res += ( 351*g[205]*p[0]*p[13]*p[22]*p[38]*p[39] ).evalf();
  res += ( 824*g[208]*p[0]*p[13]*p[22]*p[38]*p[39] ).evalf();
  res += ( 264*g[212]*p[0]*p[13]*p[22]*p[38]*p[39] ).evalf();
  res += ( -1104*g[213]*p[0]*p[13]*p[22]*p[38]*p[39] ).evalf();
  res += ( -960*g[229]*p[0]*p[13]*p[22]*p[38]*p[39] ).evalf();
  res += ( -1104*g[230]*p[0]*p[13]*p[22]*p[38]*p[39] ).evalf();
  res += ( -528*g[262]*p[0]*p[13]*p[22]*p[38]*p[39] ).evalf();
  res += ( -1600*g[263]*p[0]*p[13]*p[22]*p[38]*p[39] ).evalf();
  res += ( -960*g[264]*p[0]*p[13]*p[22]*p[38]*p[39] ).evalf();
  res += ( -1104*g[265]*p[0]*p[13]*p[22]*p[38]*p[39] ).evalf();
  res += ( 2208*g[272]*p[0]*p[13]*p[22]*p[38]*p[39] ).evalf();
  res += ( 536*g[114]*g[3]*p[0]*p[13]*p[22]*p[38]*p[39] ).evalf();
  res += ( 1104*g[115]*g[3]*p[0]*p[13]*p[22]*p[38]*p[39] ).evalf();
  res += ( g[24]*g[3]*p[0]*p[13]*p[22]*p[38]*p[39]*numeric(-169,12) ).evalf();
  res += ( g[27]*g[3]*p[0]*p[13]*p[22]*p[38]*p[39]*numeric(-352,3) ).evalf();
  res += ( g[0]*p[0]*p[13]*p[22]*p[38]*p[39]*numeric(-196,3)*pow(g[3],2) ).evalf();
  res += ( -154*p[0]*p[13]*p[22]*p[38]*p[39]*pow(g[0],2)*pow(g[3],2) ).evalf();
  res += ( 132*g[19]*p[0]*p[13]*p[22]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 102*g[24]*p[0]*p[13]*p[22]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 200*g[27]*p[0]*p[13]*p[22]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( p[0]*p[13]*p[22]*p[38]*p[39]*numeric(3305,144)*pow(g[3],3) ).evalf();
  res += ( g[0]*p[0]*p[13]*p[22]*p[38]*p[39]*numeric(278,3)*pow(g[3],3) ).evalf();
  res += ( p[0]*p[13]*p[22]*p[38]*p[39]*numeric(-499,48)*pow(g[3],4) ).evalf();
  res += ( 132*g[37]*p[0]*p[13]*p[22]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( g[6]*p[0]*p[13]*p[22]*p[38]*p[39]*numeric(176,3)*pow(g[3],2) ).evalf();
  res += ( g[6]*p[0]*p[13]*p[22]*p[38]*p[39]*numeric(-94,3)*pow(g[3],3) ).evalf();
  res += ( -276*p[0]*p[13]*p[22]*p[38]*p[39]*pow(g[3],2)*pow(g[6],2) ).evalf();
  res += ( g[60]*p[0]*p[13]*p[22]*p[38]*p[39]*numeric(784,3) ).evalf();
  res += ( -264*g[3]*g[63]*p[0]*p[13]*p[22]*p[38]*p[39] ).evalf();
  res += ( g[72]*p[0]*p[13]*p[22]*p[38]*p[39]*numeric(579,2) ).evalf();
  res += ( -624*g[3]*g[72]*p[0]*p[13]*p[22]*p[38]*p[39] ).evalf();
  res += ( -264*g[3]*g[75]*p[0]*p[13]*p[22]*p[38]*p[39] ).evalf();
  res += ( g[80]*p[0]*p[13]*p[22]*p[38]*p[39]*numeric(-1399,12) ).evalf();
  res += ( -340*g[3]*g[80]*p[0]*p[13]*p[22]*p[38]*p[39] ).evalf();
  res += ( g[83]*p[0]*p[13]*p[22]*p[38]*p[39]*numeric(352,3) ).evalf();
  res += ( -612*g[3]*g[83]*p[0]*p[13]*p[22]*p[38]*p[39] ).evalf();
  res += ( -264*g[3]*g[89]*p[0]*p[13]*p[22]*p[38]*p[39] ).evalf();
  res += ( 1104*g[3]*g[90]*p[0]*p[13]*p[22]*p[38]*p[39] ).evalf();
  res += ( 544*g[114]*p[0]*p[1]*p[13]*p[22]*p[38]*p[39] ).evalf();
  res += ( 136*g[24]*g[3]*p[0]*p[1]*p[13]*p[22]*p[38]*p[39] ).evalf();
  res += ( 272*g[27]*g[3]*p[0]*p[1]*p[13]*p[22]*p[38]*p[39] ).evalf();
  res += ( 204*g[0]*p[0]*p[1]*p[13]*p[22]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( p[0]*p[1]*p[13]*p[22]*p[38]*p[39]*numeric(-170,3)*pow(g[3],3) ).evalf();
  res += ( -136*g[6]*p[0]*p[1]*p[13]*p[22]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -816*g[60]*p[0]*p[1]*p[13]*p[22]*p[38]*p[39] ).evalf();
  res += ( -1088*g[72]*p[0]*p[1]*p[13]*p[22]*p[38]*p[39] ).evalf();
  res += ( -272*g[83]*p[0]*p[1]*p[13]*p[22]*p[38]*p[39] ).evalf();
  res += ( g[114]*p[0]*p[14]*p[22]*p[38]*p[39]*numeric(-88,3) ).evalf();
  res += ( -168*g[161]*p[0]*p[14]*p[22]*p[38]*p[39] ).evalf();
  res += ( -288*g[164]*p[0]*p[14]*p[22]*p[38]*p[39] ).evalf();
  res += ( -4*g[167]*p[0]*p[14]*p[22]*p[38]*p[39] ).evalf();
  res += ( -8*g[170]*p[0]*p[14]*p[22]*p[38]*p[39] ).evalf();
  res += ( 16*g[177]*p[0]*p[14]*p[22]*p[38]*p[39] ).evalf();
  res += ( -384*g[186]*p[0]*p[14]*p[22]*p[38]*p[39] ).evalf();
  res += ( -4*g[189]*p[0]*p[14]*p[22]*p[38]*p[39] ).evalf();
  res += ( -8*g[192]*p[0]*p[14]*p[22]*p[38]*p[39] ).evalf();
  res += ( -84*g[199]*p[0]*p[14]*p[22]*p[38]*p[39] ).evalf();
  res += ( -8*g[202]*p[0]*p[14]*p[22]*p[38]*p[39] ).evalf();
  res += ( -31*g[205]*p[0]*p[14]*p[22]*p[38]*p[39] ).evalf();
  res += ( -120*g[208]*p[0]*p[14]*p[22]*p[38]*p[39] ).evalf();
  res += ( -8*g[212]*p[0]*p[14]*p[22]*p[38]*p[39] ).evalf();
  res += ( 176*g[213]*p[0]*p[14]*p[22]*p[38]*p[39] ).evalf();
  res += ( 136*g[229]*p[0]*p[14]*p[22]*p[38]*p[39] ).evalf();
  res += ( 176*g[230]*p[0]*p[14]*p[22]*p[38]*p[39] ).evalf();
  res += ( 16*g[262]*p[0]*p[14]*p[22]*p[38]*p[39] ).evalf();
  res += ( 96*g[263]*p[0]*p[14]*p[22]*p[38]*p[39] ).evalf();
  res += ( 136*g[264]*p[0]*p[14]*p[22]*p[38]*p[39] ).evalf();
  res += ( 176*g[265]*p[0]*p[14]*p[22]*p[38]*p[39] ).evalf();
  res += ( -352*g[272]*p[0]*p[14]*p[22]*p[38]*p[39] ).evalf();
  res += ( -40*g[114]*g[3]*p[0]*p[14]*p[22]*p[38]*p[39] ).evalf();
  res += ( -176*g[115]*g[3]*p[0]*p[14]*p[22]*p[38]*p[39] ).evalf();
  res += ( g[24]*g[3]*p[0]*p[14]*p[22]*p[38]*p[39]*numeric(-347,12) ).evalf();
  res += ( g[27]*g[3]*p[0]*p[14]*p[22]*p[38]*p[39]*numeric(-44,3) ).evalf();
  res += ( g[0]*p[0]*p[14]*p[22]*p[38]*p[39]*numeric(-11,3)*pow(g[3],2) ).evalf();
  res += ( 21*p[0]*p[14]*p[22]*p[38]*p[39]*pow(g[0],2)*pow(g[3],2) ).evalf();
  res += ( -4*g[19]*p[0]*p[14]*p[22]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -12*g[24]*p[0]*p[14]*p[22]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -12*g[27]*p[0]*p[14]*p[22]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( p[0]*p[14]*p[22]*p[38]*p[39]*numeric(259,144)*pow(g[3],3) ).evalf();
  res += ( g[0]*p[0]*p[14]*p[22]*p[38]*p[39]*numeric(-50,3)*pow(g[3],3) ).evalf();
  res += ( p[0]*p[14]*p[22]*p[38]*p[39]*numeric(83,48)*pow(g[3],4) ).evalf();
  res += ( -4*g[37]*p[0]*p[14]*p[22]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( g[6]*p[0]*p[14]*p[22]*p[38]*p[39]*numeric(22,3)*pow(g[3],2) ).evalf();
  res += ( -4*g[6]*p[0]*p[14]*p[22]*p[38]*p[39]*pow(g[3],3) ).evalf();
  res += ( 44*p[0]*p[14]*p[22]*p[38]*p[39]*pow(g[3],2)*pow(g[6],2) ).evalf();
  res += ( g[60]*p[0]*p[14]*p[22]*p[38]*p[39]*numeric(44,3) ).evalf();
  res += ( 8*g[3]*g[63]*p[0]*p[14]*p[22]*p[38]*p[39] ).evalf();
  res += ( g[72]*p[0]*p[14]*p[22]*p[38]*p[39]*numeric(145,2) ).evalf();
  res += ( 108*g[3]*g[72]*p[0]*p[14]*p[22]*p[38]*p[39] ).evalf();
  res += ( 8*g[3]*g[75]*p[0]*p[14]*p[22]*p[38]*p[39] ).evalf();
  res += ( g[80]*p[0]*p[14]*p[22]*p[38]*p[39]*numeric(523,12) ).evalf();
  res += ( 40*g[3]*g[80]*p[0]*p[14]*p[22]*p[38]*p[39] ).evalf();
  res += ( g[83]*p[0]*p[14]*p[22]*p[38]*p[39]*numeric(44,3) ).evalf();
  res += ( 72*g[3]*g[83]*p[0]*p[14]*p[22]*p[38]*p[39] ).evalf();
  res += ( 8*g[3]*g[89]*p[0]*p[14]*p[22]*p[38]*p[39] ).evalf();
  res += ( -176*g[3]*g[90]*p[0]*p[14]*p[22]*p[38]*p[39] ).evalf();
  res += ( -64*g[114]*p[0]*p[1]*p[14]*p[22]*p[38]*p[39] ).evalf();
  res += ( -16*g[24]*g[3]*p[0]*p[1]*p[14]*p[22]*p[38]*p[39] ).evalf();
  res += ( -32*g[27]*g[3]*p[0]*p[1]*p[14]*p[22]*p[38]*p[39] ).evalf();
  res += ( -24*g[0]*p[0]*p[1]*p[14]*p[22]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( p[0]*p[1]*p[14]*p[22]*p[38]*p[39]*numeric(20,3)*pow(g[3],3) ).evalf();
  res += ( 16*g[6]*p[0]*p[1]*p[14]*p[22]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 96*g[60]*p[0]*p[1]*p[14]*p[22]*p[38]*p[39] ).evalf();
  res += ( 128*g[72]*p[0]*p[1]*p[14]*p[22]*p[38]*p[39] ).evalf();
  res += ( 32*g[83]*p[0]*p[1]*p[14]*p[22]*p[38]*p[39] ).evalf();
  res += ( -616*g[106]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( 616*g[110]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( -1232*g[147]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( 616*g[148]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( 1232*g[154]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( 616*g[155]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( 64*g[166]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( -32*g[169]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( -368*g[106]*g[2]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( 80*g[109]*g[2]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( 48*g[110]*g[2]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( -80*g[112]*g[2]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( -64*g[114]*g[2]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( 160*g[118]*g[2]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( -160*g[119]*g[2]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( 320*g[122]*g[2]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( -320*g[123]*g[2]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( -160*g[147]*g[2]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( 80*g[151]*g[2]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( 160*g[153]*g[2]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( 160*g[154]*g[2]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( 112*g[155]*g[2]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( -80*g[157]*g[2]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( -160*g[159]*g[2]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( -616*g[17]*p[0]*p[26]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( 616*g[18]*p[0]*p[26]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( 32*g[201]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( -48*g[207]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( 352*g[211]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( -160*g[215]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( 304*g[223]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( -80*g[224]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( -32*g[226]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( -80*g[227]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( 80*g[228]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( -160*g[232]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( -160*g[235]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( 160*g[236]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( -1984*g[2]*g[24]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( 368*g[250]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( -112*g[251]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( -80*g[252]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( -80*g[255]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( -48*g[256]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( -32*g[257]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( -80*g[258]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( 80*g[259]*p[0]*p[26]*p[38]*p[39] ).evalf();
  return res;
}


==> numerics/ggtt_a_exact_0_07.cpp <==
/* R. Bonciani, A. Ferroglia, T. Gehrmann, A. v. Manteuffel, C. Studerus
 * file: ggtt_a_exact_0_07.cpp
 * date: 2010-11-29
 */

#include <ginac/ginac.h>
using namespace GiNaC;

ex ggtt_a_exact_0_07(const exvector& g, const exvector& p)
{
  ex res = 0;
  res += ( 616*g[17]*g[26]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( -616*g[18]*g[26]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( 16*g[24]*g[26]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( 80*g[260]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( -160*g[267]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( -160*g[26]*g[27]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( -160*g[270]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( 160*g[271]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( -320*g[277]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( 160*g[278]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( 320*g[279]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( 160*g[280]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( -160*g[106]*g[3]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( 80*g[107]*g[3]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( 48*g[110]*g[3]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( 80*g[111]*g[3]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( -80*g[112]*g[3]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( 160*g[118]*g[3]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( 160*g[122]*g[3]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( -160*g[123]*g[3]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( -80*g[147]*g[3]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( -32*g[148]*g[3]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( 80*g[149]*g[3]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( 80*g[153]*g[3]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( 80*g[154]*g[3]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( 48*g[155]*g[3]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( 80*g[156]*g[3]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( -80*g[157]*g[3]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( -80*g[159]*g[3]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( -616*g[17]*g[2]*g[3]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( 616*g[18]*g[2]*g[3]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( 616*g[26]*g[3]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( -112*g[17]*g[26]*g[3]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( 32*g[18]*g[26]*g[3]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( -32*g[2]*g[27]*g[3]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( -308*g[17]*p[0]*p[26]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 496*g[2]*p[0]*p[26]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 32*g[0]*g[2]*p[0]*p[26]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -8*g[17]*g[2]*p[0]*p[26]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -8*g[18]*g[2]*p[0]*p[26]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 8*p[0]*p[26]*p[38]*p[39]*pow(g[2],2)*pow(g[3],2) ).evalf();
  res += ( -8*g[26]*p[0]*p[26]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( g[17]*p[0]*p[26]*p[38]*p[39]*numeric(40,3)*pow(g[3],3) ).evalf();
  res += ( -8*g[2]*p[0]*p[26]*p[38]*p[39]*pow(g[3],3) ).evalf();
  res += ( 160*g[321]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( 112*g[323]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( -112*g[324]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( -80*g[325]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( -80*g[328]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( 160*g[329]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( -160*g[332]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( -80*g[333]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( -160*g[334]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( -48*g[336]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( -32*g[337]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( -80*g[338]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( 80*g[339]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( 80*g[340]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( 160*g[342]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( 160*g[343]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( -80*g[344]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( 616*g[2]*g[35]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( -32*g[26]*g[35]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( 616*g[3]*g[35]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( 160*g[2]*g[3]*g[35]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( 32*g[35]*p[0]*p[26]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -616*g[2]*g[36]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( 16*g[36]*p[0]*p[26]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( -48*g[26]*g[36]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( 32*g[2]*g[3]*g[36]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( -160*g[40]*p[0]*p[26]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( 160*g[26]*g[40]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( -160*g[2]*g[3]*g[40]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( -80*g[40]*p[0]*p[26]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 160*g[41]*p[0]*p[26]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( -160*g[26]*g[41]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( 160*g[2]*g[3]*g[41]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( 1232*g[2]*g[54]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( 80*g[54]*p[0]*p[26]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( 64*g[26]*g[54]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( 616*g[3]*g[54]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( 80*g[2]*g[3]*g[54]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( 8*g[54]*p[0]*p[26]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -40*g[55]*p[0]*p[26]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -80*g[56]*p[0]*p[26]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( 80*g[26]*g[56]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( -80*g[2]*g[3]*g[56]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( -1232*g[2]*g[57]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( -80*g[57]*p[0]*p[26]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( -64*g[26]*g[57]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( -616*g[3]*g[57]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( -80*g[2]*g[3]*g[57]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( -32*g[57]*p[0]*p[26]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -40*g[58]*p[0]*p[26]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 80*g[59]*p[0]*p[26]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( -80*g[26]*g[59]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( 80*g[2]*g[3]*g[59]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( 40*g[59]*p[0]*p[26]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 160*g[26]*g[3]*g[6]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( 16*g[2]*g[6]*p[0]*p[26]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -128*g[2]*g[60]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( 32*g[3]*g[62]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( 256*g[2]*g[72]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( 1232*g[74]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( 32*g[18]*g[74]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( 320*g[6]*g[74]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( 416*g[2]*g[80]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( -616*g[82]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( 128*g[17]*g[82]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( -48*g[18]*g[82]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( 32*g[3]*g[82]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( -160*g[6]*g[82]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( 32*g[2]*g[83]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( -616*g[87]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( -304*g[2]*g[87]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( -208*g[3]*g[87]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( -48*g[2]*g[88]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( 160*g[2]*g[93]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( 160*g[3]*g[93]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( -160*g[2]*g[94]*p[0]*p[26]*p[38]*p[39] ).evalf();
  res += ( 64*g[2]*g[24]*p[0]*p[1]*p[26]*p[38]*p[39] ).evalf();
  res += ( -16*g[2]*p[0]*p[1]*p[26]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( g[106]*p[0]*p[10]*p[26]*p[38]*p[39]*numeric(2824,3) ).evalf();
  res += ( g[110]*p[0]*p[10]*p[26]*p[38]*p[39]*numeric(-2824,3) ).evalf();
  res += ( g[147]*p[0]*p[10]*p[26]*p[38]*p[39]*numeric(5648,3) ).evalf();
  res += ( g[148]*p[0]*p[10]*p[26]*p[38]*p[39]*numeric(-2824,3) ).evalf();
  res += ( g[154]*p[0]*p[10]*p[26]*p[38]*p[39]*numeric(-5648,3) ).evalf();
  res += ( g[155]*p[0]*p[10]*p[26]*p[38]*p[39]*numeric(-2824,3) ).evalf();
  res += ( 80*g[166]*p[0]*p[10]*p[26]*p[38]*p[39] ).evalf();
  res += ( -40*g[169]*p[0]*p[10]*p[26]*p[38]*p[39] ).evalf();
  res += ( -152*g[106]*g[2]*p[0]*p[10]*p[26]*p[38]*p[39] ).evalf();
  res += ( 56*g[109]*g[2]*p[0]*p[10]*p[26]*p[38]*p[39] ).evalf();
  res += ( 104*g[110]*g[2]*p[0]*p[10]*p[26]*p[38]*p[39] ).evalf();
  res += ( -56*g[112]*g[2]*p[0]*p[10]*p[26]*p[38]*p[39] ).evalf();
  res += ( -80*g[114]*g[2]*p[0]*p[10]*p[26]*p[38]*p[39] ).evalf();
  res += ( 112*g[118]*g[2]*p[0]*p[10]*p[26]*p[38]*p[39] ).evalf();
  res += ( -112*g[119]*g[2]*p[0]*p[10]*p[26]*p[38]*p[39] ).evalf();
  res += ( 224*g[122]*g[2]*p[0]*p[10]*p[26]*p[38]*p[39] ).evalf();
  res += ( -224*g[123]*g[2]*p[0]*p[10]*p[26]*p[38]*p[39] ).evalf();
  res += ( -112*g[147]*g[2]*p[0]*p[10]*p[26]*p[38]*p[39] ).evalf();
  res += ( 56*g[151]*g[2]*p[0]*p[10]*p[26]*p[38]*p[39] ).evalf();
  res += ( 112*g[153]*g[2]*p[0]*p[10]*p[26]*p[38]*p[39] ).evalf();
  res += ( 112*g[154]*g[2]*p[0]*p[10]*p[26]*p[38]*p[39] ).evalf();
  res += ( 96*g[155]*g[2]*p[0]*p[10]*p[26]*p[38]*p[39] ).evalf();
  res += ( -56*g[157]*g[2]*p[0]*p[10]*p[26]*p[38]*p[39] ).evalf();
  res += ( -112*g[159]*g[2]*p[0]*p[10]*p[26]*p[38]*p[39] ).evalf();
  res += ( g[17]*p[0]*p[10]*p[26]*p[38]*p[39]*numeric(2824,3)*pow(g[2],2) ).evalf();
  res += ( g[18]*p[0]*p[10]*p[26]*p[38]*p[39]*numeric(-2824,3)*pow(g[2],2) ).evalf();
  res += ( -48*g[201]*p[0]*p[10]*p[26]*p[38]*p[39] ).evalf();
  res += ( 28*g[207]*p[0]*p[10]*p[26]*p[38]*p[39] ).evalf();
  res += ( 132*g[211]*p[0]*p[10]*p[26]*p[38]*p[39] ).evalf();
  res += ( -112*g[215]*p[0]*p[10]*p[26]*p[38]*p[39] ).evalf();
  res += ( 116*g[223]*p[0]*p[10]*p[26]*p[38]*p[39] ).evalf();
  res += ( -56*g[224]*p[0]*p[10]*p[26]*p[38]*p[39] ).evalf();
  res += ( -84*g[226]*p[0]*p[10]*p[26]*p[38]*p[39] ).evalf();
  res += ( -56*g[227]*p[0]*p[10]*p[26]*p[38]*p[39] ).evalf();
  res += ( 56*g[228]*p[0]*p[10]*p[26]*p[38]*p[39] ).evalf();
  res += ( -112*g[232]*p[0]*p[10]*p[26]*p[38]*p[39] ).evalf();
  res += ( -112*g[235]*p[0]*p[10]*p[26]*p[38]*p[39] ).evalf();
  res += ( 112*g[236]*p[0]*p[10]*p[26]*p[38]*p[39] ).evalf();
  res += ( 1912*g[2]*g[24]*p[0]*p[10]*p[26]*p[38]*p[39] ).evalf();
  res += ( 152*g[250]*p[0]*p[10]*p[26]*p[38]*p[39] ).evalf();
  res += ( -52*g[251]*p[0]*p[10]*p[26]*p[38]*p[39] ).evalf();
  res += ( -56*g[252]*p[0]*p[10]*p[26]*p[38]*p[39] ).evalf();
  res += ( -56*g[255]*p[0]*p[10]*p[26]*p[38]*p[39] ).evalf();
  res += ( -104*g[256]*p[0]*p[10]*p[26]*p[38]*p[39] ).evalf();
  res += ( -84*g[257]*p[0]*p[10]*p[26]*p[38]*p[39] ).evalf();
  res += ( -56*g[258]*p[0]*p[10]*p[26]*p[38]*p[39] ).evalf();
  res += ( 56*g[259]*p[0]*p[10]*p[26]*p[38]*p[39] ).evalf();
  res += ( g[17]*g[26]*p[0]*p[10]*p[26]*p[38]*p[39]*numeric(-2824,3) ).evalf();
  res += ( g[18]*g[26]*p[0]*p[10]*p[26]*p[38]*p[39]*numeric(2824,3) ).evalf();
  res += ( -24*g[24]*g[26]*p[0]*p[10]*p[26]*p[38]*p[39] ).evalf();
  res += ( 56*g[260]*p[0]*p[10]*p[26]*p[38]*p[39] ).evalf();
  res += ( -112*g[267]*p[0]*p[10]*p[26]*p[38]*p[39] ).evalf();
  res += ( -112*g[26]*g[27]*p[0]*p[10]*p[26]*p[38]*p[39] ).evalf();
  res += ( -112*g[270]*p[0]*p[10]*p[26]*p[38]*p[39] ).evalf();
  res += ( 112*g[271]*p[0]*p[10]*p[26]*p[38]*p[39] ).evalf();
  res += ( -224*g[277]*p[0]*p[10]*p[26]*p[38]*p[39] ).evalf();
  res += ( 112*g[278]*p[0]*p[10]*p[26]*p[38]*p[39] ).evalf();
  res += ( 224*g[279]*p[0]*p[10]*p[26]*p[38]*p[39] ).evalf();
  res += ( 112*g[280]*p[0]*p[10]*p[26]*p[38]*p[39] ).evalf();
  res += ( -68*g[106]*g[3]*p[0]*p[10]*p[26]*p[38]*p[39] ).evalf();
  res += ( 56*g[107]*g[3]*p[0]*p[10]*p[26]*p[38]*p[39] ).evalf();
  res += ( 60*g[110]*g[3]*p[0]*p[10]*p[26]*p[38]*p[39] ).evalf();
  res += ( 56*g[111]*g[3]*p[0]*p[10]*p[26]*p[38]*p[39] ).evalf();
  res += ( -56*g[112]*g[3]*p[0]*p[10]*p[26]*p[38]*p[39] ).evalf();
  res += ( 112*g[118]*g[3]*p[0]*p[10]*p[26]*p[38]*p[39] ).evalf();
  res += ( 112*g[122]*g[3]*p[0]*p[10]*p[26]*p[38]*p[39] ).evalf();
  res += ( -112*g[123]*g[3]*p[0]*p[10]*p[26]*p[38]*p[39] ).evalf();
  res += ( -56*g[147]*g[3]*p[0]*p[10]*p[26]*p[38]*p[39] ).evalf();
  res += ( 4*g[148]*g[3]*p[0]*p[10]*p[26]*p[38]*p[39] ).evalf();
  res += ( 56*g[149]*g[3]*p[0]*p[10]*p[26]*p[38]*p[39] ).evalf();
  res += ( 56*g[153]*g[3]*p[0]*p[10]*p[26]*p[38]*p[39] ).evalf();
  res += ( 56*g[154]*g[3]*p[0]*p[10]*p[26]*p[38]*p[39] ).evalf();
  res += ( 60*g[155]*g[3]*p[0]*p[10]*p[26]*p[38]*p[39] ).evalf();
  res += ( 56*g[156]*g[3]*p[0]*p[10]*p[26]*p[38]*p[39] ).evalf();
  res += ( -56*g[157]*g[3]*p[0]*p[10]*p[26]*p[38]*p[39] ).evalf();
  res += ( -56*g[159]*g[3]*p[0]*p[10]*p[26]*p[38]*p[39] ).evalf();
  res += ( g[17]*g[2]*g[3]*p[0]*p[10]*p[26]*p[38]*p[39]*numeric(2824,3) ).evalf();
  res += ( g[18]*g[2]*g[3]*p[0]*p[10]*p[26]*p[38]*p[39]*numeric(-2824,3) ).evalf();
  res += ( g[26]*g[3]*p[0]*p[10]*p[26]*p[38]*p[39]*numeric(-2824,3) ).evalf();
  res += ( -52*g[17]*g[26]*g[3]*p[0]*p[10]*p[26]*p[38]*p[39] ).evalf();
  res += ( -4*g[18]*g[26]*g[3]*p[0]*p[10]*p[26]*p[38]*p[39] ).evalf();
  res += ( -40*g[2]*g[27]*g[3]*p[0]*p[10]*p[26]*p[38]*p[39] ).evalf();
  res += ( g[17]*p[0]*p[10]*p[26]*p[38]*p[39]*numeric(1412,3)*pow(g[3],2) ).evalf();
  res += ( -478*g[2]*p[0]*p[10]*p[26]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 40*g[0]*g[2]*p[0]*p[10]*p[26]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -10*g[17]*g[2]*p[0]*p[10]*p[26]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -10*g[18]*g[2]*p[0]*p[10]*p[26]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 10*p[0]*p[10]*p[26]*p[38]*p[39]*pow(g[2],2)*pow(g[3],2) ).evalf();
  res += ( -10*g[26]*p[0]*p[10]*p[26]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 2*g[17]*p[0]*p[10]*p[26]*p[38]*p[39]*pow(g[3],3) ).evalf();
  res += ( -10*g[2]*p[0]*p[10]*p[26]*p[38]*p[39]*pow(g[3],3) ).evalf();
  res += ( 112*g[321]*p[0]*p[10]*p[26]*p[38]*p[39] ).evalf();
  res += ( 8*g[323]*p[0]*p[10]*p[26]*p[38]*p[39] ).evalf();
  res += ( -52*g[324]*p[0]*p[10]*p[26]*p[38]*p[39] ).evalf();
  res += ( -56*g[325]*p[0]*p[10]*p[26]*p[38]*p[39] ).evalf();
  res += ( -56*g[328]*p[0]*p[10]*p[26]*p[38]*p[39] ).evalf();
  res += ( 112*g[329]*p[0]*p[10]*p[26]*p[38]*p[39] ).evalf();
  res += ( -112*g[332]*p[0]*p[10]*p[26]*p[38]*p[39] ).evalf();
  res += ( -56*g[333]*p[0]*p[10]*p[26]*p[38]*p[39] ).evalf();
  res += ( -112*g[334]*p[0]*p[10]*p[26]*p[38]*p[39] ).evalf();
  res += ( -104*g[336]*p[0]*p[10]*p[26]*p[38]*p[39] ).evalf();
  res += ( -84*g[337]*p[0]*p[10]*p[26]*p[38]*p[39] ).evalf();
  res += ( -56*g[338]*p[0]*p[10]*p[26]*p[38]*p[39] ).evalf();
  res += ( 56*g[339]*p[0]*p[10]*p[26]*p[38]*p[39] ).evalf();
  res += ( 56*g[340]*p[0]*p[10]*p[26]*p[38]*p[39] ).evalf();
  res += ( 112*g[342]*p[0]*p[10]*p[26]*p[38]*p[39] ).evalf();
  res += ( 112*g[343]*p[0]*p[10]*p[26]*p[38]*p[39] ).evalf();
  res += ( -56*g[344]*p[0]*p[10]*p[26]*p[38]*p[39] ).evalf();
  res += ( g[2]*g[35]*p[0]*p[10]*p[26]*p[38]*p[39]*numeric(-2824,3) ).evalf();
  res += ( 4*g[26]*g[35]*p[0]*p[10]*p[26]*p[38]*p[39] ).evalf();
  res += ( g[3]*g[35]*p[0]*p[10]*p[26]*p[38]*p[39]*numeric(-2824,3) ).evalf();
  res += ( 68*g[2]*g[3]*g[35]*p[0]*p[10]*p[26]*p[38]*p[39] ).evalf();
  res += ( 18*g[35]*p[0]*p[10]*p[26]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( g[2]*g[36]*p[0]*p[10]*p[26]*p[38]*p[39]*numeric(2824,3) ).evalf();
  res += ( -24*g[36]*p[0]*p[10]*p[26]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( 28*g[26]*g[36]*p[0]*p[10]*p[26]*p[38]*p[39] ).evalf();
  res += ( -4*g[2]*g[3]*g[36]*p[0]*p[10]*p[26]*p[38]*p[39] ).evalf();
  res += ( -112*g[40]*p[0]*p[10]*p[26]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( 112*g[26]*g[40]*p[0]*p[10]*p[26]*p[38]*p[39] ).evalf();
  res += ( -112*g[2]*g[3]*g[40]*p[0]*p[10]*p[26]*p[38]*p[39] ).evalf();
  res += ( -56*g[40]*p[0]*p[10]*p[26]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 112*g[41]*p[0]*p[10]*p[26]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( -112*g[26]*g[41]*p[0]*p[10]*p[26]*p[38]*p[39] ).evalf();
  res += ( 112*g[2]*g[3]*g[41]*p[0]*p[10]*p[26]*p[38]*p[39] ).evalf();
  res += ( g[2]*g[54]*p[0]*p[10]*p[26]*p[38]*p[39]*numeric(-5648,3) ).evalf();
  res += ( 56*g[54]*p[0]*p[10]*p[26]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( -8*g[26]*g[54]*p[0]*p[10]*p[26]*p[38]*p[39] ).evalf();
  res += ( g[3]*g[54]*p[0]*p[10]*p[26]*p[38]*p[39]*numeric(-2824,3) ).evalf();
  res += ( 56*g[2]*g[3]*g[54]*p[0]*p[10]*p[26]*p[38]*p[39] ).evalf();
  res += ( 10*g[54]*p[0]*p[10]*p[26]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -28*g[55]*p[0]*p[10]*p[26]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -56*g[56]*p[0]*p[10]*p[26]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( 56*g[26]*g[56]*p[0]*p[10]*p[26]*p[38]*p[39] ).evalf();
  res += ( -56*g[2]*g[3]*g[56]*p[0]*p[10]*p[26]*p[38]*p[39] ).evalf();
  res += ( g[2]*g[57]*p[0]*p[10]*p[26]*p[38]*p[39]*numeric(5648,3) ).evalf();
  res += ( -56*g[57]*p[0]*p[10]*p[26]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( 8*g[26]*g[57]*p[0]*p[10]*p[26]*p[38]*p[39] ).evalf();
  res += ( g[3]*g[57]*p[0]*p[10]*p[26]*p[38]*p[39]*numeric(2824,3) ).evalf();
  res += ( -56*g[2]*g[3]*g[57]*p[0]*p[10]*p[26]*p[38]*p[39] ).evalf();
  res += ( -18*g[57]*p[0]*p[10]*p[26]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -28*g[58]*p[0]*p[10]*p[26]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 56*g[59]*p[0]*p[10]*p[26]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( -56*g[26]*g[59]*p[0]*p[10]*p[26]*p[38]*p[39] ).evalf();
  res += ( 56*g[2]*g[3]*g[59]*p[0]*p[10]*p[26]*p[38]*p[39] ).evalf();
  res += ( 28*g[59]*p[0]*p[10]*p[26]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 112*g[26]*g[3]*g[6]*p[0]*p[10]*p[26]*p[38]*p[39] ).evalf();
  res += ( 20*g[2]*g[6]*p[0]*p[10]*p[26]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -160*g[2]*g[60]*p[0]*p[10]*p[26]*p[38]*p[39] ).evalf();
  res += ( 40*g[3]*g[62]*p[0]*p[10]*p[26]*p[38]*p[39] ).evalf();
  res += ( -32*g[2]*g[72]*p[0]*p[10]*p[26]*p[38]*p[39] ).evalf();
  res += ( g[74]*p[0]*p[10]*p[26]*p[38]*p[39]*numeric(-5648,3) ).evalf();
  res += ( -48*g[18]*g[74]*p[0]*p[10]*p[26]*p[38]*p[39] ).evalf();
  res += ( 224*g[6]*g[74]*p[0]*p[10]*p[26]*p[38]*p[39] ).evalf();
  res += ( 168*g[2]*g[80]*p[0]*p[10]*p[26]*p[38]*p[39] ).evalf();
  res += ( g[82]*p[0]*p[10]*p[26]*p[38]*p[39]*numeric(2824,3) ).evalf();
  res += ( 28*g[17]*g[82]*p[0]*p[10]*p[26]*p[38]*p[39] ).evalf();
  res += ( 28*g[18]*g[82]*p[0]*p[10]*p[26]*p[38]*p[39] ).evalf();
  res += ( -4*g[3]*g[82]*p[0]*p[10]*p[26]*p[38]*p[39] ).evalf();
  res += ( -112*g[6]*g[82]*p[0]*p[10]*p[26]*p[38]*p[39] ).evalf();
  res += ( 40*g[2]*g[83]*p[0]*p[10]*p[26]*p[38]*p[39] ).evalf();
  res += ( g[87]*p[0]*p[10]*p[26]*p[38]*p[39]*numeric(2824,3) ).evalf();
  res += ( -116*g[2]*g[87]*p[0]*p[10]*p[26]*p[38]*p[39] ).evalf();
  res += ( -84*g[3]*g[87]*p[0]*p[10]*p[26]*p[38]*p[39] ).evalf();
  res += ( 28*g[2]*g[88]*p[0]*p[10]*p[26]*p[38]*p[39] ).evalf();
  res += ( 112*g[2]*g[93]*p[0]*p[10]*p[26]*p[38]*p[39] ).evalf();
  res += ( 112*g[3]*g[93]*p[0]*p[10]*p[26]*p[38]*p[39] ).evalf();
  res += ( -112*g[2]*g[94]*p[0]*p[10]*p[26]*p[38]*p[39] ).evalf();
  res += ( 80*g[2]*g[24]*p[0]*p[1]*p[10]*p[26]*p[38]*p[39] ).evalf();
  res += ( -20*g[2]*p[0]*p[1]*p[10]*p[26]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -246*g[106]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( 246*g[110]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( -492*g[147]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( 246*g[148]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( 492*g[154]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( 246*g[155]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( 216*g[166]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( -108*g[169]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( 816*g[106]*g[2]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( -24*g[109]*g[2]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( 456*g[110]*g[2]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( 24*g[112]*g[2]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( -216*g[114]*g[2]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( -48*g[118]*g[2]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( 48*g[119]*g[2]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( -96*g[122]*g[2]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( 96*g[123]*g[2]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( 48*g[147]*g[2]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( -24*g[151]*g[2]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( -48*g[153]*g[2]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( -48*g[154]*g[2]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( 84*g[155]*g[2]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( 24*g[157]*g[2]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( 48*g[159]*g[2]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( -246*g[17]*p[0]*p[11]*p[26]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( 246*g[18]*p[0]*p[11]*p[26]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( -480*g[201]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( 426*g[207]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( -870*g[211]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( 48*g[215]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( -738*g[223]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( 24*g[224]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( -402*g[226]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( 24*g[227]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( -24*g[228]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( 48*g[232]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( 48*g[235]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( -48*g[236]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( -332*g[2]*g[24]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( -816*g[250]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( 210*g[251]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( 24*g[252]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( 24*g[255]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( -456*g[256]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( -402*g[257]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( 24*g[258]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( -24*g[259]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( 246*g[17]*g[26]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( -246*g[18]*g[26]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( -240*g[24]*g[26]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( -24*g[260]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( 48*g[267]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( 48*g[26]*g[27]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( 48*g[270]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( -48*g[271]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( 96*g[277]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( -48*g[278]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( -96*g[279]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( -48*g[280]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( 342*g[106]*g[3]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( -24*g[107]*g[3]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( 162*g[110]*g[3]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( -24*g[111]*g[3]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( 24*g[112]*g[3]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( -48*g[118]*g[3]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( -48*g[122]*g[3]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( 48*g[123]*g[3]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( 24*g[147]*g[3]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( 186*g[148]*g[3]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( -24*g[149]*g[3]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( -24*g[153]*g[3]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( -24*g[154]*g[3]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( 162*g[155]*g[3]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( -24*g[156]*g[3]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( 24*g[157]*g[3]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( 24*g[159]*g[3]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( -246*g[17]*g[2]*g[3]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( 246*g[18]*g[2]*g[3]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( 246*g[26]*g[3]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( 210*g[17]*g[26]*g[3]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( -186*g[18]*g[26]*g[3]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( -108*g[2]*g[27]*g[3]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( -123*g[17]*p[0]*p[11]*p[26]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 83*g[2]*p[0]*p[11]*p[26]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 108*g[0]*g[2]*p[0]*p[11]*p[26]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -27*g[17]*g[2]*p[0]*p[11]*p[26]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -27*g[18]*g[2]*p[0]*p[11]*p[26]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 27*p[0]*p[11]*p[26]*p[38]*p[39]*pow(g[2],2)*pow(g[3],2) ).evalf();
  res += ( -27*g[26]*p[0]*p[11]*p[26]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -53*g[17]*p[0]*p[11]*p[26]*p[38]*p[39]*pow(g[3],3) ).evalf();
  res += ( -27*g[2]*p[0]*p[11]*p[26]*p[38]*p[39]*pow(g[3],3) ).evalf();
  res += ( -48*g[321]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( -504*g[323]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( 210*g[324]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( 24*g[325]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( 24*g[328]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( -48*g[329]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( 48*g[332]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( 24*g[333]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( 48*g[334]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( -456*g[336]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( -402*g[337]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( 24*g[338]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( -24*g[339]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( -24*g[340]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( -48*g[342]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( -48*g[343]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( 24*g[344]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( 246*g[2]*g[35]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( 186*g[26]*g[35]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( 246*g[3]*g[35]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( -342*g[2]*g[3]*g[35]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( -39*g[35]*p[0]*p[11]*p[26]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -246*g[2]*g[36]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( -240*g[36]*p[0]*p[11]*p[26]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( 426*g[26]*g[36]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( -186*g[2]*g[3]*g[36]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( 48*g[40]*p[0]*p[11]*p[26]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( -48*g[26]*g[40]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( 48*g[2]*g[3]*g[40]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( 24*g[40]*p[0]*p[11]*p[26]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -48*g[41]*p[0]*p[11]*p[26]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( 48*g[26]*g[41]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( -48*g[2]*g[3]*g[41]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( 492*g[2]*g[54]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( -24*g[54]*p[0]*p[11]*p[26]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( -372*g[26]*g[54]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( 246*g[3]*g[54]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( -24*g[2]*g[3]*g[54]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( 27*g[54]*p[0]*p[11]*p[26]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 12*g[55]*p[0]*p[11]*p[26]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 24*g[56]*p[0]*p[11]*p[26]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( -24*g[26]*g[56]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( 24*g[2]*g[3]*g[56]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( -492*g[2]*g[57]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( 24*g[57]*p[0]*p[11]*p[26]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( 372*g[26]*g[57]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( -246*g[3]*g[57]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( 24*g[2]*g[3]*g[57]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( 39*g[57]*p[0]*p[11]*p[26]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 12*g[58]*p[0]*p[11]*p[26]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -24*g[59]*p[0]*p[11]*p[26]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( 24*g[26]*g[59]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( -24*g[2]*g[3]*g[59]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( -12*g[59]*p[0]*p[11]*p[26]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -48*g[26]*g[3]*g[6]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( 54*g[2]*g[6]*p[0]*p[11]*p[26]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -432*g[2]*g[60]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( 108*g[3]*g[62]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( -1488*g[2]*g[72]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( 492*g[74]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( -480*g[18]*g[74]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( -96*g[6]*g[74]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( -948*g[2]*g[80]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( -246*g[82]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( -450*g[17]*g[82]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( 426*g[18]*g[82]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( -186*g[3]*g[82]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( 48*g[6]*g[82]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( 108*g[2]*g[83]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( -246*g[87]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( 738*g[2]*g[87]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( 474*g[3]*g[87]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( 426*g[2]*g[88]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( -48*g[2]*g[93]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( -48*g[3]*g[93]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( 48*g[2]*g[94]*p[0]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( 216*g[2]*g[24]*p[0]*p[1]*p[11]*p[26]*p[38]*p[39] ).evalf();
  res += ( -54*g[2]*p[0]*p[1]*p[11]*p[26]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( g[106]*p[0]*p[12]*p[26]*p[38]*p[39]*numeric(118,3) ).evalf();
  res += ( g[110]*p[0]*p[12]*p[26]*p[38]*p[39]*numeric(-118,3) ).evalf();
  res += ( g[147]*p[0]*p[12]*p[26]*p[38]*p[39]*numeric(236,3) ).evalf();
  res += ( g[148]*p[0]*p[12]*p[26]*p[38]*p[39]*numeric(-118,3) ).evalf();
  res += ( g[154]*p[0]*p[12]*p[26]*p[38]*p[39]*numeric(-236,3) ).evalf();
  res += ( g[155]*p[0]*p[12]*p[26]*p[38]*p[39]*numeric(-118,3) ).evalf();
  res += ( -128*g[166]*p[0]*p[12]*p[26]*p[38]*p[39] ).evalf();
  res += ( 64*g[169]*p[0]*p[12]*p[26]*p[38]*p[39] ).evalf();
  res += ( -300*g[106]*g[2]*p[0]*p[12]*p[26]*p[38]*p[39] ).evalf();
  res += ( -12*g[109]*g[2]*p[0]*p[12]*p[26]*p[38]*p[39] ).evalf();
  res += ( -244*g[110]*g[2]*p[0]*p[12]*p[26]*p[38]*p[39] ).evalf();
  res += ( 12*g[112]*g[2]*p[0]*p[12]*p[26]*p[38]*p[39] ).evalf();
  res += ( 128*g[114]*g[2]*p[0]*p[12]*p[26]*p[38]*p[39] ).evalf();
  res += ( -24*g[118]*g[2]*p[0]*p[12]*p[26]*p[38]*p[39] ).evalf();
  res += ( 24*g[119]*g[2]*p[0]*p[12]*p[26]*p[38]*p[39] ).evalf();
  res += ( -48*g[122]*g[2]*p[0]*p[12]*p[26]*p[38]*p[39] ).evalf();
  res += ( 48*g[123]*g[2]*p[0]*p[12]*p[26]*p[38]*p[39] ).evalf();
  res += ( 24*g[147]*g[2]*p[0]*p[12]*p[26]*p[38]*p[39] ).evalf();
  res += ( -12*g[151]*g[2]*p[0]*p[12]*p[26]*p[38]*p[39] ).evalf();
  res += ( -24*g[153]*g[2]*p[0]*p[12]*p[26]*p[38]*p[39] ).evalf();
  res += ( -24*g[154]*g[2]*p[0]*p[12]*p[26]*p[38]*p[39] ).evalf();
  res += ( -76*g[155]*g[2]*p[0]*p[12]*p[26]*p[38]*p[39] ).evalf();
  res += ( 12*g[157]*g[2]*p[0]*p[12]*p[26]*p[38]*p[39] ).evalf();
  res += ( 24*g[159]*g[2]*p[0]*p[12]*p[26]*p[38]*p[39] ).evalf();
  res += ( g[17]*p[0]*p[12]*p[26]*p[38]*p[39]*numeric(118,3)*pow(g[2],2) ).evalf();
  res += ( g[18]*p[0]*p[12]*p[26]*p[38]*p[39]*numeric(-118,3)*pow(g[2],2) ).evalf();
  res += ( 232*g[201]*p[0]*p[12]*p[26]*p[38]*p[39] ).evalf();
  res += ( -200*g[207]*p[0]*p[12]*p[26]*p[38]*p[39] ).evalf();
  res += ( 332*g[211]*p[0]*p[12]*p[26]*p[38]*p[39] ).evalf();
  res += ( 24*g[215]*p[0]*p[12]*p[26]*p[38]*p[39] ).evalf();
  res += ( 280*g[223]*p[0]*p[12]*p[26]*p[38]*p[39] ).evalf();
  res += ( 12*g[224]*p[0]*p[12]*p[26]*p[38]*p[39] ).evalf();
  res += ( 212*g[226]*p[0]*p[12]*p[26]*p[38]*p[39] ).evalf();
  res += ( 12*g[227]*p[0]*p[12]*p[26]*p[38]*p[39] ).evalf();
  res += ( -12*g[228]*p[0]*p[12]*p[26]*p[38]*p[39] ).evalf();
  res += ( 24*g[232]*p[0]*p[12]*p[26]*p[38]*p[39] ).evalf();
  res += ( 24*g[235]*p[0]*p[12]*p[26]*p[38]*p[39] ).evalf();
  res += ( -24*g[236]*p[0]*p[12]*p[26]*p[38]*p[39] ).evalf();
  res += ( 88*g[2]*g[24]*p[0]*p[12]*p[26]*p[38]*p[39] ).evalf();
  res += ( 300*g[250]*p[0]*p[12]*p[26]*p[38]*p[39] ).evalf();
  res += ( -72*g[251]*p[0]*p[12]*p[26]*p[38]*p[39] ).evalf();
  res += ( 12*g[252]*p[0]*p[12]*p[26]*p[38]*p[39] ).evalf();
  res += ( 12*g[255]*p[0]*p[12]*p[26]*p[38]*p[39] ).evalf();
  res += ( 244*g[256]*p[0]*p[12]*p[26]*p[38]*p[39] ).evalf();
  res += ( 212*g[257]*p[0]*p[12]*p[26]*p[38]*p[39] ).evalf();
  res += ( 12*g[258]*p[0]*p[12]*p[26]*p[38]*p[39] ).evalf();
  res += ( -12*g[259]*p[0]*p[12]*p[26]*p[38]*p[39] ).evalf();
  res += ( g[17]*g[26]*p[0]*p[12]*p[26]*p[38]*p[39]*numeric(-118,3) ).evalf();
  res += ( g[18]*g[26]*p[0]*p[12]*p[26]*p[38]*p[39]*numeric(118,3) ).evalf();
  res += ( 116*g[24]*g[26]*p[0]*p[12]*p[26]*p[38]*p[39] ).evalf();
  res += ( -12*g[260]*p[0]*p[12]*p[26]*p[38]*p[39] ).evalf();
  res += ( 24*g[267]*p[0]*p[12]*p[26]*p[38]*p[39] ).evalf();
  res += ( 24*g[26]*g[27]*p[0]*p[12]*p[26]*p[38]*p[39] ).evalf();
  res += ( 24*g[270]*p[0]*p[12]*p[26]*p[38]*p[39] ).evalf();
  res += ( -24*g[271]*p[0]*p[12]*p[26]*p[38]*p[39] ).evalf();
  res += ( 48*g[277]*p[0]*p[12]*p[26]*p[38]*p[39] ).evalf();
  res += ( -24*g[278]*p[0]*p[12]*p[26]*p[38]*p[39] ).evalf();
  res += ( -48*g[279]*p[0]*p[12]*p[26]*p[38]*p[39] ).evalf();
  res += ( -24*g[280]*p[0]*p[12]*p[26]*p[38]*p[39] ).evalf();
  res += ( -124*g[106]*g[3]*p[0]*p[12]*p[26]*p[38]*p[39] ).evalf();
  res += ( -12*g[107]*g[3]*p[0]*p[12]*p[26]*p[38]*p[39] ).evalf();
  res += ( -96*g[110]*g[3]*p[0]*p[12]*p[26]*p[38]*p[39] ).evalf();
  res += ( -12*g[111]*g[3]*p[0]*p[12]*p[26]*p[38]*p[39] ).evalf();
  res += ( 12*g[112]*g[3]*p[0]*p[12]*p[26]*p[38]*p[39] ).evalf();
  res += ( -24*g[118]*g[3]*p[0]*p[12]*p[26]*p[38]*p[39] ).evalf();
  res += ( -24*g[122]*g[3]*p[0]*p[12]*p[26]*p[38]*p[39] ).evalf();
  res += ( 24*g[123]*g[3]*p[0]*p[12]*p[26]*p[38]*p[39] ).evalf();
  res += ( 12*g[147]*g[3]*p[0]*p[12]*p[26]*p[38]*p[39] ).evalf();
  res += ( -84*g[148]*g[3]*p[0]*p[12]*p[26]*p[38]*p[39] ).evalf();
  res += ( -12*g[149]*g[3]*p[0]*p[12]*p[26]*p[38]*p[39] ).evalf();
  res += ( -12*g[153]*g[3]*p[0]*p[12]*p[26]*p[38]*p[39] ).evalf();
  res += ( -12*g[154]*g[3]*p[0]*p[12]*p[26]*p[38]*p[39] ).evalf();
  res += ( -96*g[155]*g[3]*p[0]*p[12]*p[26]*p[38]*p[39] ).evalf();
  res += ( -12*g[156]*g[3]*p[0]*p[12]*p[26]*p[38]*p[39] ).evalf();
  res += ( 12*g[157]*g[3]*p[0]*p[12]*p[26]*p[38]*p[39] ).evalf();
  res += ( 12*g[159]*g[3]*p[0]*p[12]*p[26]*p[38]*p[39] ).evalf();
  res += ( g[17]*g[2]*g[3]*p[0]*p[12]*p[26]*p[38]*p[39]*numeric(118,3) ).evalf();
  res += ( g[18]*g[2]*g[3]*p[0]*p[12]*p[26]*p[38]*p[39]*numeric(-118,3) ).evalf();
  res += ( g[26]*g[3]*p[0]*p[12]*p[26]*p[38]*p[39]*numeric(-118,3) ).evalf();
  res += ( -72*g[17]*g[26]*g[3]*p[0]*p[12]*p[26]*p[38]*p[39] ).evalf();
  res += ( 84*g[18]*g[26]*g[3]*p[0]*p[12]*p[26]*p[38]*p[39] ).evalf();
  res += ( 64*g[2]*g[27]*g[3]*p[0]*p[12]*p[26]*p[38]*p[39] ).evalf();
  res += ( g[17]*p[0]*p[12]*p[26]*p[38]*p[39]*numeric(59,3)*pow(g[3],2) ).evalf();
  res += ( -22*g[2]*p[0]*p[12]*p[26]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -64*g[0]*g[2]*p[0]*p[12]*p[26]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 16*g[17]*g[2]*p[0]*p[12]*p[26]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 16*g[18]*g[2]*p[0]*p[12]*p[26]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -16*p[0]*p[12]*p[26]*p[38]*p[39]*pow(g[2],2)*pow(g[3],2) ).evalf();
  res += ( 16*g[26]*p[0]*p[12]*p[26]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( g[17]*p[0]*p[12]*p[26]*p[38]*p[39]*numeric(68,3)*pow(g[3],3) ).evalf();
  res += ( 16*g[2]*p[0]*p[12]*p[26]*p[38]*p[39]*pow(g[3],3) ).evalf();
  res += ( -24*g[321]*p[0]*p[12]*p[26]*p[38]*p[39] ).evalf();
  res += ( 220*g[323]*p[0]*p[12]*p[26]*p[38]*p[39] ).evalf();
  res += ( -72*g[324]*p[0]*p[12]*p[26]*p[38]*p[39] ).evalf();
  res += ( 12*g[325]*p[0]*p[12]*p[26]*p[38]*p[39] ).evalf();
  res += ( 12*g[328]*p[0]*p[12]*p[26]*p[38]*p[39] ).evalf();
  res += ( -24*g[329]*p[0]*p[12]*p[26]*p[38]*p[39] ).evalf();
  res += ( 24*g[332]*p[0]*p[12]*p[26]*p[38]*p[39] ).evalf();
  res += ( 12*g[333]*p[0]*p[12]*p[26]*p[38]*p[39] ).evalf();
  res += ( 24*g[334]*p[0]*p[12]*p[26]*p[38]*p[39] ).evalf();
  res += ( 244*g[336]*p[0]*p[12]*p[26]*p[38]*p[39] ).evalf();
  res += ( 212*g[337]*p[0]*p[12]*p[26]*p[38]*p[39] ).evalf();
  res += ( 12*g[338]*p[0]*p[12]*p[26]*p[38]*p[39] ).evalf();
  res += ( -12*g[339]*p[0]*p[12]*p[26]*p[38]*p[39] ).evalf();
  res += ( -12*g[340]*p[0]*p[12]*p[26]*p[38]*p[39] ).evalf();
  res += ( -24*g[342]*p[0]*p[12]*p[26]*p[38]*p[39] ).evalf();
  res += ( -24*g[343]*p[0]*p[12]*p[26]*p[38]*p[39] ).evalf();
  res += ( 12*g[344]*p[0]*p[12]*p[26]*p[38]*p[39] ).evalf();
  res += ( g[2]*g[35]*p[0]*p[12]*p[26]*p[38]*p[39]*numeric(-118,3) ).evalf();
  res += ( -84*g[26]*g[35]*p[0]*p[12]*p[26]*p[38]*p[39] ).evalf();
  res += ( g[3]*g[35]*p[0]*p[12]*p[26]*p[38]*p[39]*numeric(-118,3) ).evalf();
  res += ( 124*g[2]*g[3]*g[35]*p[0]*p[12]*p[26]*p[38]*p[39] ).evalf();
  res += ( 10*g[35]*p[0]*p[12]*p[26]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( g[2]*g[36]*p[0]*p[12]*p[26]*p[38]*p[39]*numeric(118,3) ).evalf();
  res += ( 116*g[36]*p[0]*p[12]*p[26]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( -200*g[26]*g[36]*p[0]*p[12]*p[26]*p[38]*p[39] ).evalf();
  res += ( 84*g[2]*g[3]*g[36]*p[0]*p[12]*p[26]*p[38]*p[39] ).evalf();
  res += ( 24*g[40]*p[0]*p[12]*p[26]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( -24*g[26]*g[40]*p[0]*p[12]*p[26]*p[38]*p[39] ).evalf();
  res += ( 24*g[2]*g[3]*g[40]*p[0]*p[12]*p[26]*p[38]*p[39] ).evalf();
  res += ( 12*g[40]*p[0]*p[12]*p[26]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -24*g[41]*p[0]*p[12]*p[26]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( 24*g[26]*g[41]*p[0]*p[12]*p[26]*p[38]*p[39] ).evalf();
  res += ( -24*g[2]*g[3]*g[41]*p[0]*p[12]*p[26]*p[38]*p[39] ).evalf();
  res += ( g[2]*g[54]*p[0]*p[12]*p[26]*p[38]*p[39]*numeric(-236,3) ).evalf();
  res += ( -12*g[54]*p[0]*p[12]*p[26]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( 168*g[26]*g[54]*p[0]*p[12]*p[26]*p[38]*p[39] ).evalf();
  res += ( g[3]*g[54]*p[0]*p[12]*p[26]*p[38]*p[39]*numeric(-118,3) ).evalf();
  res += ( -12*g[2]*g[3]*g[54]*p[0]*p[12]*p[26]*p[38]*p[39] ).evalf();
  res += ( -16*g[54]*p[0]*p[12]*p[26]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 6*g[55]*p[0]*p[12]*p[26]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 12*g[56]*p[0]*p[12]*p[26]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( -12*g[26]*g[56]*p[0]*p[12]*p[26]*p[38]*p[39] ).evalf();
  res += ( 12*g[2]*g[3]*g[56]*p[0]*p[12]*p[26]*p[38]*p[39] ).evalf();
  res += ( g[2]*g[57]*p[0]*p[12]*p[26]*p[38]*p[39]*numeric(236,3) ).evalf();
  res += ( 12*g[57]*p[0]*p[12]*p[26]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( -168*g[26]*g[57]*p[0]*p[12]*p[26]*p[38]*p[39] ).evalf();
  res += ( g[3]*g[57]*p[0]*p[12]*p[26]*p[38]*p[39]*numeric(118,3) ).evalf();
  res += ( 12*g[2]*g[3]*g[57]*p[0]*p[12]*p[26]*p[38]*p[39] ).evalf();
  res += ( -10*g[57]*p[0]*p[12]*p[26]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 6*g[58]*p[0]*p[12]*p[26]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -12*g[59]*p[0]*p[12]*p[26]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( 12*g[26]*g[59]*p[0]*p[12]*p[26]*p[38]*p[39] ).evalf();
  res += ( -12*g[2]*g[3]*g[59]*p[0]*p[12]*p[26]*p[38]*p[39] ).evalf();
  res += ( -6*g[59]*p[0]*p[12]*p[26]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -24*g[26]*g[3]*g[6]*p[0]*p[12]*p[26]*p[38]*p[39] ).evalf();
  res += ( -32*g[2]*g[6]*p[0]*p[12]*p[26]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 256*g[2]*g[60]*p[0]*p[12]*p[26]*p[38]*p[39] ).evalf();
  res += ( -64*g[3]*g[62]*p[0]*p[12]*p[26]*p[38]*p[39] ).evalf();
  res += ( 672*g[2]*g[72]*p[0]*p[12]*p[26]*p[38]*p[39] ).evalf();
  res += ( g[74]*p[0]*p[12]*p[26]*p[38]*p[39]*numeric(-236,3) ).evalf();
  res += ( 232*g[18]*g[74]*p[0]*p[12]*p[26]*p[38]*p[39] ).evalf();
  res += ( -48*g[6]*g[74]*p[0]*p[12]*p[26]*p[38]*p[39] ).evalf();
  res += ( 352*g[2]*g[80]*p[0]*p[12]*p[26]*p[38]*p[39] ).evalf();
  res += ( g[82]*p[0]*p[12]*p[26]*p[38]*p[39]*numeric(118,3) ).evalf();
  res += ( 188*g[17]*g[82]*p[0]*p[12]*p[26]*p[38]*p[39] ).evalf();
  res += ( -200*g[18]*g[82]*p[0]*p[12]*p[26]*p[38]*p[39] ).evalf();
  res += ( 84*g[3]*g[82]*p[0]*p[12]*p[26]*p[38]*p[39] ).evalf();
  res += ( 24*g[6]*g[82]*p[0]*p[12]*p[26]*p[38]*p[39] ).evalf();
  res += ( -64*g[2]*g[83]*p[0]*p[12]*p[26]*p[38]*p[39] ).evalf();
  res += ( g[87]*p[0]*p[12]*p[26]*p[38]*p[39]*numeric(118,3) ).evalf();
  res += ( -280*g[2]*g[87]*p[0]*p[12]*p[26]*p[38]*p[39] ).evalf();
  res += ( -176*g[3]*g[87]*p[0]*p[12]*p[26]*p[38]*p[39] ).evalf();
  res += ( -200*g[2]*g[88]*p[0]*p[12]*p[26]*p[38]*p[39] ).evalf();
  res += ( -24*g[2]*g[93]*p[0]*p[12]*p[26]*p[38]*p[39] ).evalf();
  res += ( -24*g[3]*g[93]*p[0]*p[12]*p[26]*p[38]*p[39] ).evalf();
  res += ( 24*g[2]*g[94]*p[0]*p[12]*p[26]*p[38]*p[39] ).evalf();
  res += ( -128*g[2]*g[24]*p[0]*p[1]*p[12]*p[26]*p[38]*p[39] ).evalf();
  res += ( 32*g[2]*p[0]*p[1]*p[12]*p[26]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 24*g[166]*p[0]*p[13]*p[26]*p[38]*p[39] ).evalf();
  res += ( -12*g[169]*p[0]*p[13]*p[26]*p[38]*p[39] ).evalf();
  res += ( -12*g[106]*g[2]*p[0]*p[13]*p[26]*p[38]*p[39] ).evalf();
  res += ( 12*g[109]*g[2]*p[0]*p[13]*p[26]*p[38]*p[39] ).evalf();
  res += ( 36*g[110]*g[2]*p[0]*p[13]*p[26]*p[38]*p[39] ).evalf();
  res += ( -12*g[112]*g[2]*p[0]*p[13]*p[26]*p[38]*p[39] ).evalf();
  res += ( -24*g[114]*g[2]*p[0]*p[13]*p[26]*p[38]*p[39] ).evalf();
  res += ( 24*g[118]*g[2]*p[0]*p[13]*p[26]*p[38]*p[39] ).evalf();
  res += ( -24*g[119]*g[2]*p[0]*p[13]*p[26]*p[38]*p[39] ).evalf();
  res += ( 48*g[122]*g[2]*p[0]*p[13]*p[26]*p[38]*p[39] ).evalf();
  res += ( -48*g[123]*g[2]*p[0]*p[13]*p[26]*p[38]*p[39] ).evalf();
  res += ( -24*g[147]*g[2]*p[0]*p[13]*p[26]*p[38]*p[39] ).evalf();
  res += ( 12*g[151]*g[2]*p[0]*p[13]*p[26]*p[38]*p[39] ).evalf();
  res += ( 24*g[153]*g[2]*p[0]*p[13]*p[26]*p[38]*p[39] ).evalf();
  res += ( 24*g[154]*g[2]*p[0]*p[13]*p[26]*p[38]*p[39] ).evalf();
  res += ( 24*g[155]*g[2]*p[0]*p[13]*p[26]*p[38]*p[39] ).evalf();
  res += ( -12*g[157]*g[2]*p[0]*p[13]*p[26]*p[38]*p[39] ).evalf();
  res += ( -24*g[159]*g[2]*p[0]*p[13]*p[26]*p[38]*p[39] ).evalf();
  res += ( -24*g[201]*p[0]*p[13]*p[26]*p[38]*p[39] ).evalf();
  res += ( 18*g[207]*p[0]*p[13]*p[26]*p[38]*p[39] ).evalf();
  res += ( 6*g[211]*p[0]*p[13]*p[26]*p[38]*p[39] ).evalf();
  res += ( -24*g[215]*p[0]*p[13]*p[26]*p[38]*p[39] ).evalf();
  res += ( 6*g[223]*p[0]*p[13]*p[26]*p[38]*p[39] ).evalf();
  res += ( -12*g[224]*p[0]*p[13]*p[26]*p[38]*p[39] ).evalf();
  res += ( -30*g[226]*p[0]*p[13]*p[26]*p[38]*p[39] ).evalf();
  res += ( -12*g[227]*p[0]*p[13]*p[26]*p[38]*p[39] ).evalf();
  res += ( 12*g[228]*p[0]*p[13]*p[26]*p[38]*p[39] ).evalf();
  res += ( -24*g[232]*p[0]*p[13]*p[26]*p[38]*p[39] ).evalf();
  res += ( -24*g[235]*p[0]*p[13]*p[26]*p[38]*p[39] ).evalf();
  res += ( 24*g[236]*p[0]*p[13]*p[26]*p[38]*p[39] ).evalf();
  res += ( -12*g[2]*g[24]*p[0]*p[13]*p[26]*p[38]*p[39] ).evalf();
  res += ( 12*g[250]*p[0]*p[13]*p[26]*p[38]*p[39] ).evalf();
  res += ( -6*g[251]*p[0]*p[13]*p[26]*p[38]*p[39] ).evalf();
  res += ( -12*g[252]*p[0]*p[13]*p[26]*p[38]*p[39] ).evalf();
  res += ( -12*g[255]*p[0]*p[13]*p[26]*p[38]*p[39] ).evalf();
  res += ( -36*g[256]*p[0]*p[13]*p[26]*p[38]*p[39] ).evalf();
  res += ( -30*g[257]*p[0]*p[13]*p[26]*p[38]*p[39] ).evalf();
  res += ( -12*g[258]*p[0]*p[13]*p[26]*p[38]*p[39] ).evalf();
  res += ( 12*g[259]*p[0]*p[13]*p[26]*p[38]*p[39] ).evalf();
  res += ( -12*g[24]*g[26]*p[0]*p[13]*p[26]*p[38]*p[39] ).evalf();
  res += ( 12*g[260]*p[0]*p[13]*p[26]*p[38]*p[39] ).evalf();
  res += ( -24*g[267]*p[0]*p[13]*p[26]*p[38]*p[39] ).evalf();
  res += ( -24*g[26]*g[27]*p[0]*p[13]*p[26]*p[38]*p[39] ).evalf();
  res += ( -24*g[270]*p[0]*p[13]*p[26]*p[38]*p[39] ).evalf();
  res += ( 24*g[271]*p[0]*p[13]*p[26]*p[38]*p[39] ).evalf();
  res += ( -48*g[277]*p[0]*p[13]*p[26]*p[38]*p[39] ).evalf();
  res += ( 24*g[278]*p[0]*p[13]*p[26]*p[38]*p[39] ).evalf();
  res += ( 48*g[279]*p[0]*p[13]*p[26]*p[38]*p[39] ).evalf();
  res += ( 24*g[280]*p[0]*p[13]*p[26]*p[38]*p[39] ).evalf();
  res += ( -6*g[106]*g[3]*p[0]*p[13]*p[26]*p[38]*p[39] ).evalf();
  res += ( 12*g[107]*g[3]*p[0]*p[13]*p[26]*p[38]*p[39] ).evalf();
  res += ( 18*g[110]*g[3]*p[0]*p[13]*p[26]*p[38]*p[39] ).evalf();
  res += ( 12*g[111]*g[3]*p[0]*p[13]*p[26]*p[38]*p[39] ).evalf();
  res += ( -12*g[112]*g[3]*p[0]*p[13]*p[26]*p[38]*p[39] ).evalf();
  res += ( 24*g[118]*g[3]*p[0]*p[13]*p[26]*p[38]*p[39] ).evalf();
  res += ( 24*g[122]*g[3]*p[0]*p[13]*p[26]*p[38]*p[39] ).evalf();
  res += ( -24*g[123]*g[3]*p[0]*p[13]*p[26]*p[38]*p[39] ).evalf();
  res += ( -12*g[147]*g[3]*p[0]*p[13]*p[26]*p[38]*p[39] ).evalf();
  res += ( 6*g[148]*g[3]*p[0]*p[13]*p[26]*p[38]*p[39] ).evalf();
  res += ( 12*g[149]*g[3]*p[0]*p[13]*p[26]*p[38]*p[39] ).evalf();
  res += ( 12*g[153]*g[3]*p[0]*p[13]*p[26]*p[38]*p[39] ).evalf();
  res += ( 12*g[154]*g[3]*p[0]*p[13]*p[26]*p[38]*p[39] ).evalf();
  res += ( 18*g[155]*g[3]*p[0]*p[13]*p[26]*p[38]*p[39] ).evalf();
  res += ( 12*g[156]*g[3]*p[0]*p[13]*p[26]*p[38]*p[39] ).evalf();
  res += ( -12*g[157]*g[3]*p[0]*p[13]*p[26]*p[38]*p[39] ).evalf();
  res += ( -12*g[159]*g[3]*p[0]*p[13]*p[26]*p[38]*p[39] ).evalf();
  res += ( -6*g[17]*g[26]*g[3]*p[0]*p[13]*p[26]*p[38]*p[39] ).evalf();
  res += ( -6*g[18]*g[26]*g[3]*p[0]*p[13]*p[26]*p[38]*p[39] ).evalf();
  res += ( -12*g[2]*g[27]*g[3]*p[0]*p[13]*p[26]*p[38]*p[39] ).evalf();
  res += ( 3*g[2]*p[0]*p[13]*p[26]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 12*g[0]*g[2]*p[0]*p[13]*p[26]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -3*g[17]*g[2]*p[0]*p[13]*p[26]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -3*g[18]*g[2]*p[0]*p[13]*p[26]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 3*p[0]*p[13]*p[26]*p[38]*p[39]*pow(g[2],2)*pow(g[3],2) ).evalf();
  res += ( -3*g[26]*p[0]*p[13]*p[26]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -(g[17]*p[0]*p[13]*p[26]*p[38]*p[39]*pow(g[3],3)) ).evalf();
  res += ( -3*g[2]*p[0]*p[13]*p[26]*p[38]*p[39]*pow(g[3],3) ).evalf();
  res += ( 24*g[321]*p[0]*p[13]*p[26]*p[38]*p[39] ).evalf();
  res += ( -12*g[323]*p[0]*p[13]*p[26]*p[38]*p[39] ).evalf();
  res += ( -6*g[324]*p[0]*p[13]*p[26]*p[38]*p[39] ).evalf();
  res += ( -12*g[325]*p[0]*p[13]*p[26]*p[38]*p[39] ).evalf();
  res += ( -12*g[328]*p[0]*p[13]*p[26]*p[38]*p[39] ).evalf();
  res += ( 24*g[329]*p[0]*p[13]*p[26]*p[38]*p[39] ).evalf();
  res += ( -24*g[332]*p[0]*p[13]*p[26]*p[38]*p[39] ).evalf();
  res += ( -12*g[333]*p[0]*p[13]*p[26]*p[38]*p[39] ).evalf();
  res += ( -24*g[334]*p[0]*p[13]*p[26]*p[38]*p[39] ).evalf();
  res += ( -36*g[336]*p[0]*p[13]*p[26]*p[38]*p[39] ).evalf();
  res += ( -30*g[337]*p[0]*p[13]*p[26]*p[38]*p[39] ).evalf();
  res += ( -12*g[338]*p[0]*p[13]*p[26]*p[38]*p[39] ).evalf();
  res += ( 12*g[339]*p[0]*p[13]*p[26]*p[38]*p[39] ).evalf();
  res += ( 12*g[340]*p[0]*p[13]*p[26]*p[38]*p[39] ).evalf();
  res += ( 24*g[342]*p[0]*p[13]*p[26]*p[38]*p[39] ).evalf();
  res += ( 24*g[343]*p[0]*p[13]*p[26]*p[38]*p[39] ).evalf();
  res += ( -12*g[344]*p[0]*p[13]*p[26]*p[38]*p[39] ).evalf();
  res += ( 6*g[26]*g[35]*p[0]*p[13]*p[26]*p[38]*p[39] ).evalf();
  res += ( 6*g[2]*g[3]*g[35]*p[0]*p[13]*p[26]*p[38]*p[39] ).evalf();
  res += ( 3*g[35]*p[0]*p[13]*p[26]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -12*g[36]*p[0]*p[13]*p[26]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( 18*g[26]*g[36]*p[0]*p[13]*p[26]*p[38]*p[39] ).evalf();
  res += ( -6*g[2]*g[3]*g[36]*p[0]*p[13]*p[26]*p[38]*p[39] ).evalf();
  res += ( -24*g[40]*p[0]*p[13]*p[26]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( 24*g[26]*g[40]*p[0]*p[13]*p[26]*p[38]*p[39] ).evalf();
  res += ( -24*g[2]*g[3]*g[40]*p[0]*p[13]*p[26]*p[38]*p[39] ).evalf();
  res += ( -12*g[40]*p[0]*p[13]*p[26]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 24*g[41]*p[0]*p[13]*p[26]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( -24*g[26]*g[41]*p[0]*p[13]*p[26]*p[38]*p[39] ).evalf();
  res += ( 24*g[2]*g[3]*g[41]*p[0]*p[13]*p[26]*p[38]*p[39] ).evalf();
  res += ( 12*g[54]*p[0]*p[13]*p[26]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( -12*g[26]*g[54]*p[0]*p[13]*p[26]*p[38]*p[39] ).evalf();
  res += ( 12*g[2]*g[3]*g[54]*p[0]*p[13]*p[26]*p[38]*p[39] ).evalf();
  res += ( 3*g[54]*p[0]*p[13]*p[26]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -6*g[55]*p[0]*p[13]*p[26]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -12*g[56]*p[0]*p[13]*p[26]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( 12*g[26]*g[56]*p[0]*p[13]*p[26]*p[38]*p[39] ).evalf();
  res += ( -12*g[2]*g[3]*g[56]*p[0]*p[13]*p[26]*p[38]*p[39] ).evalf();
  res += ( -12*g[57]*p[0]*p[13]*p[26]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( 12*g[26]*g[57]*p[0]*p[13]*p[26]*p[38]*p[39] ).evalf();
  res += ( -12*g[2]*g[3]*g[57]*p[0]*p[13]*p[26]*p[38]*p[39] ).evalf();
  res += ( -3*g[57]*p[0]*p[13]*p[26]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -6*g[58]*p[0]*p[13]*p[26]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 12*g[59]*p[0]*p[13]*p[26]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( -12*g[26]*g[59]*p[0]*p[13]*p[26]*p[38]*p[39] ).evalf();
  res += ( 12*g[2]*g[3]*g[59]*p[0]*p[13]*p[26]*p[38]*p[39] ).evalf();
  res += ( 6*g[59]*p[0]*p[13]*p[26]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 24*g[26]*g[3]*g[6]*p[0]*p[13]*p[26]*p[38]*p[39] ).evalf();
  res += ( 6*g[2]*g[6]*p[0]*p[13]*p[26]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -48*g[2]*g[60]*p[0]*p[13]*p[26]*p[38]*p[39] ).evalf();
  res += ( 12*g[3]*g[62]*p[0]*p[13]*p[26]*p[38]*p[39] ).evalf();
  res += ( -48*g[2]*g[72]*p[0]*p[13]*p[26]*p[38]*p[39] ).evalf();
  res += ( -24*g[18]*g[74]*p[0]*p[13]*p[26]*p[38]*p[39] ).evalf();
  res += ( 48*g[6]*g[74]*p[0]*p[13]*p[26]*p[38]*p[39] ).evalf();
  res += ( 12*g[2]*g[80]*p[0]*p[13]*p[26]*p[38]*p[39] ).evalf();
  res += ( -6*g[17]*g[82]*p[0]*p[13]*p[26]*p[38]*p[39] ).evalf();
  res += ( 18*g[18]*g[82]*p[0]*p[13]*p[26]*p[38]*p[39] ).evalf();
  res += ( -6*g[3]*g[82]*p[0]*p[13]*p[26]*p[38]*p[39] ).evalf();
  res += ( -24*g[6]*g[82]*p[0]*p[13]*p[26]*p[38]*p[39] ).evalf();
  res += ( 12*g[2]*g[83]*p[0]*p[13]*p[26]*p[38]*p[39] ).evalf();
  res += ( -6*g[2]*g[87]*p[0]*p[13]*p[26]*p[38]*p[39] ).evalf();
  res += ( -6*g[3]*g[87]*p[0]*p[13]*p[26]*p[38]*p[39] ).evalf();
  res += ( 18*g[2]*g[88]*p[0]*p[13]*p[26]*p[38]*p[39] ).evalf();
  res += ( 24*g[2]*g[93]*p[0]*p[13]*p[26]*p[38]*p[39] ).evalf();
  res += ( 24*g[3]*g[93]*p[0]*p[13]*p[26]*p[38]*p[39] ).evalf();
  res += ( -24*g[2]*g[94]*p[0]*p[13]*p[26]*p[38]*p[39] ).evalf();
  res += ( 24*g[2]*g[24]*p[0]*p[1]*p[13]*p[26]*p[38]*p[39] ).evalf();
  res += ( -6*g[2]*p[0]*p[1]*p[13]*p[26]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( g[114]*p[0]*p[22]*p[26]*p[38]*p[39]*numeric(-5920,3) ).evalf();
  res += ( -160*g[161]*p[0]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( -640*g[164]*p[0]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( -80*g[167]*p[0]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( 160*g[170]*p[0]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( -320*g[177]*p[0]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( -640*g[186]*p[0]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( -80*g[189]*p[0]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( 160*g[192]*p[0]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( -80*g[199]*p[0]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( 160*g[202]*p[0]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( -88*g[205]*p[0]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( -160*g[208]*p[0]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( 160*g[212]*p[0]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( 320*g[213]*p[0]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( 160*g[229]*p[0]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( 320*g[230]*p[0]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( -320*g[262]*p[0]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( -640*g[263]*p[0]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( 160*g[264]*p[0]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( 320*g[265]*p[0]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( -640*g[272]*p[0]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( 160*g[114]*g[3]*p[0]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( -320*g[115]*g[3]*p[0]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( g[24]*g[3]*p[0]*p[22]*p[26]*p[38]*p[39]*numeric(-1993,3) ).evalf();
  res += ( g[27]*g[3]*p[0]*p[22]*p[26]*p[38]*p[39]*numeric(-2960,3) ).evalf();
  res += ( g[0]*p[0]*p[22]*p[26]*p[38]*p[39]*numeric(596,3)*pow(g[3],2) ).evalf();
  res += ( 20*p[0]*p[22]*p[26]*p[38]*p[39]*pow(g[0],2)*pow(g[3],2) ).evalf();
  res += ( 80*g[19]*p[0]*p[22]*p[26]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 80*g[27]*p[0]*p[22]*p[26]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( p[0]*p[22]*p[26]*p[38]*p[39]*numeric(-1247,36)*pow(g[3],3) ).evalf();
  res += ( -40*g[0]*p[0]*p[22]*p[26]*p[38]*p[39]*pow(g[3],3) ).evalf();
  res += ( p[0]*p[22]*p[26]*p[38]*p[39]*numeric(41,6)*pow(g[3],4) ).evalf();
  res += ( 80*g[37]*p[0]*p[22]*p[26]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( g[6]*p[0]*p[22]*p[26]*p[38]*p[39]*numeric(1480,3)*pow(g[3],2) ).evalf();
  res += ( g[6]*p[0]*p[22]*p[26]*p[38]*p[39]*numeric(-160,3)*pow(g[3],3) ).evalf();
  res += ( 80*p[0]*p[22]*p[26]*p[38]*p[39]*pow(g[3],2)*pow(g[6],2) ).evalf();
  res += ( g[60]*p[0]*p[22]*p[26]*p[38]*p[39]*numeric(-2384,3) ).evalf();
  res += ( -160*g[3]*g[63]*p[0]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( 534*g[72]*p[0]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( 240*g[3]*g[72]*p[0]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( -160*g[3]*g[75]*p[0]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( 1347*g[80]*p[0]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( g[83]*p[0]*p[22]*p[26]*p[38]*p[39]*numeric(2960,3) ).evalf();
  res += ( -160*g[3]*g[89]*p[0]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( -320*g[3]*g[90]*p[0]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( g[114]*p[0]*p[10]*p[22]*p[26]*p[38]*p[39]*numeric(6752,3) ).evalf();
  res += ( -1504*g[161]*p[0]*p[10]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( -1024*g[164]*p[0]*p[10]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( 288*g[167]*p[0]*p[10]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( -784*g[170]*p[0]*p[10]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( 1568*g[177]*p[0]*p[10]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( -2272*g[186]*p[0]*p[10]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( 288*g[189]*p[0]*p[10]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( -784*g[192]*p[0]*p[10]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( -752*g[199]*p[0]*p[10]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( -784*g[202]*p[0]*p[10]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( -650*g[205]*p[0]*p[10]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( -880*g[208]*p[0]*p[10]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( -784*g[212]*p[0]*p[10]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( 928*g[213]*p[0]*p[10]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( 1088*g[229]*p[0]*p[10]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( 928*g[230]*p[0]*p[10]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( 1568*g[262]*p[0]*p[10]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( 3968*g[263]*p[0]*p[10]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( 1088*g[264]*p[0]*p[10]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( 928*g[265]*p[0]*p[10]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( -1856*g[272]*p[0]*p[10]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( -1200*g[114]*g[3]*p[0]*p[10]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( -928*g[115]*g[3]*p[0]*p[10]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( g[24]*g[3]*p[0]*p[10]*p[22]*p[26]*p[38]*p[39]*numeric(4559,6) ).evalf();
  res += ( g[27]*g[3]*p[0]*p[10]*p[22]*p[26]*p[38]*p[39]*numeric(3376,3) ).evalf();
  res += ( g[0]*p[0]*p[10]*p[22]*p[26]*p[38]*p[39]*numeric(640,3)*pow(g[3],2) ).evalf();
  res += ( 188*p[0]*p[10]*p[22]*p[26]*p[38]*p[39]*pow(g[0],2)*pow(g[3],2) ).evalf();
  res += ( -392*g[19]*p[0]*p[10]*p[22]*p[26]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -156*g[24]*p[0]*p[10]*p[22]*p[26]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -496*g[27]*p[0]*p[10]*p[22]*p[26]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( p[0]*p[10]*p[22]*p[26]*p[38]*p[39]*numeric(-5887,72)*pow(g[3],3) ).evalf();
  res += ( g[0]*p[0]*p[10]*p[22]*p[26]*p[38]*p[39]*numeric(-140,3)*pow(g[3],3) ).evalf();
  res += ( p[0]*p[10]*p[22]*p[26]*p[38]*p[39]*numeric(51,8)*pow(g[3],4) ).evalf();
  res += ( -392*g[37]*p[0]*p[10]*p[22]*p[26]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( g[6]*p[0]*p[10]*p[22]*p[26]*p[38]*p[39]*numeric(-1688,3)*pow(g[3],2) ).evalf();
  res += ( g[6]*p[0]*p[10]*p[22]*p[26]*p[38]*p[39]*numeric(524,3)*pow(g[3],3) ).evalf();
  res += ( 232*p[0]*p[10]*p[22]*p[26]*p[38]*p[39]*pow(g[3],2)*pow(g[6],2) ).evalf();
  res += ( g[60]*p[0]*p[10]*p[22]*p[26]*p[38]*p[39]*numeric(-2560,3) ).evalf();
  res += ( 784*g[3]*g[63]*p[0]*p[10]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( -2373*g[72]*p[0]*p[10]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( 384*g[3]*g[72]*p[0]*p[10]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( 784*g[3]*g[75]*p[0]*p[10]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( g[80]*p[0]*p[10]*p[22]*p[26]*p[38]*p[39]*numeric(-5791,6) ).evalf();
  res += ( 520*g[3]*g[80]*p[0]*p[10]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( g[83]*p[0]*p[10]*p[22]*p[26]*p[38]*p[39]*numeric(-3376,3) ).evalf();
  res += ( 936*g[3]*g[83]*p[0]*p[10]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( 784*g[3]*g[89]*p[0]*p[10]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( -928*g[3]*g[90]*p[0]*p[10]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( -832*g[114]*p[0]*p[1]*p[10]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( -208*g[24]*g[3]*p[0]*p[1]*p[10]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( -416*g[27]*g[3]*p[0]*p[1]*p[10]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( -312*g[0]*p[0]*p[1]*p[10]*p[22]*p[26]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( p[0]*p[1]*p[10]*p[22]*p[26]*p[38]*p[39]*numeric(260,3)*pow(g[3],3) ).evalf();
  res += ( 208*g[6]*p[0]*p[1]*p[10]*p[22]*p[26]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 1248*g[60]*p[0]*p[1]*p[10]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( 1664*g[72]*p[0]*p[1]*p[10]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( 416*g[83]*p[0]*p[1]*p[10]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( g[114]*p[0]*p[11]*p[22]*p[26]*p[38]*p[39]*numeric(3896,3) ).evalf();
  res += ( 1016*g[161]*p[0]*p[11]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( 992*g[164]*p[0]*p[11]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( -132*g[167]*p[0]*p[11]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( 392*g[170]*p[0]*p[11]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( -784*g[177]*p[0]*p[11]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( 1760*g[186]*p[0]*p[11]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( -132*g[189]*p[0]*p[11]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( 392*g[192]*p[0]*p[11]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( 508*g[199]*p[0]*p[11]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( 392*g[202]*p[0]*p[11]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( 571*g[205]*p[0]*p[11]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( 632*g[208]*p[0]*p[11]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( 392*g[212]*p[0]*p[11]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( -752*g[213]*p[0]*p[11]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( -760*g[229]*p[0]*p[11]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( -752*g[230]*p[0]*p[11]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( -784*g[262]*p[0]*p[11]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( -2080*g[263]*p[0]*p[11]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( -760*g[264]*p[0]*p[11]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( -752*g[265]*p[0]*p[11]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( 1504*g[272]*p[0]*p[11]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( 648*g[114]*g[3]*p[0]*p[11]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( 752*g[115]*g[3]*p[0]*p[11]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( g[24]*g[3]*p[0]*p[11]*p[22]*p[26]*p[38]*p[39]*numeric(3271,12) ).evalf();
  res += ( g[27]*g[3]*p[0]*p[11]*p[22]*p[26]*p[38]*p[39]*numeric(1948,3) ).evalf();
  res += ( g[0]*p[0]*p[11]*p[22]*p[26]*p[38]*p[39]*numeric(-935,3)*pow(g[3],2) ).evalf();
  res += ( -127*p[0]*p[11]*p[22]*p[26]*p[38]*p[39]*pow(g[0],2)*pow(g[3],2) ).evalf();
  res += ( 196*g[19]*p[0]*p[11]*p[22]*p[26]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 96*g[24]*p[0]*p[11]*p[22]*p[26]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 260*g[27]*p[0]*p[11]*p[22]*p[26]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( p[0]*p[11]*p[22]*p[26]*p[38]*p[39]*numeric(13393,144)*pow(g[3],3) ).evalf();
  res += ( g[0]*p[0]*p[11]*p[22]*p[26]*p[38]*p[39]*numeric(154,3)*pow(g[3],3) ).evalf();
  res += ( p[0]*p[11]*p[22]*p[26]*p[38]*p[39]*numeric(-165,16)*pow(g[3],4) ).evalf();
  res += ( 196*g[37]*p[0]*p[11]*p[22]*p[26]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( g[6]*p[0]*p[11]*p[22]*p[26]*p[38]*p[39]*numeric(-974,3)*pow(g[3],2) ).evalf();
  res += ( g[6]*p[0]*p[11]*p[22]*p[26]*p[38]*p[39]*numeric(-232,3)*pow(g[3],3) ).evalf();
  res += ( -188*p[0]*p[11]*p[22]*p[26]*p[38]*p[39]*pow(g[3],2)*pow(g[6],2) ).evalf();
  res += ( g[60]*p[0]*p[11]*p[22]*p[26]*p[38]*p[39]*numeric(3740,3) ).evalf();
  res += ( -392*g[3]*g[63]*p[0]*p[11]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( g[72]*p[0]*p[11]*p[22]*p[26]*p[38]*p[39]*numeric(1403,2) ).evalf();
  res += ( -372*g[3]*g[72]*p[0]*p[11]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( -392*g[3]*g[75]*p[0]*p[11]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( g[80]*p[0]*p[11]*p[22]*p[26]*p[38]*p[39]*numeric(-12455,12) ).evalf();
  res += ( -320*g[3]*g[80]*p[0]*p[11]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( g[83]*p[0]*p[11]*p[22]*p[26]*p[38]*p[39]*numeric(-1948,3) ).evalf();
  res += ( -576*g[3]*g[83]*p[0]*p[11]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( -392*g[3]*g[89]*p[0]*p[11]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( 752*g[3]*g[90]*p[0]*p[11]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( 512*g[114]*p[0]*p[1]*p[11]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( 128*g[24]*g[3]*p[0]*p[1]*p[11]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( 256*g[27]*g[3]*p[0]*p[1]*p[11]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( 192*g[0]*p[0]*p[1]*p[11]*p[22]*p[26]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( p[0]*p[1]*p[11]*p[22]*p[26]*p[38]*p[39]*numeric(-160,3)*pow(g[3],3) ).evalf();
  res += ( -128*g[6]*p[0]*p[1]*p[11]*p[22]*p[26]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -768*g[60]*p[0]*p[1]*p[11]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( -1024*g[72]*p[0]*p[1]*p[11]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( -256*g[83]*p[0]*p[1]*p[11]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( g[114]*p[0]*p[12]*p[22]*p[26]*p[38]*p[39]*numeric(-2384,3) ).evalf();
  res += ( -1088*g[161]*p[0]*p[12]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( -320*g[164]*p[0]*p[12]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( 296*g[167]*p[0]*p[12]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( -760*g[170]*p[0]*p[12]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( 1520*g[177]*p[0]*p[12]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( -1328*g[186]*p[0]*p[12]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( 296*g[189]*p[0]*p[12]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( -760*g[192]*p[0]*p[12]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( -544*g[199]*p[0]*p[12]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( -760*g[202]*p[0]*p[12]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( -755*g[205]*p[0]*p[12]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( -584*g[208]*p[0]*p[12]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( -760*g[212]*p[0]*p[12]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( 496*g[213]*p[0]*p[12]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( 752*g[229]*p[0]*p[12]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( 496*g[230]*p[0]*p[12]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( 1520*g[262]*p[0]*p[12]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( 3712*g[263]*p[0]*p[12]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( 752*g[264]*p[0]*p[12]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( 496*g[265]*p[0]*p[12]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( -992*g[272]*p[0]*p[12]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( -1096*g[114]*g[3]*p[0]*p[12]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( -496*g[115]*g[3]*p[0]*p[12]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( g[24]*g[3]*p[0]*p[12]*p[22]*p[26]*p[38]*p[39]*numeric(1105,12) ).evalf();
  res += ( g[27]*g[3]*p[0]*p[12]*p[22]*p[26]*p[38]*p[39]*numeric(-1192,3) ).evalf();
  res += ( g[0]*p[0]*p[12]*p[22]*p[26]*p[38]*p[39]*numeric(406,3)*pow(g[3],2) ).evalf();
  res += ( 136*p[0]*p[12]*p[22]*p[26]*p[38]*p[39]*pow(g[0],2)*pow(g[3],2) ).evalf();
  res += ( -380*g[19]*p[0]*p[12]*p[22]*p[26]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -126*g[24]*p[0]*p[12]*p[22]*p[26]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -464*g[27]*p[0]*p[12]*p[22]*p[26]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( p[0]*p[12]*p[22]*p[26]*p[38]*p[39]*numeric(-10465,144)*pow(g[3],3) ).evalf();
  res += ( -6*g[0]*p[0]*p[12]*p[22]*p[26]*p[38]*p[39]*pow(g[3],3) ).evalf();
  res += ( p[0]*p[12]*p[22]*p[26]*p[38]*p[39]*numeric(287,48)*pow(g[3],4) ).evalf();
  res += ( -380*g[37]*p[0]*p[12]*p[22]*p[26]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( g[6]*p[0]*p[12]*p[22]*p[26]*p[38]*p[39]*numeric(596,3)*pow(g[3],2) ).evalf();
  res += ( g[6]*p[0]*p[12]*p[22]*p[26]*p[38]*p[39]*numeric(550,3)*pow(g[3],3) ).evalf();
  res += ( 124*p[0]*p[12]*p[22]*p[26]*p[38]*p[39]*pow(g[3],2)*pow(g[6],2) ).evalf();
  res += ( g[60]*p[0]*p[12]*p[22]*p[26]*p[38]*p[39]*numeric(-1624,3) ).evalf();
  res += ( 760*g[3]*g[63]*p[0]*p[12]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( g[72]*p[0]*p[12]*p[22]*p[26]*p[38]*p[39]*numeric(-1451,2) ).evalf();
  res += ( 120*g[3]*g[72]*p[0]*p[12]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( 760*g[3]*g[75]*p[0]*p[12]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( g[80]*p[0]*p[12]*p[22]*p[26]*p[38]*p[39]*numeric(1669,4) ).evalf();
  res += ( 420*g[3]*g[80]*p[0]*p[12]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( g[83]*p[0]*p[12]*p[22]*p[26]*p[38]*p[39]*numeric(1192,3) ).evalf();
  res += ( 756*g[3]*g[83]*p[0]*p[12]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( 760*g[3]*g[89]*p[0]*p[12]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( -496*g[3]*g[90]*p[0]*p[12]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( -672*g[114]*p[0]*p[1]*p[12]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( -168*g[24]*g[3]*p[0]*p[1]*p[12]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( -336*g[27]*g[3]*p[0]*p[1]*p[12]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( -252*g[0]*p[0]*p[1]*p[12]*p[22]*p[26]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 70*p[0]*p[1]*p[12]*p[22]*p[26]*p[38]*p[39]*pow(g[3],3) ).evalf();
  res += ( 168*g[6]*p[0]*p[1]*p[12]*p[22]*p[26]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 1008*g[60]*p[0]*p[1]*p[12]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( 1344*g[72]*p[0]*p[1]*p[12]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( 336*g[83]*p[0]*p[1]*p[12]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( 296*g[114]*p[0]*p[13]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( 648*g[161]*p[0]*p[13]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( 288*g[164]*p[0]*p[13]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( -156*g[167]*p[0]*p[13]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( 408*g[170]*p[0]*p[13]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( -816*g[177]*p[0]*p[13]*p[22]*p[26]*p[38]*p[39] ).evalf();
  return res;
}


==> numerics/ggtt_a_exact_0_08.cpp <==
/* R. Bonciani, A. Ferroglia, T. Gehrmann, A. v. Manteuffel, C. Studerus
 * file: ggtt_a_exact_0_08.cpp
 * date: 2010-11-29
 */

#include <ginac/ginac.h>
using namespace GiNaC;

ex ggtt_a_exact_0_08(const exvector& g, const exvector& p)
{
  ex res = 0;
  res += ( 864*g[186]*p[0]*p[13]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( -156*g[189]*p[0]*p[13]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( 408*g[192]*p[0]*p[13]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( 324*g[199]*p[0]*p[13]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( 408*g[202]*p[0]*p[13]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( 357*g[205]*p[0]*p[13]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( 360*g[208]*p[0]*p[13]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( 408*g[212]*p[0]*p[13]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( -336*g[213]*p[0]*p[13]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( -456*g[229]*p[0]*p[13]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( -336*g[230]*p[0]*p[13]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( -816*g[262]*p[0]*p[13]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( -2016*g[263]*p[0]*p[13]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( -456*g[264]*p[0]*p[13]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( -336*g[265]*p[0]*p[13]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( 672*g[272]*p[0]*p[13]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( 600*g[114]*g[3]*p[0]*p[13]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( 336*g[115]*g[3]*p[0]*p[13]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( g[24]*g[3]*p[0]*p[13]*p[22]*p[26]*p[38]*p[39]*numeric(91,4) ).evalf();
  res += ( 148*g[27]*g[3]*p[0]*p[13]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( -47*g[0]*p[0]*p[13]*p[22]*p[26]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -81*p[0]*p[13]*p[22]*p[26]*p[38]*p[39]*pow(g[0],2)*pow(g[3],2) ).evalf();
  res += ( 204*g[19]*p[0]*p[13]*p[22]*p[26]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 72*g[24]*p[0]*p[13]*p[22]*p[26]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 252*g[27]*p[0]*p[13]*p[22]*p[26]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( p[0]*p[13]*p[22]*p[26]*p[38]*p[39]*numeric(1165,48)*pow(g[3],3) ).evalf();
  res += ( 10*g[0]*p[0]*p[13]*p[22]*p[26]*p[38]*p[39]*pow(g[3],3) ).evalf();
  res += ( p[0]*p[13]*p[22]*p[26]*p[38]*p[39]*numeric(-43,16)*pow(g[3],4) ).evalf();
  res += ( 204*g[37]*p[0]*p[13]*p[22]*p[26]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -74*g[6]*p[0]*p[13]*p[22]*p[26]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -96*g[6]*p[0]*p[13]*p[22]*p[26]*p[38]*p[39]*pow(g[3],3) ).evalf();
  res += ( -84*p[0]*p[13]*p[22]*p[26]*p[38]*p[39]*pow(g[3],2)*pow(g[6],2) ).evalf();
  res += ( 188*g[60]*p[0]*p[13]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( -408*g[3]*g[63]*p[0]*p[13]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( g[72]*p[0]*p[13]*p[22]*p[26]*p[38]*p[39]*numeric(285,2) ).evalf();
  res += ( -108*g[3]*g[72]*p[0]*p[13]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( -408*g[3]*g[75]*p[0]*p[13]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( g[80]*p[0]*p[13]*p[22]*p[26]*p[38]*p[39]*numeric(-971,4) ).evalf();
  res += ( -240*g[3]*g[80]*p[0]*p[13]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( -148*g[83]*p[0]*p[13]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( -432*g[3]*g[83]*p[0]*p[13]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( -408*g[3]*g[89]*p[0]*p[13]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( 336*g[3]*g[90]*p[0]*p[13]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( 384*g[114]*p[0]*p[1]*p[13]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( 96*g[24]*g[3]*p[0]*p[1]*p[13]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( 192*g[27]*g[3]*p[0]*p[1]*p[13]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( 144*g[0]*p[0]*p[1]*p[13]*p[22]*p[26]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -40*p[0]*p[1]*p[13]*p[22]*p[26]*p[38]*p[39]*pow(g[3],3) ).evalf();
  res += ( -96*g[6]*p[0]*p[1]*p[13]*p[22]*p[26]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -576*g[60]*p[0]*p[1]*p[13]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( -768*g[72]*p[0]*p[1]*p[13]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( -192*g[83]*p[0]*p[1]*p[13]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( -64*g[114]*p[0]*p[14]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( -192*g[161]*p[0]*p[14]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( -192*g[164]*p[0]*p[14]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( 24*g[167]*p[0]*p[14]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( -72*g[170]*p[0]*p[14]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( 144*g[177]*p[0]*p[14]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( -336*g[186]*p[0]*p[14]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( 24*g[189]*p[0]*p[14]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( -72*g[192]*p[0]*p[14]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( -96*g[199]*p[0]*p[14]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( -72*g[202]*p[0]*p[14]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( -75*g[205]*p[0]*p[14]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( -120*g[208]*p[0]*p[14]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( -72*g[212]*p[0]*p[14]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( 144*g[213]*p[0]*p[14]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( 144*g[229]*p[0]*p[14]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( 144*g[230]*p[0]*p[14]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( 144*g[262]*p[0]*p[14]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( 384*g[263]*p[0]*p[14]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( 144*g[264]*p[0]*p[14]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( 144*g[265]*p[0]*p[14]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( -288*g[272]*p[0]*p[14]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( -120*g[114]*g[3]*p[0]*p[14]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( -144*g[115]*g[3]*p[0]*p[14]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( g[24]*g[3]*p[0]*p[14]*p[22]*p[26]*p[38]*p[39]*numeric(-73,4) ).evalf();
  res += ( -32*g[27]*g[3]*p[0]*p[14]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( 6*g[0]*p[0]*p[14]*p[22]*p[26]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 24*p[0]*p[14]*p[22]*p[26]*p[38]*p[39]*pow(g[0],2)*pow(g[3],2) ).evalf();
  res += ( -36*g[19]*p[0]*p[14]*p[22]*p[26]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -18*g[24]*p[0]*p[14]*p[22]*p[26]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -48*g[27]*p[0]*p[14]*p[22]*p[26]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( p[0]*p[14]*p[22]*p[26]*p[38]*p[39]*numeric(-151,48)*pow(g[3],3) ).evalf();
  res += ( -10*g[0]*p[0]*p[14]*p[22]*p[26]*p[38]*p[39]*pow(g[3],3) ).evalf();
  res += ( p[0]*p[14]*p[22]*p[26]*p[38]*p[39]*numeric(21,16)*pow(g[3],4) ).evalf();
  res += ( -36*g[37]*p[0]*p[14]*p[22]*p[26]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 16*g[6]*p[0]*p[14]*p[22]*p[26]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 14*g[6]*p[0]*p[14]*p[22]*p[26]*p[38]*p[39]*pow(g[3],3) ).evalf();
  res += ( 36*p[0]*p[14]*p[22]*p[26]*p[38]*p[39]*pow(g[3],2)*pow(g[6],2) ).evalf();
  res += ( -24*g[60]*p[0]*p[14]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( 72*g[3]*g[63]*p[0]*p[14]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( g[72]*p[0]*p[14]*p[22]*p[26]*p[38]*p[39]*numeric(25,2) ).evalf();
  res += ( 72*g[3]*g[72]*p[0]*p[14]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( 72*g[3]*g[75]*p[0]*p[14]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( g[80]*p[0]*p[14]*p[22]*p[26]*p[38]*p[39]*numeric(249,4) ).evalf();
  res += ( 60*g[3]*g[80]*p[0]*p[14]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( 32*g[83]*p[0]*p[14]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( 108*g[3]*g[83]*p[0]*p[14]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( 72*g[3]*g[89]*p[0]*p[14]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( -144*g[3]*g[90]*p[0]*p[14]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( -96*g[114]*p[0]*p[1]*p[14]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( -24*g[24]*g[3]*p[0]*p[1]*p[14]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( -48*g[27]*g[3]*p[0]*p[1]*p[14]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( -36*g[0]*p[0]*p[1]*p[14]*p[22]*p[26]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 10*p[0]*p[1]*p[14]*p[22]*p[26]*p[38]*p[39]*pow(g[3],3) ).evalf();
  res += ( 24*g[6]*p[0]*p[1]*p[14]*p[22]*p[26]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 144*g[60]*p[0]*p[1]*p[14]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( 192*g[72]*p[0]*p[1]*p[14]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( 48*g[83]*p[0]*p[1]*p[14]*p[22]*p[26]*p[38]*p[39] ).evalf();
  res += ( g[106]*p[0]*p[27]*p[38]*p[39]*numeric(1456,3) ).evalf();
  res += ( g[110]*p[0]*p[27]*p[38]*p[39]*numeric(-1456,3) ).evalf();
  res += ( g[147]*p[0]*p[27]*p[38]*p[39]*numeric(2912,3) ).evalf();
  res += ( g[148]*p[0]*p[27]*p[38]*p[39]*numeric(-1456,3) ).evalf();
  res += ( g[154]*p[0]*p[27]*p[38]*p[39]*numeric(-2912,3) ).evalf();
  res += ( g[155]*p[0]*p[27]*p[38]*p[39]*numeric(-1456,3) ).evalf();
  res += ( -184*g[166]*p[0]*p[27]*p[38]*p[39] ).evalf();
  res += ( 92*g[169]*p[0]*p[27]*p[38]*p[39] ).evalf();
  res += ( 316*g[106]*g[2]*p[0]*p[27]*p[38]*p[39] ).evalf();
  res += ( -124*g[109]*g[2]*p[0]*p[27]*p[38]*p[39] ).evalf();
  res += ( -244*g[110]*g[2]*p[0]*p[27]*p[38]*p[39] ).evalf();
  res += ( 124*g[112]*g[2]*p[0]*p[27]*p[38]*p[39] ).evalf();
  res += ( 184*g[114]*g[2]*p[0]*p[27]*p[38]*p[39] ).evalf();
  res += ( -248*g[118]*g[2]*p[0]*p[27]*p[38]*p[39] ).evalf();
  res += ( 248*g[119]*g[2]*p[0]*p[27]*p[38]*p[39] ).evalf();
  res += ( -496*g[122]*g[2]*p[0]*p[27]*p[38]*p[39] ).evalf();
  res += ( 496*g[123]*g[2]*p[0]*p[27]*p[38]*p[39] ).evalf();
  res += ( 248*g[147]*g[2]*p[0]*p[27]*p[38]*p[39] ).evalf();
  res += ( -124*g[151]*g[2]*p[0]*p[27]*p[38]*p[39] ).evalf();
  res += ( -248*g[153]*g[2]*p[0]*p[27]*p[38]*p[39] ).evalf();
  res += ( -248*g[154]*g[2]*p[0]*p[27]*p[38]*p[39] ).evalf();
  res += ( -216*g[155]*g[2]*p[0]*p[27]*p[38]*p[39] ).evalf();
  res += ( 124*g[157]*g[2]*p[0]*p[27]*p[38]*p[39] ).evalf();
  res += ( 248*g[159]*g[2]*p[0]*p[27]*p[38]*p[39] ).evalf();
  res += ( g[17]*p[0]*p[27]*p[38]*p[39]*numeric(1456,3)*pow(g[2],2) ).evalf();
  res += ( g[18]*p[0]*p[27]*p[38]*p[39]*numeric(-1456,3)*pow(g[2],2) ).evalf();
  res += ( 120*g[201]*p[0]*p[27]*p[38]*p[39] ).evalf();
  res += ( -74*g[207]*p[0]*p[27]*p[38]*p[39] ).evalf();
  res += ( -270*g[211]*p[0]*p[27]*p[38]*p[39] ).evalf();
  res += ( 248*g[215]*p[0]*p[27]*p[38]*p[39] ).evalf();
  res += ( -238*g[223]*p[0]*p[27]*p[38]*p[39] ).evalf();
  res += ( 124*g[224]*p[0]*p[27]*p[38]*p[39] ).evalf();
  res += ( 198*g[226]*p[0]*p[27]*p[38]*p[39] ).evalf();
  res += ( 124*g[227]*p[0]*p[27]*p[38]*p[39] ).evalf();
  res += ( -124*g[228]*p[0]*p[27]*p[38]*p[39] ).evalf();
  res += ( 248*g[232]*p[0]*p[27]*p[38]*p[39] ).evalf();
  res += ( 248*g[235]*p[0]*p[27]*p[38]*p[39] ).evalf();
  res += ( -248*g[236]*p[0]*p[27]*p[38]*p[39] ).evalf();
  res += ( 1356*g[2]*g[24]*p[0]*p[27]*p[38]*p[39] ).evalf();
  res += ( -316*g[250]*p[0]*p[27]*p[38]*p[39] ).evalf();
  res += ( 110*g[251]*p[0]*p[27]*p[38]*p[39] ).evalf();
  res += ( 124*g[252]*p[0]*p[27]*p[38]*p[39] ).evalf();
  res += ( 124*g[255]*p[0]*p[27]*p[38]*p[39] ).evalf();
  res += ( 244*g[256]*p[0]*p[27]*p[38]*p[39] ).evalf();
  res += ( 198*g[257]*p[0]*p[27]*p[38]*p[39] ).evalf();
  res += ( 124*g[258]*p[0]*p[27]*p[38]*p[39] ).evalf();
  res += ( -124*g[259]*p[0]*p[27]*p[38]*p[39] ).evalf();
  res += ( g[17]*g[26]*p[0]*p[27]*p[38]*p[39]*numeric(-1456,3) ).evalf();
  res += ( g[18]*g[26]*p[0]*p[27]*p[38]*p[39]*numeric(1456,3) ).evalf();
  res += ( 60*g[24]*g[26]*p[0]*p[27]*p[38]*p[39] ).evalf();
  res += ( -124*g[260]*p[0]*p[27]*p[38]*p[39] ).evalf();
  res += ( 248*g[267]*p[0]*p[27]*p[38]*p[39] ).evalf();
  res += ( 248*g[26]*g[27]*p[0]*p[27]*p[38]*p[39] ).evalf();
  res += ( 248*g[270]*p[0]*p[27]*p[38]*p[39] ).evalf();
  res += ( -248*g[271]*p[0]*p[27]*p[38]*p[39] ).evalf();
  res += ( 496*g[277]*p[0]*p[27]*p[38]*p[39] ).evalf();
  res += ( -248*g[278]*p[0]*p[27]*p[38]*p[39] ).evalf();
  res += ( -496*g[279]*p[0]*p[27]*p[38]*p[39] ).evalf();
  res += ( -248*g[280]*p[0]*p[27]*p[38]*p[39] ).evalf();
  res += ( 142*g[106]*g[3]*p[0]*p[27]*p[38]*p[39] ).evalf();
  res += ( -124*g[107]*g[3]*p[0]*p[27]*p[38]*p[39] ).evalf();
  res += ( -138*g[110]*g[3]*p[0]*p[27]*p[38]*p[39] ).evalf();
  res += ( -124*g[111]*g[3]*p[0]*p[27]*p[38]*p[39] ).evalf();
  res += ( 124*g[112]*g[3]*p[0]*p[27]*p[38]*p[39] ).evalf();
  res += ( -248*g[118]*g[3]*p[0]*p[27]*p[38]*p[39] ).evalf();
  res += ( -248*g[122]*g[3]*p[0]*p[27]*p[38]*p[39] ).evalf();
  res += ( 248*g[123]*g[3]*p[0]*p[27]*p[38]*p[39] ).evalf();
  res += ( 124*g[147]*g[3]*p[0]*p[27]*p[38]*p[39] ).evalf();
  res += ( -14*g[148]*g[3]*p[0]*p[27]*p[38]*p[39] ).evalf();
  res += ( -124*g[149]*g[3]*p[0]*p[27]*p[38]*p[39] ).evalf();
  res += ( -124*g[153]*g[3]*p[0]*p[27]*p[38]*p[39] ).evalf();
  res += ( -124*g[154]*g[3]*p[0]*p[27]*p[38]*p[39] ).evalf();
  res += ( -138*g[155]*g[3]*p[0]*p[27]*p[38]*p[39] ).evalf();
  res += ( -124*g[156]*g[3]*p[0]*p[27]*p[38]*p[39] ).evalf();
  res += ( 124*g[157]*g[3]*p[0]*p[27]*p[38]*p[39] ).evalf();
  res += ( 124*g[159]*g[3]*p[0]*p[27]*p[38]*p[39] ).evalf();
  res += ( g[17]*g[2]*g[3]*p[0]*p[27]*p[38]*p[39]*numeric(1456,3) ).evalf();
  res += ( g[18]*g[2]*g[3]*p[0]*p[27]*p[38]*p[39]*numeric(-1456,3) ).evalf();
  res += ( g[26]*g[3]*p[0]*p[27]*p[38]*p[39]*numeric(-1456,3) ).evalf();
  res += ( 110*g[17]*g[26]*g[3]*p[0]*p[27]*p[38]*p[39] ).evalf();
  res += ( 14*g[18]*g[26]*g[3]*p[0]*p[27]*p[38]*p[39] ).evalf();
  res += ( 92*g[2]*g[27]*g[3]*p[0]*p[27]*p[38]*p[39] ).evalf();
  res += ( g[17]*p[0]*p[27]*p[38]*p[39]*numeric(728,3)*pow(g[3],2) ).evalf();
  res += ( -339*g[2]*p[0]*p[27]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -92*g[0]*g[2]*p[0]*p[27]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 23*g[17]*g[2]*p[0]*p[27]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 23*g[18]*g[2]*p[0]*p[27]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -23*p[0]*p[27]*p[38]*p[39]*pow(g[2],2)*pow(g[3],2) ).evalf();
  res += ( 23*g[26]*p[0]*p[27]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -3*g[17]*p[0]*p[27]*p[38]*p[39]*pow(g[3],3) ).evalf();
  res += ( 23*g[2]*p[0]*p[27]*p[38]*p[39]*pow(g[3],3) ).evalf();
  res += ( -248*g[321]*p[0]*p[27]*p[38]*p[39] ).evalf();
  res += ( -4*g[323]*p[0]*p[27]*p[38]*p[39] ).evalf();
  res += ( 110*g[324]*p[0]*p[27]*p[38]*p[39] ).evalf();
  res += ( 124*g[325]*p[0]*p[27]*p[38]*p[39] ).evalf();
  res += ( 124*g[328]*p[0]*p[27]*p[38]*p[39] ).evalf();
  res += ( -248*g[329]*p[0]*p[27]*p[38]*p[39] ).evalf();
  res += ( 248*g[332]*p[0]*p[27]*p[38]*p[39] ).evalf();
  res += ( 124*g[333]*p[0]*p[27]*p[38]*p[39] ).evalf();
  res += ( 248*g[334]*p[0]*p[27]*p[38]*p[39] ).evalf();
  res += ( 244*g[336]*p[0]*p[27]*p[38]*p[39] ).evalf();
  res += ( 198*g[337]*p[0]*p[27]*p[38]*p[39] ).evalf();
  res += ( 124*g[338]*p[0]*p[27]*p[38]*p[39] ).evalf();
  res += ( -124*g[339]*p[0]*p[27]*p[38]*p[39] ).evalf();
  res += ( -124*g[340]*p[0]*p[27]*p[38]*p[39] ).evalf();
  res += ( -248*g[342]*p[0]*p[27]*p[38]*p[39] ).evalf();
  res += ( -248*g[343]*p[0]*p[27]*p[38]*p[39] ).evalf();
  res += ( 124*g[344]*p[0]*p[27]*p[38]*p[39] ).evalf();
  res += ( g[2]*g[35]*p[0]*p[27]*p[38]*p[39]*numeric(-1456,3) ).evalf();
  res += ( -14*g[26]*g[35]*p[0]*p[27]*p[38]*p[39] ).evalf();
  res += ( g[3]*g[35]*p[0]*p[27]*p[38]*p[39]*numeric(-1456,3) ).evalf();
  res += ( -142*g[2]*g[3]*g[35]*p[0]*p[27]*p[38]*p[39] ).evalf();
  res += ( -39*g[35]*p[0]*p[27]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( g[2]*g[36]*p[0]*p[27]*p[38]*p[39]*numeric(1456,3) ).evalf();
  res += ( 60*g[36]*p[0]*p[27]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( -74*g[26]*g[36]*p[0]*p[27]*p[38]*p[39] ).evalf();
  res += ( 14*g[2]*g[3]*g[36]*p[0]*p[27]*p[38]*p[39] ).evalf();
  res += ( 248*g[40]*p[0]*p[27]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( -248*g[26]*g[40]*p[0]*p[27]*p[38]*p[39] ).evalf();
  res += ( 248*g[2]*g[3]*g[40]*p[0]*p[27]*p[38]*p[39] ).evalf();
  res += ( 124*g[40]*p[0]*p[27]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -248*g[41]*p[0]*p[27]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( 248*g[26]*g[41]*p[0]*p[27]*p[38]*p[39] ).evalf();
  res += ( -248*g[2]*g[3]*g[41]*p[0]*p[27]*p[38]*p[39] ).evalf();
  res += ( g[2]*g[54]*p[0]*p[27]*p[38]*p[39]*numeric(-2912,3) ).evalf();
  res += ( -124*g[54]*p[0]*p[27]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( 28*g[26]*g[54]*p[0]*p[27]*p[38]*p[39] ).evalf();
  res += ( g[3]*g[54]*p[0]*p[27]*p[38]*p[39]*numeric(-1456,3) ).evalf();
  res += ( -124*g[2]*g[3]*g[54]*p[0]*p[27]*p[38]*p[39] ).evalf();
  res += ( -23*g[54]*p[0]*p[27]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 62*g[55]*p[0]*p[27]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 124*g[56]*p[0]*p[27]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( -124*g[26]*g[56]*p[0]*p[27]*p[38]*p[39] ).evalf();
  res += ( 124*g[2]*g[3]*g[56]*p[0]*p[27]*p[38]*p[39] ).evalf();
  res += ( g[2]*g[57]*p[0]*p[27]*p[38]*p[39]*numeric(2912,3) ).evalf();
  res += ( 124*g[57]*p[0]*p[27]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( -28*g[26]*g[57]*p[0]*p[27]*p[38]*p[39] ).evalf();
  res += ( g[3]*g[57]*p[0]*p[27]*p[38]*p[39]*numeric(1456,3) ).evalf();
  res += ( 124*g[2]*g[3]*g[57]*p[0]*p[27]*p[38]*p[39] ).evalf();
  res += ( 39*g[57]*p[0]*p[27]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 62*g[58]*p[0]*p[27]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -124*g[59]*p[0]*p[27]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( 124*g[26]*g[59]*p[0]*p[27]*p[38]*p[39] ).evalf();
  res += ( -124*g[2]*g[3]*g[59]*p[0]*p[27]*p[38]*p[39] ).evalf();
  res += ( -62*g[59]*p[0]*p[27]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -248*g[26]*g[3]*g[6]*p[0]*p[27]*p[38]*p[39] ).evalf();
  res += ( -46*g[2]*g[6]*p[0]*p[27]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 368*g[2]*g[60]*p[0]*p[27]*p[38]*p[39] ).evalf();
  res += ( -92*g[3]*g[62]*p[0]*p[27]*p[38]*p[39] ).evalf();
  res += ( 112*g[2]*g[72]*p[0]*p[27]*p[38]*p[39] ).evalf();
  res += ( g[74]*p[0]*p[27]*p[38]*p[39]*numeric(-2912,3) ).evalf();
  res += ( 120*g[18]*g[74]*p[0]*p[27]*p[38]*p[39] ).evalf();
  res += ( -496*g[6]*g[74]*p[0]*p[27]*p[38]*p[39] ).evalf();
  res += ( -348*g[2]*g[80]*p[0]*p[27]*p[38]*p[39] ).evalf();
  res += ( g[82]*p[0]*p[27]*p[38]*p[39]*numeric(1456,3) ).evalf();
  res += ( -50*g[17]*g[82]*p[0]*p[27]*p[38]*p[39] ).evalf();
  res += ( -74*g[18]*g[82]*p[0]*p[27]*p[38]*p[39] ).evalf();
  res += ( 14*g[3]*g[82]*p[0]*p[27]*p[38]*p[39] ).evalf();
  res += ( 248*g[6]*g[82]*p[0]*p[27]*p[38]*p[39] ).evalf();
  res += ( -92*g[2]*g[83]*p[0]*p[27]*p[38]*p[39] ).evalf();
  res += ( g[87]*p[0]*p[27]*p[38]*p[39]*numeric(1456,3) ).evalf();
  res += ( 238*g[2]*g[87]*p[0]*p[27]*p[38]*p[39] ).evalf();
  res += ( 174*g[3]*g[87]*p[0]*p[27]*p[38]*p[39] ).evalf();
  res += ( -74*g[2]*g[88]*p[0]*p[27]*p[38]*p[39] ).evalf();
  res += ( -248*g[2]*g[93]*p[0]*p[27]*p[38]*p[39] ).evalf();
  res += ( -248*g[3]*g[93]*p[0]*p[27]*p[38]*p[39] ).evalf();
  res += ( 248*g[2]*g[94]*p[0]*p[27]*p[38]*p[39] ).evalf();
  res += ( -184*g[2]*g[24]*p[0]*p[1]*p[27]*p[38]*p[39] ).evalf();
  res += ( 46*g[2]*p[0]*p[1]*p[27]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( g[106]*p[0]*p[10]*p[27]*p[38]*p[39]*numeric(-1582,3) ).evalf();
  res += ( g[110]*p[0]*p[10]*p[27]*p[38]*p[39]*numeric(1582,3) ).evalf();
  res += ( g[147]*p[0]*p[10]*p[27]*p[38]*p[39]*numeric(-3164,3) ).evalf();
  res += ( g[148]*p[0]*p[10]*p[27]*p[38]*p[39]*numeric(1582,3) ).evalf();
  res += ( g[154]*p[0]*p[10]*p[27]*p[38]*p[39]*numeric(3164,3) ).evalf();
  res += ( g[155]*p[0]*p[10]*p[27]*p[38]*p[39]*numeric(1582,3) ).evalf();
  res += ( 64*g[166]*p[0]*p[10]*p[27]*p[38]*p[39] ).evalf();
  res += ( -32*g[169]*p[0]*p[10]*p[27]*p[38]*p[39] ).evalf();
  res += ( 164*g[106]*g[2]*p[0]*p[10]*p[27]*p[38]*p[39] ).evalf();
  res += ( 4*g[109]*g[2]*p[0]*p[10]*p[27]*p[38]*p[39] ).evalf();
  res += ( 124*g[110]*g[2]*p[0]*p[10]*p[27]*p[38]*p[39] ).evalf();
  res += ( -4*g[112]*g[2]*p[0]*p[10]*p[27]*p[38]*p[39] ).evalf();
  res += ( -64*g[114]*g[2]*p[0]*p[10]*p[27]*p[38]*p[39] ).evalf();
  res += ( 8*g[118]*g[2]*p[0]*p[10]*p[27]*p[38]*p[39] ).evalf();
  res += ( -8*g[119]*g[2]*p[0]*p[10]*p[27]*p[38]*p[39] ).evalf();
  res += ( 16*g[122]*g[2]*p[0]*p[10]*p[27]*p[38]*p[39] ).evalf();
  res += ( -16*g[123]*g[2]*p[0]*p[10]*p[27]*p[38]*p[39] ).evalf();
  res += ( -8*g[147]*g[2]*p[0]*p[10]*p[27]*p[38]*p[39] ).evalf();
  res += ( 4*g[151]*g[2]*p[0]*p[10]*p[27]*p[38]*p[39] ).evalf();
  res += ( 8*g[153]*g[2]*p[0]*p[10]*p[27]*p[38]*p[39] ).evalf();
  res += ( 8*g[154]*g[2]*p[0]*p[10]*p[27]*p[38]*p[39] ).evalf();
  res += ( 36*g[155]*g[2]*p[0]*p[10]*p[27]*p[38]*p[39] ).evalf();
  res += ( -4*g[157]*g[2]*p[0]*p[10]*p[27]*p[38]*p[39] ).evalf();
  res += ( -8*g[159]*g[2]*p[0]*p[10]*p[27]*p[38]*p[39] ).evalf();
  res += ( g[17]*p[0]*p[10]*p[27]*p[38]*p[39]*numeric(-1582,3)*pow(g[2],2) ).evalf();
  res += ( g[18]*p[0]*p[10]*p[27]*p[38]*p[39]*numeric(1582,3)*pow(g[2],2) ).evalf();
  res += ( -120*g[201]*p[0]*p[10]*p[27]*p[38]*p[39] ).evalf();
  res += ( 104*g[207]*p[0]*p[10]*p[27]*p[38]*p[39] ).evalf();
  res += ( -180*g[211]*p[0]*p[10]*p[27]*p[38]*p[39] ).evalf();
  res += ( -8*g[215]*p[0]*p[10]*p[27]*p[38]*p[39] ).evalf();
  res += ( -152*g[223]*p[0]*p[10]*p[27]*p[38]*p[39] ).evalf();
  res += ( -4*g[224]*p[0]*p[10]*p[27]*p[38]*p[39] ).evalf();
  res += ( -108*g[226]*p[0]*p[10]*p[27]*p[38]*p[39] ).evalf();
  res += ( -4*g[227]*p[0]*p[10]*p[27]*p[38]*p[39] ).evalf();
  res += ( 4*g[228]*p[0]*p[10]*p[27]*p[38]*p[39] ).evalf();
  res += ( -8*g[232]*p[0]*p[10]*p[27]*p[38]*p[39] ).evalf();
  res += ( -8*g[235]*p[0]*p[10]*p[27]*p[38]*p[39] ).evalf();
  res += ( 8*g[236]*p[0]*p[10]*p[27]*p[38]*p[39] ).evalf();
  res += ( -928*g[2]*g[24]*p[0]*p[10]*p[27]*p[38]*p[39] ).evalf();
  res += ( -164*g[250]*p[0]*p[10]*p[27]*p[38]*p[39] ).evalf();
  res += ( 40*g[251]*p[0]*p[10]*p[27]*p[38]*p[39] ).evalf();
  res += ( -4*g[252]*p[0]*p[10]*p[27]*p[38]*p[39] ).evalf();
  res += ( -4*g[255]*p[0]*p[10]*p[27]*p[38]*p[39] ).evalf();
  res += ( -124*g[256]*p[0]*p[10]*p[27]*p[38]*p[39] ).evalf();
  res += ( -108*g[257]*p[0]*p[10]*p[27]*p[38]*p[39] ).evalf();
  res += ( -4*g[258]*p[0]*p[10]*p[27]*p[38]*p[39] ).evalf();
  res += ( 4*g[259]*p[0]*p[10]*p[27]*p[38]*p[39] ).evalf();
  res += ( g[17]*g[26]*p[0]*p[10]*p[27]*p[38]*p[39]*numeric(1582,3) ).evalf();
  res += ( g[18]*g[26]*p[0]*p[10]*p[27]*p[38]*p[39]*numeric(-1582,3) ).evalf();
  res += ( -60*g[24]*g[26]*p[0]*p[10]*p[27]*p[38]*p[39] ).evalf();
  res += ( 4*g[260]*p[0]*p[10]*p[27]*p[38]*p[39] ).evalf();
  res += ( -8*g[267]*p[0]*p[10]*p[27]*p[38]*p[39] ).evalf();
  res += ( -8*g[26]*g[27]*p[0]*p[10]*p[27]*p[38]*p[39] ).evalf();
  res += ( -8*g[270]*p[0]*p[10]*p[27]*p[38]*p[39] ).evalf();
  res += ( 8*g[271]*p[0]*p[10]*p[27]*p[38]*p[39] ).evalf();
  res += ( -16*g[277]*p[0]*p[10]*p[27]*p[38]*p[39] ).evalf();
  res += ( 8*g[278]*p[0]*p[10]*p[27]*p[38]*p[39] ).evalf();
  res += ( 16*g[279]*p[0]*p[10]*p[27]*p[38]*p[39] ).evalf();
  res += ( 8*g[280]*p[0]*p[10]*p[27]*p[38]*p[39] ).evalf();
  res += ( 68*g[106]*g[3]*p[0]*p[10]*p[27]*p[38]*p[39] ).evalf();
  res += ( 4*g[107]*g[3]*p[0]*p[10]*p[27]*p[38]*p[39] ).evalf();
  res += ( 48*g[110]*g[3]*p[0]*p[10]*p[27]*p[38]*p[39] ).evalf();
  res += ( 4*g[111]*g[3]*p[0]*p[10]*p[27]*p[38]*p[39] ).evalf();
  res += ( -4*g[112]*g[3]*p[0]*p[10]*p[27]*p[38]*p[39] ).evalf();
  res += ( 8*g[118]*g[3]*p[0]*p[10]*p[27]*p[38]*p[39] ).evalf();
  res += ( 8*g[122]*g[3]*p[0]*p[10]*p[27]*p[38]*p[39] ).evalf();
  res += ( -8*g[123]*g[3]*p[0]*p[10]*p[27]*p[38]*p[39] ).evalf();
  res += ( -4*g[147]*g[3]*p[0]*p[10]*p[27]*p[38]*p[39] ).evalf();
  res += ( 44*g[148]*g[3]*p[0]*p[10]*p[27]*p[38]*p[39] ).evalf();
  res += ( 4*g[149]*g[3]*p[0]*p[10]*p[27]*p[38]*p[39] ).evalf();
  res += ( 4*g[153]*g[3]*p[0]*p[10]*p[27]*p[38]*p[39] ).evalf();
  res += ( 4*g[154]*g[3]*p[0]*p[10]*p[27]*p[38]*p[39] ).evalf();
  res += ( 48*g[155]*g[3]*p[0]*p[10]*p[27]*p[38]*p[39] ).evalf();
  res += ( 4*g[156]*g[3]*p[0]*p[10]*p[27]*p[38]*p[39] ).evalf();
  res += ( -4*g[157]*g[3]*p[0]*p[10]*p[27]*p[38]*p[39] ).evalf();
  res += ( -4*g[159]*g[3]*p[0]*p[10]*p[27]*p[38]*p[39] ).evalf();
  res += ( g[17]*g[2]*g[3]*p[0]*p[10]*p[27]*p[38]*p[39]*numeric(-1582,3) ).evalf();
  res += ( g[18]*g[2]*g[3]*p[0]*p[10]*p[27]*p[38]*p[39]*numeric(1582,3) ).evalf();
  res += ( g[26]*g[3]*p[0]*p[10]*p[27]*p[38]*p[39]*numeric(1582,3) ).evalf();
  res += ( 40*g[17]*g[26]*g[3]*p[0]*p[10]*p[27]*p[38]*p[39] ).evalf();
  res += ( -44*g[18]*g[26]*g[3]*p[0]*p[10]*p[27]*p[38]*p[39] ).evalf();
  res += ( -32*g[2]*g[27]*g[3]*p[0]*p[10]*p[27]*p[38]*p[39] ).evalf();
  res += ( g[17]*p[0]*p[10]*p[27]*p[38]*p[39]*numeric(-791,3)*pow(g[3],2) ).evalf();
  res += ( 232*g[2]*p[0]*p[10]*p[27]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 32*g[0]*g[2]*p[0]*p[10]*p[27]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -8*g[17]*g[2]*p[0]*p[10]*p[27]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -8*g[18]*g[2]*p[0]*p[10]*p[27]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 8*p[0]*p[10]*p[27]*p[38]*p[39]*pow(g[2],2)*pow(g[3],2) ).evalf();
  res += ( -8*g[26]*p[0]*p[10]*p[27]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -12*g[17]*p[0]*p[10]*p[27]*p[38]*p[39]*pow(g[3],3) ).evalf();
  res += ( -8*g[2]*p[0]*p[10]*p[27]*p[38]*p[39]*pow(g[3],3) ).evalf();
  res += ( 8*g[321]*p[0]*p[10]*p[27]*p[38]*p[39] ).evalf();
  res += ( -116*g[323]*p[0]*p[10]*p[27]*p[38]*p[39] ).evalf();
  res += ( 40*g[324]*p[0]*p[10]*p[27]*p[38]*p[39] ).evalf();
  res += ( -4*g[325]*p[0]*p[10]*p[27]*p[38]*p[39] ).evalf();
  res += ( -4*g[328]*p[0]*p[10]*p[27]*p[38]*p[39] ).evalf();
  res += ( 8*g[329]*p[0]*p[10]*p[27]*p[38]*p[39] ).evalf();
  res += ( -8*g[332]*p[0]*p[10]*p[27]*p[38]*p[39] ).evalf();
  res += ( -4*g[333]*p[0]*p[10]*p[27]*p[38]*p[39] ).evalf();
  res += ( -8*g[334]*p[0]*p[10]*p[27]*p[38]*p[39] ).evalf();
  res += ( -124*g[336]*p[0]*p[10]*p[27]*p[38]*p[39] ).evalf();
  res += ( -108*g[337]*p[0]*p[10]*p[27]*p[38]*p[39] ).evalf();
  res += ( -4*g[338]*p[0]*p[10]*p[27]*p[38]*p[39] ).evalf();
  res += ( 4*g[339]*p[0]*p[10]*p[27]*p[38]*p[39] ).evalf();
  res += ( 4*g[340]*p[0]*p[10]*p[27]*p[38]*p[39] ).evalf();
  res += ( 8*g[342]*p[0]*p[10]*p[27]*p[38]*p[39] ).evalf();
  res += ( 8*g[343]*p[0]*p[10]*p[27]*p[38]*p[39] ).evalf();
  res += ( -4*g[344]*p[0]*p[10]*p[27]*p[38]*p[39] ).evalf();
  res += ( g[2]*g[35]*p[0]*p[10]*p[27]*p[38]*p[39]*numeric(1582,3) ).evalf();
  res += ( 44*g[26]*g[35]*p[0]*p[10]*p[27]*p[38]*p[39] ).evalf();
  res += ( g[3]*g[35]*p[0]*p[10]*p[27]*p[38]*p[39]*numeric(1582,3) ).evalf();
  res += ( -68*g[2]*g[3]*g[35]*p[0]*p[10]*p[27]*p[38]*p[39] ).evalf();
  res += ( -6*g[35]*p[0]*p[10]*p[27]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( g[2]*g[36]*p[0]*p[10]*p[27]*p[38]*p[39]*numeric(-1582,3) ).evalf();
  res += ( -60*g[36]*p[0]*p[10]*p[27]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( 104*g[26]*g[36]*p[0]*p[10]*p[27]*p[38]*p[39] ).evalf();
  res += ( -44*g[2]*g[3]*g[36]*p[0]*p[10]*p[27]*p[38]*p[39] ).evalf();
  res += ( -8*g[40]*p[0]*p[10]*p[27]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( 8*g[26]*g[40]*p[0]*p[10]*p[27]*p[38]*p[39] ).evalf();
  res += ( -8*g[2]*g[3]*g[40]*p[0]*p[10]*p[27]*p[38]*p[39] ).evalf();
  res += ( -4*g[40]*p[0]*p[10]*p[27]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 8*g[41]*p[0]*p[10]*p[27]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( -8*g[26]*g[41]*p[0]*p[10]*p[27]*p[38]*p[39] ).evalf();
  res += ( 8*g[2]*g[3]*g[41]*p[0]*p[10]*p[27]*p[38]*p[39] ).evalf();
  res += ( g[2]*g[54]*p[0]*p[10]*p[27]*p[38]*p[39]*numeric(3164,3) ).evalf();
  res += ( 4*g[54]*p[0]*p[10]*p[27]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( -88*g[26]*g[54]*p[0]*p[10]*p[27]*p[38]*p[39] ).evalf();
  res += ( g[3]*g[54]*p[0]*p[10]*p[27]*p[38]*p[39]*numeric(1582,3) ).evalf();
  res += ( 4*g[2]*g[3]*g[54]*p[0]*p[10]*p[27]*p[38]*p[39] ).evalf();
  res += ( 8*g[54]*p[0]*p[10]*p[27]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -2*g[55]*p[0]*p[10]*p[27]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -4*g[56]*p[0]*p[10]*p[27]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( 4*g[26]*g[56]*p[0]*p[10]*p[27]*p[38]*p[39] ).evalf();
  res += ( -4*g[2]*g[3]*g[56]*p[0]*p[10]*p[27]*p[38]*p[39] ).evalf();
  res += ( g[2]*g[57]*p[0]*p[10]*p[27]*p[38]*p[39]*numeric(-3164,3) ).evalf();
  res += ( -4*g[57]*p[0]*p[10]*p[27]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( 88*g[26]*g[57]*p[0]*p[10]*p[27]*p[38]*p[39] ).evalf();
  res += ( g[3]*g[57]*p[0]*p[10]*p[27]*p[38]*p[39]*numeric(-1582,3) ).evalf();
  res += ( -4*g[2]*g[3]*g[57]*p[0]*p[10]*p[27]*p[38]*p[39] ).evalf();
  res += ( 6*g[57]*p[0]*p[10]*p[27]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -2*g[58]*p[0]*p[10]*p[27]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 4*g[59]*p[0]*p[10]*p[27]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( -4*g[26]*g[59]*p[0]*p[10]*p[27]*p[38]*p[39] ).evalf();
  res += ( 4*g[2]*g[3]*g[59]*p[0]*p[10]*p[27]*p[38]*p[39] ).evalf();
  res += ( 2*g[59]*p[0]*p[10]*p[27]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 8*g[26]*g[3]*g[6]*p[0]*p[10]*p[27]*p[38]*p[39] ).evalf();
  res += ( 16*g[2]*g[6]*p[0]*p[10]*p[27]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -128*g[2]*g[60]*p[0]*p[10]*p[27]*p[38]*p[39] ).evalf();
  res += ( 32*g[3]*g[62]*p[0]*p[10]*p[27]*p[38]*p[39] ).evalf();
  res += ( -352*g[2]*g[72]*p[0]*p[10]*p[27]*p[38]*p[39] ).evalf();
  res += ( g[74]*p[0]*p[10]*p[27]*p[38]*p[39]*numeric(3164,3) ).evalf();
  res += ( -120*g[18]*g[74]*p[0]*p[10]*p[27]*p[38]*p[39] ).evalf();
  res += ( 16*g[6]*g[74]*p[0]*p[10]*p[27]*p[38]*p[39] ).evalf();
  res += ( -192*g[2]*g[80]*p[0]*p[10]*p[27]*p[38]*p[39] ).evalf();
  res += ( g[82]*p[0]*p[10]*p[27]*p[38]*p[39]*numeric(-1582,3) ).evalf();
  res += ( -100*g[17]*g[82]*p[0]*p[10]*p[27]*p[38]*p[39] ).evalf();
  res += ( 104*g[18]*g[82]*p[0]*p[10]*p[27]*p[38]*p[39] ).evalf();
  res += ( -44*g[3]*g[82]*p[0]*p[10]*p[27]*p[38]*p[39] ).evalf();
  res += ( -8*g[6]*g[82]*p[0]*p[10]*p[27]*p[38]*p[39] ).evalf();
  res += ( 32*g[2]*g[83]*p[0]*p[10]*p[27]*p[38]*p[39] ).evalf();
  res += ( g[87]*p[0]*p[10]*p[27]*p[38]*p[39]*numeric(-1582,3) ).evalf();
  res += ( 152*g[2]*g[87]*p[0]*p[10]*p[27]*p[38]*p[39] ).evalf();
  res += ( 96*g[3]*g[87]*p[0]*p[10]*p[27]*p[38]*p[39] ).evalf();
  res += ( 104*g[2]*g[88]*p[0]*p[10]*p[27]*p[38]*p[39] ).evalf();
  res += ( 8*g[2]*g[93]*p[0]*p[10]*p[27]*p[38]*p[39] ).evalf();
  res += ( 8*g[3]*g[93]*p[0]*p[10]*p[27]*p[38]*p[39] ).evalf();
  res += ( -8*g[2]*g[94]*p[0]*p[10]*p[27]*p[38]*p[39] ).evalf();
  res += ( 64*g[2]*g[24]*p[0]*p[1]*p[10]*p[27]*p[38]*p[39] ).evalf();
  res += ( -16*g[2]*p[0]*p[1]*p[10]*p[27]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( g[106]*p[0]*p[11]*p[27]*p[38]*p[39]*numeric(218,3) ).evalf();
  res += ( g[110]*p[0]*p[11]*p[27]*p[38]*p[39]*numeric(-218,3) ).evalf();
  res += ( g[147]*p[0]*p[11]*p[27]*p[38]*p[39]*numeric(436,3) ).evalf();
  res += ( g[148]*p[0]*p[11]*p[27]*p[38]*p[39]*numeric(-218,3) ).evalf();
  res += ( g[154]*p[0]*p[11]*p[27]*p[38]*p[39]*numeric(-436,3) ).evalf();
  res += ( g[155]*p[0]*p[11]*p[27]*p[38]*p[39]*numeric(-218,3) ).evalf();
  res += ( -152*g[166]*p[0]*p[11]*p[27]*p[38]*p[39] ).evalf();
  res += ( 76*g[169]*p[0]*p[11]*p[27]*p[38]*p[39] ).evalf();
  res += ( -232*g[106]*g[2]*p[0]*p[11]*p[27]*p[38]*p[39] ).evalf();
  res += ( -32*g[109]*g[2]*p[0]*p[11]*p[27]*p[38]*p[39] ).evalf();
  res += ( -272*g[110]*g[2]*p[0]*p[11]*p[27]*p[38]*p[39] ).evalf();
  res += ( 32*g[112]*g[2]*p[0]*p[11]*p[27]*p[38]*p[39] ).evalf();
  res += ( 152*g[114]*g[2]*p[0]*p[11]*p[27]*p[38]*p[39] ).evalf();
  res += ( -64*g[118]*g[2]*p[0]*p[11]*p[27]*p[38]*p[39] ).evalf();
  res += ( 64*g[119]*g[2]*p[0]*p[11]*p[27]*p[38]*p[39] ).evalf();
  res += ( -128*g[122]*g[2]*p[0]*p[11]*p[27]*p[38]*p[39] ).evalf();
  res += ( 128*g[123]*g[2]*p[0]*p[11]*p[27]*p[38]*p[39] ).evalf();
  res += ( 64*g[147]*g[2]*p[0]*p[11]*p[27]*p[38]*p[39] ).evalf();
  res += ( -32*g[151]*g[2]*p[0]*p[11]*p[27]*p[38]*p[39] ).evalf();
  res += ( -64*g[153]*g[2]*p[0]*p[11]*p[27]*p[38]*p[39] ).evalf();
  res += ( -64*g[154]*g[2]*p[0]*p[11]*p[27]*p[38]*p[39] ).evalf();
  res += ( -108*g[155]*g[2]*p[0]*p[11]*p[27]*p[38]*p[39] ).evalf();
  res += ( 32*g[157]*g[2]*p[0]*p[11]*p[27]*p[38]*p[39] ).evalf();
  res += ( 64*g[159]*g[2]*p[0]*p[11]*p[27]*p[38]*p[39] ).evalf();
  res += ( g[17]*p[0]*p[11]*p[27]*p[38]*p[39]*numeric(218,3)*pow(g[2],2) ).evalf();
  res += ( g[18]*p[0]*p[11]*p[27]*p[38]*p[39]*numeric(-218,3)*pow(g[2],2) ).evalf();
  res += ( 240*g[201]*p[0]*p[11]*p[27]*p[38]*p[39] ).evalf();
  res += ( -202*g[207]*p[0]*p[11]*p[27]*p[38]*p[39] ).evalf();
  res += ( 270*g[211]*p[0]*p[11]*p[27]*p[38]*p[39] ).evalf();
  res += ( 64*g[215]*p[0]*p[11]*p[27]*p[38]*p[39] ).evalf();
  res += ( 226*g[223]*p[0]*p[11]*p[27]*p[38]*p[39] ).evalf();
  res += ( 32*g[224]*p[0]*p[11]*p[27]*p[38]*p[39] ).evalf();
  res += ( 234*g[226]*p[0]*p[11]*p[27]*p[38]*p[39] ).evalf();
  res += ( 32*g[227]*p[0]*p[11]*p[27]*p[38]*p[39] ).evalf();
  res += ( -32*g[228]*p[0]*p[11]*p[27]*p[38]*p[39] ).evalf();
  res += ( 64*g[232]*p[0]*p[11]*p[27]*p[38]*p[39] ).evalf();
  res += ( 64*g[235]*p[0]*p[11]*p[27]*p[38]*p[39] ).evalf();
  res += ( -64*g[236]*p[0]*p[11]*p[27]*p[38]*p[39] ).evalf();
  res += ( 132*g[2]*g[24]*p[0]*p[11]*p[27]*p[38]*p[39] ).evalf();
  res += ( 232*g[250]*p[0]*p[11]*p[27]*p[38]*p[39] ).evalf();
  res += ( -50*g[251]*p[0]*p[11]*p[27]*p[38]*p[39] ).evalf();
  res += ( 32*g[252]*p[0]*p[11]*p[27]*p[38]*p[39] ).evalf();
  res += ( 32*g[255]*p[0]*p[11]*p[27]*p[38]*p[39] ).evalf();
  res += ( 272*g[256]*p[0]*p[11]*p[27]*p[38]*p[39] ).evalf();
  res += ( 234*g[257]*p[0]*p[11]*p[27]*p[38]*p[39] ).evalf();
  res += ( 32*g[258]*p[0]*p[11]*p[27]*p[38]*p[39] ).evalf();
  res += ( -32*g[259]*p[0]*p[11]*p[27]*p[38]*p[39] ).evalf();
  res += ( g[17]*g[26]*p[0]*p[11]*p[27]*p[38]*p[39]*numeric(-218,3) ).evalf();
  res += ( g[18]*g[26]*p[0]*p[11]*p[27]*p[38]*p[39]*numeric(218,3) ).evalf();
  res += ( 120*g[24]*g[26]*p[0]*p[11]*p[27]*p[38]*p[39] ).evalf();
  res += ( -32*g[260]*p[0]*p[11]*p[27]*p[38]*p[39] ).evalf();
  res += ( 64*g[267]*p[0]*p[11]*p[27]*p[38]*p[39] ).evalf();
  res += ( 64*g[26]*g[27]*p[0]*p[11]*p[27]*p[38]*p[39] ).evalf();
  res += ( 64*g[270]*p[0]*p[11]*p[27]*p[38]*p[39] ).evalf();
  res += ( -64*g[271]*p[0]*p[11]*p[27]*p[38]*p[39] ).evalf();
  res += ( 128*g[277]*p[0]*p[11]*p[27]*p[38]*p[39] ).evalf();
  res += ( -64*g[278]*p[0]*p[11]*p[27]*p[38]*p[39] ).evalf();
  res += ( -128*g[279]*p[0]*p[11]*p[27]*p[38]*p[39] ).evalf();
  res += ( -64*g[280]*p[0]*p[11]*p[27]*p[38]*p[39] ).evalf();
  res += ( -94*g[106]*g[3]*p[0]*p[11]*p[27]*p[38]*p[39] ).evalf();
  res += ( -32*g[107]*g[3]*p[0]*p[11]*p[27]*p[38]*p[39] ).evalf();
  res += ( -114*g[110]*g[3]*p[0]*p[11]*p[27]*p[38]*p[39] ).evalf();
  res += ( -32*g[111]*g[3]*p[0]*p[11]*p[27]*p[38]*p[39] ).evalf();
  res += ( 32*g[112]*g[3]*p[0]*p[11]*p[27]*p[38]*p[39] ).evalf();
  res += ( -64*g[118]*g[3]*p[0]*p[11]*p[27]*p[38]*p[39] ).evalf();
  res += ( -64*g[122]*g[3]*p[0]*p[11]*p[27]*p[38]*p[39] ).evalf();
  res += ( 64*g[123]*g[3]*p[0]*p[11]*p[27]*p[38]*p[39] ).evalf();
  res += ( 32*g[147]*g[3]*p[0]*p[11]*p[27]*p[38]*p[39] ).evalf();
  res += ( -82*g[148]*g[3]*p[0]*p[11]*p[27]*p[38]*p[39] ).evalf();
  res += ( -32*g[149]*g[3]*p[0]*p[11]*p[27]*p[38]*p[39] ).evalf();
  res += ( -32*g[153]*g[3]*p[0]*p[11]*p[27]*p[38]*p[39] ).evalf();
  res += ( -32*g[154]*g[3]*p[0]*p[11]*p[27]*p[38]*p[39] ).evalf();
  res += ( -114*g[155]*g[3]*p[0]*p[11]*p[27]*p[38]*p[39] ).evalf();
  res += ( -32*g[156]*g[3]*p[0]*p[11]*p[27]*p[38]*p[39] ).evalf();
  res += ( 32*g[157]*g[3]*p[0]*p[11]*p[27]*p[38]*p[39] ).evalf();
  res += ( 32*g[159]*g[3]*p[0]*p[11]*p[27]*p[38]*p[39] ).evalf();
  res += ( g[17]*g[2]*g[3]*p[0]*p[11]*p[27]*p[38]*p[39]*numeric(218,3) ).evalf();
  res += ( g[18]*g[2]*g[3]*p[0]*p[11]*p[27]*p[38]*p[39]*numeric(-218,3) ).evalf();
  res += ( g[26]*g[3]*p[0]*p[11]*p[27]*p[38]*p[39]*numeric(-218,3) ).evalf();
  res += ( -50*g[17]*g[26]*g[3]*p[0]*p[11]*p[27]*p[38]*p[39] ).evalf();
  res += ( 82*g[18]*g[26]*g[3]*p[0]*p[11]*p[27]*p[38]*p[39] ).evalf();
  res += ( 76*g[2]*g[27]*g[3]*p[0]*p[11]*p[27]*p[38]*p[39] ).evalf();
  res += ( g[17]*p[0]*p[11]*p[27]*p[38]*p[39]*numeric(109,3)*pow(g[3],2) ).evalf();
  res += ( -33*g[2]*p[0]*p[11]*p[27]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -76*g[0]*g[2]*p[0]*p[11]*p[27]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 19*g[17]*g[2]*p[0]*p[11]*p[27]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 19*g[18]*g[2]*p[0]*p[11]*p[27]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -19*p[0]*p[11]*p[27]*p[38]*p[39]*pow(g[2],2)*pow(g[3],2) ).evalf();
  res += ( 19*g[26]*p[0]*p[11]*p[27]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 21*g[17]*p[0]*p[11]*p[27]*p[38]*p[39]*pow(g[3],3) ).evalf();
  res += ( 19*g[2]*p[0]*p[11]*p[27]*p[38]*p[39]*pow(g[3],3) ).evalf();
  res += ( -64*g[321]*p[0]*p[11]*p[27]*p[38]*p[39] ).evalf();
  res += ( 208*g[323]*p[0]*p[11]*p[27]*p[38]*p[39] ).evalf();
  res += ( -50*g[324]*p[0]*p[11]*p[27]*p[38]*p[39] ).evalf();
  res += ( 32*g[325]*p[0]*p[11]*p[27]*p[38]*p[39] ).evalf();
  res += ( 32*g[328]*p[0]*p[11]*p[27]*p[38]*p[39] ).evalf();
  res += ( -64*g[329]*p[0]*p[11]*p[27]*p[38]*p[39] ).evalf();
  res += ( 64*g[332]*p[0]*p[11]*p[27]*p[38]*p[39] ).evalf();
  res += ( 32*g[333]*p[0]*p[11]*p[27]*p[38]*p[39] ).evalf();
  res += ( 64*g[334]*p[0]*p[11]*p[27]*p[38]*p[39] ).evalf();
  res += ( 272*g[336]*p[0]*p[11]*p[27]*p[38]*p[39] ).evalf();
  res += ( 234*g[337]*p[0]*p[11]*p[27]*p[38]*p[39] ).evalf();
  res += ( 32*g[338]*p[0]*p[11]*p[27]*p[38]*p[39] ).evalf();
  res += ( -32*g[339]*p[0]*p[11]*p[27]*p[38]*p[39] ).evalf();
  res += ( -32*g[340]*p[0]*p[11]*p[27]*p[38]*p[39] ).evalf();
  res += ( -64*g[342]*p[0]*p[11]*p[27]*p[38]*p[39] ).evalf();
  res += ( -64*g[343]*p[0]*p[11]*p[27]*p[38]*p[39] ).evalf();
  res += ( 32*g[344]*p[0]*p[11]*p[27]*p[38]*p[39] ).evalf();
  res += ( g[2]*g[35]*p[0]*p[11]*p[27]*p[38]*p[39]*numeric(-218,3) ).evalf();
  res += ( -82*g[26]*g[35]*p[0]*p[11]*p[27]*p[38]*p[39] ).evalf();
  res += ( g[3]*g[35]*p[0]*p[11]*p[27]*p[38]*p[39]*numeric(-218,3) ).evalf();
  res += ( 94*g[2]*g[3]*g[35]*p[0]*p[11]*p[27]*p[38]*p[39] ).evalf();
  res += ( 3*g[35]*p[0]*p[11]*p[27]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( g[2]*g[36]*p[0]*p[11]*p[27]*p[38]*p[39]*numeric(218,3) ).evalf();
  res += ( 120*g[36]*p[0]*p[11]*p[27]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( -202*g[26]*g[36]*p[0]*p[11]*p[27]*p[38]*p[39] ).evalf();
  res += ( 82*g[2]*g[3]*g[36]*p[0]*p[11]*p[27]*p[38]*p[39] ).evalf();
  res += ( 64*g[40]*p[0]*p[11]*p[27]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( -64*g[26]*g[40]*p[0]*p[11]*p[27]*p[38]*p[39] ).evalf();
  res += ( 64*g[2]*g[3]*g[40]*p[0]*p[11]*p[27]*p[38]*p[39] ).evalf();
  res += ( 32*g[40]*p[0]*p[11]*p[27]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -64*g[41]*p[0]*p[11]*p[27]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( 64*g[26]*g[41]*p[0]*p[11]*p[27]*p[38]*p[39] ).evalf();
  res += ( -64*g[2]*g[3]*g[41]*p[0]*p[11]*p[27]*p[38]*p[39] ).evalf();
  res += ( g[2]*g[54]*p[0]*p[11]*p[27]*p[38]*p[39]*numeric(-436,3) ).evalf();
  res += ( -32*g[54]*p[0]*p[11]*p[27]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( 164*g[26]*g[54]*p[0]*p[11]*p[27]*p[38]*p[39] ).evalf();
  res += ( g[3]*g[54]*p[0]*p[11]*p[27]*p[38]*p[39]*numeric(-218,3) ).evalf();
  res += ( -32*g[2]*g[3]*g[54]*p[0]*p[11]*p[27]*p[38]*p[39] ).evalf();
  res += ( -19*g[54]*p[0]*p[11]*p[27]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 16*g[55]*p[0]*p[11]*p[27]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 32*g[56]*p[0]*p[11]*p[27]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( -32*g[26]*g[56]*p[0]*p[11]*p[27]*p[38]*p[39] ).evalf();
  res += ( 32*g[2]*g[3]*g[56]*p[0]*p[11]*p[27]*p[38]*p[39] ).evalf();
  res += ( g[2]*g[57]*p[0]*p[11]*p[27]*p[38]*p[39]*numeric(436,3) ).evalf();
  res += ( 32*g[57]*p[0]*p[11]*p[27]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( -164*g[26]*g[57]*p[0]*p[11]*p[27]*p[38]*p[39] ).evalf();
  res += ( g[3]*g[57]*p[0]*p[11]*p[27]*p[38]*p[39]*numeric(218,3) ).evalf();
  res += ( 32*g[2]*g[3]*g[57]*p[0]*p[11]*p[27]*p[38]*p[39] ).evalf();
  res += ( -3*g[57]*p[0]*p[11]*p[27]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 16*g[58]*p[0]*p[11]*p[27]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -32*g[59]*p[0]*p[11]*p[27]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( 32*g[26]*g[59]*p[0]*p[11]*p[27]*p[38]*p[39] ).evalf();
  res += ( -32*g[2]*g[3]*g[59]*p[0]*p[11]*p[27]*p[38]*p[39] ).evalf();
  res += ( -16*g[59]*p[0]*p[11]*p[27]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -64*g[26]*g[3]*g[6]*p[0]*p[11]*p[27]*p[38]*p[39] ).evalf();
  res += ( -38*g[2]*g[6]*p[0]*p[11]*p[27]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 304*g[2]*g[60]*p[0]*p[11]*p[27]*p[38]*p[39] ).evalf();
  res += ( -76*g[3]*g[62]*p[0]*p[11]*p[27]*p[38]*p[39] ).evalf();
  res += ( 656*g[2]*g[72]*p[0]*p[11]*p[27]*p[38]*p[39] ).evalf();
  res += ( g[74]*p[0]*p[11]*p[27]*p[38]*p[39]*numeric(-436,3) ).evalf();
  res += ( 240*g[18]*g[74]*p[0]*p[11]*p[27]*p[38]*p[39] ).evalf();
  res += ( -128*g[6]*g[74]*p[0]*p[11]*p[27]*p[38]*p[39] ).evalf();
  res += ( 276*g[2]*g[80]*p[0]*p[11]*p[27]*p[38]*p[39] ).evalf();
  res += ( g[82]*p[0]*p[11]*p[27]*p[38]*p[39]*numeric(218,3) ).evalf();
  res += ( 170*g[17]*g[82]*p[0]*p[11]*p[27]*p[38]*p[39] ).evalf();
  res += ( -202*g[18]*g[82]*p[0]*p[11]*p[27]*p[38]*p[39] ).evalf();
  res += ( 82*g[3]*g[82]*p[0]*p[11]*p[27]*p[38]*p[39] ).evalf();
  res += ( 64*g[6]*g[82]*p[0]*p[11]*p[27]*p[38]*p[39] ).evalf();
  res += ( -76*g[2]*g[83]*p[0]*p[11]*p[27]*p[38]*p[39] ).evalf();
  res += ( g[87]*p[0]*p[11]*p[27]*p[38]*p[39]*numeric(218,3) ).evalf();
  res += ( -226*g[2]*g[87]*p[0]*p[11]*p[27]*p[38]*p[39] ).evalf();
  res += ( -138*g[3]*g[87]*p[0]*p[11]*p[27]*p[38]*p[39] ).evalf();
  res += ( -202*g[2]*g[88]*p[0]*p[11]*p[27]*p[38]*p[39] ).evalf();
  res += ( -64*g[2]*g[93]*p[0]*p[11]*p[27]*p[38]*p[39] ).evalf();
  res += ( -64*g[3]*g[93]*p[0]*p[11]*p[27]*p[38]*p[39] ).evalf();
  res += ( 64*g[2]*g[94]*p[0]*p[11]*p[27]*p[38]*p[39] ).evalf();
  res += ( -152*g[2]*g[24]*p[0]*p[1]*p[11]*p[27]*p[38]*p[39] ).evalf();
  res += ( 38*g[2]*p[0]*p[1]*p[11]*p[27]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 48*g[166]*p[0]*p[12]*p[27]*p[38]*p[39] ).evalf();
  res += ( -24*g[169]*p[0]*p[12]*p[27]*p[38]*p[39] ).evalf();
  res += ( -24*g[106]*g[2]*p[0]*p[12]*p[27]*p[38]*p[39] ).evalf();
  res += ( 24*g[109]*g[2]*p[0]*p[12]*p[27]*p[38]*p[39] ).evalf();
  res += ( 72*g[110]*g[2]*p[0]*p[12]*p[27]*p[38]*p[39] ).evalf();
  res += ( -24*g[112]*g[2]*p[0]*p[12]*p[27]*p[38]*p[39] ).evalf();
  res += ( -48*g[114]*g[2]*p[0]*p[12]*p[27]*p[38]*p[39] ).evalf();
  res += ( 48*g[118]*g[2]*p[0]*p[12]*p[27]*p[38]*p[39] ).evalf();
  res += ( -48*g[119]*g[2]*p[0]*p[12]*p[27]*p[38]*p[39] ).evalf();
  res += ( 96*g[122]*g[2]*p[0]*p[12]*p[27]*p[38]*p[39] ).evalf();
  res += ( -96*g[123]*g[2]*p[0]*p[12]*p[27]*p[38]*p[39] ).evalf();
  res += ( -48*g[147]*g[2]*p[0]*p[12]*p[27]*p[38]*p[39] ).evalf();
  res += ( 24*g[151]*g[2]*p[0]*p[12]*p[27]*p[38]*p[39] ).evalf();
  res += ( 48*g[153]*g[2]*p[0]*p[12]*p[27]*p[38]*p[39] ).evalf();
  res += ( 48*g[154]*g[2]*p[0]*p[12]*p[27]*p[38]*p[39] ).evalf();
  res += ( 48*g[155]*g[2]*p[0]*p[12]*p[27]*p[38]*p[39] ).evalf();
  res += ( -24*g[157]*g[2]*p[0]*p[12]*p[27]*p[38]*p[39] ).evalf();
  res += ( -48*g[159]*g[2]*p[0]*p[12]*p[27]*p[38]*p[39] ).evalf();
  res += ( -48*g[201]*p[0]*p[12]*p[27]*p[38]*p[39] ).evalf();
  res += ( 36*g[207]*p[0]*p[12]*p[27]*p[38]*p[39] ).evalf();
  res += ( 12*g[211]*p[0]*p[12]*p[27]*p[38]*p[39] ).evalf();
  res += ( -48*g[215]*p[0]*p[12]*p[27]*p[38]*p[39] ).evalf();
  res += ( 12*g[223]*p[0]*p[12]*p[27]*p[38]*p[39] ).evalf();
  res += ( -24*g[224]*p[0]*p[12]*p[27]*p[38]*p[39] ).evalf();
  res += ( -60*g[226]*p[0]*p[12]*p[27]*p[38]*p[39] ).evalf();
  res += ( -24*g[227]*p[0]*p[12]*p[27]*p[38]*p[39] ).evalf();
  res += ( 24*g[228]*p[0]*p[12]*p[27]*p[38]*p[39] ).evalf();
  res += ( -48*g[232]*p[0]*p[12]*p[27]*p[38]*p[39] ).evalf();
  res += ( -48*g[235]*p[0]*p[12]*p[27]*p[38]*p[39] ).evalf();
  res += ( 48*g[236]*p[0]*p[12]*p[27]*p[38]*p[39] ).evalf();
  res += ( -24*g[2]*g[24]*p[0]*p[12]*p[27]*p[38]*p[39] ).evalf();
  res += ( 24*g[250]*p[0]*p[12]*p[27]*p[38]*p[39] ).evalf();
  res += ( -12*g[251]*p[0]*p[12]*p[27]*p[38]*p[39] ).evalf();
  res += ( -24*g[252]*p[0]*p[12]*p[27]*p[38]*p[39] ).evalf();
  res += ( -24*g[255]*p[0]*p[12]*p[27]*p[38]*p[39] ).evalf();
  res += ( -72*g[256]*p[0]*p[12]*p[27]*p[38]*p[39] ).evalf();
  res += ( -60*g[257]*p[0]*p[12]*p[27]*p[38]*p[39] ).evalf();
  res += ( -24*g[258]*p[0]*p[12]*p[27]*p[38]*p[39] ).evalf();
  res += ( 24*g[259]*p[0]*p[12]*p[27]*p[38]*p[39] ).evalf();
  res += ( -24*g[24]*g[26]*p[0]*p[12]*p[27]*p[38]*p[39] ).evalf();
  res += ( 24*g[260]*p[0]*p[12]*p[27]*p[38]*p[39] ).evalf();
  res += ( -48*g[267]*p[0]*p[12]*p[27]*p[38]*p[39] ).evalf();
  res += ( -48*g[26]*g[27]*p[0]*p[12]*p[27]*p[38]*p[39] ).evalf();
  res += ( -48*g[270]*p[0]*p[12]*p[27]*p[38]*p[39] ).evalf();
  res += ( 48*g[271]*p[0]*p[12]*p[27]*p[38]*p[39] ).evalf();
  res += ( -96*g[277]*p[0]*p[12]*p[27]*p[38]*p[39] ).evalf();
  res += ( 48*g[278]*p[0]*p[12]*p[27]*p[38]*p[39] ).evalf();
  res += ( 96*g[279]*p[0]*p[12]*p[27]*p[38]*p[39] ).evalf();
  res += ( 48*g[280]*p[0]*p[12]*p[27]*p[38]*p[39] ).evalf();
  res += ( -12*g[106]*g[3]*p[0]*p[12]*p[27]*p[38]*p[39] ).evalf();
  res += ( 24*g[107]*g[3]*p[0]*p[12]*p[27]*p[38]*p[39] ).evalf();
  res += ( 36*g[110]*g[3]*p[0]*p[12]*p[27]*p[38]*p[39] ).evalf();
  res += ( 24*g[111]*g[3]*p[0]*p[12]*p[27]*p[38]*p[39] ).evalf();
  res += ( -24*g[112]*g[3]*p[0]*p[12]*p[27]*p[38]*p[39] ).evalf();
  res += ( 48*g[118]*g[3]*p[0]*p[12]*p[27]*p[38]*p[39] ).evalf();
  res += ( 48*g[122]*g[3]*p[0]*p[12]*p[27]*p[38]*p[39] ).evalf();
  res += ( -48*g[123]*g[3]*p[0]*p[12]*p[27]*p[38]*p[39] ).evalf();
  res += ( -24*g[147]*g[3]*p[0]*p[12]*p[27]*p[38]*p[39] ).evalf();
  res += ( 12*g[148]*g[3]*p[0]*p[12]*p[27]*p[38]*p[39] ).evalf();
  res += ( 24*g[149]*g[3]*p[0]*p[12]*p[27]*p[38]*p[39] ).evalf();
  res += ( 24*g[153]*g[3]*p[0]*p[12]*p[27]*p[38]*p[39] ).evalf();
  res += ( 24*g[154]*g[3]*p[0]*p[12]*p[27]*p[38]*p[39] ).evalf();
  res += ( 36*g[155]*g[3]*p[0]*p[12]*p[27]*p[38]*p[39] ).evalf();
  res += ( 24*g[156]*g[3]*p[0]*p[12]*p[27]*p[38]*p[39] ).evalf();
  res += ( -24*g[157]*g[3]*p[0]*p[12]*p[27]*p[38]*p[39] ).evalf();
  res += ( -24*g[159]*g[3]*p[0]*p[12]*p[27]*p[38]*p[39] ).evalf();
  res += ( -12*g[17]*g[26]*g[3]*p[0]*p[12]*p[27]*p[38]*p[39] ).evalf();
  res += ( -12*g[18]*g[26]*g[3]*p[0]*p[12]*p[27]*p[38]*p[39] ).evalf();
  res += ( -24*g[2]*g[27]*g[3]*p[0]*p[12]*p[27]*p[38]*p[39] ).evalf();
  res += ( 6*g[2]*p[0]*p[12]*p[27]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 24*g[0]*g[2]*p[0]*p[12]*p[27]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -6*g[17]*g[2]*p[0]*p[12]*p[27]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -6*g[18]*g[2]*p[0]*p[12]*p[27]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 6*p[0]*p[12]*p[27]*p[38]*p[39]*pow(g[2],2)*pow(g[3],2) ).evalf();
  res += ( -6*g[26]*p[0]*p[12]*p[27]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -2*g[17]*p[0]*p[12]*p[27]*p[38]*p[39]*pow(g[3],3) ).evalf();
  res += ( -6*g[2]*p[0]*p[12]*p[27]*p[38]*p[39]*pow(g[3],3) ).evalf();
  res += ( 48*g[321]*p[0]*p[12]*p[27]*p[38]*p[39] ).evalf();
  res += ( -24*g[323]*p[0]*p[12]*p[27]*p[38]*p[39] ).evalf();
  res += ( -12*g[324]*p[0]*p[12]*p[27]*p[38]*p[39] ).evalf();
  res += ( -24*g[325]*p[0]*p[12]*p[27]*p[38]*p[39] ).evalf();
  res += ( -24*g[328]*p[0]*p[12]*p[27]*p[38]*p[39] ).evalf();
  res += ( 48*g[329]*p[0]*p[12]*p[27]*p[38]*p[39] ).evalf();
  res += ( -48*g[332]*p[0]*p[12]*p[27]*p[38]*p[39] ).evalf();
  res += ( -24*g[333]*p[0]*p[12]*p[27]*p[38]*p[39] ).evalf();
  res += ( -48*g[334]*p[0]*p[12]*p[27]*p[38]*p[39] ).evalf();
  res += ( -72*g[336]*p[0]*p[12]*p[27]*p[38]*p[39] ).evalf();
  res += ( -60*g[337]*p[0]*p[12]*p[27]*p[38]*p[39] ).evalf();
  res += ( -24*g[338]*p[0]*p[12]*p[27]*p[38]*p[39] ).evalf();
  res += ( 24*g[339]*p[0]*p[12]*p[27]*p[38]*p[39] ).evalf();
  res += ( 24*g[340]*p[0]*p[12]*p[27]*p[38]*p[39] ).evalf();
  res += ( 48*g[342]*p[0]*p[12]*p[27]*p[38]*p[39] ).evalf();
  res += ( 48*g[343]*p[0]*p[12]*p[27]*p[38]*p[39] ).evalf();
  res += ( -24*g[344]*p[0]*p[12]*p[27]*p[38]*p[39] ).evalf();
  res += ( 12*g[26]*g[35]*p[0]*p[12]*p[27]*p[38]*p[39] ).evalf();
  res += ( 12*g[2]*g[3]*g[35]*p[0]*p[12]*p[27]*p[38]*p[39] ).evalf();
  res += ( 6*g[35]*p[0]*p[12]*p[27]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -24*g[36]*p[0]*p[12]*p[27]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( 36*g[26]*g[36]*p[0]*p[12]*p[27]*p[38]*p[39] ).evalf();
  res += ( -12*g[2]*g[3]*g[36]*p[0]*p[12]*p[27]*p[38]*p[39] ).evalf();
  res += ( -48*g[40]*p[0]*p[12]*p[27]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( 48*g[26]*g[40]*p[0]*p[12]*p[27]*p[38]*p[39] ).evalf();
  res += ( -48*g[2]*g[3]*g[40]*p[0]*p[12]*p[27]*p[38]*p[39] ).evalf();
  res += ( -24*g[40]*p[0]*p[12]*p[27]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 48*g[41]*p[0]*p[12]*p[27]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( -48*g[26]*g[41]*p[0]*p[12]*p[27]*p[38]*p[39] ).evalf();
  res += ( 48*g[2]*g[3]*g[41]*p[0]*p[12]*p[27]*p[38]*p[39] ).evalf();
  res += ( 24*g[54]*p[0]*p[12]*p[27]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( -24*g[26]*g[54]*p[0]*p[12]*p[27]*p[38]*p[39] ).evalf();
  res += ( 24*g[2]*g[3]*g[54]*p[0]*p[12]*p[27]*p[38]*p[39] ).evalf();
  res += ( 6*g[54]*p[0]*p[12]*p[27]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -12*g[55]*p[0]*p[12]*p[27]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -24*g[56]*p[0]*p[12]*p[27]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( 24*g[26]*g[56]*p[0]*p[12]*p[27]*p[38]*p[39] ).evalf();
  res += ( -24*g[2]*g[3]*g[56]*p[0]*p[12]*p[27]*p[38]*p[39] ).evalf();
  res += ( -24*g[57]*p[0]*p[12]*p[27]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( 24*g[26]*g[57]*p[0]*p[12]*p[27]*p[38]*p[39] ).evalf();
  res += ( -24*g[2]*g[3]*g[57]*p[0]*p[12]*p[27]*p[38]*p[39] ).evalf();
  res += ( -6*g[57]*p[0]*p[12]*p[27]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -12*g[58]*p[0]*p[12]*p[27]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 24*g[59]*p[0]*p[12]*p[27]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( -24*g[26]*g[59]*p[0]*p[12]*p[27]*p[38]*p[39] ).evalf();
  res += ( 24*g[2]*g[3]*g[59]*p[0]*p[12]*p[27]*p[38]*p[39] ).evalf();
  res += ( 12*g[59]*p[0]*p[12]*p[27]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 48*g[26]*g[3]*g[6]*p[0]*p[12]*p[27]*p[38]*p[39] ).evalf();
  res += ( 12*g[2]*g[6]*p[0]*p[12]*p[27]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -96*g[2]*g[60]*p[0]*p[12]*p[27]*p[38]*p[39] ).evalf();
  res += ( 24*g[3]*g[62]*p[0]*p[12]*p[27]*p[38]*p[39] ).evalf();
  res += ( -96*g[2]*g[72]*p[0]*p[12]*p[27]*p[38]*p[39] ).evalf();
  res += ( -48*g[18]*g[74]*p[0]*p[12]*p[27]*p[38]*p[39] ).evalf();
  res += ( 96*g[6]*g[74]*p[0]*p[12]*p[27]*p[38]*p[39] ).evalf();
  res += ( 24*g[2]*g[80]*p[0]*p[12]*p[27]*p[38]*p[39] ).evalf();
  res += ( -12*g[17]*g[82]*p[0]*p[12]*p[27]*p[38]*p[39] ).evalf();
  res += ( 36*g[18]*g[82]*p[0]*p[12]*p[27]*p[38]*p[39] ).evalf();
  res += ( -12*g[3]*g[82]*p[0]*p[12]*p[27]*p[38]*p[39] ).evalf();
  res += ( -48*g[6]*g[82]*p[0]*p[12]*p[27]*p[38]*p[39] ).evalf();
  res += ( 24*g[2]*g[83]*p[0]*p[12]*p[27]*p[38]*p[39] ).evalf();
  res += ( -12*g[2]*g[87]*p[0]*p[12]*p[27]*p[38]*p[39] ).evalf();
  res += ( -12*g[3]*g[87]*p[0]*p[12]*p[27]*p[38]*p[39] ).evalf();
  res += ( 36*g[2]*g[88]*p[0]*p[12]*p[27]*p[38]*p[39] ).evalf();
  res += ( 48*g[2]*g[93]*p[0]*p[12]*p[27]*p[38]*p[39] ).evalf();
  res += ( 48*g[3]*g[93]*p[0]*p[12]*p[27]*p[38]*p[39] ).evalf();
  res += ( -48*g[2]*g[94]*p[0]*p[12]*p[27]*p[38]*p[39] ).evalf();
  res += ( 48*g[2]*g[24]*p[0]*p[1]*p[12]*p[27]*p[38]*p[39] ).evalf();
  res += ( -12*g[2]*p[0]*p[1]*p[12]*p[27]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( g[114]*p[0]*p[22]*p[27]*p[38]*p[39]*numeric(9488,3) ).evalf();
  res += ( 80*g[161]*p[0]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( 896*g[164]*p[0]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( 160*g[167]*p[0]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( -344*g[170]*p[0]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( 688*g[177]*p[0]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( 752*g[186]*p[0]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( 160*g[189]*p[0]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( -344*g[192]*p[0]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( 40*g[199]*p[0]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( -344*g[202]*p[0]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( -79*g[205]*p[0]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( 152*g[208]*p[0]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( -344*g[212]*p[0]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( -400*g[213]*p[0]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( -128*g[229]*p[0]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( -400*g[230]*p[0]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( 688*g[262]*p[0]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( 1472*g[263]*p[0]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( -128*g[264]*p[0]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( -400*g[265]*p[0]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( 800*g[272]*p[0]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( -392*g[114]*g[3]*p[0]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( 400*g[115]*g[3]*p[0]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( g[24]*g[3]*p[0]*p[22]*p[27]*p[38]*p[39]*numeric(10037,12) ).evalf();
  res += ( g[27]*g[3]*p[0]*p[22]*p[27]*p[38]*p[39]*numeric(4744,3) ).evalf();
  res += ( g[0]*p[0]*p[22]*p[27]*p[38]*p[39]*numeric(1340,3)*pow(g[3],2) ).evalf();
  res += ( -10*p[0]*p[22]*p[27]*p[38]*p[39]*pow(g[0],2)*pow(g[3],2) ).evalf();
  res += ( -172*g[19]*p[0]*p[22]*p[27]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -18*g[24]*p[0]*p[22]*p[27]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -184*g[27]*p[0]*p[22]*p[27]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( p[0]*p[22]*p[27]*p[38]*p[39]*numeric(-18437,144)*pow(g[3],3) ).evalf();
  res += ( 58*g[0]*p[0]*p[22]*p[27]*p[38]*p[39]*pow(g[3],3) ).evalf();
  res += ( p[0]*p[22]*p[27]*p[38]*p[39]*numeric(-341,48)*pow(g[3],4) ).evalf();
  res += ( -172*g[37]*p[0]*p[22]*p[27]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( g[6]*p[0]*p[22]*p[27]*p[38]*p[39]*numeric(-2372,3)*pow(g[3],2) ).evalf();
  res += ( g[6]*p[0]*p[22]*p[27]*p[38]*p[39]*numeric(314,3)*pow(g[3],3) ).evalf();
  res += ( -100*p[0]*p[22]*p[27]*p[38]*p[39]*pow(g[3],2)*pow(g[6],2) ).evalf();
  res += ( g[60]*p[0]*p[22]*p[27]*p[38]*p[39]*numeric(-5360,3) ).evalf();
  res += ( 344*g[3]*g[63]*p[0]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( g[72]*p[0]*p[22]*p[27]*p[38]*p[39]*numeric(-6919,2) ).evalf();
  res += ( -336*g[3]*g[72]*p[0]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( 344*g[3]*g[75]*p[0]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( g[80]*p[0]*p[22]*p[27]*p[38]*p[39]*numeric(-4119,4) ).evalf();
  res += ( 60*g[3]*g[80]*p[0]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( g[83]*p[0]*p[22]*p[27]*p[38]*p[39]*numeric(-4744,3) ).evalf();
  res += ( 108*g[3]*g[83]*p[0]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( 344*g[3]*g[89]*p[0]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( 400*g[3]*g[90]*p[0]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( -96*g[114]*p[0]*p[1]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( -24*g[24]*g[3]*p[0]*p[1]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( -48*g[27]*g[3]*p[0]*p[1]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( -36*g[0]*p[0]*p[1]*p[22]*p[27]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 10*p[0]*p[1]*p[22]*p[27]*p[38]*p[39]*pow(g[3],3) ).evalf();
  res += ( 24*g[6]*p[0]*p[1]*p[22]*p[27]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 144*g[60]*p[0]*p[1]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( 192*g[72]*p[0]*p[1]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( 48*g[83]*p[0]*p[1]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( g[114]*p[0]*p[10]*p[22]*p[27]*p[38]*p[39]*numeric(-3976,3) ).evalf();
  res += ( 2840*g[161]*p[0]*p[10]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( 2528*g[164]*p[0]*p[10]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( -420*g[167]*p[0]*p[10]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( 1208*g[170]*p[0]*p[10]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( -2416*g[177]*p[0]*p[10]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( 4736*g[186]*p[0]*p[10]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( -420*g[189]*p[0]*p[10]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( 1208*g[192]*p[0]*p[10]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( 1420*g[199]*p[0]*p[10]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( 1208*g[202]*p[0]*p[10]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( 1333*g[205]*p[0]*p[10]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( 1736*g[208]*p[0]*p[10]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( 1208*g[212]*p[0]*p[10]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( -2000*g[213]*p[0]*p[10]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( -2104*g[229]*p[0]*p[10]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( -2000*g[230]*p[0]*p[10]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( -2416*g[262]*p[0]*p[10]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( -6304*g[263]*p[0]*p[10]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( -2104*g[264]*p[0]*p[10]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( -2000*g[265]*p[0]*p[10]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( 4000*g[272]*p[0]*p[10]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( 1944*g[114]*g[3]*p[0]*p[10]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( 2000*g[115]*g[3]*p[0]*p[10]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( g[24]*g[3]*p[0]*p[10]*p[22]*p[27]*p[38]*p[39]*numeric(-7823,12) ).evalf();
  res += ( g[27]*g[3]*p[0]*p[10]*p[22]*p[27]*p[38]*p[39]*numeric(-1988,3) ).evalf();
  res += ( g[0]*p[0]*p[10]*p[22]*p[27]*p[38]*p[39]*numeric(-2231,3)*pow(g[3],2) ).evalf();
  res += ( -355*p[0]*p[10]*p[22]*p[27]*p[38]*p[39]*pow(g[0],2)*pow(g[3],2) ).evalf();
  res += ( 604*g[19]*p[0]*p[10]*p[22]*p[27]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 276*g[24]*p[0]*p[10]*p[22]*p[27]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 788*g[27]*p[0]*p[10]*p[22]*p[27]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( p[0]*p[10]*p[22]*p[27]*p[38]*p[39]*numeric(35815,144)*pow(g[3],3) ).evalf();
  res += ( g[0]*p[0]*p[10]*p[22]*p[27]*p[38]*p[39]*numeric(382,3)*pow(g[3],3) ).evalf();
  res += ( p[0]*p[10]*p[22]*p[27]*p[38]*p[39]*numeric(-331,16)*pow(g[3],4) ).evalf();
  res += ( 604*g[37]*p[0]*p[10]*p[22]*p[27]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( g[6]*p[0]*p[10]*p[22]*p[27]*p[38]*p[39]*numeric(994,3)*pow(g[3],2) ).evalf();
  res += ( g[6]*p[0]*p[10]*p[22]*p[27]*p[38]*p[39]*numeric(-748,3)*pow(g[3],3) ).evalf();
  res += ( -500*p[0]*p[10]*p[22]*p[27]*p[38]*p[39]*pow(g[3],2)*pow(g[6],2) ).evalf();
  res += ( g[60]*p[0]*p[10]*p[22]*p[27]*p[38]*p[39]*numeric(8924,3) ).evalf();
  res += ( -1208*g[3]*g[63]*p[0]*p[10]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( g[72]*p[0]*p[10]*p[22]*p[27]*p[38]*p[39]*numeric(8557,2) ).evalf();
  res += ( -948*g[3]*g[72]*p[0]*p[10]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( -1208*g[3]*g[75]*p[0]*p[10]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( g[80]*p[0]*p[10]*p[22]*p[27]*p[38]*p[39]*numeric(-2321,12) ).evalf();
  res += ( -920*g[3]*g[80]*p[0]*p[10]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( g[83]*p[0]*p[10]*p[22]*p[27]*p[38]*p[39]*numeric(1988,3) ).evalf();
  res += ( -1656*g[3]*g[83]*p[0]*p[10]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( -1208*g[3]*g[89]*p[0]*p[10]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( 2000*g[3]*g[90]*p[0]*p[10]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( 1472*g[114]*p[0]*p[1]*p[10]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( 368*g[24]*g[3]*p[0]*p[1]*p[10]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( 736*g[27]*g[3]*p[0]*p[1]*p[10]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( 552*g[0]*p[0]*p[1]*p[10]*p[22]*p[27]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( p[0]*p[1]*p[10]*p[22]*p[27]*p[38]*p[39]*numeric(-460,3)*pow(g[3],3) ).evalf();
  res += ( -368*g[6]*p[0]*p[1]*p[10]*p[22]*p[27]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -2208*g[60]*p[0]*p[1]*p[10]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( -2944*g[72]*p[0]*p[1]*p[10]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( -736*g[83]*p[0]*p[1]*p[10]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( g[114]*p[0]*p[11]*p[22]*p[27]*p[38]*p[39]*numeric(-5216,3) ).evalf();
  res += ( -752*g[161]*p[0]*p[11]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( -512*g[164]*p[0]*p[11]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( 144*g[167]*p[0]*p[11]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( -392*g[170]*p[0]*p[11]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( 784*g[177]*p[0]*p[11]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( -1136*g[186]*p[0]*p[11]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( 144*g[189]*p[0]*p[11]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( -392*g[192]*p[0]*p[11]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( -376*g[199]*p[0]*p[11]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( -392*g[202]*p[0]*p[11]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( -403*g[205]*p[0]*p[11]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( -440*g[208]*p[0]*p[11]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( -392*g[212]*p[0]*p[11]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( 464*g[213]*p[0]*p[11]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( 544*g[229]*p[0]*p[11]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( 464*g[230]*p[0]*p[11]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( 784*g[262]*p[0]*p[11]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( 1984*g[263]*p[0]*p[11]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( 544*g[264]*p[0]*p[11]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( 464*g[265]*p[0]*p[11]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( -928*g[272]*p[0]*p[11]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( -600*g[114]*g[3]*p[0]*p[11]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( -464*g[115]*g[3]*p[0]*p[11]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( g[24]*g[3]*p[0]*p[11]*p[22]*p[27]*p[38]*p[39]*numeric(-5755,12) ).evalf();
  res += ( g[27]*g[3]*p[0]*p[11]*p[22]*p[27]*p[38]*p[39]*numeric(-2608,3) ).evalf();
  res += ( g[0]*p[0]*p[11]*p[22]*p[27]*p[38]*p[39]*numeric(776,3)*pow(g[3],2) ).evalf();
  res += ( 94*p[0]*p[11]*p[22]*p[27]*p[38]*p[39]*pow(g[0],2)*pow(g[3],2) ).evalf();
  res += ( -196*g[19]*p[0]*p[11]*p[22]*p[27]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -78*g[24]*p[0]*p[11]*p[22]*p[27]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -248*g[27]*p[0]*p[11]*p[22]*p[27]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( p[0]*p[11]*p[22]*p[27]*p[38]*p[39]*numeric(-10597,144)*pow(g[3],3) ).evalf();
  res += ( g[0]*p[0]*p[11]*p[22]*p[27]*p[38]*p[39]*numeric(-70,3)*pow(g[3],3) ).evalf();
  res += ( p[0]*p[11]*p[22]*p[27]*p[38]*p[39]*numeric(77,16)*pow(g[3],4) ).evalf();
  res += ( -196*g[37]*p[0]*p[11]*p[22]*p[27]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( g[6]*p[0]*p[11]*p[22]*p[27]*p[38]*p[39]*numeric(1304,3)*pow(g[3],2) ).evalf();
  res += ( g[6]*p[0]*p[11]*p[22]*p[27]*p[38]*p[39]*numeric(262,3)*pow(g[3],3) ).evalf();
  res += ( 116*p[0]*p[11]*p[22]*p[27]*p[38]*p[39]*pow(g[3],2)*pow(g[6],2) ).evalf();
  res += ( g[60]*p[0]*p[11]*p[22]*p[27]*p[38]*p[39]*numeric(-3104,3) ).evalf();
  res += ( 392*g[3]*g[63]*p[0]*p[11]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( g[72]*p[0]*p[11]*p[22]*p[27]*p[38]*p[39]*numeric(-151,2) ).evalf();
  res += ( 192*g[3]*g[72]*p[0]*p[11]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( 392*g[3]*g[75]*p[0]*p[11]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( g[80]*p[0]*p[11]*p[22]*p[27]*p[38]*p[39]*numeric(15899,12) ).evalf();
  res += ( 260*g[3]*g[80]*p[0]*p[11]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( g[83]*p[0]*p[11]*p[22]*p[27]*p[38]*p[39]*numeric(2608,3) ).evalf();
  res += ( 468*g[3]*g[83]*p[0]*p[11]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( 392*g[3]*g[89]*p[0]*p[11]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( -464*g[3]*g[90]*p[0]*p[11]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( -416*g[114]*p[0]*p[1]*p[11]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( -104*g[24]*g[3]*p[0]*p[1]*p[11]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( -208*g[27]*g[3]*p[0]*p[1]*p[11]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( -156*g[0]*p[0]*p[1]*p[11]*p[22]*p[27]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( p[0]*p[1]*p[11]*p[22]*p[27]*p[38]*p[39]*numeric(130,3)*pow(g[3],3) ).evalf();
  res += ( 104*g[6]*p[0]*p[1]*p[11]*p[22]*p[27]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 624*g[60]*p[0]*p[1]*p[11]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( 832*g[72]*p[0]*p[1]*p[11]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( 208*g[83]*p[0]*p[1]*p[11]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( g[114]*p[0]*p[12]*p[22]*p[27]*p[38]*p[39]*numeric(1400,3) ).evalf();
  res += ( 776*g[161]*p[0]*p[12]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( 416*g[164]*p[0]*p[12]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( -172*g[167]*p[0]*p[12]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( 456*g[170]*p[0]*p[12]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( -912*g[177]*p[0]*p[12]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( 1088*g[186]*p[0]*p[12]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( -172*g[189]*p[0]*p[12]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( 456*g[192]*p[0]*p[12]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( 388*g[199]*p[0]*p[12]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( 456*g[202]*p[0]*p[12]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( 387*g[205]*p[0]*p[12]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( 440*g[208]*p[0]*p[12]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( 456*g[212]*p[0]*p[12]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( -432*g[213]*p[0]*p[12]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( -552*g[229]*p[0]*p[12]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( -432*g[230]*p[0]*p[12]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( -912*g[262]*p[0]*p[12]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( -2272*g[263]*p[0]*p[12]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( -552*g[264]*p[0]*p[12]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( -432*g[265]*p[0]*p[12]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( 864*g[272]*p[0]*p[12]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( 680*g[114]*g[3]*p[0]*p[12]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( 432*g[115]*g[3]*p[0]*p[12]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( g[24]*g[3]*p[0]*p[12]*p[22]*p[27]*p[38]*p[39]*numeric(321,4) ).evalf();
  res += ( g[27]*g[3]*p[0]*p[12]*p[22]*p[27]*p[38]*p[39]*numeric(700,3) ).evalf();
  res += ( -51*g[0]*p[0]*p[12]*p[22]*p[27]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -97*p[0]*p[12]*p[22]*p[27]*p[38]*p[39]*pow(g[0],2)*pow(g[3],2) ).evalf();
  res += ( 228*g[19]*p[0]*p[12]*p[22]*p[27]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 84*g[24]*p[0]*p[12]*p[22]*p[27]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 284*g[27]*p[0]*p[12]*p[22]*p[27]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( p[0]*p[12]*p[22]*p[27]*p[38]*p[39]*numeric(3637,144)*pow(g[3],3) ).evalf();
  res += ( g[0]*p[0]*p[12]*p[22]*p[27]*p[38]*p[39]*numeric(50,3)*pow(g[3],3) ).evalf();
  res += ( p[0]*p[12]*p[22]*p[27]*p[38]*p[39]*numeric(-151,48)*pow(g[3],4) ).evalf();
  res += ( 228*g[37]*p[0]*p[12]*p[22]*p[27]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( g[6]*p[0]*p[12]*p[22]*p[27]*p[38]*p[39]*numeric(-350,3)*pow(g[3],2) ).evalf();
  res += ( g[6]*p[0]*p[12]*p[22]*p[27]*p[38]*p[39]*numeric(-316,3)*pow(g[3],3) ).evalf();
  res += ( -108*p[0]*p[12]*p[22]*p[27]*p[38]*p[39]*pow(g[3],2)*pow(g[6],2) ).evalf();
  res += ( 204*g[60]*p[0]*p[12]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( -456*g[3]*g[63]*p[0]*p[12]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( g[72]*p[0]*p[12]*p[22]*p[27]*p[38]*p[39]*numeric(87,2) ).evalf();
  res += ( -156*g[3]*g[72]*p[0]*p[12]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( -456*g[3]*g[75]*p[0]*p[12]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( g[80]*p[0]*p[12]*p[22]*p[27]*p[38]*p[39]*numeric(-4339,12) ).evalf();
  res += ( -280*g[3]*g[80]*p[0]*p[12]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( g[83]*p[0]*p[12]*p[22]*p[27]*p[38]*p[39]*numeric(-700,3) ).evalf();
  res += ( -504*g[3]*g[83]*p[0]*p[12]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( -456*g[3]*g[89]*p[0]*p[12]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( 432*g[3]*g[90]*p[0]*p[12]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( 448*g[114]*p[0]*p[1]*p[12]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( 112*g[24]*g[3]*p[0]*p[1]*p[12]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( 224*g[27]*g[3]*p[0]*p[1]*p[12]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( 168*g[0]*p[0]*p[1]*p[12]*p[22]*p[27]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( p[0]*p[1]*p[12]*p[22]*p[27]*p[38]*p[39]*numeric(-140,3)*pow(g[3],3) ).evalf();
  res += ( -112*g[6]*p[0]*p[1]*p[12]*p[22]*p[27]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -672*g[60]*p[0]*p[1]*p[12]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( -896*g[72]*p[0]*p[1]*p[12]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( -224*g[83]*p[0]*p[1]*p[12]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( -128*g[114]*p[0]*p[13]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( -384*g[161]*p[0]*p[13]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( -384*g[164]*p[0]*p[13]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( 48*g[167]*p[0]*p[13]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( -144*g[170]*p[0]*p[13]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( 288*g[177]*p[0]*p[13]*p[22]*p[27]*p[38]*p[39] ).evalf();
  return res;
}


==> numerics/ggtt_a_exact_0_09.cpp <==
/* R. Bonciani, A. Ferroglia, T. Gehrmann, A. v. Manteuffel, C. Studerus
 * file: ggtt_a_exact_0_09.cpp
 * date: 2010-11-29
 */

#include <ginac/ginac.h>
using namespace GiNaC;

ex ggtt_a_exact_0_09(const exvector& g, const exvector& p)
{
  ex res = 0;
  res += ( -672*g[186]*p[0]*p[13]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( 48*g[189]*p[0]*p[13]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( -144*g[192]*p[0]*p[13]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( -192*g[199]*p[0]*p[13]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( -144*g[202]*p[0]*p[13]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( -150*g[205]*p[0]*p[13]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( -240*g[208]*p[0]*p[13]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( -144*g[212]*p[0]*p[13]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( 288*g[213]*p[0]*p[13]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( 288*g[229]*p[0]*p[13]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( 288*g[230]*p[0]*p[13]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( 288*g[262]*p[0]*p[13]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( 768*g[263]*p[0]*p[13]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( 288*g[264]*p[0]*p[13]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( 288*g[265]*p[0]*p[13]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( -576*g[272]*p[0]*p[13]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( -240*g[114]*g[3]*p[0]*p[13]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( -288*g[115]*g[3]*p[0]*p[13]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( g[24]*g[3]*p[0]*p[13]*p[22]*p[27]*p[38]*p[39]*numeric(-73,2) ).evalf();
  res += ( -64*g[27]*g[3]*p[0]*p[13]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( 12*g[0]*p[0]*p[13]*p[22]*p[27]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 48*p[0]*p[13]*p[22]*p[27]*p[38]*p[39]*pow(g[0],2)*pow(g[3],2) ).evalf();
  res += ( -72*g[19]*p[0]*p[13]*p[22]*p[27]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -36*g[24]*p[0]*p[13]*p[22]*p[27]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -96*g[27]*p[0]*p[13]*p[22]*p[27]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( p[0]*p[13]*p[22]*p[27]*p[38]*p[39]*numeric(-151,24)*pow(g[3],3) ).evalf();
  res += ( -20*g[0]*p[0]*p[13]*p[22]*p[27]*p[38]*p[39]*pow(g[3],3) ).evalf();
  res += ( p[0]*p[13]*p[22]*p[27]*p[38]*p[39]*numeric(21,8)*pow(g[3],4) ).evalf();
  res += ( -72*g[37]*p[0]*p[13]*p[22]*p[27]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 32*g[6]*p[0]*p[13]*p[22]*p[27]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 28*g[6]*p[0]*p[13]*p[22]*p[27]*p[38]*p[39]*pow(g[3],3) ).evalf();
  res += ( 72*p[0]*p[13]*p[22]*p[27]*p[38]*p[39]*pow(g[3],2)*pow(g[6],2) ).evalf();
  res += ( -48*g[60]*p[0]*p[13]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( 144*g[3]*g[63]*p[0]*p[13]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( 25*g[72]*p[0]*p[13]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( 144*g[3]*g[72]*p[0]*p[13]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( 144*g[3]*g[75]*p[0]*p[13]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( g[80]*p[0]*p[13]*p[22]*p[27]*p[38]*p[39]*numeric(249,2) ).evalf();
  res += ( 120*g[3]*g[80]*p[0]*p[13]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( 64*g[83]*p[0]*p[13]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( 216*g[3]*g[83]*p[0]*p[13]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( 144*g[3]*g[89]*p[0]*p[13]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( -288*g[3]*g[90]*p[0]*p[13]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( -192*g[114]*p[0]*p[1]*p[13]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( -48*g[24]*g[3]*p[0]*p[1]*p[13]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( -96*g[27]*g[3]*p[0]*p[1]*p[13]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( -72*g[0]*p[0]*p[1]*p[13]*p[22]*p[27]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 20*p[0]*p[1]*p[13]*p[22]*p[27]*p[38]*p[39]*pow(g[3],3) ).evalf();
  res += ( 48*g[6]*p[0]*p[1]*p[13]*p[22]*p[27]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 288*g[60]*p[0]*p[1]*p[13]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( 384*g[72]*p[0]*p[1]*p[13]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( 96*g[83]*p[0]*p[1]*p[13]*p[22]*p[27]*p[38]*p[39] ).evalf();
  res += ( g[106]*p[0]*p[28]*p[38]*p[39]*numeric(-302,3) ).evalf();
  res += ( g[110]*p[0]*p[28]*p[38]*p[39]*numeric(302,3) ).evalf();
  res += ( g[147]*p[0]*p[28]*p[38]*p[39]*numeric(-604,3) ).evalf();
  res += ( g[148]*p[0]*p[28]*p[38]*p[39]*numeric(302,3) ).evalf();
  res += ( g[154]*p[0]*p[28]*p[38]*p[39]*numeric(604,3) ).evalf();
  res += ( g[155]*p[0]*p[28]*p[38]*p[39]*numeric(302,3) ).evalf();
  res += ( 56*g[166]*p[0]*p[28]*p[38]*p[39] ).evalf();
  res += ( -28*g[169]*p[0]*p[28]*p[38]*p[39] ).evalf();
  res += ( -56*g[106]*g[2]*p[0]*p[28]*p[38]*p[39] ).evalf();
  res += ( 32*g[109]*g[2]*p[0]*p[28]*p[38]*p[39] ).evalf();
  res += ( 80*g[110]*g[2]*p[0]*p[28]*p[38]*p[39] ).evalf();
  res += ( -32*g[112]*g[2]*p[0]*p[28]*p[38]*p[39] ).evalf();
  res += ( -56*g[114]*g[2]*p[0]*p[28]*p[38]*p[39] ).evalf();
  res += ( 64*g[118]*g[2]*p[0]*p[28]*p[38]*p[39] ).evalf();
  res += ( -64*g[119]*g[2]*p[0]*p[28]*p[38]*p[39] ).evalf();
  res += ( 128*g[122]*g[2]*p[0]*p[28]*p[38]*p[39] ).evalf();
  res += ( -128*g[123]*g[2]*p[0]*p[28]*p[38]*p[39] ).evalf();
  res += ( -64*g[147]*g[2]*p[0]*p[28]*p[38]*p[39] ).evalf();
  res += ( 32*g[151]*g[2]*p[0]*p[28]*p[38]*p[39] ).evalf();
  res += ( 64*g[153]*g[2]*p[0]*p[28]*p[38]*p[39] ).evalf();
  res += ( 64*g[154]*g[2]*p[0]*p[28]*p[38]*p[39] ).evalf();
  res += ( 60*g[155]*g[2]*p[0]*p[28]*p[38]*p[39] ).evalf();
  res += ( -32*g[157]*g[2]*p[0]*p[28]*p[38]*p[39] ).evalf();
  res += ( -64*g[159]*g[2]*p[0]*p[28]*p[38]*p[39] ).evalf();
  res += ( g[17]*p[0]*p[28]*p[38]*p[39]*numeric(-302,3)*pow(g[2],2) ).evalf();
  res += ( g[18]*p[0]*p[28]*p[38]*p[39]*numeric(302,3)*pow(g[2],2) ).evalf();
  res += ( -48*g[201]*p[0]*p[28]*p[38]*p[39] ).evalf();
  res += ( 34*g[207]*p[0]*p[28]*p[38]*p[39] ).evalf();
  res += ( 42*g[211]*p[0]*p[28]*p[38]*p[39] ).evalf();
  res += ( -64*g[215]*p[0]*p[28]*p[38]*p[39] ).evalf();
  res += ( 38*g[223]*p[0]*p[28]*p[38]*p[39] ).evalf();
  res += ( -32*g[224]*p[0]*p[28]*p[38]*p[39] ).evalf();
  res += ( -66*g[226]*p[0]*p[28]*p[38]*p[39] ).evalf();
  res += ( -32*g[227]*p[0]*p[28]*p[38]*p[39] ).evalf();
  res += ( 32*g[228]*p[0]*p[28]*p[38]*p[39] ).evalf();
  res += ( -64*g[232]*p[0]*p[28]*p[38]*p[39] ).evalf();
  res += ( -64*g[235]*p[0]*p[28]*p[38]*p[39] ).evalf();
  res += ( 64*g[236]*p[0]*p[28]*p[38]*p[39] ).evalf();
  res += ( -284*g[2]*g[24]*p[0]*p[28]*p[38]*p[39] ).evalf();
  res += ( 56*g[250]*p[0]*p[28]*p[38]*p[39] ).evalf();
  res += ( -22*g[251]*p[0]*p[28]*p[38]*p[39] ).evalf();
  res += ( -32*g[252]*p[0]*p[28]*p[38]*p[39] ).evalf();
  res += ( -32*g[255]*p[0]*p[28]*p[38]*p[39] ).evalf();
  res += ( -80*g[256]*p[0]*p[28]*p[38]*p[39] ).evalf();
  res += ( -66*g[257]*p[0]*p[28]*p[38]*p[39] ).evalf();
  res += ( -32*g[258]*p[0]*p[28]*p[38]*p[39] ).evalf();
  res += ( 32*g[259]*p[0]*p[28]*p[38]*p[39] ).evalf();
  res += ( g[17]*g[26]*p[0]*p[28]*p[38]*p[39]*numeric(302,3) ).evalf();
  res += ( g[18]*g[26]*p[0]*p[28]*p[38]*p[39]*numeric(-302,3) ).evalf();
  res += ( -24*g[24]*g[26]*p[0]*p[28]*p[38]*p[39] ).evalf();
  res += ( 32*g[260]*p[0]*p[28]*p[38]*p[39] ).evalf();
  res += ( -64*g[267]*p[0]*p[28]*p[38]*p[39] ).evalf();
  res += ( -64*g[26]*g[27]*p[0]*p[28]*p[38]*p[39] ).evalf();
  res += ( -64*g[270]*p[0]*p[28]*p[38]*p[39] ).evalf();
  res += ( 64*g[271]*p[0]*p[28]*p[38]*p[39] ).evalf();
  res += ( -128*g[277]*p[0]*p[28]*p[38]*p[39] ).evalf();
  res += ( 64*g[278]*p[0]*p[28]*p[38]*p[39] ).evalf();
  res += ( 128*g[279]*p[0]*p[28]*p[38]*p[39] ).evalf();
  res += ( 64*g[280]*p[0]*p[28]*p[38]*p[39] ).evalf();
  res += ( -26*g[106]*g[3]*p[0]*p[28]*p[38]*p[39] ).evalf();
  res += ( 32*g[107]*g[3]*p[0]*p[28]*p[38]*p[39] ).evalf();
  res += ( 42*g[110]*g[3]*p[0]*p[28]*p[38]*p[39] ).evalf();
  res += ( 32*g[111]*g[3]*p[0]*p[28]*p[38]*p[39] ).evalf();
  res += ( -32*g[112]*g[3]*p[0]*p[28]*p[38]*p[39] ).evalf();
  res += ( 64*g[118]*g[3]*p[0]*p[28]*p[38]*p[39] ).evalf();
  res += ( 64*g[122]*g[3]*p[0]*p[28]*p[38]*p[39] ).evalf();
  res += ( -64*g[123]*g[3]*p[0]*p[28]*p[38]*p[39] ).evalf();
  res += ( -32*g[147]*g[3]*p[0]*p[28]*p[38]*p[39] ).evalf();
  res += ( 10*g[148]*g[3]*p[0]*p[28]*p[38]*p[39] ).evalf();
  res += ( 32*g[149]*g[3]*p[0]*p[28]*p[38]*p[39] ).evalf();
  res += ( 32*g[153]*g[3]*p[0]*p[28]*p[38]*p[39] ).evalf();
  res += ( 32*g[154]*g[3]*p[0]*p[28]*p[38]*p[39] ).evalf();
  res += ( 42*g[155]*g[3]*p[0]*p[28]*p[38]*p[39] ).evalf();
  res += ( 32*g[156]*g[3]*p[0]*p[28]*p[38]*p[39] ).evalf();
  res += ( -32*g[157]*g[3]*p[0]*p[28]*p[38]*p[39] ).evalf();
  res += ( -32*g[159]*g[3]*p[0]*p[28]*p[38]*p[39] ).evalf();
  res += ( g[17]*g[2]*g[3]*p[0]*p[28]*p[38]*p[39]*numeric(-302,3) ).evalf();
  res += ( g[18]*g[2]*g[3]*p[0]*p[28]*p[38]*p[39]*numeric(302,3) ).evalf();
  res += ( g[26]*g[3]*p[0]*p[28]*p[38]*p[39]*numeric(302,3) ).evalf();
  res += ( -22*g[17]*g[26]*g[3]*p[0]*p[28]*p[38]*p[39] ).evalf();
  res += ( -10*g[18]*g[26]*g[3]*p[0]*p[28]*p[38]*p[39] ).evalf();
  res += ( -28*g[2]*g[27]*g[3]*p[0]*p[28]*p[38]*p[39] ).evalf();
  res += ( g[17]*p[0]*p[28]*p[38]*p[39]*numeric(-151,3)*pow(g[3],2) ).evalf();
  res += ( 71*g[2]*p[0]*p[28]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 28*g[0]*g[2]*p[0]*p[28]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -7*g[17]*g[2]*p[0]*p[28]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -7*g[18]*g[2]*p[0]*p[28]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 7*p[0]*p[28]*p[38]*p[39]*pow(g[2],2)*pow(g[3],2) ).evalf();
  res += ( -7*g[26]*p[0]*p[28]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -(g[17]*p[0]*p[28]*p[38]*p[39]*pow(g[3],3)) ).evalf();
  res += ( -7*g[2]*p[0]*p[28]*p[38]*p[39]*pow(g[3],3) ).evalf();
  res += ( 64*g[321]*p[0]*p[28]*p[38]*p[39] ).evalf();
  res += ( -16*g[323]*p[0]*p[28]*p[38]*p[39] ).evalf();
  res += ( -22*g[324]*p[0]*p[28]*p[38]*p[39] ).evalf();
  res += ( -32*g[325]*p[0]*p[28]*p[38]*p[39] ).evalf();
  res += ( -32*g[328]*p[0]*p[28]*p[38]*p[39] ).evalf();
  res += ( 64*g[329]*p[0]*p[28]*p[38]*p[39] ).evalf();
  res += ( -64*g[332]*p[0]*p[28]*p[38]*p[39] ).evalf();
  res += ( -32*g[333]*p[0]*p[28]*p[38]*p[39] ).evalf();
  res += ( -64*g[334]*p[0]*p[28]*p[38]*p[39] ).evalf();
  res += ( -80*g[336]*p[0]*p[28]*p[38]*p[39] ).evalf();
  res += ( -66*g[337]*p[0]*p[28]*p[38]*p[39] ).evalf();
  res += ( -32*g[338]*p[0]*p[28]*p[38]*p[39] ).evalf();
  res += ( 32*g[339]*p[0]*p[28]*p[38]*p[39] ).evalf();
  res += ( 32*g[340]*p[0]*p[28]*p[38]*p[39] ).evalf();
  res += ( 64*g[342]*p[0]*p[28]*p[38]*p[39] ).evalf();
  res += ( 64*g[343]*p[0]*p[28]*p[38]*p[39] ).evalf();
  res += ( -32*g[344]*p[0]*p[28]*p[38]*p[39] ).evalf();
  res += ( g[2]*g[35]*p[0]*p[28]*p[38]*p[39]*numeric(302,3) ).evalf();
  res += ( 10*g[26]*g[35]*p[0]*p[28]*p[38]*p[39] ).evalf();
  res += ( g[3]*g[35]*p[0]*p[28]*p[38]*p[39]*numeric(302,3) ).evalf();
  res += ( 26*g[2]*g[3]*g[35]*p[0]*p[28]*p[38]*p[39] ).evalf();
  res += ( 9*g[35]*p[0]*p[28]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( g[2]*g[36]*p[0]*p[28]*p[38]*p[39]*numeric(-302,3) ).evalf();
  res += ( -24*g[36]*p[0]*p[28]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( 34*g[26]*g[36]*p[0]*p[28]*p[38]*p[39] ).evalf();
  res += ( -10*g[2]*g[3]*g[36]*p[0]*p[28]*p[38]*p[39] ).evalf();
  res += ( -64*g[40]*p[0]*p[28]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( 64*g[26]*g[40]*p[0]*p[28]*p[38]*p[39] ).evalf();
  res += ( -64*g[2]*g[3]*g[40]*p[0]*p[28]*p[38]*p[39] ).evalf();
  res += ( -32*g[40]*p[0]*p[28]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 64*g[41]*p[0]*p[28]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( -64*g[26]*g[41]*p[0]*p[28]*p[38]*p[39] ).evalf();
  res += ( 64*g[2]*g[3]*g[41]*p[0]*p[28]*p[38]*p[39] ).evalf();
  res += ( g[2]*g[54]*p[0]*p[28]*p[38]*p[39]*numeric(604,3) ).evalf();
  res += ( 32*g[54]*p[0]*p[28]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( -20*g[26]*g[54]*p[0]*p[28]*p[38]*p[39] ).evalf();
  res += ( g[3]*g[54]*p[0]*p[28]*p[38]*p[39]*numeric(302,3) ).evalf();
  res += ( 32*g[2]*g[3]*g[54]*p[0]*p[28]*p[38]*p[39] ).evalf();
  res += ( 7*g[54]*p[0]*p[28]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -16*g[55]*p[0]*p[28]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -32*g[56]*p[0]*p[28]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( 32*g[26]*g[56]*p[0]*p[28]*p[38]*p[39] ).evalf();
  res += ( -32*g[2]*g[3]*g[56]*p[0]*p[28]*p[38]*p[39] ).evalf();
  res += ( g[2]*g[57]*p[0]*p[28]*p[38]*p[39]*numeric(-604,3) ).evalf();
  res += ( -32*g[57]*p[0]*p[28]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( 20*g[26]*g[57]*p[0]*p[28]*p[38]*p[39] ).evalf();
  res += ( g[3]*g[57]*p[0]*p[28]*p[38]*p[39]*numeric(-302,3) ).evalf();
  res += ( -32*g[2]*g[3]*g[57]*p[0]*p[28]*p[38]*p[39] ).evalf();
  res += ( -9*g[57]*p[0]*p[28]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -16*g[58]*p[0]*p[28]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 32*g[59]*p[0]*p[28]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( -32*g[26]*g[59]*p[0]*p[28]*p[38]*p[39] ).evalf();
  res += ( 32*g[2]*g[3]*g[59]*p[0]*p[28]*p[38]*p[39] ).evalf();
  res += ( 16*g[59]*p[0]*p[28]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 64*g[26]*g[3]*g[6]*p[0]*p[28]*p[38]*p[39] ).evalf();
  res += ( 14*g[2]*g[6]*p[0]*p[28]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -112*g[2]*g[60]*p[0]*p[28]*p[38]*p[39] ).evalf();
  res += ( 28*g[3]*g[62]*p[0]*p[28]*p[38]*p[39] ).evalf();
  res += ( -80*g[2]*g[72]*p[0]*p[28]*p[38]*p[39] ).evalf();
  res += ( g[74]*p[0]*p[28]*p[38]*p[39]*numeric(604,3) ).evalf();
  res += ( -48*g[18]*g[74]*p[0]*p[28]*p[38]*p[39] ).evalf();
  res += ( 128*g[6]*g[74]*p[0]*p[28]*p[38]*p[39] ).evalf();
  res += ( 60*g[2]*g[80]*p[0]*p[28]*p[38]*p[39] ).evalf();
  res += ( g[82]*p[0]*p[28]*p[38]*p[39]*numeric(-302,3) ).evalf();
  res += ( -2*g[17]*g[82]*p[0]*p[28]*p[38]*p[39] ).evalf();
  res += ( 34*g[18]*g[82]*p[0]*p[28]*p[38]*p[39] ).evalf();
  res += ( -10*g[3]*g[82]*p[0]*p[28]*p[38]*p[39] ).evalf();
  res += ( -64*g[6]*g[82]*p[0]*p[28]*p[38]*p[39] ).evalf();
  res += ( 28*g[2]*g[83]*p[0]*p[28]*p[38]*p[39] ).evalf();
  res += ( g[87]*p[0]*p[28]*p[38]*p[39]*numeric(-302,3) ).evalf();
  res += ( -38*g[2]*g[87]*p[0]*p[28]*p[38]*p[39] ).evalf();
  res += ( -30*g[3]*g[87]*p[0]*p[28]*p[38]*p[39] ).evalf();
  res += ( 34*g[2]*g[88]*p[0]*p[28]*p[38]*p[39] ).evalf();
  res += ( 64*g[2]*g[93]*p[0]*p[28]*p[38]*p[39] ).evalf();
  res += ( 64*g[3]*g[93]*p[0]*p[28]*p[38]*p[39] ).evalf();
  res += ( -64*g[2]*g[94]*p[0]*p[28]*p[38]*p[39] ).evalf();
  res += ( 56*g[2]*g[24]*p[0]*p[1]*p[28]*p[38]*p[39] ).evalf();
  res += ( -14*g[2]*p[0]*p[1]*p[28]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( g[106]*p[0]*p[10]*p[28]*p[38]*p[39]*numeric(122,3) ).evalf();
  res += ( g[110]*p[0]*p[10]*p[28]*p[38]*p[39]*numeric(-122,3) ).evalf();
  res += ( g[147]*p[0]*p[10]*p[28]*p[38]*p[39]*numeric(244,3) ).evalf();
  res += ( g[148]*p[0]*p[10]*p[28]*p[38]*p[39]*numeric(-122,3) ).evalf();
  res += ( g[154]*p[0]*p[10]*p[28]*p[38]*p[39]*numeric(-244,3) ).evalf();
  res += ( g[155]*p[0]*p[10]*p[28]*p[38]*p[39]*numeric(-122,3) ).evalf();
  res += ( -16*g[166]*p[0]*p[10]*p[28]*p[38]*p[39] ).evalf();
  res += ( 8*g[169]*p[0]*p[10]*p[28]*p[38]*p[39] ).evalf();
  res += ( -76*g[106]*g[2]*p[0]*p[10]*p[28]*p[38]*p[39] ).evalf();
  res += ( 4*g[109]*g[2]*p[0]*p[10]*p[28]*p[38]*p[39] ).evalf();
  res += ( -36*g[110]*g[2]*p[0]*p[10]*p[28]*p[38]*p[39] ).evalf();
  res += ( -4*g[112]*g[2]*p[0]*p[10]*p[28]*p[38]*p[39] ).evalf();
  res += ( 16*g[114]*g[2]*p[0]*p[10]*p[28]*p[38]*p[39] ).evalf();
  res += ( 8*g[118]*g[2]*p[0]*p[10]*p[28]*p[38]*p[39] ).evalf();
  res += ( -8*g[119]*g[2]*p[0]*p[10]*p[28]*p[38]*p[39] ).evalf();
  res += ( 16*g[122]*g[2]*p[0]*p[10]*p[28]*p[38]*p[39] ).evalf();
  res += ( -16*g[123]*g[2]*p[0]*p[10]*p[28]*p[38]*p[39] ).evalf();
  res += ( -8*g[147]*g[2]*p[0]*p[10]*p[28]*p[38]*p[39] ).evalf();
  res += ( 4*g[151]*g[2]*p[0]*p[10]*p[28]*p[38]*p[39] ).evalf();
  res += ( 8*g[153]*g[2]*p[0]*p[10]*p[28]*p[38]*p[39] ).evalf();
  res += ( 8*g[154]*g[2]*p[0]*p[10]*p[28]*p[38]*p[39] ).evalf();
  res += ( -4*g[155]*g[2]*p[0]*p[10]*p[28]*p[38]*p[39] ).evalf();
  res += ( -4*g[157]*g[2]*p[0]*p[10]*p[28]*p[38]*p[39] ).evalf();
  res += ( -8*g[159]*g[2]*p[0]*p[10]*p[28]*p[38]*p[39] ).evalf();
  res += ( g[17]*p[0]*p[10]*p[28]*p[38]*p[39]*numeric(122,3)*pow(g[2],2) ).evalf();
  res += ( g[18]*p[0]*p[10]*p[28]*p[38]*p[39]*numeric(-122,3)*pow(g[2],2) ).evalf();
  res += ( 40*g[201]*p[0]*p[10]*p[28]*p[38]*p[39] ).evalf();
  res += ( -36*g[207]*p[0]*p[10]*p[28]*p[38]*p[39] ).evalf();
  res += ( 80*g[211]*p[0]*p[10]*p[28]*p[38]*p[39] ).evalf();
  res += ( -8*g[215]*p[0]*p[10]*p[28]*p[38]*p[39] ).evalf();
  res += ( 68*g[223]*p[0]*p[10]*p[28]*p[38]*p[39] ).evalf();
  res += ( -4*g[224]*p[0]*p[10]*p[28]*p[38]*p[39] ).evalf();
  res += ( 32*g[226]*p[0]*p[10]*p[28]*p[38]*p[39] ).evalf();
  res += ( -4*g[227]*p[0]*p[10]*p[28]*p[38]*p[39] ).evalf();
  res += ( 4*g[228]*p[0]*p[10]*p[28]*p[38]*p[39] ).evalf();
  res += ( -8*g[232]*p[0]*p[10]*p[28]*p[38]*p[39] ).evalf();
  res += ( -8*g[235]*p[0]*p[10]*p[28]*p[38]*p[39] ).evalf();
  res += ( 8*g[236]*p[0]*p[10]*p[28]*p[38]*p[39] ).evalf();
  res += ( 48*g[2]*g[24]*p[0]*p[10]*p[28]*p[38]*p[39] ).evalf();
  res += ( 76*g[250]*p[0]*p[10]*p[28]*p[38]*p[39] ).evalf();
  res += ( -20*g[251]*p[0]*p[10]*p[28]*p[38]*p[39] ).evalf();
  res += ( -4*g[252]*p[0]*p[10]*p[28]*p[38]*p[39] ).evalf();
  res += ( -4*g[255]*p[0]*p[10]*p[28]*p[38]*p[39] ).evalf();
  res += ( 36*g[256]*p[0]*p[10]*p[28]*p[38]*p[39] ).evalf();
  res += ( 32*g[257]*p[0]*p[10]*p[28]*p[38]*p[39] ).evalf();
  res += ( -4*g[258]*p[0]*p[10]*p[28]*p[38]*p[39] ).evalf();
  res += ( 4*g[259]*p[0]*p[10]*p[28]*p[38]*p[39] ).evalf();
  res += ( g[17]*g[26]*p[0]*p[10]*p[28]*p[38]*p[39]*numeric(-122,3) ).evalf();
  res += ( g[18]*g[26]*p[0]*p[10]*p[28]*p[38]*p[39]*numeric(122,3) ).evalf();
  res += ( 20*g[24]*g[26]*p[0]*p[10]*p[28]*p[38]*p[39] ).evalf();
  res += ( 4*g[260]*p[0]*p[10]*p[28]*p[38]*p[39] ).evalf();
  res += ( -8*g[267]*p[0]*p[10]*p[28]*p[38]*p[39] ).evalf();
  res += ( -8*g[26]*g[27]*p[0]*p[10]*p[28]*p[38]*p[39] ).evalf();
  res += ( -8*g[270]*p[0]*p[10]*p[28]*p[38]*p[39] ).evalf();
  res += ( 8*g[271]*p[0]*p[10]*p[28]*p[38]*p[39] ).evalf();
  res += ( -16*g[277]*p[0]*p[10]*p[28]*p[38]*p[39] ).evalf();
  res += ( 8*g[278]*p[0]*p[10]*p[28]*p[38]*p[39] ).evalf();
  res += ( 16*g[279]*p[0]*p[10]*p[28]*p[38]*p[39] ).evalf();
  res += ( 8*g[280]*p[0]*p[10]*p[28]*p[38]*p[39] ).evalf();
  res += ( -32*g[106]*g[3]*p[0]*p[10]*p[28]*p[38]*p[39] ).evalf();
  res += ( 4*g[107]*g[3]*p[0]*p[10]*p[28]*p[38]*p[39] ).evalf();
  res += ( -12*g[110]*g[3]*p[0]*p[10]*p[28]*p[38]*p[39] ).evalf();
  res += ( 4*g[111]*g[3]*p[0]*p[10]*p[28]*p[38]*p[39] ).evalf();
  res += ( -4*g[112]*g[3]*p[0]*p[10]*p[28]*p[38]*p[39] ).evalf();
  res += ( 8*g[118]*g[3]*p[0]*p[10]*p[28]*p[38]*p[39] ).evalf();
  res += ( 8*g[122]*g[3]*p[0]*p[10]*p[28]*p[38]*p[39] ).evalf();
  res += ( -8*g[123]*g[3]*p[0]*p[10]*p[28]*p[38]*p[39] ).evalf();
  res += ( -4*g[147]*g[3]*p[0]*p[10]*p[28]*p[38]*p[39] ).evalf();
  res += ( -16*g[148]*g[3]*p[0]*p[10]*p[28]*p[38]*p[39] ).evalf();
  res += ( 4*g[149]*g[3]*p[0]*p[10]*p[28]*p[38]*p[39] ).evalf();
  res += ( 4*g[153]*g[3]*p[0]*p[10]*p[28]*p[38]*p[39] ).evalf();
  res += ( 4*g[154]*g[3]*p[0]*p[10]*p[28]*p[38]*p[39] ).evalf();
  res += ( -12*g[155]*g[3]*p[0]*p[10]*p[28]*p[38]*p[39] ).evalf();
  res += ( 4*g[156]*g[3]*p[0]*p[10]*p[28]*p[38]*p[39] ).evalf();
  res += ( -4*g[157]*g[3]*p[0]*p[10]*p[28]*p[38]*p[39] ).evalf();
  res += ( -4*g[159]*g[3]*p[0]*p[10]*p[28]*p[38]*p[39] ).evalf();
  res += ( g[17]*g[2]*g[3]*p[0]*p[10]*p[28]*p[38]*p[39]*numeric(122,3) ).evalf();
  res += ( g[18]*g[2]*g[3]*p[0]*p[10]*p[28]*p[38]*p[39]*numeric(-122,3) ).evalf();
  res += ( g[26]*g[3]*p[0]*p[10]*p[28]*p[38]*p[39]*numeric(-122,3) ).evalf();
  res += ( -20*g[17]*g[26]*g[3]*p[0]*p[10]*p[28]*p[38]*p[39] ).evalf();
  res += ( 16*g[18]*g[26]*g[3]*p[0]*p[10]*p[28]*p[38]*p[39] ).evalf();
  res += ( 8*g[2]*g[27]*g[3]*p[0]*p[10]*p[28]*p[38]*p[39] ).evalf();
  res += ( g[17]*p[0]*p[10]*p[28]*p[38]*p[39]*numeric(61,3)*pow(g[3],2) ).evalf();
  res += ( -12*g[2]*p[0]*p[10]*p[28]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -8*g[0]*g[2]*p[0]*p[10]*p[28]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 2*g[17]*g[2]*p[0]*p[10]*p[28]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 2*g[18]*g[2]*p[0]*p[10]*p[28]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -2*p[0]*p[10]*p[28]*p[38]*p[39]*pow(g[2],2)*pow(g[3],2) ).evalf();
  res += ( 2*g[26]*p[0]*p[10]*p[28]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( g[17]*p[0]*p[10]*p[28]*p[38]*p[39]*numeric(14,3)*pow(g[3],3) ).evalf();
  res += ( 2*g[2]*p[0]*p[10]*p[28]*p[38]*p[39]*pow(g[3],3) ).evalf();
  res += ( 8*g[321]*p[0]*p[10]*p[28]*p[38]*p[39] ).evalf();
  res += ( 44*g[323]*p[0]*p[10]*p[28]*p[38]*p[39] ).evalf();
  res += ( -20*g[324]*p[0]*p[10]*p[28]*p[38]*p[39] ).evalf();
  res += ( -4*g[325]*p[0]*p[10]*p[28]*p[38]*p[39] ).evalf();
  res += ( -4*g[328]*p[0]*p[10]*p[28]*p[38]*p[39] ).evalf();
  res += ( 8*g[329]*p[0]*p[10]*p[28]*p[38]*p[39] ).evalf();
  res += ( -8*g[332]*p[0]*p[10]*p[28]*p[38]*p[39] ).evalf();
  res += ( -4*g[333]*p[0]*p[10]*p[28]*p[38]*p[39] ).evalf();
  res += ( -8*g[334]*p[0]*p[10]*p[28]*p[38]*p[39] ).evalf();
  res += ( 36*g[336]*p[0]*p[10]*p[28]*p[38]*p[39] ).evalf();
  res += ( 32*g[337]*p[0]*p[10]*p[28]*p[38]*p[39] ).evalf();
  res += ( -4*g[338]*p[0]*p[10]*p[28]*p[38]*p[39] ).evalf();
  res += ( 4*g[339]*p[0]*p[10]*p[28]*p[38]*p[39] ).evalf();
  res += ( 4*g[340]*p[0]*p[10]*p[28]*p[38]*p[39] ).evalf();
  res += ( 8*g[342]*p[0]*p[10]*p[28]*p[38]*p[39] ).evalf();
  res += ( 8*g[343]*p[0]*p[10]*p[28]*p[38]*p[39] ).evalf();
  res += ( -4*g[344]*p[0]*p[10]*p[28]*p[38]*p[39] ).evalf();
  res += ( g[2]*g[35]*p[0]*p[10]*p[28]*p[38]*p[39]*numeric(-122,3) ).evalf();
  res += ( -16*g[26]*g[35]*p[0]*p[10]*p[28]*p[38]*p[39] ).evalf();
  res += ( g[3]*g[35]*p[0]*p[10]*p[28]*p[38]*p[39]*numeric(-122,3) ).evalf();
  res += ( 32*g[2]*g[3]*g[35]*p[0]*p[10]*p[28]*p[38]*p[39] ).evalf();
  res += ( 4*g[35]*p[0]*p[10]*p[28]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( g[2]*g[36]*p[0]*p[10]*p[28]*p[38]*p[39]*numeric(122,3) ).evalf();
  res += ( 20*g[36]*p[0]*p[10]*p[28]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( -36*g[26]*g[36]*p[0]*p[10]*p[28]*p[38]*p[39] ).evalf();
  res += ( 16*g[2]*g[3]*g[36]*p[0]*p[10]*p[28]*p[38]*p[39] ).evalf();
  res += ( -8*g[40]*p[0]*p[10]*p[28]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( 8*g[26]*g[40]*p[0]*p[10]*p[28]*p[38]*p[39] ).evalf();
  res += ( -8*g[2]*g[3]*g[40]*p[0]*p[10]*p[28]*p[38]*p[39] ).evalf();
  res += ( -4*g[40]*p[0]*p[10]*p[28]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 8*g[41]*p[0]*p[10]*p[28]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( -8*g[26]*g[41]*p[0]*p[10]*p[28]*p[38]*p[39] ).evalf();
  res += ( 8*g[2]*g[3]*g[41]*p[0]*p[10]*p[28]*p[38]*p[39] ).evalf();
  res += ( g[2]*g[54]*p[0]*p[10]*p[28]*p[38]*p[39]*numeric(-244,3) ).evalf();
  res += ( 4*g[54]*p[0]*p[10]*p[28]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( 32*g[26]*g[54]*p[0]*p[10]*p[28]*p[38]*p[39] ).evalf();
  res += ( g[3]*g[54]*p[0]*p[10]*p[28]*p[38]*p[39]*numeric(-122,3) ).evalf();
  res += ( 4*g[2]*g[3]*g[54]*p[0]*p[10]*p[28]*p[38]*p[39] ).evalf();
  res += ( -2*g[54]*p[0]*p[10]*p[28]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -2*g[55]*p[0]*p[10]*p[28]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -4*g[56]*p[0]*p[10]*p[28]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( 4*g[26]*g[56]*p[0]*p[10]*p[28]*p[38]*p[39] ).evalf();
  res += ( -4*g[2]*g[3]*g[56]*p[0]*p[10]*p[28]*p[38]*p[39] ).evalf();
  res += ( g[2]*g[57]*p[0]*p[10]*p[28]*p[38]*p[39]*numeric(244,3) ).evalf();
  res += ( -4*g[57]*p[0]*p[10]*p[28]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( -32*g[26]*g[57]*p[0]*p[10]*p[28]*p[38]*p[39] ).evalf();
  res += ( g[3]*g[57]*p[0]*p[10]*p[28]*p[38]*p[39]*numeric(122,3) ).evalf();
  res += ( -4*g[2]*g[3]*g[57]*p[0]*p[10]*p[28]*p[38]*p[39] ).evalf();
  res += ( -4*g[57]*p[0]*p[10]*p[28]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -2*g[58]*p[0]*p[10]*p[28]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 4*g[59]*p[0]*p[10]*p[28]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( -4*g[26]*g[59]*p[0]*p[10]*p[28]*p[38]*p[39] ).evalf();
  res += ( 4*g[2]*g[3]*g[59]*p[0]*p[10]*p[28]*p[38]*p[39] ).evalf();
  res += ( 2*g[59]*p[0]*p[10]*p[28]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 8*g[26]*g[3]*g[6]*p[0]*p[10]*p[28]*p[38]*p[39] ).evalf();
  res += ( -4*g[2]*g[6]*p[0]*p[10]*p[28]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 32*g[2]*g[60]*p[0]*p[10]*p[28]*p[38]*p[39] ).evalf();
  res += ( -8*g[3]*g[62]*p[0]*p[10]*p[28]*p[38]*p[39] ).evalf();
  res += ( 128*g[2]*g[72]*p[0]*p[10]*p[28]*p[38]*p[39] ).evalf();
  res += ( g[74]*p[0]*p[10]*p[28]*p[38]*p[39]*numeric(-244,3) ).evalf();
  res += ( 40*g[18]*g[74]*p[0]*p[10]*p[28]*p[38]*p[39] ).evalf();
  res += ( 16*g[6]*g[74]*p[0]*p[10]*p[28]*p[38]*p[39] ).evalf();
  res += ( 88*g[2]*g[80]*p[0]*p[10]*p[28]*p[38]*p[39] ).evalf();
  res += ( g[82]*p[0]*p[10]*p[28]*p[38]*p[39]*numeric(122,3) ).evalf();
  res += ( 40*g[17]*g[82]*p[0]*p[10]*p[28]*p[38]*p[39] ).evalf();
  res += ( -36*g[18]*g[82]*p[0]*p[10]*p[28]*p[38]*p[39] ).evalf();
  res += ( 16*g[3]*g[82]*p[0]*p[10]*p[28]*p[38]*p[39] ).evalf();
  res += ( -8*g[6]*g[82]*p[0]*p[10]*p[28]*p[38]*p[39] ).evalf();
  res += ( -8*g[2]*g[83]*p[0]*p[10]*p[28]*p[38]*p[39] ).evalf();
  res += ( g[87]*p[0]*p[10]*p[28]*p[38]*p[39]*numeric(122,3) ).evalf();
  res += ( -68*g[2]*g[87]*p[0]*p[10]*p[28]*p[38]*p[39] ).evalf();
  res += ( -44*g[3]*g[87]*p[0]*p[10]*p[28]*p[38]*p[39] ).evalf();
  res += ( -36*g[2]*g[88]*p[0]*p[10]*p[28]*p[38]*p[39] ).evalf();
  res += ( 8*g[2]*g[93]*p[0]*p[10]*p[28]*p[38]*p[39] ).evalf();
  res += ( 8*g[3]*g[93]*p[0]*p[10]*p[28]*p[38]*p[39] ).evalf();
  res += ( -8*g[2]*g[94]*p[0]*p[10]*p[28]*p[38]*p[39] ).evalf();
  res += ( -16*g[2]*g[24]*p[0]*p[1]*p[10]*p[28]*p[38]*p[39] ).evalf();
  res += ( 4*g[2]*p[0]*p[1]*p[10]*p[28]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 24*g[166]*p[0]*p[11]*p[28]*p[38]*p[39] ).evalf();
  res += ( -12*g[169]*p[0]*p[11]*p[28]*p[38]*p[39] ).evalf();
  res += ( -12*g[106]*g[2]*p[0]*p[11]*p[28]*p[38]*p[39] ).evalf();
  res += ( 12*g[109]*g[2]*p[0]*p[11]*p[28]*p[38]*p[39] ).evalf();
  res += ( 36*g[110]*g[2]*p[0]*p[11]*p[28]*p[38]*p[39] ).evalf();
  res += ( -12*g[112]*g[2]*p[0]*p[11]*p[28]*p[38]*p[39] ).evalf();
  res += ( -24*g[114]*g[2]*p[0]*p[11]*p[28]*p[38]*p[39] ).evalf();
  res += ( 24*g[118]*g[2]*p[0]*p[11]*p[28]*p[38]*p[39] ).evalf();
  res += ( -24*g[119]*g[2]*p[0]*p[11]*p[28]*p[38]*p[39] ).evalf();
  res += ( 48*g[122]*g[2]*p[0]*p[11]*p[28]*p[38]*p[39] ).evalf();
  res += ( -48*g[123]*g[2]*p[0]*p[11]*p[28]*p[38]*p[39] ).evalf();
  res += ( -24*g[147]*g[2]*p[0]*p[11]*p[28]*p[38]*p[39] ).evalf();
  res += ( 12*g[151]*g[2]*p[0]*p[11]*p[28]*p[38]*p[39] ).evalf();
  res += ( 24*g[153]*g[2]*p[0]*p[11]*p[28]*p[38]*p[39] ).evalf();
  res += ( 24*g[154]*g[2]*p[0]*p[11]*p[28]*p[38]*p[39] ).evalf();
  res += ( 24*g[155]*g[2]*p[0]*p[11]*p[28]*p[38]*p[39] ).evalf();
  res += ( -12*g[157]*g[2]*p[0]*p[11]*p[28]*p[38]*p[39] ).evalf();
  res += ( -24*g[159]*g[2]*p[0]*p[11]*p[28]*p[38]*p[39] ).evalf();
  res += ( -24*g[201]*p[0]*p[11]*p[28]*p[38]*p[39] ).evalf();
  res += ( 18*g[207]*p[0]*p[11]*p[28]*p[38]*p[39] ).evalf();
  res += ( 6*g[211]*p[0]*p[11]*p[28]*p[38]*p[39] ).evalf();
  res += ( -24*g[215]*p[0]*p[11]*p[28]*p[38]*p[39] ).evalf();
  res += ( 6*g[223]*p[0]*p[11]*p[28]*p[38]*p[39] ).evalf();
  res += ( -12*g[224]*p[0]*p[11]*p[28]*p[38]*p[39] ).evalf();
  res += ( -30*g[226]*p[0]*p[11]*p[28]*p[38]*p[39] ).evalf();
  res += ( -12*g[227]*p[0]*p[11]*p[28]*p[38]*p[39] ).evalf();
  res += ( 12*g[228]*p[0]*p[11]*p[28]*p[38]*p[39] ).evalf();
  res += ( -24*g[232]*p[0]*p[11]*p[28]*p[38]*p[39] ).evalf();
  res += ( -24*g[235]*p[0]*p[11]*p[28]*p[38]*p[39] ).evalf();
  res += ( 24*g[236]*p[0]*p[11]*p[28]*p[38]*p[39] ).evalf();
  res += ( -12*g[2]*g[24]*p[0]*p[11]*p[28]*p[38]*p[39] ).evalf();
  res += ( 12*g[250]*p[0]*p[11]*p[28]*p[38]*p[39] ).evalf();
  res += ( -6*g[251]*p[0]*p[11]*p[28]*p[38]*p[39] ).evalf();
  res += ( -12*g[252]*p[0]*p[11]*p[28]*p[38]*p[39] ).evalf();
  res += ( -12*g[255]*p[0]*p[11]*p[28]*p[38]*p[39] ).evalf();
  res += ( -36*g[256]*p[0]*p[11]*p[28]*p[38]*p[39] ).evalf();
  res += ( -30*g[257]*p[0]*p[11]*p[28]*p[38]*p[39] ).evalf();
  res += ( -12*g[258]*p[0]*p[11]*p[28]*p[38]*p[39] ).evalf();
  res += ( 12*g[259]*p[0]*p[11]*p[28]*p[38]*p[39] ).evalf();
  res += ( -12*g[24]*g[26]*p[0]*p[11]*p[28]*p[38]*p[39] ).evalf();
  res += ( 12*g[260]*p[0]*p[11]*p[28]*p[38]*p[39] ).evalf();
  res += ( -24*g[267]*p[0]*p[11]*p[28]*p[38]*p[39] ).evalf();
  res += ( -24*g[26]*g[27]*p[0]*p[11]*p[28]*p[38]*p[39] ).evalf();
  res += ( -24*g[270]*p[0]*p[11]*p[28]*p[38]*p[39] ).evalf();
  res += ( 24*g[271]*p[0]*p[11]*p[28]*p[38]*p[39] ).evalf();
  res += ( -48*g[277]*p[0]*p[11]*p[28]*p[38]*p[39] ).evalf();
  res += ( 24*g[278]*p[0]*p[11]*p[28]*p[38]*p[39] ).evalf();
  res += ( 48*g[279]*p[0]*p[11]*p[28]*p[38]*p[39] ).evalf();
  res += ( 24*g[280]*p[0]*p[11]*p[28]*p[38]*p[39] ).evalf();
  res += ( -6*g[106]*g[3]*p[0]*p[11]*p[28]*p[38]*p[39] ).evalf();
  res += ( 12*g[107]*g[3]*p[0]*p[11]*p[28]*p[38]*p[39] ).evalf();
  res += ( 18*g[110]*g[3]*p[0]*p[11]*p[28]*p[38]*p[39] ).evalf();
  res += ( 12*g[111]*g[3]*p[0]*p[11]*p[28]*p[38]*p[39] ).evalf();
  res += ( -12*g[112]*g[3]*p[0]*p[11]*p[28]*p[38]*p[39] ).evalf();
  res += ( 24*g[118]*g[3]*p[0]*p[11]*p[28]*p[38]*p[39] ).evalf();
  res += ( 24*g[122]*g[3]*p[0]*p[11]*p[28]*p[38]*p[39] ).evalf();
  res += ( -24*g[123]*g[3]*p[0]*p[11]*p[28]*p[38]*p[39] ).evalf();
  res += ( -12*g[147]*g[3]*p[0]*p[11]*p[28]*p[38]*p[39] ).evalf();
  res += ( 6*g[148]*g[3]*p[0]*p[11]*p[28]*p[38]*p[39] ).evalf();
  res += ( 12*g[149]*g[3]*p[0]*p[11]*p[28]*p[38]*p[39] ).evalf();
  res += ( 12*g[153]*g[3]*p[0]*p[11]*p[28]*p[38]*p[39] ).evalf();
  res += ( 12*g[154]*g[3]*p[0]*p[11]*p[28]*p[38]*p[39] ).evalf();
  res += ( 18*g[155]*g[3]*p[0]*p[11]*p[28]*p[38]*p[39] ).evalf();
  res += ( 12*g[156]*g[3]*p[0]*p[11]*p[28]*p[38]*p[39] ).evalf();
  res += ( -12*g[157]*g[3]*p[0]*p[11]*p[28]*p[38]*p[39] ).evalf();
  res += ( -12*g[159]*g[3]*p[0]*p[11]*p[28]*p[38]*p[39] ).evalf();
  res += ( -6*g[17]*g[26]*g[3]*p[0]*p[11]*p[28]*p[38]*p[39] ).evalf();
  res += ( -6*g[18]*g[26]*g[3]*p[0]*p[11]*p[28]*p[38]*p[39] ).evalf();
  res += ( -12*g[2]*g[27]*g[3]*p[0]*p[11]*p[28]*p[38]*p[39] ).evalf();
  res += ( 3*g[2]*p[0]*p[11]*p[28]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 12*g[0]*g[2]*p[0]*p[11]*p[28]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -3*g[17]*g[2]*p[0]*p[11]*p[28]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -3*g[18]*g[2]*p[0]*p[11]*p[28]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 3*p[0]*p[11]*p[28]*p[38]*p[39]*pow(g[2],2)*pow(g[3],2) ).evalf();
  res += ( -3*g[26]*p[0]*p[11]*p[28]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -(g[17]*p[0]*p[11]*p[28]*p[38]*p[39]*pow(g[3],3)) ).evalf();
  res += ( -3*g[2]*p[0]*p[11]*p[28]*p[38]*p[39]*pow(g[3],3) ).evalf();
  res += ( 24*g[321]*p[0]*p[11]*p[28]*p[38]*p[39] ).evalf();
  res += ( -12*g[323]*p[0]*p[11]*p[28]*p[38]*p[39] ).evalf();
  res += ( -6*g[324]*p[0]*p[11]*p[28]*p[38]*p[39] ).evalf();
  res += ( -12*g[325]*p[0]*p[11]*p[28]*p[38]*p[39] ).evalf();
  res += ( -12*g[328]*p[0]*p[11]*p[28]*p[38]*p[39] ).evalf();
  res += ( 24*g[329]*p[0]*p[11]*p[28]*p[38]*p[39] ).evalf();
  res += ( -24*g[332]*p[0]*p[11]*p[28]*p[38]*p[39] ).evalf();
  res += ( -12*g[333]*p[0]*p[11]*p[28]*p[38]*p[39] ).evalf();
  res += ( -24*g[334]*p[0]*p[11]*p[28]*p[38]*p[39] ).evalf();
  res += ( -36*g[336]*p[0]*p[11]*p[28]*p[38]*p[39] ).evalf();
  res += ( -30*g[337]*p[0]*p[11]*p[28]*p[38]*p[39] ).evalf();
  res += ( -12*g[338]*p[0]*p[11]*p[28]*p[38]*p[39] ).evalf();
  res += ( 12*g[339]*p[0]*p[11]*p[28]*p[38]*p[39] ).evalf();
  res += ( 12*g[340]*p[0]*p[11]*p[28]*p[38]*p[39] ).evalf();
  res += ( 24*g[342]*p[0]*p[11]*p[28]*p[38]*p[39] ).evalf();
  res += ( 24*g[343]*p[0]*p[11]*p[28]*p[38]*p[39] ).evalf();
  res += ( -12*g[344]*p[0]*p[11]*p[28]*p[38]*p[39] ).evalf();
  res += ( 6*g[26]*g[35]*p[0]*p[11]*p[28]*p[38]*p[39] ).evalf();
  res += ( 6*g[2]*g[3]*g[35]*p[0]*p[11]*p[28]*p[38]*p[39] ).evalf();
  res += ( 3*g[35]*p[0]*p[11]*p[28]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -12*g[36]*p[0]*p[11]*p[28]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( 18*g[26]*g[36]*p[0]*p[11]*p[28]*p[38]*p[39] ).evalf();
  res += ( -6*g[2]*g[3]*g[36]*p[0]*p[11]*p[28]*p[38]*p[39] ).evalf();
  res += ( -24*g[40]*p[0]*p[11]*p[28]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( 24*g[26]*g[40]*p[0]*p[11]*p[28]*p[38]*p[39] ).evalf();
  res += ( -24*g[2]*g[3]*g[40]*p[0]*p[11]*p[28]*p[38]*p[39] ).evalf();
  res += ( -12*g[40]*p[0]*p[11]*p[28]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 24*g[41]*p[0]*p[11]*p[28]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( -24*g[26]*g[41]*p[0]*p[11]*p[28]*p[38]*p[39] ).evalf();
  res += ( 24*g[2]*g[3]*g[41]*p[0]*p[11]*p[28]*p[38]*p[39] ).evalf();
  res += ( 12*g[54]*p[0]*p[11]*p[28]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( -12*g[26]*g[54]*p[0]*p[11]*p[28]*p[38]*p[39] ).evalf();
  res += ( 12*g[2]*g[3]*g[54]*p[0]*p[11]*p[28]*p[38]*p[39] ).evalf();
  res += ( 3*g[54]*p[0]*p[11]*p[28]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -6*g[55]*p[0]*p[11]*p[28]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -12*g[56]*p[0]*p[11]*p[28]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( 12*g[26]*g[56]*p[0]*p[11]*p[28]*p[38]*p[39] ).evalf();
  res += ( -12*g[2]*g[3]*g[56]*p[0]*p[11]*p[28]*p[38]*p[39] ).evalf();
  res += ( -12*g[57]*p[0]*p[11]*p[28]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( 12*g[26]*g[57]*p[0]*p[11]*p[28]*p[38]*p[39] ).evalf();
  res += ( -12*g[2]*g[3]*g[57]*p[0]*p[11]*p[28]*p[38]*p[39] ).evalf();
  res += ( -3*g[57]*p[0]*p[11]*p[28]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -6*g[58]*p[0]*p[11]*p[28]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 12*g[59]*p[0]*p[11]*p[28]*p[38]*p[39]*pow(g[2],2) ).evalf();
  res += ( -12*g[26]*g[59]*p[0]*p[11]*p[28]*p[38]*p[39] ).evalf();
  res += ( 12*g[2]*g[3]*g[59]*p[0]*p[11]*p[28]*p[38]*p[39] ).evalf();
  res += ( 6*g[59]*p[0]*p[11]*p[28]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 24*g[26]*g[3]*g[6]*p[0]*p[11]*p[28]*p[38]*p[39] ).evalf();
  res += ( 6*g[2]*g[6]*p[0]*p[11]*p[28]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -48*g[2]*g[60]*p[0]*p[11]*p[28]*p[38]*p[39] ).evalf();
  res += ( 12*g[3]*g[62]*p[0]*p[11]*p[28]*p[38]*p[39] ).evalf();
  res += ( -48*g[2]*g[72]*p[0]*p[11]*p[28]*p[38]*p[39] ).evalf();
  res += ( -24*g[18]*g[74]*p[0]*p[11]*p[28]*p[38]*p[39] ).evalf();
  res += ( 48*g[6]*g[74]*p[0]*p[11]*p[28]*p[38]*p[39] ).evalf();
  res += ( 12*g[2]*g[80]*p[0]*p[11]*p[28]*p[38]*p[39] ).evalf();
  res += ( -6*g[17]*g[82]*p[0]*p[11]*p[28]*p[38]*p[39] ).evalf();
  res += ( 18*g[18]*g[82]*p[0]*p[11]*p[28]*p[38]*p[39] ).evalf();
  res += ( -6*g[3]*g[82]*p[0]*p[11]*p[28]*p[38]*p[39] ).evalf();
  res += ( -24*g[6]*g[82]*p[0]*p[11]*p[28]*p[38]*p[39] ).evalf();
  res += ( 12*g[2]*g[83]*p[0]*p[11]*p[28]*p[38]*p[39] ).evalf();
  res += ( -6*g[2]*g[87]*p[0]*p[11]*p[28]*p[38]*p[39] ).evalf();
  res += ( -6*g[3]*g[87]*p[0]*p[11]*p[28]*p[38]*p[39] ).evalf();
  res += ( 18*g[2]*g[88]*p[0]*p[11]*p[28]*p[38]*p[39] ).evalf();
  res += ( 24*g[2]*g[93]*p[0]*p[11]*p[28]*p[38]*p[39] ).evalf();
  res += ( 24*g[3]*g[93]*p[0]*p[11]*p[28]*p[38]*p[39] ).evalf();
  res += ( -24*g[2]*g[94]*p[0]*p[11]*p[28]*p[38]*p[39] ).evalf();
  res += ( 24*g[2]*g[24]*p[0]*p[1]*p[11]*p[28]*p[38]*p[39] ).evalf();
  res += ( -6*g[2]*p[0]*p[1]*p[11]*p[28]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( g[114]*p[0]*p[22]*p[28]*p[38]*p[39]*numeric(-3448,3) ).evalf();
  res += ( 200*g[161]*p[0]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( 32*g[164]*p[0]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( -60*g[167]*p[0]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( 152*g[170]*p[0]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( -304*g[177]*p[0]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( 224*g[186]*p[0]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( -60*g[189]*p[0]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( 152*g[192]*p[0]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( 100*g[199]*p[0]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( 152*g[202]*p[0]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( 121*g[205]*p[0]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( 104*g[208]*p[0]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( 152*g[212]*p[0]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( -80*g[213]*p[0]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( -136*g[229]*p[0]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( -80*g[230]*p[0]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( -304*g[262]*p[0]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( -736*g[263]*p[0]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( -136*g[264]*p[0]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( -80*g[265]*p[0]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( 160*g[272]*p[0]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( 216*g[114]*g[3]*p[0]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( 80*g[115]*g[3]*p[0]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( g[24]*g[3]*p[0]*p[22]*p[28]*p[38]*p[39]*numeric(-4043,12) ).evalf();
  res += ( g[27]*g[3]*p[0]*p[22]*p[28]*p[38]*p[39]*numeric(-1724,3) ).evalf();
  res += ( g[0]*p[0]*p[22]*p[28]*p[38]*p[39]*numeric(-617,3)*pow(g[3],2) ).evalf();
  res += ( -25*p[0]*p[22]*p[28]*p[38]*p[39]*pow(g[0],2)*pow(g[3],2) ).evalf();
  res += ( 76*g[19]*p[0]*p[22]*p[28]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 24*g[24]*p[0]*p[22]*p[28]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 92*g[27]*p[0]*p[22]*p[28]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( p[0]*p[22]*p[28]*p[38]*p[39]*numeric(8947,144)*pow(g[3],3) ).evalf();
  res += ( g[0]*p[0]*p[22]*p[28]*p[38]*p[39]*numeric(-2,3)*pow(g[3],3) ).evalf();
  res += ( p[0]*p[22]*p[28]*p[38]*p[39]*numeric(-7,16)*pow(g[3],4) ).evalf();
  res += ( 76*g[37]*p[0]*p[22]*p[28]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( g[6]*p[0]*p[22]*p[28]*p[38]*p[39]*numeric(862,3)*pow(g[3],2) ).evalf();
  res += ( g[6]*p[0]*p[22]*p[28]*p[38]*p[39]*numeric(-112,3)*pow(g[3],3) ).evalf();
  res += ( -20*p[0]*p[22]*p[28]*p[38]*p[39]*pow(g[3],2)*pow(g[6],2) ).evalf();
  res += ( g[60]*p[0]*p[22]*p[28]*p[38]*p[39]*numeric(2468,3) ).evalf();
  res += ( -152*g[3]*g[63]*p[0]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( g[72]*p[0]*p[22]*p[28]*p[38]*p[39]*numeric(2993,2) ).evalf();
  res += ( -12*g[3]*g[72]*p[0]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( -152*g[3]*g[75]*p[0]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( g[80]*p[0]*p[22]*p[28]*p[38]*p[39]*numeric(4075,12) ).evalf();
  res += ( -80*g[3]*g[80]*p[0]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( g[83]*p[0]*p[22]*p[28]*p[38]*p[39]*numeric(1724,3) ).evalf();
  res += ( -144*g[3]*g[83]*p[0]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( -152*g[3]*g[89]*p[0]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( 80*g[3]*g[90]*p[0]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( 128*g[114]*p[0]*p[1]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( 32*g[24]*g[3]*p[0]*p[1]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( 64*g[27]*g[3]*p[0]*p[1]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( 48*g[0]*p[0]*p[1]*p[22]*p[28]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( p[0]*p[1]*p[22]*p[28]*p[38]*p[39]*numeric(-40,3)*pow(g[3],3) ).evalf();
  res += ( -32*g[6]*p[0]*p[1]*p[22]*p[28]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -192*g[60]*p[0]*p[1]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( -256*g[72]*p[0]*p[1]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( -64*g[83]*p[0]*p[1]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( g[114]*p[0]*p[10]*p[22]*p[28]*p[38]*p[39]*numeric(1328,3) ).evalf();
  res += ( -1248*g[161]*p[0]*p[10]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( -1344*g[164]*p[0]*p[10]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( 136*g[167]*p[0]*p[10]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( -424*g[170]*p[0]*p[10]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( 848*g[177]*p[0]*p[10]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( -2256*g[186]*p[0]*p[10]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( 136*g[189]*p[0]*p[10]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( -424*g[192]*p[0]*p[10]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( -624*g[199]*p[0]*p[10]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( -424*g[202]*p[0]*p[10]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( -557*g[205]*p[0]*p[10]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( -792*g[208]*p[0]*p[10]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( -424*g[212]*p[0]*p[10]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( 976*g[213]*p[0]*p[10]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( 944*g[229]*p[0]*p[10]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( 976*g[230]*p[0]*p[10]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( 848*g[262]*p[0]*p[10]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( 2304*g[263]*p[0]*p[10]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( 944*g[264]*p[0]*p[10]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( 976*g[265]*p[0]*p[10]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( -1952*g[272]*p[0]*p[10]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( -728*g[114]*g[3]*p[0]*p[10]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( -976*g[115]*g[3]*p[0]*p[10]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( g[24]*g[3]*p[0]*p[10]*p[22]*p[28]*p[38]*p[39]*numeric(1357,4) ).evalf();
  res += ( g[27]*g[3]*p[0]*p[10]*p[22]*p[28]*p[38]*p[39]*numeric(664,3) ).evalf();
  res += ( 194*g[0]*p[0]*p[10]*p[22]*p[28]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 156*p[0]*p[10]*p[22]*p[28]*p[38]*p[39]*pow(g[0],2)*pow(g[3],2) ).evalf();
  res += ( -212*g[19]*p[0]*p[10]*p[22]*p[28]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -114*g[24]*p[0]*p[10]*p[22]*p[28]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -288*g[27]*p[0]*p[10]*p[22]*p[28]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( p[0]*p[10]*p[22]*p[28]*p[38]*p[39]*numeric(-11639,144)*pow(g[3],3) ).evalf();
  res += ( g[0]*p[0]*p[10]*p[22]*p[28]*p[38]*p[39]*numeric(-214,3)*pow(g[3],3) ).evalf();
  res += ( p[0]*p[10]*p[22]*p[28]*p[38]*p[39]*numeric(529,48)*pow(g[3],4) ).evalf();
  res += ( -212*g[37]*p[0]*p[10]*p[22]*p[28]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( g[6]*p[0]*p[10]*p[22]*p[28]*p[38]*p[39]*numeric(-332,3)*pow(g[3],2) ).evalf();
  res += ( 78*g[6]*p[0]*p[10]*p[22]*p[28]*p[38]*p[39]*pow(g[3],3) ).evalf();
  res += ( 244*p[0]*p[10]*p[22]*p[28]*p[38]*p[39]*pow(g[3],2)*pow(g[6],2) ).evalf();
  res += ( -776*g[60]*p[0]*p[10]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( 424*g[3]*g[63]*p[0]*p[10]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( g[72]*p[0]*p[10]*p[22]*p[28]*p[38]*p[39]*numeric(-2909,2) ).evalf();
  res += ( 504*g[3]*g[72]*p[0]*p[10]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( 424*g[3]*g[75]*p[0]*p[10]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( g[80]*p[0]*p[10]*p[22]*p[28]*p[38]*p[39]*numeric(-1159,12) ).evalf();
  res += ( 380*g[3]*g[80]*p[0]*p[10]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( g[83]*p[0]*p[10]*p[22]*p[28]*p[38]*p[39]*numeric(-664,3) ).evalf();
  res += ( 684*g[3]*g[83]*p[0]*p[10]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( 424*g[3]*g[89]*p[0]*p[10]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( -976*g[3]*g[90]*p[0]*p[10]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( -608*g[114]*p[0]*p[1]*p[10]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( -152*g[24]*g[3]*p[0]*p[1]*p[10]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( -304*g[27]*g[3]*p[0]*p[1]*p[10]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( -228*g[0]*p[0]*p[1]*p[10]*p[22]*p[28]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( p[0]*p[1]*p[10]*p[22]*p[28]*p[38]*p[39]*numeric(190,3)*pow(g[3],3) ).evalf();
  res += ( 152*g[6]*p[0]*p[1]*p[10]*p[22]*p[28]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 912*g[60]*p[0]*p[1]*p[10]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( 1216*g[72]*p[0]*p[1]*p[10]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( 304*g[83]*p[0]*p[1]*p[10]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( g[114]*p[0]*p[11]*p[22]*p[28]*p[38]*p[39]*numeric(424,3) ).evalf();
  res += ( -40*g[161]*p[0]*p[11]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( -160*g[164]*p[0]*p[11]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( -20*g[167]*p[0]*p[11]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( 40*g[170]*p[0]*p[11]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( -80*g[177]*p[0]*p[11]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( -160*g[186]*p[0]*p[11]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( -20*g[189]*p[0]*p[11]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( 40*g[192]*p[0]*p[11]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( -20*g[199]*p[0]*p[11]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( 40*g[202]*p[0]*p[11]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( -(g[205]*p[0]*p[11]*p[22]*p[28]*p[38]*p[39]) ).evalf();
  res += ( -40*g[208]*p[0]*p[11]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( 40*g[212]*p[0]*p[11]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( 80*g[213]*p[0]*p[11]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( 40*g[229]*p[0]*p[11]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( 80*g[230]*p[0]*p[11]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( -80*g[262]*p[0]*p[11]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( -160*g[263]*p[0]*p[11]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( 40*g[264]*p[0]*p[11]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( 80*g[265]*p[0]*p[11]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( -160*g[272]*p[0]*p[11]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( 40*g[114]*g[3]*p[0]*p[11]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( -80*g[115]*g[3]*p[0]*p[11]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( g[24]*g[3]*p[0]*p[11]*p[22]*p[28]*p[38]*p[39]*numeric(343,12) ).evalf();
  res += ( g[27]*g[3]*p[0]*p[11]*p[22]*p[28]*p[38]*p[39]*numeric(212,3) ).evalf();
  res += ( g[0]*p[0]*p[11]*p[22]*p[28]*p[38]*p[39]*numeric(-23,3)*pow(g[3],2) ).evalf();
  res += ( 5*p[0]*p[11]*p[22]*p[28]*p[38]*p[39]*pow(g[0],2)*pow(g[3],2) ).evalf();
  res += ( 20*g[19]*p[0]*p[11]*p[22]*p[28]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 20*g[27]*p[0]*p[11]*p[22]*p[28]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( p[0]*p[11]*p[22]*p[28]*p[38]*p[39]*numeric(401,144)*pow(g[3],3) ).evalf();
  res += ( -10*g[0]*p[0]*p[11]*p[22]*p[28]*p[38]*p[39]*pow(g[3],3) ).evalf();
  res += ( p[0]*p[11]*p[22]*p[28]*p[38]*p[39]*numeric(61,48)*pow(g[3],4) ).evalf();
  res += ( 20*g[37]*p[0]*p[11]*p[22]*p[28]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( g[6]*p[0]*p[11]*p[22]*p[28]*p[38]*p[39]*numeric(-106,3)*pow(g[3],2) ).evalf();
  res += ( g[6]*p[0]*p[11]*p[22]*p[28]*p[38]*p[39]*numeric(-40,3)*pow(g[3],3) ).evalf();
  res += ( 20*p[0]*p[11]*p[22]*p[28]*p[38]*p[39]*pow(g[3],2)*pow(g[6],2) ).evalf();
  res += ( g[60]*p[0]*p[11]*p[22]*p[28]*p[38]*p[39]*numeric(92,3) ).evalf();
  res += ( -40*g[3]*g[63]*p[0]*p[11]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( g[72]*p[0]*p[11]*p[22]*p[28]*p[38]*p[39]*numeric(-53,2) ).evalf();
  res += ( 60*g[3]*g[72]*p[0]*p[11]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( -40*g[3]*g[75]*p[0]*p[11]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( g[80]*p[0]*p[11]*p[22]*p[28]*p[38]*p[39]*numeric(-301,4) ).evalf();
  res += ( g[83]*p[0]*p[11]*p[22]*p[28]*p[38]*p[39]*numeric(-212,3) ).evalf();
  res += ( -40*g[3]*g[89]*p[0]*p[11]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( -80*g[3]*g[90]*p[0]*p[11]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( -64*g[114]*p[0]*p[12]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( -192*g[161]*p[0]*p[12]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( -192*g[164]*p[0]*p[12]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( 24*g[167]*p[0]*p[12]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( -72*g[170]*p[0]*p[12]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( 144*g[177]*p[0]*p[12]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( -336*g[186]*p[0]*p[12]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( 24*g[189]*p[0]*p[12]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( -72*g[192]*p[0]*p[12]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( -96*g[199]*p[0]*p[12]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( -72*g[202]*p[0]*p[12]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( -75*g[205]*p[0]*p[12]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( -120*g[208]*p[0]*p[12]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( -72*g[212]*p[0]*p[12]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( 144*g[213]*p[0]*p[12]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( 144*g[229]*p[0]*p[12]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( 144*g[230]*p[0]*p[12]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( 144*g[262]*p[0]*p[12]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( 384*g[263]*p[0]*p[12]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( 144*g[264]*p[0]*p[12]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( 144*g[265]*p[0]*p[12]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( -288*g[272]*p[0]*p[12]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( -120*g[114]*g[3]*p[0]*p[12]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( -144*g[115]*g[3]*p[0]*p[12]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( g[24]*g[3]*p[0]*p[12]*p[22]*p[28]*p[38]*p[39]*numeric(-73,4) ).evalf();
  res += ( -32*g[27]*g[3]*p[0]*p[12]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( 6*g[0]*p[0]*p[12]*p[22]*p[28]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 24*p[0]*p[12]*p[22]*p[28]*p[38]*p[39]*pow(g[0],2)*pow(g[3],2) ).evalf();
  res += ( -36*g[19]*p[0]*p[12]*p[22]*p[28]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -18*g[24]*p[0]*p[12]*p[22]*p[28]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( -48*g[27]*p[0]*p[12]*p[22]*p[28]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( p[0]*p[12]*p[22]*p[28]*p[38]*p[39]*numeric(-151,48)*pow(g[3],3) ).evalf();
  res += ( -10*g[0]*p[0]*p[12]*p[22]*p[28]*p[38]*p[39]*pow(g[3],3) ).evalf();
  res += ( p[0]*p[12]*p[22]*p[28]*p[38]*p[39]*numeric(21,16)*pow(g[3],4) ).evalf();
  res += ( -36*g[37]*p[0]*p[12]*p[22]*p[28]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 16*g[6]*p[0]*p[12]*p[22]*p[28]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 14*g[6]*p[0]*p[12]*p[22]*p[28]*p[38]*p[39]*pow(g[3],3) ).evalf();
  res += ( 36*p[0]*p[12]*p[22]*p[28]*p[38]*p[39]*pow(g[3],2)*pow(g[6],2) ).evalf();
  res += ( -24*g[60]*p[0]*p[12]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( 72*g[3]*g[63]*p[0]*p[12]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( g[72]*p[0]*p[12]*p[22]*p[28]*p[38]*p[39]*numeric(25,2) ).evalf();
  res += ( 72*g[3]*g[72]*p[0]*p[12]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( 72*g[3]*g[75]*p[0]*p[12]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( g[80]*p[0]*p[12]*p[22]*p[28]*p[38]*p[39]*numeric(249,4) ).evalf();
  res += ( 60*g[3]*g[80]*p[0]*p[12]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( 32*g[83]*p[0]*p[12]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( 108*g[3]*g[83]*p[0]*p[12]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( 72*g[3]*g[89]*p[0]*p[12]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( -144*g[3]*g[90]*p[0]*p[12]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( -96*g[114]*p[0]*p[1]*p[12]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( -24*g[24]*g[3]*p[0]*p[1]*p[12]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( -48*g[27]*g[3]*p[0]*p[1]*p[12]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( -36*g[0]*p[0]*p[1]*p[12]*p[22]*p[28]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 10*p[0]*p[1]*p[12]*p[22]*p[28]*p[38]*p[39]*pow(g[3],3) ).evalf();
  res += ( 24*g[6]*p[0]*p[1]*p[12]*p[22]*p[28]*p[38]*p[39]*pow(g[3],2) ).evalf();
  res += ( 144*g[60]*p[0]*p[1]*p[12]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( 192*g[72]*p[0]*p[1]*p[12]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( 48*g[83]*p[0]*p[1]*p[12]*p[22]*p[28]*p[38]*p[39] ).evalf();
  res += ( 48*g[0]*p[40]*pow(g[1],2) ).evalf();
  res += ( 48*g[0]*p[40]*pow(g[2],2) ).evalf();
  res += ( -32*g[297]*p[0]*p[40] ).evalf();
  res += ( -96*g[0]*p[10]*p[40]*pow(g[1],2) ).evalf();
  res += ( -96*g[0]*p[10]*p[40]*pow(g[2],2) ).evalf();
  res += ( 16*g[297]*p[0]*p[10]*p[40] ).evalf();
  res += ( 48*g[0]*p[11]*p[40]*pow(g[1],2) ).evalf();
  res += ( 48*g[0]*p[11]*p[40]*pow(g[2],2) ).evalf();
  res += ( 16*g[297]*p[0]*p[11]*p[40] ).evalf();
  res += ( 48*g[1]*p[22]*p[40]*pow(g[0],2) ).evalf();
  res += ( -48*g[0]*g[1]*g[3]*p[22]*p[40] ).evalf();
  res += ( -24*g[3]*p[22]*p[40]*pow(g[1],2) ).evalf();
  res += ( 12*g[1]*p[22]*p[40]*pow(g[3],2) ).evalf();
  res += ( -48*g[61]*p[22]*p[40] ).evalf();
  res += ( -96*g[1]*g[101]*p[0]*p[22]*p[40] ).evalf();
  res += ( g[102]*p[0]*p[22]*p[40]*numeric(512,3) ).evalf();
  res += ( -160*g[1]*g[102]*p[0]*p[22]*p[40] ).evalf();
  res += ( 96*g[1]*g[104]*p[0]*p[22]*p[40] ).evalf();
  res += ( 128*g[1]*g[114]*p[0]*p[22]*p[40] ).evalf();
  res += ( -192*g[1]*g[116]*p[0]*p[22]*p[40] ).evalf();
  res += ( 192*g[1]*g[117]*p[0]*p[22]*p[40] ).evalf();
  res += ( -384*g[1]*g[120]*p[0]*p[22]*p[40] ).evalf();
  res += ( 384*g[1]*g[121]*p[0]*p[22]*p[40] ).evalf();
  res += ( g[133]*p[0]*p[22]*p[40]*numeric(-1024,3) ).evalf();
  res += ( 192*g[1]*g[133]*p[0]*p[22]*p[40] ).evalf();
  res += ( g[134]*p[0]*p[22]*p[40]*numeric(512,3) ).evalf();
  res += ( 32*g[1]*g[134]*p[0]*p[22]*p[40] ).evalf();
  res += ( -96*g[1]*g[137]*p[0]*p[22]*p[40] ).evalf();
  res += ( -192*g[1]*g[139]*p[0]*p[22]*p[40] ).evalf();
  res += ( g[140]*p[0]*p[22]*p[40]*numeric(1024,3) ).evalf();
  res += ( -192*g[1]*g[140]*p[0]*p[22]*p[40] ).evalf();
  res += ( g[141]*p[0]*p[22]*p[40]*numeric(512,3) ).evalf();
  res += ( -160*g[1]*g[141]*p[0]*p[22]*p[40] ).evalf();
  res += ( 96*g[1]*g[143]*p[0]*p[22]*p[40] ).evalf();
  res += ( 192*g[1]*g[145]*p[0]*p[22]*p[40] ).evalf();
  res += ( g[15]*p[0]*p[22]*p[40]*numeric(-512,3)*pow(g[1],2) ).evalf();
  res += ( g[16]*p[0]*p[22]*p[40]*numeric(512,3)*pow(g[1],2) ).evalf();
  res += ( -128*g[165]*p[0]*p[22]*p[40] ).evalf();
  res += ( 64*g[168]*p[0]*p[22]*p[40] ).evalf();
  res += ( 32*g[171]*p[0]*p[22]*p[40] ).evalf();
  res += ( 32*g[173]*p[0]*p[22]*p[40] ).evalf();
  res += ( -32*g[174]*p[0]*p[22]*p[40] ).evalf();
  res += ( 64*g[178]*p[0]*p[22]*p[40] ).evalf();
  res += ( -32*g[179]*p[0]*p[22]*p[40] ).evalf();
  res += ( -64*g[180]*p[0]*p[22]*p[40] ).evalf();
  res += ( -32*g[181]*p[0]*p[22]*p[40] ).evalf();
  res += ( -96*g[190]*p[0]*p[22]*p[40] ).evalf();
  res += ( 32*g[193]*p[0]*p[22]*p[40] ).evalf();
  res += ( 32*g[195]*p[0]*p[22]*p[40] ).evalf();
  res += ( -32*g[196]*p[0]*p[22]*p[40] ).evalf();
  res += ( 32*g[20]*p[0]*p[22]*p[40]*pow(g[1],2) ).evalf();
  res += ( 64*g[200]*p[0]*p[22]*p[40] ).evalf();
  res += ( 32*g[203]*p[0]*p[22]*p[40] ).evalf();
  res += ( -32*g[206]*p[0]*p[22]*p[40] ).evalf();
  res += ( -32*g[21]*p[0]*p[22]*p[40]*pow(g[1],2) ).evalf();
  res += ( -256*g[210]*p[0]*p[22]*p[40] ).evalf();
  res += ( 192*g[214]*p[0]*p[22]*p[40] ).evalf();
  res += ( -224*g[217]*p[0]*p[22]*p[40] ).evalf();
  res += ( 96*g[218]*p[0]*p[22]*p[40] ).evalf();
  res += ( 128*g[220]*p[0]*p[22]*p[40] ).evalf();
  res += ( 96*g[221]*p[0]*p[22]*p[40] ).evalf();
  res += ( -96*g[222]*p[0]*p[22]*p[40] ).evalf();
  res += ( 192*g[231]*p[0]*p[22]*p[40] ).evalf();
  res += ( 192*g[233]*p[0]*p[22]*p[40] ).evalf();
  res += ( -192*g[234]*p[0]*p[22]*p[40] ).evalf();
  res += ( -288*g[238]*p[0]*p[22]*p[40] ).evalf();
  res += ( 96*g[239]*p[0]*p[22]*p[40] ).evalf();
  res += ( -32*g[1]*g[24]*p[0]*p[22]*p[40] ).evalf();
  res += ( 128*g[24]*p[0]*p[22]*p[40]*pow(g[1],2) ).evalf();
  res += ( 96*g[240]*p[0]*p[22]*p[40] ).evalf();
  res += ( 96*g[243]*p[0]*p[22]*p[40] ).evalf();
  res += ( 160*g[244]*p[0]*p[22]*p[40] ).evalf();
  res += ( 128*g[245]*p[0]*p[22]*p[40] ).evalf();
  res += ( 96*g[246]*p[0]*p[22]*p[40] ).evalf();
  res += ( -96*g[247]*p[0]*p[22]*p[40] ).evalf();
  res += ( -96*g[248]*p[0]*p[22]*p[40] ).evalf();
  res += ( g[15]*g[25]*p[0]*p[22]*p[40]*numeric(512,3) ).evalf();
  res += ( g[16]*g[25]*p[0]*p[22]*p[40]*numeric(-512,3) ).evalf();
  res += ( -32*g[20]*g[25]*p[0]*p[22]*p[40] ).evalf();
  res += ( 32*g[21]*g[25]*p[0]*p[22]*p[40] ).evalf();
  res += ( 32*g[24]*g[25]*p[0]*p[22]*p[40] ).evalf();
  res += ( 192*g[266]*p[0]*p[22]*p[40] ).evalf();
  res += ( 192*g[268]*p[0]*p[22]*p[40] ).evalf();
  res += ( -192*g[269]*p[0]*p[22]*p[40] ).evalf();
  res += ( 192*g[25]*g[27]*p[0]*p[22]*p[40] ).evalf();
  res += ( 384*g[273]*p[0]*p[22]*p[40] ).evalf();
  res += ( -192*g[274]*p[0]*p[22]*p[40] ).evalf();
  res += ( -384*g[275]*p[0]*p[22]*p[40] ).evalf();
  res += ( -192*g[276]*p[0]*p[22]*p[40] ).evalf();
  res += ( -192*g[295]*p[0]*p[22]*p[40] ).evalf();
  res += ( -32*g[296]*p[0]*p[22]*p[40] ).evalf();
  res += ( 96*g[298]*p[0]*p[22]*p[40] ).evalf();
  res += ( 96*g[299]*p[0]*p[22]*p[40] ).evalf();
  res += ( -96*g[102]*g[3]*p[0]*p[22]*p[40] ).evalf();
  res += ( -96*g[103]*g[3]*p[0]*p[22]*p[40] ).evalf();
  res += ( 96*g[104]*g[3]*p[0]*p[22]*p[40] ).evalf();
  res += ( -192*g[116]*g[3]*p[0]*p[22]*p[40] ).evalf();
  res += ( -192*g[120]*g[3]*p[0]*p[22]*p[40] ).evalf();
  res += ( 192*g[121]*g[3]*p[0]*p[22]*p[40] ).evalf();
  res += ( 96*g[133]*g[3]*p[0]*p[22]*p[40] ).evalf();
  res += ( -96*g[135]*g[3]*p[0]*p[22]*p[40] ).evalf();
  res += ( -96*g[139]*g[3]*p[0]*p[22]*p[40] ).evalf();
  res += ( -96*g[140]*g[3]*p[0]*p[22]*p[40] ).evalf();
  res += ( -96*g[141]*g[3]*p[0]*p[22]*p[40] ).evalf();
  res += ( -96*g[142]*g[3]*p[0]*p[22]*p[40] ).evalf();
  res += ( 96*g[143]*g[3]*p[0]*p[22]*p[40] ).evalf();
  res += ( 96*g[145]*g[3]*p[0]*p[22]*p[40] ).evalf();
  res += ( g[1]*g[15]*g[3]*p[0]*p[22]*p[40]*numeric(-512,3) ).evalf();
  res += ( g[1]*g[16]*g[3]*p[0]*p[22]*p[40]*numeric(512,3) ).evalf();
  res += ( 32*g[1]*g[20]*g[3]*p[0]*p[22]*p[40] ).evalf();
  res += ( -32*g[1]*g[21]*g[3]*p[0]*p[22]*p[40] ).evalf();
  res += ( 128*g[1]*g[24]*g[3]*p[0]*p[22]*p[40] ).evalf();
  res += ( g[25]*g[3]*p[0]*p[22]*p[40]*numeric(512,3) ).evalf();
  res += ( -32*g[0]*g[25]*g[3]*p[0]*p[22]*p[40] ).evalf();
  res += ( 96*g[15]*g[25]*g[3]*p[0]*p[22]*p[40] ).evalf();
  res += ( 64*g[1]*g[27]*g[3]*p[0]*p[22]*p[40] ).evalf();
  res += ( 8*g[1]*p[0]*p[22]*p[40]*pow(g[3],2) ).evalf();
  res += ( -64*g[0]*g[1]*p[0]*p[22]*p[40]*pow(g[3],2) ).evalf();
  res += ( -16*p[0]*p[22]*p[40]*pow(g[1],2)*pow(g[3],2) ).evalf();
  res += ( g[15]*p[0]*p[22]*p[40]*numeric(-256,3)*pow(g[3],2) ).evalf();
  res += ( 16*g[1]*g[15]*p[0]*p[22]*p[40]*pow(g[3],2) ).evalf();
  res += ( 16*g[1]*g[16]*p[0]*p[22]*p[40]*pow(g[3],2) ).evalf();
  res += ( 16*g[20]*p[0]*p[22]*p[40]*pow(g[3],2) ).evalf();
  res += ( 16*g[25]*p[0]*p[22]*p[40]*pow(g[3],2) ).evalf();
  res += ( 16*g[1]*p[0]*p[22]*p[40]*pow(g[3],3) ).evalf();
  res += ( g[15]*p[0]*p[22]*p[40]*numeric(-16,3)*pow(g[3],3) ).evalf();
  res += ( 96*g[302]*p[0]*p[22]*p[40] ).evalf();
  res += ( -192*g[303]*p[0]*p[22]*p[40] ).evalf();
  res += ( 192*g[306]*p[0]*p[22]*p[40] ).evalf();
  res += ( 96*g[307]*p[0]*p[22]*p[40] ).evalf();
  res += ( 192*g[308]*p[0]*p[22]*p[40] ).evalf();
  res += ( -32*g[309]*p[0]*p[22]*p[40] ).evalf();
  res += ( 160*g[310]*p[0]*p[22]*p[40] ).evalf();
  res += ( 128*g[311]*p[0]*p[22]*p[40] ).evalf();
  res += ( 96*g[312]*p[0]*p[22]*p[40] ).evalf();
  res += ( -96*g[313]*p[0]*p[22]*p[40] ).evalf();
  res += ( -96*g[314]*p[0]*p[22]*p[40] ).evalf();
  res += ( -192*g[316]*p[0]*p[22]*p[40] ).evalf();
  res += ( -192*g[317]*p[0]*p[22]*p[40] ).evalf();
  res += ( 96*g[318]*p[0]*p[22]*p[40] ).evalf();
  res += ( g[1]*g[33]*p[0]*p[22]*p[40]*numeric(512,3) ).evalf();
  res += ( -96*g[33]*p[0]*p[22]*p[40]*pow(g[1],2) ).evalf();
  res += ( g[3]*g[33]*p[0]*p[22]*p[40]*numeric(512,3) ).evalf();
  res += ( -128*g[1]*g[3]*g[33]*p[0]*p[22]*p[40] ).evalf();
  res += ( -32*g[33]*p[0]*p[22]*p[40]*pow(g[3],2) ).evalf();
  res += ( g[1]*g[34]*p[0]*p[22]*p[40]*numeric(-512,3) ).evalf();
  res += ( 32*g[34]*p[0]*p[22]*p[40]*pow(g[1],2) ).evalf();
  res += ( -32*g[25]*g[34]*p[0]*p[22]*p[40] ).evalf();
  res += ( 192*g[38]*p[0]*p[22]*p[40]*pow(g[1],2) ).evalf();
  res += ( -192*g[25]*g[38]*p[0]*p[22]*p[40] ).evalf();
  res += ( 192*g[1]*g[3]*g[38]*p[0]*p[22]*p[40] ).evalf();
  res += ( 96*g[38]*p[0]*p[22]*p[40]*pow(g[3],2) ).evalf();
  res += ( -192*g[39]*p[0]*p[22]*p[40]*pow(g[1],2) ).evalf();
  res += ( 192*g[25]*g[39]*p[0]*p[22]*p[40] ).evalf();
  res += ( -192*g[1]*g[3]*g[39]*p[0]*p[22]*p[40] ).evalf();
  res += ( g[1]*g[48]*p[0]*p[22]*p[40]*numeric(1024,3) ).evalf();
  res += ( -96*g[48]*p[0]*p[22]*p[40]*pow(g[1],2) ).evalf();
  res += ( g[3]*g[48]*p[0]*p[22]*p[40]*numeric(512,3) ).evalf();
  res += ( -96*g[1]*g[3]*g[48]*p[0]*p[22]*p[40] ).evalf();
  res += ( -16*g[48]*p[0]*p[22]*p[40]*pow(g[3],2) ).evalf();
  res += ( 48*g[49]*p[0]*p[22]*p[40]*pow(g[3],2) ).evalf();
  res += ( 96*g[50]*p[0]*p[22]*p[40]*pow(g[1],2) ).evalf();
  res += ( -96*g[25]*g[50]*p[0]*p[22]*p[40] ).evalf();
  res += ( 96*g[1]*g[3]*g[50]*p[0]*p[22]*p[40] ).evalf();
  res += ( g[1]*g[51]*p[0]*p[22]*p[40]*numeric(-1024,3) ).evalf();
  res += ( 96*g[51]*p[0]*p[22]*p[40]*pow(g[1],2) ).evalf();
  res += ( g[3]*g[51]*p[0]*p[22]*p[40]*numeric(-512,3) ).evalf();
  res += ( 96*g[1]*g[3]*g[51]*p[0]*p[22]*p[40] ).evalf();
  res += ( 32*g[51]*p[0]*p[22]*p[40]*pow(g[3],2) ).evalf();
  res += ( 48*g[52]*p[0]*p[22]*p[40]*pow(g[3],2) ).evalf();
  res += ( -96*g[53]*p[0]*p[22]*p[40]*pow(g[1],2) ).evalf();
  res += ( 96*g[25]*g[53]*p[0]*p[22]*p[40] ).evalf();
  res += ( -96*g[1]*g[3]*g[53]*p[0]*p[22]*p[40] ).evalf();
  res += ( -48*g[53]*p[0]*p[22]*p[40]*pow(g[3],2) ).evalf();
  res += ( -192*g[25]*g[3]*g[6]*p[0]*p[22]*p[40] ).evalf();
  res += ( -32*g[1]*g[6]*p[0]*p[22]*p[40]*pow(g[3],2) ).evalf();
  res += ( 256*g[1]*g[60]*p[0]*p[22]*p[40] ).evalf();
  res += ( 96*g[15]*g[61]*p[0]*p[22]*p[40] ).evalf();
  res += ( -96*g[16]*g[61]*p[0]*p[22]*p[40] ).evalf();
  res += ( -64*g[3]*g[61]*p[0]*p[22]*p[40] ).evalf();
  res += ( -32*g[1]*g[64]*p[0]*p[22]*p[40] ).evalf();
  res += ( -32*g[3]*g[64]*p[0]*p[22]*p[40] ).evalf();
  res += ( 32*g[1]*g[65]*p[0]*p[22]*p[40] ).evalf();
  res += ( -64*g[1]*g[68]*p[0]*p[22]*p[40] ).evalf();
  res += ( -32*g[3]*g[68]*p[0]*p[22]*p[40] ).evalf();
  res += ( 64*g[1]*g[69]*p[0]*p[22]*p[40] ).evalf();
  res += ( 32*g[3]*g[69]*p[0]*p[22]*p[40] ).evalf();
  res += ( g[73]*p[0]*p[22]*p[40]*numeric(1024,3) ).evalf();
  res += ( -64*g[0]*g[73]*p[0]*p[22]*p[40] ).evalf();
  res += ( 128*g[15]*g[73]*p[0]*p[22]*p[40] ).evalf();
  res += ( 64*g[16]*g[73]*p[0]*p[22]*p[40] ).evalf();
  res += ( -384*g[6]*g[73]*p[0]*p[22]*p[40] ).evalf();
  res += ( -32*g[1]*g[76]*p[0]*p[22]*p[40] ).evalf();
  res += ( -32*g[3]*g[76]*p[0]*p[22]*p[40] ).evalf();
  res += ( 32*g[1]*g[77]*p[0]*p[22]*p[40] ).evalf();
  res += ( -320*g[1]*g[80]*p[0]*p[22]*p[40] ).evalf();
  res += ( g[81]*p[0]*p[22]*p[40]*numeric(-512,3) ).evalf();
  res += ( 32*g[0]*g[81]*p[0]*p[22]*p[40] ).evalf();
  res += ( -64*g[15]*g[81]*p[0]*p[22]*p[40] ).evalf();
  res += ( -32*g[16]*g[81]*p[0]*p[22]*p[40] ).evalf();
  res += ( 192*g[6]*g[81]*p[0]*p[22]*p[40] ).evalf();
  res += ( -64*g[1]*g[83]*p[0]*p[22]*p[40] ).evalf();
  res += ( g[85]*p[0]*p[22]*p[40]*numeric(-512,3) ).evalf();
  res += ( 224*g[1]*g[85]*p[0]*p[22]*p[40] ).evalf();
  res += ( 160*g[3]*g[85]*p[0]*p[22]*p[40] ).evalf();
  res += ( -32*g[1]*g[86]*p[0]*p[22]*p[40] ).evalf();
  res += ( -192*g[1]*g[91]*p[0]*p[22]*p[40] ).evalf();
  res += ( -192*g[3]*g[91]*p[0]*p[22]*p[40] ).evalf();
  res += ( 192*g[1]*g[92]*p[0]*p[22]*p[40] ).evalf();
  res += ( g[98]*p[0]*p[22]*p[40]*numeric(-512,3) ).evalf();
  res += ( 288*g[1]*g[98]*p[0]*p[22]*p[40] ).evalf();
  res += ( 128*g[3]*g[98]*p[0]*p[22]*p[40] ).evalf();
  res += ( -96*g[3]*g[99]*p[0]*p[22]*p[40] ).evalf();
  res += ( -128*g[1]*g[24]*p[0]*p[1]*p[22]*p[40] ).evalf();
  res += ( 32*g[1]*p[0]*p[1]*p[22]*p[40]*pow(g[3],2) ).evalf();
  res += ( -240*g[1]*p[10]*p[22]*p[40]*pow(g[0],2) ).evalf();
  res += ( -48*g[102]*p[10]*p[22]*p[40] ).evalf();
  res += ( -96*g[133]*p[10]*p[22]*p[40] ).evalf();
  res += ( 48*g[134]*p[10]*p[22]*p[40] ).evalf();
  res += ( -96*g[140]*p[10]*p[22]*p[40] ).evalf();
  res += ( -48*g[141]*p[10]*p[22]*p[40] ).evalf();
  res += ( -48*g[15]*p[10]*p[22]*p[40]*pow(g[1],2) ).evalf();
  res += ( -48*g[16]*p[10]*p[22]*p[40]*pow(g[1],2) ).evalf();
  res += ( -96*g[1]*g[24]*p[10]*p[22]*p[40] ).evalf();
  res += ( -96*g[0]*g[25]*p[10]*p[22]*p[40] ).evalf();
  res += ( 48*g[15]*g[25]*p[10]*p[22]*p[40] ).evalf();
  res += ( 48*g[16]*g[25]*p[10]*p[22]*p[40] ).evalf();
  res += ( 240*g[0]*g[1]*g[3]*p[10]*p[22]*p[40] ).evalf();
  res += ( 72*g[3]*p[10]*p[22]*p[40]*pow(g[1],2) ).evalf();
  res += ( -48*g[1]*g[15]*g[3]*p[10]*p[22]*p[40] ).evalf();
  res += ( -48*g[1]*g[16]*g[3]*p[10]*p[22]*p[40] ).evalf();
  res += ( -36*g[1]*p[10]*p[22]*p[40]*pow(g[3],2) ).evalf();
  res += ( -24*g[15]*p[10]*p[22]*p[40]*pow(g[3],2) ).evalf();
  res += ( 48*g[1]*g[33]*p[10]*p[22]*p[40] ).evalf();
  res += ( 48*g[3]*g[33]*p[10]*p[22]*p[40] ).evalf();
  res += ( 48*g[1]*g[34]*p[10]*p[22]*p[40] ).evalf();
  res += ( 96*g[1]*g[48]*p[10]*p[22]*p[40] ).evalf();
  res += ( 48*g[3]*g[48]*p[10]*p[22]*p[40] ).evalf();
  res += ( 96*g[1]*g[51]*p[10]*p[22]*p[40] ).evalf();
  res += ( 48*g[3]*g[51]*p[10]*p[22]*p[40] ).evalf();
  res += ( 144*g[61]*p[10]*p[22]*p[40] ).evalf();
  res += ( 96*g[73]*p[10]*p[22]*p[40] ).evalf();
  res += ( -96*g[81]*p[10]*p[22]*p[40] ).evalf();
  res += ( -48*g[85]*p[10]*p[22]*p[40] ).evalf();
  res += ( -48*g[98]*p[10]*p[22]*p[40] ).evalf();
  return res;
}


==> numerics/ggtt_a_exact_0_10.cpp <==
/* R. Bonciani, A. Ferroglia, T. Gehrmann, A. v. Manteuffel, C. Studerus
 * file: ggtt_a_exact_0_10.cpp
 * date: 2010-11-29
 */

#include <ginac/ginac.h>
using namespace GiNaC;

ex ggtt_a_exact_0_10(const exvector& g, const exvector& p)
{
  ex res = 0;
  res += ( 272*g[1]*g[101]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( g[102]*p[0]*p[10]*p[22]*p[40]*numeric(-1648,3) ).evalf();
  res += ( 560*g[1]*g[102]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( -272*g[1]*g[104]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( -416*g[1]*g[114]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( 544*g[1]*g[116]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( -544*g[1]*g[117]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( 1088*g[1]*g[120]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( -1088*g[1]*g[121]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( g[133]*p[0]*p[10]*p[22]*p[40]*numeric(3296,3) ).evalf();
  res += ( -544*g[1]*g[133]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( g[134]*p[0]*p[10]*p[22]*p[40]*numeric(-1648,3) ).evalf();
  res += ( -64*g[1]*g[134]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( 272*g[1]*g[137]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( 544*g[1]*g[139]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( g[140]*p[0]*p[10]*p[22]*p[40]*numeric(-3296,3) ).evalf();
  res += ( 544*g[1]*g[140]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( g[141]*p[0]*p[10]*p[22]*p[40]*numeric(-1648,3) ).evalf();
  res += ( 480*g[1]*g[141]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( -272*g[1]*g[143]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( -544*g[1]*g[145]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( g[15]*p[0]*p[10]*p[22]*p[40]*numeric(1648,3)*pow(g[1],2) ).evalf();
  res += ( g[16]*p[0]*p[10]*p[22]*p[40]*numeric(-1648,3)*pow(g[1],2) ).evalf();
  res += ( 416*g[165]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( -208*g[168]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( -64*g[171]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( -64*g[173]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( 64*g[174]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( -128*g[178]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( 64*g[179]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( 128*g[180]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( 64*g[181]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( 192*g[190]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( -64*g[193]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( -64*g[195]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( 64*g[196]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( -64*g[20]*p[0]*p[10]*p[22]*p[40]*pow(g[1],2) ).evalf();
  res += ( -288*g[200]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( -64*g[203]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( 184*g[206]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( 64*g[21]*p[0]*p[10]*p[22]*p[40]*pow(g[1],2) ).evalf();
  res += ( 552*g[210]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( -544*g[214]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( 488*g[217]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( -272*g[218]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( -456*g[220]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( -272*g[221]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( 272*g[222]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( -544*g[231]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( -544*g[233]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( 544*g[234]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( 656*g[238]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( -232*g[239]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( 528*g[1]*g[24]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( -256*g[24]*p[0]*p[10]*p[22]*p[40]*pow(g[1],2) ).evalf();
  res += ( -272*g[240]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( -272*g[243]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( -560*g[244]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( -456*g[245]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( -272*g[246]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( 272*g[247]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( 272*g[248]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( g[15]*g[25]*p[0]*p[10]*p[22]*p[40]*numeric(-1648,3) ).evalf();
  res += ( g[16]*g[25]*p[0]*p[10]*p[22]*p[40]*numeric(1648,3) ).evalf();
  res += ( 64*g[20]*g[25]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( -64*g[21]*g[25]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( -144*g[24]*g[25]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( -544*g[266]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( -544*g[268]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( 544*g[269]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( -544*g[25]*g[27]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( -1088*g[273]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( 544*g[274]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( 1088*g[275]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( 544*g[276]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( 544*g[295]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( 64*g[296]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( -232*g[298]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( -272*g[299]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( 312*g[102]*g[3]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( 272*g[103]*g[3]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( -272*g[104]*g[3]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( 544*g[116]*g[3]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( 544*g[120]*g[3]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( -544*g[121]*g[3]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( -272*g[133]*g[3]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( 40*g[134]*g[3]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( 272*g[135]*g[3]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( 272*g[139]*g[3]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( 272*g[140]*g[3]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( 312*g[141]*g[3]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( 272*g[142]*g[3]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( -272*g[143]*g[3]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( -272*g[145]*g[3]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( g[1]*g[15]*g[3]*p[0]*p[10]*p[22]*p[40]*numeric(1648,3) ).evalf();
  res += ( g[1]*g[16]*g[3]*p[0]*p[10]*p[22]*p[40]*numeric(-1648,3) ).evalf();
  res += ( -64*g[1]*g[20]*g[3]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( 64*g[1]*g[21]*g[3]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( -256*g[1]*g[24]*g[3]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( g[25]*g[3]*p[0]*p[10]*p[22]*p[40]*numeric(-1648,3) ).evalf();
  res += ( 64*g[0]*g[25]*g[3]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( -232*g[15]*g[25]*g[3]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( -40*g[16]*g[25]*g[3]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( -208*g[1]*g[27]*g[3]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( -132*g[1]*p[0]*p[10]*p[22]*p[40]*pow(g[3],2) ).evalf();
  res += ( 208*g[0]*g[1]*p[0]*p[10]*p[22]*p[40]*pow(g[3],2) ).evalf();
  res += ( 52*p[0]*p[10]*p[22]*p[40]*pow(g[1],2)*pow(g[3],2) ).evalf();
  res += ( g[15]*p[0]*p[10]*p[22]*p[40]*numeric(824,3)*pow(g[3],2) ).evalf();
  res += ( -52*g[1]*g[15]*p[0]*p[10]*p[22]*p[40]*pow(g[3],2) ).evalf();
  res += ( -52*g[1]*g[16]*p[0]*p[10]*p[22]*p[40]*pow(g[3],2) ).evalf();
  res += ( -32*g[20]*p[0]*p[10]*p[22]*p[40]*pow(g[3],2) ).evalf();
  res += ( -52*g[25]*p[0]*p[10]*p[22]*p[40]*pow(g[3],2) ).evalf();
  res += ( -52*g[1]*p[0]*p[10]*p[22]*p[40]*pow(g[3],3) ).evalf();
  res += ( 4*g[15]*p[0]*p[10]*p[22]*p[40]*pow(g[3],3) ).evalf();
  res += ( -272*g[302]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( 544*g[303]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( -544*g[306]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( -272*g[307]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( -544*g[308]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( 64*g[309]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( -560*g[310]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( -456*g[311]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( -272*g[312]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( 272*g[313]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( 272*g[314]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( 544*g[316]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( 544*g[317]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( -272*g[318]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( g[1]*g[33]*p[0]*p[10]*p[22]*p[40]*numeric(-1648,3) ).evalf();
  res += ( 192*g[33]*p[0]*p[10]*p[22]*p[40]*pow(g[1],2) ).evalf();
  res += ( 40*g[25]*g[33]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( g[3]*g[33]*p[0]*p[10]*p[22]*p[40]*numeric(-1648,3) ).evalf();
  res += ( 296*g[1]*g[3]*g[33]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( 84*g[33]*p[0]*p[10]*p[22]*p[40]*pow(g[3],2) ).evalf();
  res += ( g[1]*g[34]*p[0]*p[10]*p[22]*p[40]*numeric(1648,3) ).evalf();
  res += ( -144*g[34]*p[0]*p[10]*p[22]*p[40]*pow(g[1],2) ).evalf();
  res += ( 184*g[25]*g[34]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( -40*g[1]*g[3]*g[34]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( -544*g[38]*p[0]*p[10]*p[22]*p[40]*pow(g[1],2) ).evalf();
  res += ( 544*g[25]*g[38]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( -544*g[1]*g[3]*g[38]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( -272*g[38]*p[0]*p[10]*p[22]*p[40]*pow(g[3],2) ).evalf();
  res += ( 544*g[39]*p[0]*p[10]*p[22]*p[40]*pow(g[1],2) ).evalf();
  res += ( -544*g[25]*g[39]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( 544*g[1]*g[3]*g[39]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( g[1]*g[48]*p[0]*p[10]*p[22]*p[40]*numeric(-3296,3) ).evalf();
  res += ( 272*g[48]*p[0]*p[10]*p[22]*p[40]*pow(g[1],2) ).evalf();
  res += ( -80*g[25]*g[48]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( g[3]*g[48]*p[0]*p[10]*p[22]*p[40]*numeric(-1648,3) ).evalf();
  res += ( 272*g[1]*g[3]*g[48]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( 52*g[48]*p[0]*p[10]*p[22]*p[40]*pow(g[3],2) ).evalf();
  res += ( -136*g[49]*p[0]*p[10]*p[22]*p[40]*pow(g[3],2) ).evalf();
  res += ( -272*g[50]*p[0]*p[10]*p[22]*p[40]*pow(g[1],2) ).evalf();
  res += ( 272*g[25]*g[50]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( -272*g[1]*g[3]*g[50]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( g[1]*g[51]*p[0]*p[10]*p[22]*p[40]*numeric(3296,3) ).evalf();
  res += ( -272*g[51]*p[0]*p[10]*p[22]*p[40]*pow(g[1],2) ).evalf();
  res += ( 80*g[25]*g[51]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( g[3]*g[51]*p[0]*p[10]*p[22]*p[40]*numeric(1648,3) ).evalf();
  res += ( -272*g[1]*g[3]*g[51]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( -84*g[51]*p[0]*p[10]*p[22]*p[40]*pow(g[3],2) ).evalf();
  res += ( -136*g[52]*p[0]*p[10]*p[22]*p[40]*pow(g[3],2) ).evalf();
  res += ( 272*g[53]*p[0]*p[10]*p[22]*p[40]*pow(g[1],2) ).evalf();
  res += ( -272*g[25]*g[53]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( 272*g[1]*g[3]*g[53]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( 136*g[53]*p[0]*p[10]*p[22]*p[40]*pow(g[3],2) ).evalf();
  res += ( 544*g[25]*g[3]*g[6]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( 104*g[1]*g[6]*p[0]*p[10]*p[22]*p[40]*pow(g[3],2) ).evalf();
  res += ( -832*g[1]*g[60]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( -192*g[15]*g[61]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( 192*g[16]*g[61]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( 208*g[3]*g[61]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( 64*g[1]*g[64]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( 64*g[3]*g[64]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( -64*g[1]*g[65]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( 128*g[1]*g[68]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( 64*g[3]*g[68]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( -128*g[1]*g[69]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( -64*g[3]*g[69]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( -320*g[1]*g[72]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( g[73]*p[0]*p[10]*p[22]*p[40]*numeric(-3296,3) ).evalf();
  res += ( 128*g[0]*g[73]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( -256*g[15]*g[73]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( -288*g[16]*g[73]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( 1088*g[6]*g[73]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( 64*g[1]*g[76]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( 64*g[3]*g[76]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( -64*g[1]*g[77]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( 720*g[1]*g[80]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( g[81]*p[0]*p[10]*p[22]*p[40]*numeric(1648,3) ).evalf();
  res += ( -64*g[0]*g[81]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( 88*g[15]*g[81]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( 184*g[16]*g[81]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( -40*g[3]*g[81]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( -544*g[6]*g[81]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( 208*g[1]*g[83]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( g[85]*p[0]*p[10]*p[22]*p[40]*numeric(1648,3) ).evalf();
  res += ( -488*g[1]*g[85]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( -360*g[3]*g[85]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( 184*g[1]*g[86]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( 544*g[1]*g[91]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( 544*g[3]*g[91]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( -544*g[1]*g[92]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( g[98]*p[0]*p[10]*p[22]*p[40]*numeric(1648,3) ).evalf();
  res += ( -656*g[1]*g[98]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( -296*g[3]*g[98]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( 272*g[3]*g[99]*p[0]*p[10]*p[22]*p[40] ).evalf();
  res += ( 416*g[1]*g[24]*p[0]*p[1]*p[10]*p[22]*p[40] ).evalf();
  res += ( -104*g[1]*p[0]*p[1]*p[10]*p[22]*p[40]*pow(g[3],2) ).evalf();
  res += ( 336*g[1]*p[11]*p[22]*p[40]*pow(g[0],2) ).evalf();
  res += ( 96*g[102]*p[11]*p[22]*p[40] ).evalf();
  res += ( 192*g[133]*p[11]*p[22]*p[40] ).evalf();
  res += ( -96*g[134]*p[11]*p[22]*p[40] ).evalf();
  res += ( 192*g[140]*p[11]*p[22]*p[40] ).evalf();
  res += ( 96*g[141]*p[11]*p[22]*p[40] ).evalf();
  res += ( 96*g[15]*p[11]*p[22]*p[40]*pow(g[1],2) ).evalf();
  res += ( 96*g[16]*p[11]*p[22]*p[40]*pow(g[1],2) ).evalf();
  res += ( 192*g[1]*g[24]*p[11]*p[22]*p[40] ).evalf();
  res += ( 192*g[0]*g[25]*p[11]*p[22]*p[40] ).evalf();
  res += ( -96*g[15]*g[25]*p[11]*p[22]*p[40] ).evalf();
  res += ( -96*g[16]*g[25]*p[11]*p[22]*p[40] ).evalf();
  res += ( -336*g[0]*g[1]*g[3]*p[11]*p[22]*p[40] ).evalf();
  res += ( -72*g[3]*p[11]*p[22]*p[40]*pow(g[1],2) ).evalf();
  res += ( 96*g[1]*g[15]*g[3]*p[11]*p[22]*p[40] ).evalf();
  res += ( 96*g[1]*g[16]*g[3]*p[11]*p[22]*p[40] ).evalf();
  res += ( 36*g[1]*p[11]*p[22]*p[40]*pow(g[3],2) ).evalf();
  res += ( 48*g[15]*p[11]*p[22]*p[40]*pow(g[3],2) ).evalf();
  res += ( -96*g[1]*g[33]*p[11]*p[22]*p[40] ).evalf();
  res += ( -96*g[3]*g[33]*p[11]*p[22]*p[40] ).evalf();
  res += ( -96*g[1]*g[34]*p[11]*p[22]*p[40] ).evalf();
  res += ( -192*g[1]*g[48]*p[11]*p[22]*p[40] ).evalf();
  res += ( -96*g[3]*g[48]*p[11]*p[22]*p[40] ).evalf();
  res += ( -192*g[1]*g[51]*p[11]*p[22]*p[40] ).evalf();
  res += ( -96*g[3]*g[51]*p[11]*p[22]*p[40] ).evalf();
  res += ( -144*g[61]*p[11]*p[22]*p[40] ).evalf();
  res += ( -192*g[73]*p[11]*p[22]*p[40] ).evalf();
  res += ( 192*g[81]*p[11]*p[22]*p[40] ).evalf();
  res += ( 96*g[85]*p[11]*p[22]*p[40] ).evalf();
  res += ( 96*g[98]*p[11]*p[22]*p[40] ).evalf();
  res += ( -160*g[1]*g[101]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( g[102]*p[0]*p[11]*p[22]*p[40]*numeric(1088,3) ).evalf();
  res += ( -352*g[1]*g[102]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( 160*g[1]*g[104]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( 256*g[1]*g[114]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( -320*g[1]*g[116]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( 320*g[1]*g[117]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( -640*g[1]*g[120]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( 640*g[1]*g[121]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( g[133]*p[0]*p[11]*p[22]*p[40]*numeric(-2176,3) ).evalf();
  res += ( 320*g[1]*g[133]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( g[134]*p[0]*p[11]*p[22]*p[40]*numeric(1088,3) ).evalf();
  res += ( 32*g[1]*g[134]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( -160*g[1]*g[137]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( -320*g[1]*g[139]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( g[140]*p[0]*p[11]*p[22]*p[40]*numeric(2176,3) ).evalf();
  res += ( -320*g[1]*g[140]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( g[141]*p[0]*p[11]*p[22]*p[40]*numeric(1088,3) ).evalf();
  res += ( -288*g[1]*g[141]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( 160*g[1]*g[143]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( 320*g[1]*g[145]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( g[15]*p[0]*p[11]*p[22]*p[40]*numeric(-1088,3)*pow(g[1],2) ).evalf();
  res += ( g[16]*p[0]*p[11]*p[22]*p[40]*numeric(1088,3)*pow(g[1],2) ).evalf();
  res += ( -256*g[165]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( 128*g[168]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( 32*g[171]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( 32*g[173]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( -32*g[174]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( 64*g[178]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( -32*g[179]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( -64*g[180]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( -32*g[181]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( -96*g[190]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( 32*g[193]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( 32*g[195]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( -32*g[196]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( 32*g[20]*p[0]*p[11]*p[22]*p[40]*pow(g[1],2) ).evalf();
  res += ( 192*g[200]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( 32*g[203]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( -128*g[206]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( -32*g[21]*p[0]*p[11]*p[22]*p[40]*pow(g[1],2) ).evalf();
  res += ( -288*g[210]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( 320*g[214]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( -256*g[217]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( 160*g[218]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( 288*g[220]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( 160*g[221]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( -160*g[222]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( 320*g[231]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( 320*g[233]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( -320*g[234]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( -352*g[238]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( 128*g[239]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( -480*g[1]*g[24]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( 128*g[24]*p[0]*p[11]*p[22]*p[40]*pow(g[1],2) ).evalf();
  res += ( 160*g[240]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( 160*g[243]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( 352*g[244]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( 288*g[245]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( 160*g[246]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( -160*g[247]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( -160*g[248]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( g[15]*g[25]*p[0]*p[11]*p[22]*p[40]*numeric(1088,3) ).evalf();
  res += ( g[16]*g[25]*p[0]*p[11]*p[22]*p[40]*numeric(-1088,3) ).evalf();
  res += ( -32*g[20]*g[25]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( 32*g[21]*g[25]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( 96*g[24]*g[25]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( 320*g[266]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( 320*g[268]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( -320*g[269]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( 320*g[25]*g[27]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( 640*g[273]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( -320*g[274]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( -640*g[275]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( -320*g[276]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( -320*g[295]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( -32*g[296]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( 128*g[298]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( 160*g[299]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( -192*g[102]*g[3]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( -160*g[103]*g[3]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( 160*g[104]*g[3]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( -320*g[116]*g[3]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( -320*g[120]*g[3]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( 320*g[121]*g[3]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( 160*g[133]*g[3]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( -32*g[134]*g[3]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( -160*g[135]*g[3]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( -160*g[139]*g[3]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( -160*g[140]*g[3]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( -192*g[141]*g[3]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( -160*g[142]*g[3]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( 160*g[143]*g[3]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( 160*g[145]*g[3]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( g[1]*g[15]*g[3]*p[0]*p[11]*p[22]*p[40]*numeric(-1088,3) ).evalf();
  res += ( g[1]*g[16]*g[3]*p[0]*p[11]*p[22]*p[40]*numeric(1088,3) ).evalf();
  res += ( 32*g[1]*g[20]*g[3]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( -32*g[1]*g[21]*g[3]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( 128*g[1]*g[24]*g[3]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( g[25]*g[3]*p[0]*p[11]*p[22]*p[40]*numeric(1088,3) ).evalf();
  res += ( -32*g[0]*g[25]*g[3]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( 128*g[15]*g[25]*g[3]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( 32*g[16]*g[25]*g[3]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( 128*g[1]*g[27]*g[3]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( 120*g[1]*p[0]*p[11]*p[22]*p[40]*pow(g[3],2) ).evalf();
  res += ( -128*g[0]*g[1]*p[0]*p[11]*p[22]*p[40]*pow(g[3],2) ).evalf();
  res += ( -32*p[0]*p[11]*p[22]*p[40]*pow(g[1],2)*pow(g[3],2) ).evalf();
  res += ( g[15]*p[0]*p[11]*p[22]*p[40]*numeric(-544,3)*pow(g[3],2) ).evalf();
  res += ( 32*g[1]*g[15]*p[0]*p[11]*p[22]*p[40]*pow(g[3],2) ).evalf();
  res += ( 32*g[1]*g[16]*p[0]*p[11]*p[22]*p[40]*pow(g[3],2) ).evalf();
  res += ( 16*g[20]*p[0]*p[11]*p[22]*p[40]*pow(g[3],2) ).evalf();
  res += ( 32*g[25]*p[0]*p[11]*p[22]*p[40]*pow(g[3],2) ).evalf();
  res += ( 32*g[1]*p[0]*p[11]*p[22]*p[40]*pow(g[3],3) ).evalf();
  res += ( 160*g[302]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( -320*g[303]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( 320*g[306]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( 160*g[307]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( 320*g[308]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( -32*g[309]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( 352*g[310]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( 288*g[311]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( 160*g[312]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( -160*g[313]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( -160*g[314]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( -320*g[316]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( -320*g[317]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( 160*g[318]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( g[1]*g[33]*p[0]*p[11]*p[22]*p[40]*numeric(1088,3) ).evalf();
  res += ( -96*g[33]*p[0]*p[11]*p[22]*p[40]*pow(g[1],2) ).evalf();
  res += ( -32*g[25]*g[33]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( g[3]*g[33]*p[0]*p[11]*p[22]*p[40]*numeric(1088,3) ).evalf();
  res += ( -160*g[1]*g[3]*g[33]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( -48*g[33]*p[0]*p[11]*p[22]*p[40]*pow(g[3],2) ).evalf();
  res += ( g[1]*g[34]*p[0]*p[11]*p[22]*p[40]*numeric(-1088,3) ).evalf();
  res += ( 96*g[34]*p[0]*p[11]*p[22]*p[40]*pow(g[1],2) ).evalf();
  res += ( -128*g[25]*g[34]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( 32*g[1]*g[3]*g[34]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( 320*g[38]*p[0]*p[11]*p[22]*p[40]*pow(g[1],2) ).evalf();
  res += ( -320*g[25]*g[38]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( 320*g[1]*g[3]*g[38]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( 160*g[38]*p[0]*p[11]*p[22]*p[40]*pow(g[3],2) ).evalf();
  res += ( -320*g[39]*p[0]*p[11]*p[22]*p[40]*pow(g[1],2) ).evalf();
  res += ( 320*g[25]*g[39]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( -320*g[1]*g[3]*g[39]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( g[1]*g[48]*p[0]*p[11]*p[22]*p[40]*numeric(2176,3) ).evalf();
  res += ( -160*g[48]*p[0]*p[11]*p[22]*p[40]*pow(g[1],2) ).evalf();
  res += ( 64*g[25]*g[48]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( g[3]*g[48]*p[0]*p[11]*p[22]*p[40]*numeric(1088,3) ).evalf();
  res += ( -160*g[1]*g[3]*g[48]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( -32*g[48]*p[0]*p[11]*p[22]*p[40]*pow(g[3],2) ).evalf();
  res += ( 80*g[49]*p[0]*p[11]*p[22]*p[40]*pow(g[3],2) ).evalf();
  res += ( 160*g[50]*p[0]*p[11]*p[22]*p[40]*pow(g[1],2) ).evalf();
  res += ( -160*g[25]*g[50]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( 160*g[1]*g[3]*g[50]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( g[1]*g[51]*p[0]*p[11]*p[22]*p[40]*numeric(-2176,3) ).evalf();
  res += ( 160*g[51]*p[0]*p[11]*p[22]*p[40]*pow(g[1],2) ).evalf();
  res += ( -64*g[25]*g[51]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( g[3]*g[51]*p[0]*p[11]*p[22]*p[40]*numeric(-1088,3) ).evalf();
  res += ( 160*g[1]*g[3]*g[51]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( 48*g[51]*p[0]*p[11]*p[22]*p[40]*pow(g[3],2) ).evalf();
  res += ( 80*g[52]*p[0]*p[11]*p[22]*p[40]*pow(g[3],2) ).evalf();
  res += ( -160*g[53]*p[0]*p[11]*p[22]*p[40]*pow(g[1],2) ).evalf();
  res += ( 160*g[25]*g[53]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( -160*g[1]*g[3]*g[53]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( -80*g[53]*p[0]*p[11]*p[22]*p[40]*pow(g[3],2) ).evalf();
  res += ( -320*g[25]*g[3]*g[6]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( -64*g[1]*g[6]*p[0]*p[11]*p[22]*p[40]*pow(g[3],2) ).evalf();
  res += ( 512*g[1]*g[60]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( 96*g[15]*g[61]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( -96*g[16]*g[61]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( -128*g[3]*g[61]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( -32*g[1]*g[64]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( -32*g[3]*g[64]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( 32*g[1]*g[65]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( -64*g[1]*g[68]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( -32*g[3]*g[68]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( 64*g[1]*g[69]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( 32*g[3]*g[69]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( 256*g[1]*g[72]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( g[73]*p[0]*p[11]*p[22]*p[40]*numeric(2176,3) ).evalf();
  res += ( -64*g[0]*g[73]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( 128*g[15]*g[73]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( 192*g[16]*g[73]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( -640*g[6]*g[73]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( -32*g[1]*g[76]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( -32*g[3]*g[76]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( 32*g[1]*g[77]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( -384*g[1]*g[80]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( g[81]*p[0]*p[11]*p[22]*p[40]*numeric(-1088,3) ).evalf();
  res += ( 32*g[0]*g[81]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( -32*g[15]*g[81]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( -128*g[16]*g[81]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( 32*g[3]*g[81]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( 320*g[6]*g[81]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( -128*g[1]*g[83]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( g[85]*p[0]*p[11]*p[22]*p[40]*numeric(-1088,3) ).evalf();
  res += ( 256*g[1]*g[85]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( 192*g[3]*g[85]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( -128*g[1]*g[86]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( -320*g[1]*g[91]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( -320*g[3]*g[91]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( 320*g[1]*g[92]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( g[98]*p[0]*p[11]*p[22]*p[40]*numeric(-1088,3) ).evalf();
  res += ( 352*g[1]*g[98]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( 160*g[3]*g[98]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( -160*g[3]*g[99]*p[0]*p[11]*p[22]*p[40] ).evalf();
  res += ( -256*g[1]*g[24]*p[0]*p[1]*p[11]*p[22]*p[40] ).evalf();
  res += ( 64*g[1]*p[0]*p[1]*p[11]*p[22]*p[40]*pow(g[3],2) ).evalf();
  res += ( -144*g[1]*p[12]*p[22]*p[40]*pow(g[0],2) ).evalf();
  res += ( -48*g[102]*p[12]*p[22]*p[40] ).evalf();
  res += ( -96*g[133]*p[12]*p[22]*p[40] ).evalf();
  res += ( 48*g[134]*p[12]*p[22]*p[40] ).evalf();
  res += ( -96*g[140]*p[12]*p[22]*p[40] ).evalf();
  res += ( -48*g[141]*p[12]*p[22]*p[40] ).evalf();
  res += ( -48*g[15]*p[12]*p[22]*p[40]*pow(g[1],2) ).evalf();
  res += ( -48*g[16]*p[12]*p[22]*p[40]*pow(g[1],2) ).evalf();
  res += ( -96*g[1]*g[24]*p[12]*p[22]*p[40] ).evalf();
  res += ( -96*g[0]*g[25]*p[12]*p[22]*p[40] ).evalf();
  res += ( 48*g[15]*g[25]*p[12]*p[22]*p[40] ).evalf();
  res += ( 48*g[16]*g[25]*p[12]*p[22]*p[40] ).evalf();
  res += ( 144*g[0]*g[1]*g[3]*p[12]*p[22]*p[40] ).evalf();
  res += ( 24*g[3]*p[12]*p[22]*p[40]*pow(g[1],2) ).evalf();
  res += ( -48*g[1]*g[15]*g[3]*p[12]*p[22]*p[40] ).evalf();
  res += ( -48*g[1]*g[16]*g[3]*p[12]*p[22]*p[40] ).evalf();
  res += ( -12*g[1]*p[12]*p[22]*p[40]*pow(g[3],2) ).evalf();
  res += ( -24*g[15]*p[12]*p[22]*p[40]*pow(g[3],2) ).evalf();
  res += ( 48*g[1]*g[33]*p[12]*p[22]*p[40] ).evalf();
  res += ( 48*g[3]*g[33]*p[12]*p[22]*p[40] ).evalf();
  res += ( 48*g[1]*g[34]*p[12]*p[22]*p[40] ).evalf();
  res += ( 96*g[1]*g[48]*p[12]*p[22]*p[40] ).evalf();
  res += ( 48*g[3]*g[48]*p[12]*p[22]*p[40] ).evalf();
  res += ( 96*g[1]*g[51]*p[12]*p[22]*p[40] ).evalf();
  res += ( 48*g[3]*g[51]*p[12]*p[22]*p[40] ).evalf();
  res += ( 48*g[61]*p[12]*p[22]*p[40] ).evalf();
  res += ( 96*g[73]*p[12]*p[22]*p[40] ).evalf();
  res += ( -96*g[81]*p[12]*p[22]*p[40] ).evalf();
  res += ( -48*g[85]*p[12]*p[22]*p[40] ).evalf();
  res += ( -48*g[98]*p[12]*p[22]*p[40] ).evalf();
  res += ( -16*g[1]*g[101]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( 16*g[102]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( -48*g[1]*g[102]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( 16*g[1]*g[104]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( 32*g[1]*g[114]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( -32*g[1]*g[116]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( 32*g[1]*g[117]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( -64*g[1]*g[120]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( 64*g[1]*g[121]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( -32*g[133]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( 32*g[1]*g[133]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( 16*g[134]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( -16*g[1]*g[137]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( -32*g[1]*g[139]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( 32*g[140]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( -32*g[1]*g[140]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( 16*g[141]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( -32*g[1]*g[141]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( 16*g[1]*g[143]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( 32*g[1]*g[145]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( -16*g[15]*p[0]*p[12]*p[22]*p[40]*pow(g[1],2) ).evalf();
  res += ( 16*g[16]*p[0]*p[12]*p[22]*p[40]*pow(g[1],2) ).evalf();
  res += ( -32*g[165]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( 16*g[168]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( 32*g[200]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( -24*g[206]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( -8*g[210]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( 32*g[214]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( -8*g[217]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( 16*g[218]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( 40*g[220]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( 16*g[221]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( -16*g[222]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( 32*g[231]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( 32*g[233]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( -32*g[234]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( -16*g[238]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( 8*g[239]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( -16*g[1]*g[24]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( 16*g[240]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( 16*g[243]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( 48*g[244]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( 40*g[245]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( 16*g[246]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( -16*g[247]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( -16*g[248]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( 16*g[15]*g[25]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( -16*g[16]*g[25]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( 16*g[24]*g[25]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( 32*g[266]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( 32*g[268]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( -32*g[269]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( 32*g[25]*g[27]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( 64*g[273]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( -32*g[274]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( -64*g[275]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( -32*g[276]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( -32*g[295]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( 8*g[298]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( 16*g[299]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( -24*g[102]*g[3]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( -16*g[103]*g[3]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( 16*g[104]*g[3]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( -32*g[116]*g[3]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( -32*g[120]*g[3]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( 32*g[121]*g[3]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( 16*g[133]*g[3]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( -8*g[134]*g[3]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( -16*g[135]*g[3]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( -16*g[139]*g[3]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( -16*g[140]*g[3]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( -24*g[141]*g[3]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( -16*g[142]*g[3]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( 16*g[143]*g[3]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( 16*g[145]*g[3]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( -16*g[1]*g[15]*g[3]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( 16*g[1]*g[16]*g[3]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( 16*g[25]*g[3]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( 8*g[15]*g[25]*g[3]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( 8*g[16]*g[25]*g[3]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( 16*g[1]*g[27]*g[3]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( 4*g[1]*p[0]*p[12]*p[22]*p[40]*pow(g[3],2) ).evalf();
  res += ( -16*g[0]*g[1]*p[0]*p[12]*p[22]*p[40]*pow(g[3],2) ).evalf();
  res += ( -4*p[0]*p[12]*p[22]*p[40]*pow(g[1],2)*pow(g[3],2) ).evalf();
  res += ( -8*g[15]*p[0]*p[12]*p[22]*p[40]*pow(g[3],2) ).evalf();
  res += ( 4*g[1]*g[15]*p[0]*p[12]*p[22]*p[40]*pow(g[3],2) ).evalf();
  res += ( 4*g[1]*g[16]*p[0]*p[12]*p[22]*p[40]*pow(g[3],2) ).evalf();
  res += ( 4*g[25]*p[0]*p[12]*p[22]*p[40]*pow(g[3],2) ).evalf();
  res += ( 4*g[1]*p[0]*p[12]*p[22]*p[40]*pow(g[3],3) ).evalf();
  res += ( g[15]*p[0]*p[12]*p[22]*p[40]*numeric(4,3)*pow(g[3],3) ).evalf();
  res += ( 16*g[302]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( -32*g[303]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( 32*g[306]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( 16*g[307]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( 32*g[308]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( 48*g[310]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( 40*g[311]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( 16*g[312]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( -16*g[313]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( -16*g[314]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( -32*g[316]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( -32*g[317]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( 16*g[318]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( 16*g[1]*g[33]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( -8*g[25]*g[33]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( 16*g[3]*g[33]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( -8*g[1]*g[3]*g[33]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( -4*g[33]*p[0]*p[12]*p[22]*p[40]*pow(g[3],2) ).evalf();
  res += ( -16*g[1]*g[34]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( 16*g[34]*p[0]*p[12]*p[22]*p[40]*pow(g[1],2) ).evalf();
  res += ( -24*g[25]*g[34]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( 8*g[1]*g[3]*g[34]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( 32*g[38]*p[0]*p[12]*p[22]*p[40]*pow(g[1],2) ).evalf();
  res += ( -32*g[25]*g[38]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( 32*g[1]*g[3]*g[38]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( 16*g[38]*p[0]*p[12]*p[22]*p[40]*pow(g[3],2) ).evalf();
  res += ( -32*g[39]*p[0]*p[12]*p[22]*p[40]*pow(g[1],2) ).evalf();
  res += ( 32*g[25]*g[39]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( -32*g[1]*g[3]*g[39]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( 32*g[1]*g[48]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( -16*g[48]*p[0]*p[12]*p[22]*p[40]*pow(g[1],2) ).evalf();
  res += ( 16*g[25]*g[48]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( 16*g[3]*g[48]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( -16*g[1]*g[3]*g[48]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( -4*g[48]*p[0]*p[12]*p[22]*p[40]*pow(g[3],2) ).evalf();
  res += ( 8*g[49]*p[0]*p[12]*p[22]*p[40]*pow(g[3],2) ).evalf();
  res += ( 16*g[50]*p[0]*p[12]*p[22]*p[40]*pow(g[1],2) ).evalf();
  res += ( -16*g[25]*g[50]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( 16*g[1]*g[3]*g[50]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( -32*g[1]*g[51]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( 16*g[51]*p[0]*p[12]*p[22]*p[40]*pow(g[1],2) ).evalf();
  res += ( -16*g[25]*g[51]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( -16*g[3]*g[51]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( 16*g[1]*g[3]*g[51]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( 4*g[51]*p[0]*p[12]*p[22]*p[40]*pow(g[3],2) ).evalf();
  res += ( 8*g[52]*p[0]*p[12]*p[22]*p[40]*pow(g[3],2) ).evalf();
  res += ( -16*g[53]*p[0]*p[12]*p[22]*p[40]*pow(g[1],2) ).evalf();
  res += ( 16*g[25]*g[53]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( -16*g[1]*g[3]*g[53]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( -8*g[53]*p[0]*p[12]*p[22]*p[40]*pow(g[3],2) ).evalf();
  res += ( -32*g[25]*g[3]*g[6]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( -8*g[1]*g[6]*p[0]*p[12]*p[22]*p[40]*pow(g[3],2) ).evalf();
  res += ( 64*g[1]*g[60]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( -16*g[3]*g[61]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( 64*g[1]*g[72]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( 32*g[73]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( 32*g[16]*g[73]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( -64*g[6]*g[73]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( -16*g[1]*g[80]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( -16*g[81]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( 8*g[15]*g[81]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( -24*g[16]*g[81]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( 8*g[3]*g[81]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( 32*g[6]*g[81]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( -16*g[1]*g[83]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( -16*g[85]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( 8*g[1]*g[85]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( 8*g[3]*g[85]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( -24*g[1]*g[86]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( -32*g[1]*g[91]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( -32*g[3]*g[91]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( 32*g[1]*g[92]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( -16*g[98]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( 16*g[1]*g[98]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( 8*g[3]*g[98]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( -16*g[3]*g[99]*p[0]*p[12]*p[22]*p[40] ).evalf();
  res += ( -32*g[1]*g[24]*p[0]*p[1]*p[12]*p[22]*p[40] ).evalf();
  res += ( 8*g[1]*p[0]*p[1]*p[12]*p[22]*p[40]*pow(g[3],2) ).evalf();
  res += ( -96*g[2]*p[38]*p[40]*pow(g[3],2) ).evalf();
  res += ( -240*g[2]*p[1]*p[38]*p[40]*pow(g[3],2) ).evalf();
  res += ( 166*g[2]*p[10]*p[38]*p[40]*pow(g[3],2) ).evalf();
  res += ( -24*g[172]*p[0]*p[10]*p[38]*p[40] ).evalf();
  res += ( -24*g[175]*p[0]*p[10]*p[38]*p[40] ).evalf();
  res += ( 24*g[176]*p[0]*p[10]*p[38]*p[40] ).evalf();
  res += ( -48*g[182]*p[0]*p[10]*p[38]*p[40] ).evalf();
  res += ( 24*g[183]*p[0]*p[10]*p[38]*p[40] ).evalf();
  res += ( 48*g[184]*p[0]*p[10]*p[38]*p[40] ).evalf();
  res += ( 24*g[185]*p[0]*p[10]*p[38]*p[40] ).evalf();
  res += ( 72*g[191]*p[0]*p[10]*p[38]*p[40] ).evalf();
  res += ( -24*g[194]*p[0]*p[10]*p[38]*p[40] ).evalf();
  res += ( -24*g[197]*p[0]*p[10]*p[38]*p[40] ).evalf();
  res += ( 24*g[198]*p[0]*p[10]*p[38]*p[40] ).evalf();
  res += ( -24*g[148]*g[2]*p[0]*p[10]*p[38]*p[40] ).evalf();
  res += ( -24*g[204]*p[0]*p[10]*p[38]*p[40] ).evalf();
  res += ( -24*g[22]*p[0]*p[10]*p[38]*p[40]*pow(g[2],2) ).evalf();
  res += ( 24*g[23]*p[0]*p[10]*p[38]*p[40]*pow(g[2],2) ).evalf();
  res += ( -96*g[24]*p[0]*p[10]*p[38]*p[40]*pow(g[2],2) ).evalf();
  res += ( 24*g[22]*g[26]*p[0]*p[10]*p[38]*p[40] ).evalf();
  res += ( -24*g[23]*g[26]*p[0]*p[10]*p[38]*p[40] ).evalf();
  res += ( -24*g[2]*g[22]*g[3]*p[0]*p[10]*p[38]*p[40] ).evalf();
  res += ( 24*g[2]*g[23]*g[3]*p[0]*p[10]*p[38]*p[40] ).evalf();
  res += ( -96*g[2]*g[24]*g[3]*p[0]*p[10]*p[38]*p[40] ).evalf();
  res += ( 24*g[0]*g[26]*g[3]*p[0]*p[10]*p[38]*p[40] ).evalf();
  res += ( -12*g[22]*p[0]*p[10]*p[38]*p[40]*pow(g[3],2) ).evalf();
  res += ( 24*g[322]*p[0]*p[10]*p[38]*p[40] ).evalf();
  res += ( 24*g[335]*p[0]*p[10]*p[38]*p[40] ).evalf();
  res += ( 72*g[35]*p[0]*p[10]*p[38]*p[40]*pow(g[2],2) ).evalf();
  res += ( -72*g[17]*g[62]*p[0]*p[10]*p[38]*p[40] ).evalf();
  res += ( 72*g[18]*g[62]*p[0]*p[10]*p[38]*p[40] ).evalf();
  res += ( 24*g[2]*g[66]*p[0]*p[10]*p[38]*p[40] ).evalf();
  res += ( 24*g[3]*g[66]*p[0]*p[10]*p[38]*p[40] ).evalf();
  res += ( -24*g[2]*g[67]*p[0]*p[10]*p[38]*p[40] ).evalf();
  res += ( 48*g[2]*g[70]*p[0]*p[10]*p[38]*p[40] ).evalf();
  res += ( 24*g[3]*g[70]*p[0]*p[10]*p[38]*p[40] ).evalf();
  res += ( -48*g[2]*g[71]*p[0]*p[10]*p[38]*p[40] ).evalf();
  res += ( -24*g[3]*g[71]*p[0]*p[10]*p[38]*p[40] ).evalf();
  res += ( 48*g[0]*g[74]*p[0]*p[10]*p[38]*p[40] ).evalf();
  res += ( -96*g[17]*g[74]*p[0]*p[10]*p[38]*p[40] ).evalf();
  res += ( 24*g[2]*g[78]*p[0]*p[10]*p[38]*p[40] ).evalf();
  res += ( 24*g[3]*g[78]*p[0]*p[10]*p[38]*p[40] ).evalf();
  res += ( -24*g[2]*g[79]*p[0]*p[10]*p[38]*p[40] ).evalf();
  res += ( -24*g[0]*g[82]*p[0]*p[10]*p[38]*p[40] ).evalf();
  res += ( 192*g[2]*p[1]*p[10]*p[38]*p[40]*pow(g[3],2) ).evalf();
  res += ( -88*g[2]*p[11]*p[38]*p[40]*pow(g[3],2) ).evalf();
  res += ( 60*g[172]*p[0]*p[11]*p[38]*p[40] ).evalf();
  res += ( 60*g[175]*p[0]*p[11]*p[38]*p[40] ).evalf();
  res += ( -60*g[176]*p[0]*p[11]*p[38]*p[40] ).evalf();
  res += ( 120*g[182]*p[0]*p[11]*p[38]*p[40] ).evalf();
  res += ( -60*g[183]*p[0]*p[11]*p[38]*p[40] ).evalf();
  res += ( -120*g[184]*p[0]*p[11]*p[38]*p[40] ).evalf();
  res += ( -60*g[185]*p[0]*p[11]*p[38]*p[40] ).evalf();
  res += ( -180*g[191]*p[0]*p[11]*p[38]*p[40] ).evalf();
  res += ( 60*g[194]*p[0]*p[11]*p[38]*p[40] ).evalf();
  res += ( 60*g[197]*p[0]*p[11]*p[38]*p[40] ).evalf();
  res += ( -60*g[198]*p[0]*p[11]*p[38]*p[40] ).evalf();
  res += ( 60*g[148]*g[2]*p[0]*p[11]*p[38]*p[40] ).evalf();
  res += ( 60*g[204]*p[0]*p[11]*p[38]*p[40] ).evalf();
  res += ( 60*g[22]*p[0]*p[11]*p[38]*p[40]*pow(g[2],2) ).evalf();
  res += ( -60*g[23]*p[0]*p[11]*p[38]*p[40]*pow(g[2],2) ).evalf();
  res += ( 240*g[24]*p[0]*p[11]*p[38]*p[40]*pow(g[2],2) ).evalf();
  res += ( -60*g[22]*g[26]*p[0]*p[11]*p[38]*p[40] ).evalf();
  res += ( 60*g[23]*g[26]*p[0]*p[11]*p[38]*p[40] ).evalf();
  res += ( 60*g[2]*g[22]*g[3]*p[0]*p[11]*p[38]*p[40] ).evalf();
  res += ( -60*g[2]*g[23]*g[3]*p[0]*p[11]*p[38]*p[40] ).evalf();
  res += ( 240*g[2]*g[24]*g[3]*p[0]*p[11]*p[38]*p[40] ).evalf();
  res += ( -60*g[0]*g[26]*g[3]*p[0]*p[11]*p[38]*p[40] ).evalf();
  res += ( 30*g[22]*p[0]*p[11]*p[38]*p[40]*pow(g[3],2) ).evalf();
  res += ( -60*g[322]*p[0]*p[11]*p[38]*p[40] ).evalf();
  res += ( -60*g[335]*p[0]*p[11]*p[38]*p[40] ).evalf();
  res += ( -180*g[35]*p[0]*p[11]*p[38]*p[40]*pow(g[2],2) ).evalf();
  res += ( 180*g[17]*g[62]*p[0]*p[11]*p[38]*p[40] ).evalf();
  res += ( -180*g[18]*g[62]*p[0]*p[11]*p[38]*p[40] ).evalf();
  res += ( -60*g[2]*g[66]*p[0]*p[11]*p[38]*p[40] ).evalf();
  res += ( -60*g[3]*g[66]*p[0]*p[11]*p[38]*p[40] ).evalf();
  res += ( 60*g[2]*g[67]*p[0]*p[11]*p[38]*p[40] ).evalf();
  res += ( -120*g[2]*g[70]*p[0]*p[11]*p[38]*p[40] ).evalf();
  res += ( -60*g[3]*g[70]*p[0]*p[11]*p[38]*p[40] ).evalf();
  res += ( 120*g[2]*g[71]*p[0]*p[11]*p[38]*p[40] ).evalf();
  res += ( 60*g[3]*g[71]*p[0]*p[11]*p[38]*p[40] ).evalf();
  res += ( -120*g[0]*g[74]*p[0]*p[11]*p[38]*p[40] ).evalf();
  res += ( 240*g[17]*g[74]*p[0]*p[11]*p[38]*p[40] ).evalf();
  res += ( -60*g[2]*g[78]*p[0]*p[11]*p[38]*p[40] ).evalf();
  res += ( -60*g[3]*g[78]*p[0]*p[11]*p[38]*p[40] ).evalf();
  res += ( 60*g[2]*g[79]*p[0]*p[11]*p[38]*p[40] ).evalf();
  res += ( 60*g[0]*g[82]*p[0]*p[11]*p[38]*p[40] ).evalf();
  res += ( -12*g[2]*p[1]*p[11]*p[38]*p[40]*pow(g[3],2) ).evalf();
  res += ( 16*g[2]*p[12]*p[38]*p[40]*pow(g[3],2) ).evalf();
  res += ( -20*g[172]*p[0]*p[12]*p[38]*p[40] ).evalf();
  res += ( -20*g[175]*p[0]*p[12]*p[38]*p[40] ).evalf();
  res += ( 20*g[176]*p[0]*p[12]*p[38]*p[40] ).evalf();
  res += ( -40*g[182]*p[0]*p[12]*p[38]*p[40] ).evalf();
  res += ( 20*g[183]*p[0]*p[12]*p[38]*p[40] ).evalf();
  res += ( 40*g[184]*p[0]*p[12]*p[38]*p[40] ).evalf();
  res += ( 20*g[185]*p[0]*p[12]*p[38]*p[40] ).evalf();
  res += ( 60*g[191]*p[0]*p[12]*p[38]*p[40] ).evalf();
  res += ( -20*g[194]*p[0]*p[12]*p[38]*p[40] ).evalf();
  res += ( -20*g[197]*p[0]*p[12]*p[38]*p[40] ).evalf();
  res += ( 20*g[198]*p[0]*p[12]*p[38]*p[40] ).evalf();
  res += ( -20*g[148]*g[2]*p[0]*p[12]*p[38]*p[40] ).evalf();
  res += ( -20*g[204]*p[0]*p[12]*p[38]*p[40] ).evalf();
  res += ( -20*g[22]*p[0]*p[12]*p[38]*p[40]*pow(g[2],2) ).evalf();
  res += ( 20*g[23]*p[0]*p[12]*p[38]*p[40]*pow(g[2],2) ).evalf();
  res += ( -80*g[24]*p[0]*p[12]*p[38]*p[40]*pow(g[2],2) ).evalf();
  res += ( 20*g[22]*g[26]*p[0]*p[12]*p[38]*p[40] ).evalf();
  res += ( -20*g[23]*g[26]*p[0]*p[12]*p[38]*p[40] ).evalf();
  res += ( -20*g[2]*g[22]*g[3]*p[0]*p[12]*p[38]*p[40] ).evalf();
  res += ( 20*g[2]*g[23]*g[3]*p[0]*p[12]*p[38]*p[40] ).evalf();
  res += ( -80*g[2]*g[24]*g[3]*p[0]*p[12]*p[38]*p[40] ).evalf();
  res += ( 20*g[0]*g[26]*g[3]*p[0]*p[12]*p[38]*p[40] ).evalf();
  res += ( -10*g[22]*p[0]*p[12]*p[38]*p[40]*pow(g[3],2) ).evalf();
  res += ( 20*g[322]*p[0]*p[12]*p[38]*p[40] ).evalf();
  res += ( 20*g[335]*p[0]*p[12]*p[38]*p[40] ).evalf();
  res += ( 60*g[35]*p[0]*p[12]*p[38]*p[40]*pow(g[2],2) ).evalf();
  res += ( -60*g[17]*g[62]*p[0]*p[12]*p[38]*p[40] ).evalf();
  res += ( 60*g[18]*g[62]*p[0]*p[12]*p[38]*p[40] ).evalf();
  res += ( 20*g[2]*g[66]*p[0]*p[12]*p[38]*p[40] ).evalf();
  res += ( 20*g[3]*g[66]*p[0]*p[12]*p[38]*p[40] ).evalf();
  res += ( -20*g[2]*g[67]*p[0]*p[12]*p[38]*p[40] ).evalf();
  res += ( 40*g[2]*g[70]*p[0]*p[12]*p[38]*p[40] ).evalf();
  res += ( 20*g[3]*g[70]*p[0]*p[12]*p[38]*p[40] ).evalf();
  res += ( -40*g[2]*g[71]*p[0]*p[12]*p[38]*p[40] ).evalf();
  res += ( -20*g[3]*g[71]*p[0]*p[12]*p[38]*p[40] ).evalf();
  res += ( 40*g[0]*g[74]*p[0]*p[12]*p[38]*p[40] ).evalf();
  res += ( -80*g[17]*g[74]*p[0]*p[12]*p[38]*p[40] ).evalf();
  res += ( 20*g[2]*g[78]*p[0]*p[12]*p[38]*p[40] ).evalf();
  res += ( 20*g[3]*g[78]*p[0]*p[12]*p[38]*p[40] ).evalf();
  res += ( -20*g[2]*g[79]*p[0]*p[12]*p[38]*p[40] ).evalf();
  res += ( -20*g[0]*g[82]*p[0]*p[12]*p[38]*p[40] ).evalf();
  res += ( -12*g[2]*p[1]*p[12]*p[38]*p[40]*pow(g[3],2) ).evalf();
  res += ( p[22]*p[38]*p[40]*numeric(-11920,9)*pow(g[0],3) ).evalf();
  res += ( g[3]*p[22]*p[38]*p[40]*numeric(5960,3)*pow(g[0],2) ).evalf();
  res += ( g[0]*p[22]*p[38]*p[40]*numeric(-2980,3)*pow(g[3],2) ).evalf();
  res += ( p[22]*p[38]*p[40]*numeric(-3140,9)*pow(g[3],3) ).evalf();
  res += ( -240*g[3]*g[60]*p[0]*p[22]*p[38]*p[40] ).evalf();
  res += ( -320*p[1]*p[22]*p[38]*p[40]*pow(g[0],3) ).evalf();
  res += ( 480*g[3]*p[1]*p[22]*p[38]*p[40]*pow(g[0],2) ).evalf();
  res += ( -240*g[0]*p[1]*p[22]*p[38]*p[40]*pow(g[3],2) ).evalf();
  res += ( p[1]*p[22]*p[38]*p[40]*numeric(200,3)*pow(g[3],3) ).evalf();
  res += ( p[10]*p[22]*p[38]*p[40]*numeric(21040,9)*pow(g[0],3) ).evalf();
  res += ( g[3]*p[10]*p[22]*p[38]*p[40]*numeric(-10520,3)*pow(g[0],2) ).evalf();
  res += ( g[0]*p[10]*p[22]*p[38]*p[40]*numeric(5260,3)*pow(g[3],2) ).evalf();
  res += ( p[10]*p[22]*p[38]*p[40]*numeric(3914,9)*pow(g[3],3) ).evalf();
  res += ( 336*g[3]*g[60]*p[0]*p[10]*p[22]*p[38]*p[40] ).evalf();
  res += ( -64*p[1]*p[10]*p[22]*p[38]*p[40]*pow(g[0],3) ).evalf();
  res += ( 96*g[3]*p[1]*p[10]*p[22]*p[38]*p[40]*pow(g[0],2) ).evalf();
  res += ( -48*g[0]*p[1]*p[10]*p[22]*p[38]*p[40]*pow(g[3],2) ).evalf();
  res += ( p[1]*p[10]*p[22]*p[38]*p[40]*numeric(40,3)*pow(g[3],3) ).evalf();
  res += ( p[11]*p[22]*p[38]*p[40]*numeric(-3164,3)*pow(g[0],3) ).evalf();
  res += ( 1582*g[3]*p[11]*p[22]*p[38]*p[40]*pow(g[0],2) ).evalf();
  res += ( -791*g[0]*p[11]*p[22]*p[38]*p[40]*pow(g[3],2) ).evalf();
  res += ( p[11]*p[22]*p[38]*p[40]*numeric(-1459,6)*pow(g[3],3) ).evalf();
  res += ( -252*g[3]*g[60]*p[0]*p[11]*p[22]*p[38]*p[40] ).evalf();
  res += ( 240*p[1]*p[11]*p[22]*p[38]*p[40]*pow(g[0],3) ).evalf();
  res += ( -360*g[3]*p[1]*p[11]*p[22]*p[38]*p[40]*pow(g[0],2) ).evalf();
  res += ( 180*g[0]*p[1]*p[11]*p[22]*p[38]*p[40]*pow(g[3],2) ).evalf();
  res += ( -50*p[1]*p[11]*p[22]*p[38]*p[40]*pow(g[3],3) ).evalf();
  res += ( p[12]*p[22]*p[38]*p[40]*numeric(176,9)*pow(g[0],3) ).evalf();
  res += ( g[3]*p[12]*p[22]*p[38]*p[40]*numeric(-88,3)*pow(g[0],2) ).evalf();
  res += ( g[0]*p[12]*p[22]*p[38]*p[40]*numeric(44,3)*pow(g[3],2) ).evalf();
  res += ( p[12]*p[22]*p[38]*p[40]*numeric(706,9)*pow(g[3],3) ).evalf();
  res += ( -96*g[3]*g[60]*p[0]*p[12]*p[22]*p[38]*p[40] ).evalf();
  res += ( -32*p[1]*p[12]*p[22]*p[38]*p[40]*pow(g[0],3) ).evalf();
  res += ( 48*g[3]*p[1]*p[12]*p[22]*p[38]*p[40]*pow(g[0],2) ).evalf();
  res += ( -24*g[0]*p[1]*p[12]*p[22]*p[38]*p[40]*pow(g[3],2) ).evalf();
  res += ( p[1]*p[12]*p[22]*p[38]*p[40]*numeric(20,3)*pow(g[3],3) ).evalf();
  res += ( p[13]*p[22]*p[38]*p[40]*numeric(580,9)*pow(g[0],3) ).evalf();
  res += ( g[3]*p[13]*p[22]*p[38]*p[40]*numeric(-290,3)*pow(g[0],2) ).evalf();
  res += ( g[0]*p[13]*p[22]*p[38]*p[40]*numeric(145,3)*pow(g[3],2) ).evalf();
  res += ( p[13]*p[22]*p[38]*p[40]*numeric(-245,18)*pow(g[3],3) ).evalf();
  res += ( 60*g[3]*g[60]*p[0]*p[13]*p[22]*p[38]*p[40] ).evalf();
  res += ( -16*p[1]*p[13]*p[22]*p[38]*p[40]*pow(g[0],3) ).evalf();
  res += ( 24*g[3]*p[1]*p[13]*p[22]*p[38]*p[40]*pow(g[0],2) ).evalf();
  res += ( -12*g[0]*p[1]*p[13]*p[22]*p[38]*p[40]*pow(g[3],2) ).evalf();
  res += ( p[1]*p[13]*p[22]*p[38]*p[40]*numeric(10,3)*pow(g[3],3) ).evalf();
  res += ( 82*g[2]*p[26]*p[38]*p[40]*pow(g[3],2) ).evalf();
  res += ( 24*g[172]*p[0]*p[26]*p[38]*p[40] ).evalf();
  res += ( 24*g[175]*p[0]*p[26]*p[38]*p[40] ).evalf();
  res += ( -24*g[176]*p[0]*p[26]*p[38]*p[40] ).evalf();
  res += ( 48*g[182]*p[0]*p[26]*p[38]*p[40] ).evalf();
  res += ( -24*g[183]*p[0]*p[26]*p[38]*p[40] ).evalf();
  res += ( -48*g[184]*p[0]*p[26]*p[38]*p[40] ).evalf();
  res += ( -24*g[185]*p[0]*p[26]*p[38]*p[40] ).evalf();
  res += ( -72*g[191]*p[0]*p[26]*p[38]*p[40] ).evalf();
  res += ( 24*g[194]*p[0]*p[26]*p[38]*p[40] ).evalf();
  res += ( 24*g[197]*p[0]*p[26]*p[38]*p[40] ).evalf();
  res += ( -24*g[198]*p[0]*p[26]*p[38]*p[40] ).evalf();
  res += ( 24*g[148]*g[2]*p[0]*p[26]*p[38]*p[40] ).evalf();
  res += ( 24*g[204]*p[0]*p[26]*p[38]*p[40] ).evalf();
  res += ( 24*g[22]*p[0]*p[26]*p[38]*p[40]*pow(g[2],2) ).evalf();
  res += ( -24*g[23]*p[0]*p[26]*p[38]*p[40]*pow(g[2],2) ).evalf();
  res += ( 96*g[24]*p[0]*p[26]*p[38]*p[40]*pow(g[2],2) ).evalf();
  res += ( -24*g[22]*g[26]*p[0]*p[26]*p[38]*p[40] ).evalf();
  res += ( 24*g[23]*g[26]*p[0]*p[26]*p[38]*p[40] ).evalf();
  res += ( 24*g[2]*g[22]*g[3]*p[0]*p[26]*p[38]*p[40] ).evalf();
  res += ( -24*g[2]*g[23]*g[3]*p[0]*p[26]*p[38]*p[40] ).evalf();
  res += ( 96*g[2]*g[24]*g[3]*p[0]*p[26]*p[38]*p[40] ).evalf();
  res += ( -24*g[0]*g[26]*g[3]*p[0]*p[26]*p[38]*p[40] ).evalf();
  res += ( 12*g[22]*p[0]*p[26]*p[38]*p[40]*pow(g[3],2) ).evalf();
  res += ( -24*g[322]*p[0]*p[26]*p[38]*p[40] ).evalf();
  res += ( -24*g[335]*p[0]*p[26]*p[38]*p[40] ).evalf();
  res += ( -72*g[35]*p[0]*p[26]*p[38]*p[40]*pow(g[2],2) ).evalf();
  res += ( 72*g[17]*g[62]*p[0]*p[26]*p[38]*p[40] ).evalf();
  res += ( -72*g[18]*g[62]*p[0]*p[26]*p[38]*p[40] ).evalf();
  res += ( -24*g[2]*g[66]*p[0]*p[26]*p[38]*p[40] ).evalf();
  res += ( -24*g[3]*g[66]*p[0]*p[26]*p[38]*p[40] ).evalf();
  res += ( 24*g[2]*g[67]*p[0]*p[26]*p[38]*p[40] ).evalf();
  res += ( -48*g[2]*g[70]*p[0]*p[26]*p[38]*p[40] ).evalf();
  res += ( -24*g[3]*g[70]*p[0]*p[26]*p[38]*p[40] ).evalf();
  res += ( 48*g[2]*g[71]*p[0]*p[26]*p[38]*p[40] ).evalf();
  res += ( 24*g[3]*g[71]*p[0]*p[26]*p[38]*p[40] ).evalf();
  res += ( -48*g[0]*g[74]*p[0]*p[26]*p[38]*p[40] ).evalf();
  res += ( 96*g[17]*g[74]*p[0]*p[26]*p[38]*p[40] ).evalf();
  res += ( -24*g[2]*g[78]*p[0]*p[26]*p[38]*p[40] ).evalf();
  res += ( -24*g[3]*g[78]*p[0]*p[26]*p[38]*p[40] ).evalf();
  res += ( 24*g[2]*g[79]*p[0]*p[26]*p[38]*p[40] ).evalf();
  res += ( 24*g[0]*g[82]*p[0]*p[26]*p[38]*p[40] ).evalf();
  res += ( 240*g[2]*p[1]*p[26]*p[38]*p[40]*pow(g[3],2) ).evalf();
  res += ( -92*g[2]*p[10]*p[26]*p[38]*p[40]*pow(g[3],2) ).evalf();
  res += ( 8*g[172]*p[0]*p[10]*p[26]*p[38]*p[40] ).evalf();
  res += ( 8*g[175]*p[0]*p[10]*p[26]*p[38]*p[40] ).evalf();
  res += ( -8*g[176]*p[0]*p[10]*p[26]*p[38]*p[40] ).evalf();
  res += ( 16*g[182]*p[0]*p[10]*p[26]*p[38]*p[40] ).evalf();
  res += ( -8*g[183]*p[0]*p[10]*p[26]*p[38]*p[40] ).evalf();
  res += ( -16*g[184]*p[0]*p[10]*p[26]*p[38]*p[40] ).evalf();
  res += ( -8*g[185]*p[0]*p[10]*p[26]*p[38]*p[40] ).evalf();
  res += ( -24*g[191]*p[0]*p[10]*p[26]*p[38]*p[40] ).evalf();
  res += ( 8*g[194]*p[0]*p[10]*p[26]*p[38]*p[40] ).evalf();
  res += ( 8*g[197]*p[0]*p[10]*p[26]*p[38]*p[40] ).evalf();
  res += ( -8*g[198]*p[0]*p[10]*p[26]*p[38]*p[40] ).evalf();
  res += ( 8*g[148]*g[2]*p[0]*p[10]*p[26]*p[38]*p[40] ).evalf();
  res += ( 8*g[204]*p[0]*p[10]*p[26]*p[38]*p[40] ).evalf();
  res += ( 8*g[22]*p[0]*p[10]*p[26]*p[38]*p[40]*pow(g[2],2) ).evalf();
  res += ( -8*g[23]*p[0]*p[10]*p[26]*p[38]*p[40]*pow(g[2],2) ).evalf();
  res += ( 32*g[24]*p[0]*p[10]*p[26]*p[38]*p[40]*pow(g[2],2) ).evalf();
  res += ( -8*g[22]*g[26]*p[0]*p[10]*p[26]*p[38]*p[40] ).evalf();
  res += ( 8*g[23]*g[26]*p[0]*p[10]*p[26]*p[38]*p[40] ).evalf();
  res += ( 8*g[2]*g[22]*g[3]*p[0]*p[10]*p[26]*p[38]*p[40] ).evalf();
  res += ( -8*g[2]*g[23]*g[3]*p[0]*p[10]*p[26]*p[38]*p[40] ).evalf();
  res += ( 32*g[2]*g[24]*g[3]*p[0]*p[10]*p[26]*p[38]*p[40] ).evalf();
  res += ( -8*g[0]*g[26]*g[3]*p[0]*p[10]*p[26]*p[38]*p[40] ).evalf();
  res += ( 4*g[22]*p[0]*p[10]*p[26]*p[38]*p[40]*pow(g[3],2) ).evalf();
  res += ( -8*g[322]*p[0]*p[10]*p[26]*p[38]*p[40] ).evalf();
  res += ( -8*g[335]*p[0]*p[10]*p[26]*p[38]*p[40] ).evalf();
  res += ( -24*g[35]*p[0]*p[10]*p[26]*p[38]*p[40]*pow(g[2],2) ).evalf();
  res += ( 24*g[17]*g[62]*p[0]*p[10]*p[26]*p[38]*p[40] ).evalf();
  res += ( -24*g[18]*g[62]*p[0]*p[10]*p[26]*p[38]*p[40] ).evalf();
  res += ( -8*g[2]*g[66]*p[0]*p[10]*p[26]*p[38]*p[40] ).evalf();
  res += ( -8*g[3]*g[66]*p[0]*p[10]*p[26]*p[38]*p[40] ).evalf();
  res += ( 8*g[2]*g[67]*p[0]*p[10]*p[26]*p[38]*p[40] ).evalf();
  res += ( -16*g[2]*g[70]*p[0]*p[10]*p[26]*p[38]*p[40] ).evalf();
  res += ( -8*g[3]*g[70]*p[0]*p[10]*p[26]*p[38]*p[40] ).evalf();
  res += ( 16*g[2]*g[71]*p[0]*p[10]*p[26]*p[38]*p[40] ).evalf();
  res += ( 8*g[3]*g[71]*p[0]*p[10]*p[26]*p[38]*p[40] ).evalf();
  res += ( -16*g[0]*g[74]*p[0]*p[10]*p[26]*p[38]*p[40] ).evalf();
  res += ( 32*g[17]*g[74]*p[0]*p[10]*p[26]*p[38]*p[40] ).evalf();
  res += ( -8*g[2]*g[78]*p[0]*p[10]*p[26]*p[38]*p[40] ).evalf();
  res += ( -8*g[3]*g[78]*p[0]*p[10]*p[26]*p[38]*p[40] ).evalf();
  res += ( 8*g[2]*g[79]*p[0]*p[10]*p[26]*p[38]*p[40] ).evalf();
  res += ( 8*g[0]*g[82]*p[0]*p[10]*p[26]*p[38]*p[40] ).evalf();
  res += ( -72*g[2]*p[1]*p[10]*p[26]*p[38]*p[40]*pow(g[3],2) ).evalf();
  res += ( 10*g[2]*p[11]*p[26]*p[38]*p[40]*pow(g[3],2) ).evalf();
  res += ( -32*g[172]*p[0]*p[11]*p[26]*p[38]*p[40] ).evalf();
  res += ( -32*g[175]*p[0]*p[11]*p[26]*p[38]*p[40] ).evalf();
  res += ( 32*g[176]*p[0]*p[11]*p[26]*p[38]*p[40] ).evalf();
  res += ( -64*g[182]*p[0]*p[11]*p[26]*p[38]*p[40] ).evalf();
  res += ( 32*g[183]*p[0]*p[11]*p[26]*p[38]*p[40] ).evalf();
  res += ( 64*g[184]*p[0]*p[11]*p[26]*p[38]*p[40] ).evalf();
  res += ( 32*g[185]*p[0]*p[11]*p[26]*p[38]*p[40] ).evalf();
  res += ( 96*g[191]*p[0]*p[11]*p[26]*p[38]*p[40] ).evalf();
  res += ( -32*g[194]*p[0]*p[11]*p[26]*p[38]*p[40] ).evalf();
  res += ( -32*g[197]*p[0]*p[11]*p[26]*p[38]*p[40] ).evalf();
  res += ( 32*g[198]*p[0]*p[11]*p[26]*p[38]*p[40] ).evalf();
  res += ( -32*g[148]*g[2]*p[0]*p[11]*p[26]*p[38]*p[40] ).evalf();
  res += ( -32*g[204]*p[0]*p[11]*p[26]*p[38]*p[40] ).evalf();
  res += ( -32*g[22]*p[0]*p[11]*p[26]*p[38]*p[40]*pow(g[2],2) ).evalf();
  res += ( 32*g[23]*p[0]*p[11]*p[26]*p[38]*p[40]*pow(g[2],2) ).evalf();
  res += ( -128*g[24]*p[0]*p[11]*p[26]*p[38]*p[40]*pow(g[2],2) ).evalf();
  res += ( 32*g[22]*g[26]*p[0]*p[11]*p[26]*p[38]*p[40] ).evalf();
  res += ( -32*g[23]*g[26]*p[0]*p[11]*p[26]*p[38]*p[40] ).evalf();
  res += ( -32*g[2]*g[22]*g[3]*p[0]*p[11]*p[26]*p[38]*p[40] ).evalf();
  res += ( 32*g[2]*g[23]*g[3]*p[0]*p[11]*p[26]*p[38]*p[40] ).evalf();
  res += ( -128*g[2]*g[24]*g[3]*p[0]*p[11]*p[26]*p[38]*p[40] ).evalf();
  res += ( 32*g[0]*g[26]*g[3]*p[0]*p[11]*p[26]*p[38]*p[40] ).evalf();
  res += ( -16*g[22]*p[0]*p[11]*p[26]*p[38]*p[40]*pow(g[3],2) ).evalf();
  res += ( 32*g[322]*p[0]*p[11]*p[26]*p[38]*p[40] ).evalf();
  res += ( 32*g[335]*p[0]*p[11]*p[26]*p[38]*p[40] ).evalf();
  res += ( 96*g[35]*p[0]*p[11]*p[26]*p[38]*p[40]*pow(g[2],2) ).evalf();
  res += ( -96*g[17]*g[62]*p[0]*p[11]*p[26]*p[38]*p[40] ).evalf();
  res += ( 96*g[18]*g[62]*p[0]*p[11]*p[26]*p[38]*p[40] ).evalf();
  res += ( 32*g[2]*g[66]*p[0]*p[11]*p[26]*p[38]*p[40] ).evalf();
  res += ( 32*g[3]*g[66]*p[0]*p[11]*p[26]*p[38]*p[40] ).evalf();
  res += ( -32*g[2]*g[67]*p[0]*p[11]*p[26]*p[38]*p[40] ).evalf();
  res += ( 64*g[2]*g[70]*p[0]*p[11]*p[26]*p[38]*p[40] ).evalf();
  res += ( 32*g[3]*g[70]*p[0]*p[11]*p[26]*p[38]*p[40] ).evalf();
  res += ( -64*g[2]*g[71]*p[0]*p[11]*p[26]*p[38]*p[40] ).evalf();
  res += ( -32*g[3]*g[71]*p[0]*p[11]*p[26]*p[38]*p[40] ).evalf();
  res += ( 64*g[0]*g[74]*p[0]*p[11]*p[26]*p[38]*p[40] ).evalf();
  res += ( -128*g[17]*g[74]*p[0]*p[11]*p[26]*p[38]*p[40] ).evalf();
  res += ( 32*g[2]*g[78]*p[0]*p[11]*p[26]*p[38]*p[40] ).evalf();
  res += ( 32*g[3]*g[78]*p[0]*p[11]*p[26]*p[38]*p[40] ).evalf();
  res += ( -32*g[2]*g[79]*p[0]*p[11]*p[26]*p[38]*p[40] ).evalf();
  res += ( -32*g[0]*g[82]*p[0]*p[11]*p[26]*p[38]*p[40] ).evalf();
  res += ( -24*g[2]*p[1]*p[11]*p[26]*p[38]*p[40]*pow(g[3],2) ).evalf();
  res += ( 4*g[2]*p[12]*p[26]*p[38]*p[40]*pow(g[3],2) ).evalf();
  res += ( p[22]*p[26]*p[38]*p[40]*numeric(11056,9)*pow(g[0],3) ).evalf();
  res += ( g[3]*p[22]*p[26]*p[38]*p[40]*numeric(-5528,3)*pow(g[0],2) ).evalf();
  res += ( g[0]*p[22]*p[26]*p[38]*p[40]*numeric(2764,3)*pow(g[3],2) ).evalf();
  res += ( p[22]*p[26]*p[38]*p[40]*numeric(3050,9)*pow(g[3],3) ).evalf();
  res += ( -240*g[3]*g[60]*p[0]*p[22]*p[26]*p[38]*p[40] ).evalf();
  res += ( 320*p[1]*p[22]*p[26]*p[38]*p[40]*pow(g[0],3) ).evalf();
  res += ( -480*g[3]*p[1]*p[22]*p[26]*p[38]*p[40]*pow(g[0],2) ).evalf();
  res += ( 240*g[0]*p[1]*p[22]*p[26]*p[38]*p[40]*pow(g[3],2) ).evalf();
  res += ( p[1]*p[22]*p[26]*p[38]*p[40]*numeric(-200,3)*pow(g[3],3) ).evalf();
  res += ( p[10]*p[22]*p[26]*p[38]*p[40]*numeric(-12680,9)*pow(g[0],3) ).evalf();
  res += ( g[3]*p[10]*p[22]*p[26]*p[38]*p[40]*numeric(6340,3)*pow(g[0],2) ).evalf();
  res += ( g[0]*p[10]*p[22]*p[26]*p[38]*p[40]*numeric(-3170,3)*pow(g[3],2) ).evalf();
  res += ( p[10]*p[22]*p[26]*p[38]*p[40]*numeric(-2245,9)*pow(g[3],3) ).evalf();
  res += ( 168*g[3]*g[60]*p[0]*p[10]*p[22]*p[26]*p[38]*p[40] ).evalf();
  res += ( 224*p[1]*p[10]*p[22]*p[26]*p[38]*p[40]*pow(g[0],3) ).evalf();
  res += ( -336*g[3]*p[1]*p[10]*p[22]*p[26]*p[38]*p[40]*pow(g[0],2) ).evalf();
  res += ( 168*g[0]*p[1]*p[10]*p[22]*p[26]*p[38]*p[40]*pow(g[3],2) ).evalf();
  res += ( p[1]*p[10]*p[22]*p[26]*p[38]*p[40]*numeric(-140,3)*pow(g[3],3) ).evalf();
  res += ( p[11]*p[22]*p[26]*p[38]*p[40]*numeric(2192,9)*pow(g[0],3) ).evalf();
  res += ( g[3]*p[11]*p[22]*p[26]*p[38]*p[40]*numeric(-1096,3)*pow(g[0],2) ).evalf();
  res += ( g[0]*p[11]*p[22]*p[26]*p[38]*p[40]*numeric(548,3)*pow(g[3],2) ).evalf();
  res += ( p[11]*p[22]*p[26]*p[38]*p[40]*numeric(772,9)*pow(g[3],3) ).evalf();
  res += ( -48*g[3]*g[60]*p[0]*p[11]*p[22]*p[26]*p[38]*p[40] ).evalf();
  res += ( -128*p[1]*p[11]*p[22]*p[26]*p[38]*p[40]*pow(g[0],3) ).evalf();
  res += ( 192*g[3]*p[1]*p[11]*p[22]*p[26]*p[38]*p[40]*pow(g[0],2) ).evalf();
  res += ( -96*g[0]*p[1]*p[11]*p[22]*p[26]*p[38]*p[40]*pow(g[3],2) ).evalf();
  res += ( p[1]*p[11]*p[22]*p[26]*p[38]*p[40]*numeric(80,3)*pow(g[3],3) ).evalf();
  res += ( p[12]*p[22]*p[26]*p[38]*p[40]*numeric(-1144,9)*pow(g[0],3) ).evalf();
  res += ( g[3]*p[12]*p[22]*p[26]*p[38]*p[40]*numeric(572,3)*pow(g[0],2) ).evalf();
  res += ( g[0]*p[12]*p[22]*p[26]*p[38]*p[40]*numeric(-286,3)*pow(g[3],2) ).evalf();
  res += ( p[12]*p[22]*p[26]*p[38]*p[40]*numeric(67,9)*pow(g[3],3) ).evalf();
  res += ( 120*g[3]*g[60]*p[0]*p[12]*p[22]*p[26]*p[38]*p[40] ).evalf();
  res += ( -32*p[1]*p[12]*p[22]*p[26]*p[38]*p[40]*pow(g[0],3) ).evalf();
  res += ( 48*g[3]*p[1]*p[12]*p[22]*p[26]*p[38]*p[40]*pow(g[0],2) ).evalf();
  res += ( -24*g[0]*p[1]*p[12]*p[22]*p[26]*p[38]*p[40]*pow(g[3],2) ).evalf();
  res += ( p[1]*p[12]*p[22]*p[26]*p[38]*p[40]*numeric(20,3)*pow(g[3],3) ).evalf();
  res += ( 64*p[13]*p[22]*p[26]*p[38]*p[40]*pow(g[0],3) ).evalf();
  res += ( -96*g[3]*p[13]*p[22]*p[26]*p[38]*p[40]*pow(g[0],2) ).evalf();
  res += ( 48*g[0]*p[13]*p[22]*p[26]*p[38]*p[40]*pow(g[3],2) ).evalf();
  res += ( p[13]*p[22]*p[26]*p[38]*p[40]*numeric(-26,3)*pow(g[3],3) ).evalf();
  res += ( -20*g[2]*p[27]*p[38]*p[40]*pow(g[3],2) ).evalf();
  res += ( -4*g[172]*p[0]*p[27]*p[38]*p[40] ).evalf();
  res += ( -4*g[175]*p[0]*p[27]*p[38]*p[40] ).evalf();
  res += ( 4*g[176]*p[0]*p[27]*p[38]*p[40] ).evalf();
  res += ( -8*g[182]*p[0]*p[27]*p[38]*p[40] ).evalf();
  res += ( 4*g[183]*p[0]*p[27]*p[38]*p[40] ).evalf();
  res += ( 8*g[184]*p[0]*p[27]*p[38]*p[40] ).evalf();
  res += ( 4*g[185]*p[0]*p[27]*p[38]*p[40] ).evalf();
  res += ( 12*g[191]*p[0]*p[27]*p[38]*p[40] ).evalf();
  return res;
}


==> numerics/ggtt_a_exact_0_11.cpp <==
/* R. Bonciani, A. Ferroglia, T. Gehrmann, A. v. Manteuffel, C. Studerus
 * file: ggtt_a_exact_0_11.cpp
 * date: 2010-11-29
 */

#include <ginac/ginac.h>
using namespace GiNaC;

ex ggtt_a_exact_0_11(const exvector& g, const exvector& p)
{
  ex res = 0;
  res += ( -4*g[194]*p[0]*p[27]*p[38]*p[40] ).evalf();
  res += ( -4*g[197]*p[0]*p[27]*p[38]*p[40] ).evalf();
  res += ( 4*g[198]*p[0]*p[27]*p[38]*p[40] ).evalf();
  res += ( -4*g[148]*g[2]*p[0]*p[27]*p[38]*p[40] ).evalf();
  res += ( -4*g[204]*p[0]*p[27]*p[38]*p[40] ).evalf();
  res += ( -4*g[22]*p[0]*p[27]*p[38]*p[40]*pow(g[2],2) ).evalf();
  res += ( 4*g[23]*p[0]*p[27]*p[38]*p[40]*pow(g[2],2) ).evalf();
  res += ( -16*g[24]*p[0]*p[27]*p[38]*p[40]*pow(g[2],2) ).evalf();
  res += ( 4*g[22]*g[26]*p[0]*p[27]*p[38]*p[40] ).evalf();
  res += ( -4*g[23]*g[26]*p[0]*p[27]*p[38]*p[40] ).evalf();
  res += ( -4*g[2]*g[22]*g[3]*p[0]*p[27]*p[38]*p[40] ).evalf();
  res += ( 4*g[2]*g[23]*g[3]*p[0]*p[27]*p[38]*p[40] ).evalf();
  res += ( -16*g[2]*g[24]*g[3]*p[0]*p[27]*p[38]*p[40] ).evalf();
  res += ( 4*g[0]*g[26]*g[3]*p[0]*p[27]*p[38]*p[40] ).evalf();
  res += ( -2*g[22]*p[0]*p[27]*p[38]*p[40]*pow(g[3],2) ).evalf();
  res += ( 4*g[322]*p[0]*p[27]*p[38]*p[40] ).evalf();
  res += ( 4*g[335]*p[0]*p[27]*p[38]*p[40] ).evalf();
  res += ( 12*g[35]*p[0]*p[27]*p[38]*p[40]*pow(g[2],2) ).evalf();
  res += ( -12*g[17]*g[62]*p[0]*p[27]*p[38]*p[40] ).evalf();
  res += ( 12*g[18]*g[62]*p[0]*p[27]*p[38]*p[40] ).evalf();
  res += ( 4*g[2]*g[66]*p[0]*p[27]*p[38]*p[40] ).evalf();
  res += ( 4*g[3]*g[66]*p[0]*p[27]*p[38]*p[40] ).evalf();
  res += ( -4*g[2]*g[67]*p[0]*p[27]*p[38]*p[40] ).evalf();
  res += ( 8*g[2]*g[70]*p[0]*p[27]*p[38]*p[40] ).evalf();
  res += ( 4*g[3]*g[70]*p[0]*p[27]*p[38]*p[40] ).evalf();
  res += ( -8*g[2]*g[71]*p[0]*p[27]*p[38]*p[40] ).evalf();
  res += ( -4*g[3]*g[71]*p[0]*p[27]*p[38]*p[40] ).evalf();
  res += ( 8*g[0]*g[74]*p[0]*p[27]*p[38]*p[40] ).evalf();
  res += ( -16*g[17]*g[74]*p[0]*p[27]*p[38]*p[40] ).evalf();
  res += ( 4*g[2]*g[78]*p[0]*p[27]*p[38]*p[40] ).evalf();
  res += ( 4*g[3]*g[78]*p[0]*p[27]*p[38]*p[40] ).evalf();
  res += ( -4*g[2]*g[79]*p[0]*p[27]*p[38]*p[40] ).evalf();
  res += ( -4*g[0]*g[82]*p[0]*p[27]*p[38]*p[40] ).evalf();
  res += ( -60*g[2]*p[1]*p[27]*p[38]*p[40]*pow(g[3],2) ).evalf();
  res += ( 14*g[2]*p[10]*p[27]*p[38]*p[40]*pow(g[3],2) ).evalf();
  res += ( -12*g[172]*p[0]*p[10]*p[27]*p[38]*p[40] ).evalf();
  res += ( -12*g[175]*p[0]*p[10]*p[27]*p[38]*p[40] ).evalf();
  res += ( 12*g[176]*p[0]*p[10]*p[27]*p[38]*p[40] ).evalf();
  res += ( -24*g[182]*p[0]*p[10]*p[27]*p[38]*p[40] ).evalf();
  res += ( 12*g[183]*p[0]*p[10]*p[27]*p[38]*p[40] ).evalf();
  res += ( 24*g[184]*p[0]*p[10]*p[27]*p[38]*p[40] ).evalf();
  res += ( 12*g[185]*p[0]*p[10]*p[27]*p[38]*p[40] ).evalf();
  res += ( 36*g[191]*p[0]*p[10]*p[27]*p[38]*p[40] ).evalf();
  res += ( -12*g[194]*p[0]*p[10]*p[27]*p[38]*p[40] ).evalf();
  res += ( -12*g[197]*p[0]*p[10]*p[27]*p[38]*p[40] ).evalf();
  res += ( 12*g[198]*p[0]*p[10]*p[27]*p[38]*p[40] ).evalf();
  res += ( -12*g[148]*g[2]*p[0]*p[10]*p[27]*p[38]*p[40] ).evalf();
  res += ( -12*g[204]*p[0]*p[10]*p[27]*p[38]*p[40] ).evalf();
  res += ( -12*g[22]*p[0]*p[10]*p[27]*p[38]*p[40]*pow(g[2],2) ).evalf();
  res += ( 12*g[23]*p[0]*p[10]*p[27]*p[38]*p[40]*pow(g[2],2) ).evalf();
  res += ( -48*g[24]*p[0]*p[10]*p[27]*p[38]*p[40]*pow(g[2],2) ).evalf();
  res += ( 12*g[22]*g[26]*p[0]*p[10]*p[27]*p[38]*p[40] ).evalf();
  res += ( -12*g[23]*g[26]*p[0]*p[10]*p[27]*p[38]*p[40] ).evalf();
  res += ( -12*g[2]*g[22]*g[3]*p[0]*p[10]*p[27]*p[38]*p[40] ).evalf();
  res += ( 12*g[2]*g[23]*g[3]*p[0]*p[10]*p[27]*p[38]*p[40] ).evalf();
  res += ( -48*g[2]*g[24]*g[3]*p[0]*p[10]*p[27]*p[38]*p[40] ).evalf();
  res += ( 12*g[0]*g[26]*g[3]*p[0]*p[10]*p[27]*p[38]*p[40] ).evalf();
  res += ( -6*g[22]*p[0]*p[10]*p[27]*p[38]*p[40]*pow(g[3],2) ).evalf();
  res += ( 12*g[322]*p[0]*p[10]*p[27]*p[38]*p[40] ).evalf();
  res += ( 12*g[335]*p[0]*p[10]*p[27]*p[38]*p[40] ).evalf();
  res += ( 36*g[35]*p[0]*p[10]*p[27]*p[38]*p[40]*pow(g[2],2) ).evalf();
  res += ( -36*g[17]*g[62]*p[0]*p[10]*p[27]*p[38]*p[40] ).evalf();
  res += ( 36*g[18]*g[62]*p[0]*p[10]*p[27]*p[38]*p[40] ).evalf();
  res += ( 12*g[2]*g[66]*p[0]*p[10]*p[27]*p[38]*p[40] ).evalf();
  res += ( 12*g[3]*g[66]*p[0]*p[10]*p[27]*p[38]*p[40] ).evalf();
  res += ( -12*g[2]*g[67]*p[0]*p[10]*p[27]*p[38]*p[40] ).evalf();
  res += ( 24*g[2]*g[70]*p[0]*p[10]*p[27]*p[38]*p[40] ).evalf();
  res += ( 12*g[3]*g[70]*p[0]*p[10]*p[27]*p[38]*p[40] ).evalf();
  res += ( -24*g[2]*g[71]*p[0]*p[10]*p[27]*p[38]*p[40] ).evalf();
  res += ( -12*g[3]*g[71]*p[0]*p[10]*p[27]*p[38]*p[40] ).evalf();
  res += ( 24*g[0]*g[74]*p[0]*p[10]*p[27]*p[38]*p[40] ).evalf();
  res += ( -48*g[17]*g[74]*p[0]*p[10]*p[27]*p[38]*p[40] ).evalf();
  res += ( 12*g[2]*g[78]*p[0]*p[10]*p[27]*p[38]*p[40] ).evalf();
  res += ( 12*g[3]*g[78]*p[0]*p[10]*p[27]*p[38]*p[40] ).evalf();
  res += ( -12*g[2]*g[79]*p[0]*p[10]*p[27]*p[38]*p[40] ).evalf();
  res += ( -12*g[0]*g[82]*p[0]*p[10]*p[27]*p[38]*p[40] ).evalf();
  res += ( -12*g[2]*p[1]*p[10]*p[27]*p[38]*p[40]*pow(g[3],2) ).evalf();
  res += ( 4*g[2]*p[11]*p[27]*p[38]*p[40]*pow(g[3],2) ).evalf();
  res += ( p[22]*p[27]*p[38]*p[40]*numeric(-1828,9)*pow(g[0],3) ).evalf();
  res += ( g[3]*p[22]*p[27]*p[38]*p[40]*numeric(914,3)*pow(g[0],2) ).evalf();
  res += ( g[0]*p[22]*p[27]*p[38]*p[40]*numeric(-457,3)*pow(g[3],2) ).evalf();
  res += ( p[22]*p[27]*p[38]*p[40]*numeric(-1669,18)*pow(g[3],3) ).evalf();
  res += ( 84*g[3]*g[60]*p[0]*p[22]*p[27]*p[38]*p[40] ).evalf();
  res += ( -80*p[1]*p[22]*p[27]*p[38]*p[40]*pow(g[0],3) ).evalf();
  res += ( 120*g[3]*p[1]*p[22]*p[27]*p[38]*p[40]*pow(g[0],2) ).evalf();
  res += ( -60*g[0]*p[1]*p[22]*p[27]*p[38]*p[40]*pow(g[3],2) ).evalf();
  res += ( p[1]*p[22]*p[27]*p[38]*p[40]*numeric(50,3)*pow(g[3],3) ).evalf();
  res += ( -32*p[10]*p[22]*p[27]*p[38]*p[40]*pow(g[0],3) ).evalf();
  res += ( 48*g[3]*p[10]*p[22]*p[27]*p[38]*p[40]*pow(g[0],2) ).evalf();
  res += ( -24*g[0]*p[10]*p[22]*p[27]*p[38]*p[40]*pow(g[3],2) ).evalf();
  res += ( 42*p[10]*p[22]*p[27]*p[38]*p[40]*pow(g[3],3) ).evalf();
  res += ( 48*g[3]*g[60]*p[0]*p[10]*p[22]*p[27]*p[38]*p[40] ).evalf();
  res += ( -96*p[1]*p[10]*p[22]*p[27]*p[38]*p[40]*pow(g[0],3) ).evalf();
  res += ( 144*g[3]*p[1]*p[10]*p[22]*p[27]*p[38]*p[40]*pow(g[0],2) ).evalf();
  res += ( -72*g[0]*p[1]*p[10]*p[22]*p[27]*p[38]*p[40]*pow(g[3],2) ).evalf();
  res += ( 20*p[1]*p[10]*p[22]*p[27]*p[38]*p[40]*pow(g[3],3) ).evalf();
  res += ( p[11]*p[22]*p[27]*p[38]*p[40]*numeric(1156,9)*pow(g[0],3) ).evalf();
  res += ( g[3]*p[11]*p[22]*p[27]*p[38]*p[40]*numeric(-578,3)*pow(g[0],2) ).evalf();
  res += ( g[0]*p[11]*p[22]*p[27]*p[38]*p[40]*numeric(289,3)*pow(g[3],2) ).evalf();
  res += ( p[11]*p[22]*p[27]*p[38]*p[40]*numeric(-401,18)*pow(g[3],3) ).evalf();
  res += ( 60*g[3]*g[60]*p[0]*p[11]*p[22]*p[27]*p[38]*p[40] ).evalf();
  res += ( -16*p[1]*p[11]*p[22]*p[27]*p[38]*p[40]*pow(g[0],3) ).evalf();
  res += ( 24*g[3]*p[1]*p[11]*p[22]*p[27]*p[38]*p[40]*pow(g[0],2) ).evalf();
  res += ( -12*g[0]*p[1]*p[11]*p[22]*p[27]*p[38]*p[40]*pow(g[3],2) ).evalf();
  res += ( p[1]*p[11]*p[22]*p[27]*p[38]*p[40]*numeric(10,3)*pow(g[3],3) ).evalf();
  res += ( 64*p[12]*p[22]*p[27]*p[38]*p[40]*pow(g[0],3) ).evalf();
  res += ( -96*g[3]*p[12]*p[22]*p[27]*p[38]*p[40]*pow(g[0],2) ).evalf();
  res += ( 48*g[0]*p[12]*p[22]*p[27]*p[38]*p[40]*pow(g[3],2) ).evalf();
  res += ( p[12]*p[22]*p[27]*p[38]*p[40]*numeric(-26,3)*pow(g[3],3) ).evalf();
  res += ( -56*g[1]*p[41]*pow(g[0],2) ).evalf();
  res += ( 56*g[0]*g[1]*g[3]*p[41] ).evalf();
  res += ( 40*g[1]*p[10]*p[41]*pow(g[0],2) ).evalf();
  res += ( -40*g[0]*g[1]*g[3]*p[10]*p[41] ).evalf();
  res += ( 48*g[1]*p[11]*p[41]*pow(g[0],2) ).evalf();
  res += ( 32*g[0]*g[25]*p[11]*p[41] ).evalf();
  res += ( -48*g[0]*g[1]*g[3]*p[11]*p[41] ).evalf();
  res += ( 104*g[0]*p[22]*p[41]*pow(g[1],2) ).evalf();
  res += ( -40*g[102]*p[22]*p[41] ).evalf();
  res += ( -80*g[133]*p[22]*p[41] ).evalf();
  res += ( 40*g[134]*p[22]*p[41] ).evalf();
  res += ( -80*g[140]*p[22]*p[41] ).evalf();
  res += ( -40*g[141]*p[22]*p[41] ).evalf();
  res += ( -40*g[15]*p[22]*p[41]*pow(g[1],2) ).evalf();
  res += ( -40*g[16]*p[22]*p[41]*pow(g[1],2) ).evalf();
  res += ( -80*g[1]*g[24]*p[22]*p[41] ).evalf();
  res += ( 40*g[15]*g[25]*p[22]*p[41] ).evalf();
  res += ( 40*g[16]*g[25]*p[22]*p[41] ).evalf();
  res += ( -12*g[3]*p[22]*p[41]*pow(g[1],2) ).evalf();
  res += ( -40*g[1]*g[15]*g[3]*p[22]*p[41] ).evalf();
  res += ( -40*g[1]*g[16]*g[3]*p[22]*p[41] ).evalf();
  res += ( -40*g[25]*g[3]*p[22]*p[41] ).evalf();
  res += ( 6*g[1]*p[22]*p[41]*pow(g[3],2) ).evalf();
  res += ( -20*g[15]*p[22]*p[41]*pow(g[3],2) ).evalf();
  res += ( 40*g[1]*g[33]*p[22]*p[41] ).evalf();
  res += ( 40*g[3]*g[33]*p[22]*p[41] ).evalf();
  res += ( 40*g[1]*g[34]*p[22]*p[41] ).evalf();
  res += ( 80*g[1]*g[48]*p[22]*p[41] ).evalf();
  res += ( 40*g[3]*g[48]*p[22]*p[41] ).evalf();
  res += ( 80*g[1]*g[51]*p[22]*p[41] ).evalf();
  res += ( 40*g[3]*g[51]*p[22]*p[41] ).evalf();
  res += ( -72*g[61]*p[22]*p[41] ).evalf();
  res += ( -80*g[73]*p[22]*p[41] ).evalf();
  res += ( 40*g[81]*p[22]*p[41] ).evalf();
  res += ( -40*g[85]*p[22]*p[41] ).evalf();
  res += ( -40*g[98]*p[22]*p[41] ).evalf();
  res += ( -36*g[1]*g[101]*p[0]*p[22]*p[41] ).evalf();
  res += ( 60*g[102]*p[0]*p[22]*p[41] ).evalf();
  res += ( -204*g[1]*g[102]*p[0]*p[22]*p[41] ).evalf();
  res += ( 36*g[1]*g[104]*p[0]*p[22]*p[41] ).evalf();
  res += ( 120*g[1]*g[114]*p[0]*p[22]*p[41] ).evalf();
  res += ( -72*g[1]*g[116]*p[0]*p[22]*p[41] ).evalf();
  res += ( 72*g[1]*g[117]*p[0]*p[22]*p[41] ).evalf();
  res += ( -144*g[1]*g[120]*p[0]*p[22]*p[41] ).evalf();
  res += ( 144*g[1]*g[121]*p[0]*p[22]*p[41] ).evalf();
  res += ( -120*g[133]*p[0]*p[22]*p[41] ).evalf();
  res += ( 72*g[1]*g[133]*p[0]*p[22]*p[41] ).evalf();
  res += ( 60*g[134]*p[0]*p[22]*p[41] ).evalf();
  res += ( -24*g[1]*g[134]*p[0]*p[22]*p[41] ).evalf();
  res += ( -36*g[1]*g[137]*p[0]*p[22]*p[41] ).evalf();
  res += ( -72*g[1]*g[139]*p[0]*p[22]*p[41] ).evalf();
  res += ( 120*g[140]*p[0]*p[22]*p[41] ).evalf();
  res += ( -72*g[1]*g[140]*p[0]*p[22]*p[41] ).evalf();
  res += ( 60*g[141]*p[0]*p[22]*p[41] ).evalf();
  res += ( -96*g[1]*g[141]*p[0]*p[22]*p[41] ).evalf();
  res += ( 36*g[1]*g[143]*p[0]*p[22]*p[41] ).evalf();
  res += ( 72*g[1]*g[145]*p[0]*p[22]*p[41] ).evalf();
  res += ( -60*g[15]*p[0]*p[22]*p[41]*pow(g[1],2) ).evalf();
  res += ( 60*g[16]*p[0]*p[22]*p[41]*pow(g[1],2) ).evalf();
  res += ( -120*g[165]*p[0]*p[22]*p[41] ).evalf();
  res += ( 60*g[168]*p[0]*p[22]*p[41] ).evalf();
  res += ( -24*g[171]*p[0]*p[22]*p[41] ).evalf();
  res += ( -24*g[173]*p[0]*p[22]*p[41] ).evalf();
  res += ( 24*g[174]*p[0]*p[22]*p[41] ).evalf();
  res += ( -48*g[178]*p[0]*p[22]*p[41] ).evalf();
  res += ( 24*g[179]*p[0]*p[22]*p[41] ).evalf();
  res += ( 48*g[180]*p[0]*p[22]*p[41] ).evalf();
  res += ( 24*g[181]*p[0]*p[22]*p[41] ).evalf();
  res += ( 72*g[190]*p[0]*p[22]*p[41] ).evalf();
  res += ( -24*g[193]*p[0]*p[22]*p[41] ).evalf();
  res += ( -24*g[195]*p[0]*p[22]*p[41] ).evalf();
  res += ( 24*g[196]*p[0]*p[22]*p[41] ).evalf();
  res += ( -24*g[20]*p[0]*p[22]*p[41]*pow(g[1],2) ).evalf();
  res += ( 168*g[200]*p[0]*p[22]*p[41] ).evalf();
  res += ( -24*g[203]*p[0]*p[22]*p[41] ).evalf();
  res += ( -138*g[206]*p[0]*p[22]*p[41] ).evalf();
  res += ( 24*g[21]*p[0]*p[22]*p[41]*pow(g[1],2) ).evalf();
  res += ( 138*g[210]*p[0]*p[22]*p[41] ).evalf();
  res += ( 72*g[214]*p[0]*p[22]*p[41] ).evalf();
  res += ( 114*g[217]*p[0]*p[22]*p[41] ).evalf();
  res += ( 36*g[218]*p[0]*p[22]*p[41] ).evalf();
  res += ( 174*g[220]*p[0]*p[22]*p[41] ).evalf();
  res += ( 36*g[221]*p[0]*p[22]*p[41] ).evalf();
  res += ( -36*g[222]*p[0]*p[22]*p[41] ).evalf();
  res += ( 72*g[231]*p[0]*p[22]*p[41] ).evalf();
  res += ( 72*g[233]*p[0]*p[22]*p[41] ).evalf();
  res += ( -72*g[234]*p[0]*p[22]*p[41] ).evalf();
  res += ( 108*g[238]*p[0]*p[22]*p[41] ).evalf();
  res += ( -18*g[239]*p[0]*p[22]*p[41] ).evalf();
  res += ( 364*g[1]*g[24]*p[0]*p[22]*p[41] ).evalf();
  res += ( -96*g[24]*p[0]*p[22]*p[41]*pow(g[1],2) ).evalf();
  res += ( 36*g[240]*p[0]*p[22]*p[41] ).evalf();
  res += ( 36*g[243]*p[0]*p[22]*p[41] ).evalf();
  res += ( 204*g[244]*p[0]*p[22]*p[41] ).evalf();
  res += ( 174*g[245]*p[0]*p[22]*p[41] ).evalf();
  res += ( 36*g[246]*p[0]*p[22]*p[41] ).evalf();
  res += ( -36*g[247]*p[0]*p[22]*p[41] ).evalf();
  res += ( -36*g[248]*p[0]*p[22]*p[41] ).evalf();
  res += ( 60*g[15]*g[25]*p[0]*p[22]*p[41] ).evalf();
  res += ( -60*g[16]*g[25]*p[0]*p[22]*p[41] ).evalf();
  res += ( 24*g[20]*g[25]*p[0]*p[22]*p[41] ).evalf();
  res += ( -24*g[21]*g[25]*p[0]*p[22]*p[41] ).evalf();
  res += ( 84*g[24]*g[25]*p[0]*p[22]*p[41] ).evalf();
  res += ( 72*g[266]*p[0]*p[22]*p[41] ).evalf();
  res += ( 72*g[268]*p[0]*p[22]*p[41] ).evalf();
  res += ( -72*g[269]*p[0]*p[22]*p[41] ).evalf();
  res += ( 72*g[25]*g[27]*p[0]*p[22]*p[41] ).evalf();
  res += ( 144*g[273]*p[0]*p[22]*p[41] ).evalf();
  res += ( -72*g[274]*p[0]*p[22]*p[41] ).evalf();
  res += ( -144*g[275]*p[0]*p[22]*p[41] ).evalf();
  res += ( -72*g[276]*p[0]*p[22]*p[41] ).evalf();
  res += ( -72*g[295]*p[0]*p[22]*p[41] ).evalf();
  res += ( 24*g[296]*p[0]*p[22]*p[41] ).evalf();
  res += ( 132*g[297]*p[0]*p[22]*p[41] ).evalf();
  res += ( -18*g[298]*p[0]*p[22]*p[41] ).evalf();
  res += ( 36*g[299]*p[0]*p[22]*p[41] ).evalf();
  res += ( -90*g[102]*g[3]*p[0]*p[22]*p[41] ).evalf();
  res += ( -36*g[103]*g[3]*p[0]*p[22]*p[41] ).evalf();
  res += ( 36*g[104]*g[3]*p[0]*p[22]*p[41] ).evalf();
  res += ( -72*g[116]*g[3]*p[0]*p[22]*p[41] ).evalf();
  res += ( -72*g[120]*g[3]*p[0]*p[22]*p[41] ).evalf();
  res += ( 72*g[121]*g[3]*p[0]*p[22]*p[41] ).evalf();
  res += ( 36*g[133]*g[3]*p[0]*p[22]*p[41] ).evalf();
  res += ( -54*g[134]*g[3]*p[0]*p[22]*p[41] ).evalf();
  res += ( -36*g[135]*g[3]*p[0]*p[22]*p[41] ).evalf();
  res += ( -36*g[139]*g[3]*p[0]*p[22]*p[41] ).evalf();
  res += ( -36*g[140]*g[3]*p[0]*p[22]*p[41] ).evalf();
  res += ( -90*g[141]*g[3]*p[0]*p[22]*p[41] ).evalf();
  res += ( -36*g[142]*g[3]*p[0]*p[22]*p[41] ).evalf();
  res += ( 36*g[143]*g[3]*p[0]*p[22]*p[41] ).evalf();
  res += ( 36*g[145]*g[3]*p[0]*p[22]*p[41] ).evalf();
  res += ( -60*g[1]*g[15]*g[3]*p[0]*p[22]*p[41] ).evalf();
  res += ( 60*g[1]*g[16]*g[3]*p[0]*p[22]*p[41] ).evalf();
  res += ( -24*g[1]*g[20]*g[3]*p[0]*p[22]*p[41] ).evalf();
  res += ( 24*g[1]*g[21]*g[3]*p[0]*p[22]*p[41] ).evalf();
  res += ( -96*g[1]*g[24]*g[3]*p[0]*p[22]*p[41] ).evalf();
  res += ( 60*g[25]*g[3]*p[0]*p[22]*p[41] ).evalf();
  res += ( 24*g[0]*g[25]*g[3]*p[0]*p[22]*p[41] ).evalf();
  res += ( -18*g[15]*g[25]*g[3]*p[0]*p[22]*p[41] ).evalf();
  res += ( 54*g[16]*g[25]*g[3]*p[0]*p[22]*p[41] ).evalf();
  res += ( 60*g[1]*g[27]*g[3]*p[0]*p[22]*p[41] ).evalf();
  res += ( -91*g[1]*p[0]*p[22]*p[41]*pow(g[3],2) ).evalf();
  res += ( -60*g[0]*g[1]*p[0]*p[22]*p[41]*pow(g[3],2) ).evalf();
  res += ( -15*p[0]*p[22]*p[41]*pow(g[1],2)*pow(g[3],2) ).evalf();
  res += ( -30*g[15]*p[0]*p[22]*p[41]*pow(g[3],2) ).evalf();
  res += ( 15*g[1]*g[15]*p[0]*p[22]*p[41]*pow(g[3],2) ).evalf();
  res += ( 15*g[1]*g[16]*p[0]*p[22]*p[41]*pow(g[3],2) ).evalf();
  res += ( -12*g[20]*p[0]*p[22]*p[41]*pow(g[3],2) ).evalf();
  res += ( 15*g[25]*p[0]*p[22]*p[41]*pow(g[3],2) ).evalf();
  res += ( 15*g[1]*p[0]*p[22]*p[41]*pow(g[3],3) ).evalf();
  res += ( 13*g[15]*p[0]*p[22]*p[41]*pow(g[3],3) ).evalf();
  res += ( 36*g[302]*p[0]*p[22]*p[41] ).evalf();
  res += ( -72*g[303]*p[0]*p[22]*p[41] ).evalf();
  res += ( 72*g[306]*p[0]*p[22]*p[41] ).evalf();
  res += ( 36*g[307]*p[0]*p[22]*p[41] ).evalf();
  res += ( 72*g[308]*p[0]*p[22]*p[41] ).evalf();
  res += ( 24*g[309]*p[0]*p[22]*p[41] ).evalf();
  res += ( 204*g[310]*p[0]*p[22]*p[41] ).evalf();
  res += ( 174*g[311]*p[0]*p[22]*p[41] ).evalf();
  res += ( 36*g[312]*p[0]*p[22]*p[41] ).evalf();
  res += ( -36*g[313]*p[0]*p[22]*p[41] ).evalf();
  res += ( -36*g[314]*p[0]*p[22]*p[41] ).evalf();
  res += ( -72*g[316]*p[0]*p[22]*p[41] ).evalf();
  res += ( -72*g[317]*p[0]*p[22]*p[41] ).evalf();
  res += ( 36*g[318]*p[0]*p[22]*p[41] ).evalf();
  res += ( 60*g[1]*g[33]*p[0]*p[22]*p[41] ).evalf();
  res += ( 72*g[33]*p[0]*p[22]*p[41]*pow(g[1],2) ).evalf();
  res += ( -54*g[25]*g[33]*p[0]*p[22]*p[41] ).evalf();
  res += ( 60*g[3]*g[33]*p[0]*p[22]*p[41] ).evalf();
  res += ( 42*g[1]*g[3]*g[33]*p[0]*p[22]*p[41] ).evalf();
  res += ( -3*g[33]*p[0]*p[22]*p[41]*pow(g[3],2) ).evalf();
  res += ( -60*g[1]*g[34]*p[0]*p[22]*p[41] ).evalf();
  res += ( 84*g[34]*p[0]*p[22]*p[41]*pow(g[1],2) ).evalf();
  res += ( -138*g[25]*g[34]*p[0]*p[22]*p[41] ).evalf();
  res += ( 54*g[1]*g[3]*g[34]*p[0]*p[22]*p[41] ).evalf();
  res += ( 72*g[38]*p[0]*p[22]*p[41]*pow(g[1],2) ).evalf();
  res += ( -72*g[25]*g[38]*p[0]*p[22]*p[41] ).evalf();
  res += ( 72*g[1]*g[3]*g[38]*p[0]*p[22]*p[41] ).evalf();
  res += ( 36*g[38]*p[0]*p[22]*p[41]*pow(g[3],2) ).evalf();
  res += ( -72*g[39]*p[0]*p[22]*p[41]*pow(g[1],2) ).evalf();
  res += ( 72*g[25]*g[39]*p[0]*p[22]*p[41] ).evalf();
  res += ( -72*g[1]*g[3]*g[39]*p[0]*p[22]*p[41] ).evalf();
  res += ( 120*g[1]*g[48]*p[0]*p[22]*p[41] ).evalf();
  res += ( -36*g[48]*p[0]*p[22]*p[41]*pow(g[1],2) ).evalf();
  res += ( 108*g[25]*g[48]*p[0]*p[22]*p[41] ).evalf();
  res += ( 60*g[3]*g[48]*p[0]*p[22]*p[41] ).evalf();
  res += ( -36*g[1]*g[3]*g[48]*p[0]*p[22]*p[41] ).evalf();
  res += ( -15*g[48]*p[0]*p[22]*p[41]*pow(g[3],2) ).evalf();
  res += ( 18*g[49]*p[0]*p[22]*p[41]*pow(g[3],2) ).evalf();
  res += ( 36*g[50]*p[0]*p[22]*p[41]*pow(g[1],2) ).evalf();
  res += ( -36*g[25]*g[50]*p[0]*p[22]*p[41] ).evalf();
  res += ( 36*g[1]*g[3]*g[50]*p[0]*p[22]*p[41] ).evalf();
  res += ( -120*g[1]*g[51]*p[0]*p[22]*p[41] ).evalf();
  res += ( 36*g[51]*p[0]*p[22]*p[41]*pow(g[1],2) ).evalf();
  res += ( -108*g[25]*g[51]*p[0]*p[22]*p[41] ).evalf();
  res += ( -60*g[3]*g[51]*p[0]*p[22]*p[41] ).evalf();
  res += ( 36*g[1]*g[3]*g[51]*p[0]*p[22]*p[41] ).evalf();
  res += ( 3*g[51]*p[0]*p[22]*p[41]*pow(g[3],2) ).evalf();
  res += ( 18*g[52]*p[0]*p[22]*p[41]*pow(g[3],2) ).evalf();
  res += ( -36*g[53]*p[0]*p[22]*p[41]*pow(g[1],2) ).evalf();
  res += ( 36*g[25]*g[53]*p[0]*p[22]*p[41] ).evalf();
  res += ( -36*g[1]*g[3]*g[53]*p[0]*p[22]*p[41] ).evalf();
  res += ( -18*g[53]*p[0]*p[22]*p[41]*pow(g[3],2) ).evalf();
  res += ( -72*g[25]*g[3]*g[6]*p[0]*p[22]*p[41] ).evalf();
  res += ( -30*g[1]*g[6]*p[0]*p[22]*p[41]*pow(g[3],2) ).evalf();
  res += ( 240*g[1]*g[60]*p[0]*p[22]*p[41] ).evalf();
  res += ( -72*g[15]*g[61]*p[0]*p[22]*p[41] ).evalf();
  res += ( 72*g[16]*g[61]*p[0]*p[22]*p[41] ).evalf();
  res += ( -60*g[3]*g[61]*p[0]*p[22]*p[41] ).evalf();
  res += ( 24*g[1]*g[64]*p[0]*p[22]*p[41] ).evalf();
  res += ( 24*g[3]*g[64]*p[0]*p[22]*p[41] ).evalf();
  res += ( -24*g[1]*g[65]*p[0]*p[22]*p[41] ).evalf();
  res += ( 48*g[1]*g[68]*p[0]*p[22]*p[41] ).evalf();
  res += ( 24*g[3]*g[68]*p[0]*p[22]*p[41] ).evalf();
  res += ( -48*g[1]*g[69]*p[0]*p[22]*p[41] ).evalf();
  res += ( -24*g[3]*g[69]*p[0]*p[22]*p[41] ).evalf();
  res += ( 432*g[1]*g[72]*p[0]*p[22]*p[41] ).evalf();
  res += ( 120*g[73]*p[0]*p[22]*p[41] ).evalf();
  res += ( 48*g[0]*g[73]*p[0]*p[22]*p[41] ).evalf();
  res += ( -96*g[15]*g[73]*p[0]*p[22]*p[41] ).evalf();
  res += ( 168*g[16]*g[73]*p[0]*p[22]*p[41] ).evalf();
  res += ( -144*g[6]*g[73]*p[0]*p[22]*p[41] ).evalf();
  res += ( 24*g[1]*g[76]*p[0]*p[22]*p[41] ).evalf();
  res += ( 24*g[3]*g[76]*p[0]*p[22]*p[41] ).evalf();
  res += ( -24*g[1]*g[77]*p[0]*p[22]*p[41] ).evalf();
  res += ( 132*g[1]*g[80]*p[0]*p[22]*p[41] ).evalf();
  res += ( -60*g[81]*p[0]*p[22]*p[41] ).evalf();
  res += ( -24*g[0]*g[81]*p[0]*p[22]*p[41] ).evalf();
  res += ( 102*g[15]*g[81]*p[0]*p[22]*p[41] ).evalf();
  res += ( -138*g[16]*g[81]*p[0]*p[22]*p[41] ).evalf();
  res += ( 54*g[3]*g[81]*p[0]*p[22]*p[41] ).evalf();
  res += ( 72*g[6]*g[81]*p[0]*p[22]*p[41] ).evalf();
  res += ( -60*g[1]*g[83]*p[0]*p[22]*p[41] ).evalf();
  res += ( -60*g[85]*p[0]*p[22]*p[41] ).evalf();
  res += ( -114*g[1]*g[85]*p[0]*p[22]*p[41] ).evalf();
  res += ( -66*g[3]*g[85]*p[0]*p[22]*p[41] ).evalf();
  res += ( -138*g[1]*g[86]*p[0]*p[22]*p[41] ).evalf();
  res += ( -72*g[1]*g[91]*p[0]*p[22]*p[41] ).evalf();
  res += ( -72*g[3]*g[91]*p[0]*p[22]*p[41] ).evalf();
  res += ( 72*g[1]*g[92]*p[0]*p[22]*p[41] ).evalf();
  res += ( -60*g[98]*p[0]*p[22]*p[41] ).evalf();
  res += ( -108*g[1]*g[98]*p[0]*p[22]*p[41] ).evalf();
  res += ( -42*g[3]*g[98]*p[0]*p[22]*p[41] ).evalf();
  res += ( -36*g[3]*g[99]*p[0]*p[22]*p[41] ).evalf();
  res += ( -120*g[1]*g[24]*p[0]*p[1]*p[22]*p[41] ).evalf();
  res += ( 30*g[1]*p[0]*p[1]*p[22]*p[41]*pow(g[3],2) ).evalf();
  res += ( -144*g[0]*p[10]*p[22]*p[41]*pow(g[1],2) ).evalf();
  res += ( 32*g[102]*p[10]*p[22]*p[41] ).evalf();
  res += ( 64*g[133]*p[10]*p[22]*p[41] ).evalf();
  res += ( -32*g[134]*p[10]*p[22]*p[41] ).evalf();
  res += ( 64*g[140]*p[10]*p[22]*p[41] ).evalf();
  res += ( 32*g[141]*p[10]*p[22]*p[41] ).evalf();
  res += ( 32*g[15]*p[10]*p[22]*p[41]*pow(g[1],2) ).evalf();
  res += ( 32*g[16]*p[10]*p[22]*p[41]*pow(g[1],2) ).evalf();
  res += ( 64*g[1]*g[24]*p[10]*p[22]*p[41] ).evalf();
  res += ( -32*g[15]*g[25]*p[10]*p[22]*p[41] ).evalf();
  res += ( -32*g[16]*g[25]*p[10]*p[22]*p[41] ).evalf();
  res += ( 40*g[3]*p[10]*p[22]*p[41]*pow(g[1],2) ).evalf();
  res += ( 32*g[1]*g[15]*g[3]*p[10]*p[22]*p[41] ).evalf();
  res += ( 32*g[1]*g[16]*g[3]*p[10]*p[22]*p[41] ).evalf();
  res += ( 32*g[25]*g[3]*p[10]*p[22]*p[41] ).evalf();
  res += ( -20*g[1]*p[10]*p[22]*p[41]*pow(g[3],2) ).evalf();
  res += ( 16*g[15]*p[10]*p[22]*p[41]*pow(g[3],2) ).evalf();
  res += ( -32*g[1]*g[33]*p[10]*p[22]*p[41] ).evalf();
  res += ( -32*g[3]*g[33]*p[10]*p[22]*p[41] ).evalf();
  res += ( -32*g[1]*g[34]*p[10]*p[22]*p[41] ).evalf();
  res += ( -64*g[1]*g[48]*p[10]*p[22]*p[41] ).evalf();
  res += ( -32*g[3]*g[48]*p[10]*p[22]*p[41] ).evalf();
  res += ( -64*g[1]*g[51]*p[10]*p[22]*p[41] ).evalf();
  res += ( -32*g[3]*g[51]*p[10]*p[22]*p[41] ).evalf();
  res += ( 80*g[61]*p[10]*p[22]*p[41] ).evalf();
  res += ( 128*g[73]*p[10]*p[22]*p[41] ).evalf();
  res += ( -64*g[81]*p[10]*p[22]*p[41] ).evalf();
  res += ( 32*g[85]*p[10]*p[22]*p[41] ).evalf();
  res += ( 32*g[98]*p[10]*p[22]*p[41] ).evalf();
  res += ( 132*g[1]*g[101]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( -136*g[102]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( 396*g[1]*g[102]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( -132*g[1]*g[104]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( -264*g[1]*g[114]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( 264*g[1]*g[116]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( -264*g[1]*g[117]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( 528*g[1]*g[120]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( -528*g[1]*g[121]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( 272*g[133]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( -264*g[1]*g[133]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( -136*g[134]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( 132*g[1]*g[137]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( 264*g[1]*g[139]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( -272*g[140]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( 264*g[1]*g[140]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( -136*g[141]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( 264*g[1]*g[141]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( -132*g[1]*g[143]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( -264*g[1]*g[145]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( 136*g[15]*p[0]*p[10]*p[22]*p[41]*pow(g[1],2) ).evalf();
  res += ( -136*g[16]*p[0]*p[10]*p[22]*p[41]*pow(g[1],2) ).evalf();
  res += ( 264*g[165]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( -132*g[168]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( -264*g[200]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( 198*g[206]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( 66*g[210]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( -264*g[214]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( 66*g[217]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( -132*g[218]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( -330*g[220]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( -132*g[221]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( 132*g[222]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( -264*g[231]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( -264*g[233]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( 264*g[234]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( 132*g[238]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( -66*g[239]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( -116*g[1]*g[24]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( -132*g[240]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( -132*g[243]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( -396*g[244]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( -330*g[245]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( -132*g[246]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( 132*g[247]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( 132*g[248]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( -136*g[15]*g[25]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( 136*g[16]*g[25]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( -132*g[24]*g[25]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( -264*g[266]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( -264*g[268]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( 264*g[269]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( -264*g[25]*g[27]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( -528*g[273]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( 264*g[274]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( 528*g[275]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( 264*g[276]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( 264*g[295]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( -132*g[297]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( -66*g[298]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( -132*g[299]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( 198*g[102]*g[3]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( 132*g[103]*g[3]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( -132*g[104]*g[3]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( 264*g[116]*g[3]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( 264*g[120]*g[3]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( -264*g[121]*g[3]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( -132*g[133]*g[3]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( 66*g[134]*g[3]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( 132*g[135]*g[3]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( 132*g[139]*g[3]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( 132*g[140]*g[3]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( 198*g[141]*g[3]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( 132*g[142]*g[3]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( -132*g[143]*g[3]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( -132*g[145]*g[3]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( 136*g[1]*g[15]*g[3]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( -136*g[1]*g[16]*g[3]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( -136*g[25]*g[3]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( -66*g[15]*g[25]*g[3]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( -66*g[16]*g[25]*g[3]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( -132*g[1]*g[27]*g[3]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( 29*g[1]*p[0]*p[10]*p[22]*p[41]*pow(g[3],2) ).evalf();
  res += ( 132*g[0]*g[1]*p[0]*p[10]*p[22]*p[41]*pow(g[3],2) ).evalf();
  res += ( 33*p[0]*p[10]*p[22]*p[41]*pow(g[1],2)*pow(g[3],2) ).evalf();
  res += ( 68*g[15]*p[0]*p[10]*p[22]*p[41]*pow(g[3],2) ).evalf();
  res += ( -33*g[1]*g[15]*p[0]*p[10]*p[22]*p[41]*pow(g[3],2) ).evalf();
  res += ( -33*g[1]*g[16]*p[0]*p[10]*p[22]*p[41]*pow(g[3],2) ).evalf();
  res += ( -33*g[25]*p[0]*p[10]*p[22]*p[41]*pow(g[3],2) ).evalf();
  res += ( -33*g[1]*p[0]*p[10]*p[22]*p[41]*pow(g[3],3) ).evalf();
  res += ( -11*g[15]*p[0]*p[10]*p[22]*p[41]*pow(g[3],3) ).evalf();
  res += ( -132*g[302]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( 264*g[303]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( -264*g[306]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( -132*g[307]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( -264*g[308]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( -396*g[310]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( -330*g[311]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( -132*g[312]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( 132*g[313]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( 132*g[314]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( 264*g[316]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( 264*g[317]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( -132*g[318]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( -136*g[1]*g[33]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( 66*g[25]*g[33]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( -136*g[3]*g[33]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( 66*g[1]*g[3]*g[33]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( 33*g[33]*p[0]*p[10]*p[22]*p[41]*pow(g[3],2) ).evalf();
  res += ( 136*g[1]*g[34]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( -132*g[34]*p[0]*p[10]*p[22]*p[41]*pow(g[1],2) ).evalf();
  res += ( 198*g[25]*g[34]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( -66*g[1]*g[3]*g[34]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( -264*g[38]*p[0]*p[10]*p[22]*p[41]*pow(g[1],2) ).evalf();
  res += ( 264*g[25]*g[38]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( -264*g[1]*g[3]*g[38]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( -132*g[38]*p[0]*p[10]*p[22]*p[41]*pow(g[3],2) ).evalf();
  res += ( 264*g[39]*p[0]*p[10]*p[22]*p[41]*pow(g[1],2) ).evalf();
  res += ( -264*g[25]*g[39]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( 264*g[1]*g[3]*g[39]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( -272*g[1]*g[48]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( 132*g[48]*p[0]*p[10]*p[22]*p[41]*pow(g[1],2) ).evalf();
  res += ( -132*g[25]*g[48]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( -136*g[3]*g[48]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( 132*g[1]*g[3]*g[48]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( 33*g[48]*p[0]*p[10]*p[22]*p[41]*pow(g[3],2) ).evalf();
  res += ( -66*g[49]*p[0]*p[10]*p[22]*p[41]*pow(g[3],2) ).evalf();
  res += ( -132*g[50]*p[0]*p[10]*p[22]*p[41]*pow(g[1],2) ).evalf();
  res += ( 132*g[25]*g[50]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( -132*g[1]*g[3]*g[50]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( 272*g[1]*g[51]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( -132*g[51]*p[0]*p[10]*p[22]*p[41]*pow(g[1],2) ).evalf();
  res += ( 132*g[25]*g[51]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( 136*g[3]*g[51]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( -132*g[1]*g[3]*g[51]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( -33*g[51]*p[0]*p[10]*p[22]*p[41]*pow(g[3],2) ).evalf();
  res += ( -66*g[52]*p[0]*p[10]*p[22]*p[41]*pow(g[3],2) ).evalf();
  res += ( 132*g[53]*p[0]*p[10]*p[22]*p[41]*pow(g[1],2) ).evalf();
  res += ( -132*g[25]*g[53]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( 132*g[1]*g[3]*g[53]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( 66*g[53]*p[0]*p[10]*p[22]*p[41]*pow(g[3],2) ).evalf();
  res += ( 264*g[25]*g[3]*g[6]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( 66*g[1]*g[6]*p[0]*p[10]*p[22]*p[41]*pow(g[3],2) ).evalf();
  res += ( -528*g[1]*g[60]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( 132*g[3]*g[61]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( -528*g[1]*g[72]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( -272*g[73]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( -264*g[16]*g[73]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( 528*g[6]*g[73]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( 132*g[1]*g[80]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( 136*g[81]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( -66*g[15]*g[81]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( 198*g[16]*g[81]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( -66*g[3]*g[81]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( -264*g[6]*g[81]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( 132*g[1]*g[83]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( 136*g[85]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( -66*g[1]*g[85]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( -66*g[3]*g[85]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( 198*g[1]*g[86]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( 264*g[1]*g[91]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( 264*g[3]*g[91]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( -264*g[1]*g[92]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( 136*g[98]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( -132*g[1]*g[98]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( -66*g[3]*g[98]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( 132*g[3]*g[99]*p[0]*p[10]*p[22]*p[41] ).evalf();
  res += ( 264*g[1]*g[24]*p[0]*p[1]*p[10]*p[22]*p[41] ).evalf();
  res += ( -66*g[1]*p[0]*p[1]*p[10]*p[22]*p[41]*pow(g[3],2) ).evalf();
  res += ( -8*g[0]*p[11]*p[22]*p[41]*pow(g[1],2) ).evalf();
  res += ( 24*g[102]*p[11]*p[22]*p[41] ).evalf();
  res += ( 48*g[133]*p[11]*p[22]*p[41] ).evalf();
  res += ( -24*g[134]*p[11]*p[22]*p[41] ).evalf();
  res += ( 48*g[140]*p[11]*p[22]*p[41] ).evalf();
  res += ( 24*g[141]*p[11]*p[22]*p[41] ).evalf();
  res += ( 24*g[15]*p[11]*p[22]*p[41]*pow(g[1],2) ).evalf();
  res += ( 24*g[16]*p[11]*p[22]*p[41]*pow(g[1],2) ).evalf();
  res += ( 48*g[1]*g[24]*p[11]*p[22]*p[41] ).evalf();
  res += ( -24*g[15]*g[25]*p[11]*p[22]*p[41] ).evalf();
  res += ( -24*g[16]*g[25]*p[11]*p[22]*p[41] ).evalf();
  res += ( -20*g[3]*p[11]*p[22]*p[41]*pow(g[1],2) ).evalf();
  res += ( 24*g[1]*g[15]*g[3]*p[11]*p[22]*p[41] ).evalf();
  res += ( 24*g[1]*g[16]*g[3]*p[11]*p[22]*p[41] ).evalf();
  res += ( 8*g[25]*g[3]*p[11]*p[22]*p[41] ).evalf();
  res += ( 10*g[1]*p[11]*p[22]*p[41]*pow(g[3],2) ).evalf();
  res += ( 12*g[15]*p[11]*p[22]*p[41]*pow(g[3],2) ).evalf();
  res += ( -24*g[1]*g[33]*p[11]*p[22]*p[41] ).evalf();
  res += ( -24*g[3]*g[33]*p[11]*p[22]*p[41] ).evalf();
  res += ( -24*g[1]*g[34]*p[11]*p[22]*p[41] ).evalf();
  res += ( -48*g[1]*g[48]*p[11]*p[22]*p[41] ).evalf();
  res += ( -24*g[3]*g[48]*p[11]*p[22]*p[41] ).evalf();
  res += ( -48*g[1]*g[51]*p[11]*p[22]*p[41] ).evalf();
  res += ( -24*g[3]*g[51]*p[11]*p[22]*p[41] ).evalf();
  res += ( 8*g[61]*p[11]*p[22]*p[41] ).evalf();
  res += ( -80*g[73]*p[11]*p[22]*p[41] ).evalf();
  res += ( 56*g[81]*p[11]*p[22]*p[41] ).evalf();
  res += ( 24*g[85]*p[11]*p[22]*p[41] ).evalf();
  res += ( 24*g[98]*p[11]*p[22]*p[41] ).evalf();
  res += ( 4*g[1]*g[101]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( g[102]*p[0]*p[11]*p[22]*p[41]*numeric(4,3) ).evalf();
  res += ( -20*g[1]*g[102]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( -4*g[1]*g[104]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( 8*g[1]*g[114]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( 8*g[1]*g[116]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( -8*g[1]*g[117]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( 16*g[1]*g[120]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( -16*g[1]*g[121]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( g[133]*p[0]*p[11]*p[22]*p[41]*numeric(-8,3) ).evalf();
  res += ( -8*g[1]*g[133]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( g[134]*p[0]*p[11]*p[22]*p[41]*numeric(4,3) ).evalf();
  res += ( -8*g[1]*g[134]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( 4*g[1]*g[137]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( 8*g[1]*g[139]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( g[140]*p[0]*p[11]*p[22]*p[41]*numeric(8,3) ).evalf();
  res += ( 8*g[1]*g[140]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( g[141]*p[0]*p[11]*p[22]*p[41]*numeric(4,3) ).evalf();
  res += ( -4*g[1]*g[143]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( -8*g[1]*g[145]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( g[15]*p[0]*p[11]*p[22]*p[41]*numeric(-4,3)*pow(g[1],2) ).evalf();
  res += ( g[16]*p[0]*p[11]*p[22]*p[41]*numeric(4,3)*pow(g[1],2) ).evalf();
  res += ( -8*g[165]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( 4*g[168]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( -8*g[171]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( -8*g[173]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( 8*g[174]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( -16*g[178]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( 8*g[179]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( 16*g[180]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( 8*g[181]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( 24*g[190]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( -8*g[193]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( -8*g[195]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( 8*g[196]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( -8*g[20]*p[0]*p[11]*p[22]*p[41]*pow(g[1],2) ).evalf();
  res += ( 24*g[200]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( -8*g[203]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( -22*g[206]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( 8*g[21]*p[0]*p[11]*p[22]*p[41]*pow(g[1],2) ).evalf();
  res += ( 54*g[210]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( -8*g[214]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( 46*g[217]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( -4*g[218]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( 18*g[220]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( -4*g[221]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( 4*g[222]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( -8*g[231]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( -8*g[233]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( 8*g[234]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( 52*g[238]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( -14*g[239]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( 36*g[1]*g[24]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( -32*g[24]*p[0]*p[11]*p[22]*p[41]*pow(g[1],2) ).evalf();
  res += ( -4*g[240]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( -4*g[243]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( 20*g[244]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( 18*g[245]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( -4*g[246]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( 4*g[247]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( 4*g[248]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( g[15]*g[25]*p[0]*p[11]*p[22]*p[41]*numeric(4,3) ).evalf();
  res += ( g[16]*g[25]*p[0]*p[11]*p[22]*p[41]*numeric(-4,3) ).evalf();
  res += ( 8*g[20]*g[25]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( -8*g[21]*g[25]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( 12*g[24]*g[25]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( -8*g[266]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( -8*g[268]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( 8*g[269]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( -8*g[25]*g[27]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( -16*g[273]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( 8*g[274]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( 16*g[275]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( 8*g[276]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( 8*g[295]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( 8*g[296]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( 28*g[297]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( -14*g[298]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( -4*g[299]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( -6*g[102]*g[3]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( 4*g[103]*g[3]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( -4*g[104]*g[3]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( 8*g[116]*g[3]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( 8*g[120]*g[3]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( -8*g[121]*g[3]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( -4*g[133]*g[3]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( -10*g[134]*g[3]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( 4*g[135]*g[3]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( 4*g[139]*g[3]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( 4*g[140]*g[3]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( -6*g[141]*g[3]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( 4*g[142]*g[3]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( -4*g[143]*g[3]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( -4*g[145]*g[3]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( g[1]*g[15]*g[3]*p[0]*p[11]*p[22]*p[41]*numeric(-4,3) ).evalf();
  res += ( g[1]*g[16]*g[3]*p[0]*p[11]*p[22]*p[41]*numeric(4,3) ).evalf();
  res += ( -8*g[1]*g[20]*g[3]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( 8*g[1]*g[21]*g[3]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( -32*g[1]*g[24]*g[3]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( g[25]*g[3]*p[0]*p[11]*p[22]*p[41]*numeric(4,3) ).evalf();
  res += ( 8*g[0]*g[25]*g[3]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( -14*g[15]*g[25]*g[3]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( 10*g[16]*g[25]*g[3]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( 4*g[1]*g[27]*g[3]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( -9*g[1]*p[0]*p[11]*p[22]*p[41]*pow(g[3],2) ).evalf();
  res += ( -4*g[0]*g[1]*p[0]*p[11]*p[22]*p[41]*pow(g[3],2) ).evalf();
  res += ( -(p[0]*p[11]*p[22]*p[41]*pow(g[1],2)*pow(g[3],2)) ).evalf();
  res += ( g[15]*p[0]*p[11]*p[22]*p[41]*numeric(-2,3)*pow(g[3],2) ).evalf();
  res += ( g[1]*g[15]*p[0]*p[11]*p[22]*p[41]*pow(g[3],2) ).evalf();
  res += ( g[1]*g[16]*p[0]*p[11]*p[22]*p[41]*pow(g[3],2) ).evalf();
  res += ( -4*g[20]*p[0]*p[11]*p[22]*p[41]*pow(g[3],2) ).evalf();
  res += ( g[25]*p[0]*p[11]*p[22]*p[41]*pow(g[3],2) ).evalf();
  res += ( g[1]*p[0]*p[11]*p[22]*p[41]*pow(g[3],3) ).evalf();
  res += ( 3*g[15]*p[0]*p[11]*p[22]*p[41]*pow(g[3],3) ).evalf();
  res += ( -4*g[302]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( 8*g[303]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( -8*g[306]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( -4*g[307]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( -8*g[308]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( 8*g[309]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( 20*g[310]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( 18*g[311]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( -4*g[312]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( 4*g[313]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( 4*g[314]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( 8*g[316]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( 8*g[317]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( -4*g[318]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( g[1]*g[33]*p[0]*p[11]*p[22]*p[41]*numeric(4,3) ).evalf();
  res += ( 24*g[33]*p[0]*p[11]*p[22]*p[41]*pow(g[1],2) ).evalf();
  res += ( -10*g[25]*g[33]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( g[3]*g[33]*p[0]*p[11]*p[22]*p[41]*numeric(4,3) ).evalf();
  res += ( 22*g[1]*g[3]*g[33]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( 3*g[33]*p[0]*p[11]*p[22]*p[41]*pow(g[3],2) ).evalf();
  res += ( g[1]*g[34]*p[0]*p[11]*p[22]*p[41]*numeric(-4,3) ).evalf();
  res += ( 12*g[34]*p[0]*p[11]*p[22]*p[41]*pow(g[1],2) ).evalf();
  res += ( -22*g[25]*g[34]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( 10*g[1]*g[3]*g[34]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( -8*g[38]*p[0]*p[11]*p[22]*p[41]*pow(g[1],2) ).evalf();
  res += ( 8*g[25]*g[38]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( -8*g[1]*g[3]*g[38]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( -4*g[38]*p[0]*p[11]*p[22]*p[41]*pow(g[3],2) ).evalf();
  res += ( 8*g[39]*p[0]*p[11]*p[22]*p[41]*pow(g[1],2) ).evalf();
  res += ( -8*g[25]*g[39]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( 8*g[1]*g[3]*g[39]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( g[1]*g[48]*p[0]*p[11]*p[22]*p[41]*numeric(8,3) ).evalf();
  res += ( 4*g[48]*p[0]*p[11]*p[22]*p[41]*pow(g[1],2) ).evalf();
  res += ( 20*g[25]*g[48]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( g[3]*g[48]*p[0]*p[11]*p[22]*p[41]*numeric(4,3) ).evalf();
  res += ( 4*g[1]*g[3]*g[48]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( -(g[48]*p[0]*p[11]*p[22]*p[41]*pow(g[3],2)) ).evalf();
  res += ( -2*g[49]*p[0]*p[11]*p[22]*p[41]*pow(g[3],2) ).evalf();
  res += ( -4*g[50]*p[0]*p[11]*p[22]*p[41]*pow(g[1],2) ).evalf();
  res += ( 4*g[25]*g[50]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( -4*g[1]*g[3]*g[50]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( g[1]*g[51]*p[0]*p[11]*p[22]*p[41]*numeric(-8,3) ).evalf();
  res += ( -4*g[51]*p[0]*p[11]*p[22]*p[41]*pow(g[1],2) ).evalf();
  res += ( -20*g[25]*g[51]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( g[3]*g[51]*p[0]*p[11]*p[22]*p[41]*numeric(-4,3) ).evalf();
  res += ( -4*g[1]*g[3]*g[51]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( -3*g[51]*p[0]*p[11]*p[22]*p[41]*pow(g[3],2) ).evalf();
  res += ( -2*g[52]*p[0]*p[11]*p[22]*p[41]*pow(g[3],2) ).evalf();
  res += ( 4*g[53]*p[0]*p[11]*p[22]*p[41]*pow(g[1],2) ).evalf();
  res += ( -4*g[25]*g[53]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( 4*g[1]*g[3]*g[53]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( 2*g[53]*p[0]*p[11]*p[22]*p[41]*pow(g[3],2) ).evalf();
  res += ( 8*g[25]*g[3]*g[6]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( -2*g[1]*g[6]*p[0]*p[11]*p[22]*p[41]*pow(g[3],2) ).evalf();
  res += ( 16*g[1]*g[60]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( -24*g[15]*g[61]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( 24*g[16]*g[61]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( -4*g[3]*g[61]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( 8*g[1]*g[64]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( 8*g[3]*g[64]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( -8*g[1]*g[65]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( 16*g[1]*g[68]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( 8*g[3]*g[68]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( -16*g[1]*g[69]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( -8*g[3]*g[69]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( 80*g[1]*g[72]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( g[73]*p[0]*p[11]*p[22]*p[41]*numeric(8,3) ).evalf();
  res += ( 16*g[0]*g[73]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( -32*g[15]*g[73]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( 24*g[16]*g[73]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( 16*g[6]*g[73]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( 8*g[1]*g[76]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( 8*g[3]*g[76]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( -8*g[1]*g[77]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( 60*g[1]*g[80]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( g[81]*p[0]*p[11]*p[22]*p[41]*numeric(-4,3) ).evalf();
  res += ( -8*g[0]*g[81]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( 26*g[15]*g[81]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( -22*g[16]*g[81]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( 10*g[3]*g[81]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( -8*g[6]*g[81]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( -4*g[1]*g[83]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( g[85]*p[0]*p[11]*p[22]*p[41]*numeric(-4,3) ).evalf();
  res += ( -46*g[1]*g[85]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( -30*g[3]*g[85]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( -22*g[1]*g[86]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( 8*g[1]*g[91]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( 8*g[3]*g[91]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( -8*g[1]*g[92]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( g[98]*p[0]*p[11]*p[22]*p[41]*numeric(-4,3) ).evalf();
  res += ( -52*g[1]*g[98]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( -22*g[3]*g[98]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( 4*g[3]*g[99]*p[0]*p[11]*p[22]*p[41] ).evalf();
  res += ( -8*g[1]*g[24]*p[0]*p[1]*p[11]*p[22]*p[41] ).evalf();
  res += ( 2*g[1]*p[0]*p[1]*p[11]*p[22]*p[41]*pow(g[3],2) ).evalf();
  res += ( -16*g[0]*p[12]*p[22]*p[41]*pow(g[1],2) ).evalf();
  res += ( 16*g[102]*p[12]*p[22]*p[41] ).evalf();
  res += ( 32*g[133]*p[12]*p[22]*p[41] ).evalf();
  res += ( -16*g[134]*p[12]*p[22]*p[41] ).evalf();
  res += ( 32*g[140]*p[12]*p[22]*p[41] ).evalf();
  res += ( 16*g[141]*p[12]*p[22]*p[41] ).evalf();
  res += ( 16*g[15]*p[12]*p[22]*p[41]*pow(g[1],2) ).evalf();
  res += ( 16*g[16]*p[12]*p[22]*p[41]*pow(g[1],2) ).evalf();
  res += ( 32*g[1]*g[24]*p[12]*p[22]*p[41] ).evalf();
  res += ( -16*g[15]*g[25]*p[12]*p[22]*p[41] ).evalf();
  res += ( -16*g[16]*g[25]*p[12]*p[22]*p[41] ).evalf();
  res += ( -8*g[3]*p[12]*p[22]*p[41]*pow(g[1],2) ).evalf();
  res += ( 16*g[1]*g[15]*g[3]*p[12]*p[22]*p[41] ).evalf();
  res += ( 16*g[1]*g[16]*g[3]*p[12]*p[22]*p[41] ).evalf();
  res += ( 4*g[1]*p[12]*p[22]*p[41]*pow(g[3],2) ).evalf();
  res += ( 8*g[15]*p[12]*p[22]*p[41]*pow(g[3],2) ).evalf();
  res += ( -16*g[1]*g[33]*p[12]*p[22]*p[41] ).evalf();
  res += ( -16*g[3]*g[33]*p[12]*p[22]*p[41] ).evalf();
  res += ( -16*g[1]*g[34]*p[12]*p[22]*p[41] ).evalf();
  res += ( -32*g[1]*g[48]*p[12]*p[22]*p[41] ).evalf();
  res += ( -16*g[3]*g[48]*p[12]*p[22]*p[41] ).evalf();
  res += ( -32*g[1]*g[51]*p[12]*p[22]*p[41] ).evalf();
  res += ( -16*g[3]*g[51]*p[12]*p[22]*p[41] ).evalf();
  res += ( -16*g[61]*p[12]*p[22]*p[41] ).evalf();
  res += ( -32*g[73]*p[12]*p[22]*p[41] ).evalf();
  res += ( 32*g[81]*p[12]*p[22]*p[41] ).evalf();
  res += ( 16*g[85]*p[12]*p[22]*p[41] ).evalf();
  res += ( 16*g[98]*p[12]*p[22]*p[41] ).evalf();
  res += ( 12*g[1]*g[101]*p[0]*p[12]*p[22]*p[41] ).evalf();
  res += ( 36*g[1]*g[102]*p[0]*p[12]*p[22]*p[41] ).evalf();
  res += ( -12*g[1]*g[104]*p[0]*p[12]*p[22]*p[41] ).evalf();
  res += ( -24*g[1]*g[114]*p[0]*p[12]*p[22]*p[41] ).evalf();
  res += ( 24*g[1]*g[116]*p[0]*p[12]*p[22]*p[41] ).evalf();
  res += ( -24*g[1]*g[117]*p[0]*p[12]*p[22]*p[41] ).evalf();
  res += ( 48*g[1]*g[120]*p[0]*p[12]*p[22]*p[41] ).evalf();
  res += ( -48*g[1]*g[121]*p[0]*p[12]*p[22]*p[41] ).evalf();
  res += ( -24*g[1]*g[133]*p[0]*p[12]*p[22]*p[41] ).evalf();
  res += ( 12*g[1]*g[137]*p[0]*p[12]*p[22]*p[41] ).evalf();
  res += ( 24*g[1]*g[139]*p[0]*p[12]*p[22]*p[41] ).evalf();
  res += ( 24*g[1]*g[140]*p[0]*p[12]*p[22]*p[41] ).evalf();
  res += ( 24*g[1]*g[141]*p[0]*p[12]*p[22]*p[41] ).evalf();
  res += ( -12*g[1]*g[143]*p[0]*p[12]*p[22]*p[41] ).evalf();
  res += ( -24*g[1]*g[145]*p[0]*p[12]*p[22]*p[41] ).evalf();
  res += ( 24*g[165]*p[0]*p[12]*p[22]*p[41] ).evalf();
  res += ( -12*g[168]*p[0]*p[12]*p[22]*p[41] ).evalf();
  res += ( -24*g[200]*p[0]*p[12]*p[22]*p[41] ).evalf();
  res += ( 18*g[206]*p[0]*p[12]*p[22]*p[41] ).evalf();
  res += ( 6*g[210]*p[0]*p[12]*p[22]*p[41] ).evalf();
  res += ( -24*g[214]*p[0]*p[12]*p[22]*p[41] ).evalf();
  res += ( 6*g[217]*p[0]*p[12]*p[22]*p[41] ).evalf();
  res += ( -12*g[218]*p[0]*p[12]*p[22]*p[41] ).evalf();
  res += ( -30*g[220]*p[0]*p[12]*p[22]*p[41] ).evalf();
  res += ( -12*g[221]*p[0]*p[12]*p[22]*p[41] ).evalf();
  res += ( 12*g[222]*p[0]*p[12]*p[22]*p[41] ).evalf();
  res += ( -24*g[231]*p[0]*p[12]*p[22]*p[41] ).evalf();
  res += ( -24*g[233]*p[0]*p[12]*p[22]*p[41] ).evalf();
  res += ( 24*g[234]*p[0]*p[12]*p[22]*p[41] ).evalf();
  res += ( 12*g[238]*p[0]*p[12]*p[22]*p[41] ).evalf();
  res += ( -6*g[239]*p[0]*p[12]*p[22]*p[41] ).evalf();
  res += ( -12*g[1]*g[24]*p[0]*p[12]*p[22]*p[41] ).evalf();
  res += ( -12*g[240]*p[0]*p[12]*p[22]*p[41] ).evalf();
  res += ( -12*g[243]*p[0]*p[12]*p[22]*p[41] ).evalf();
  res += ( -36*g[244]*p[0]*p[12]*p[22]*p[41] ).evalf();
  res += ( -30*g[245]*p[0]*p[12]*p[22]*p[41] ).evalf();
  res += ( -12*g[246]*p[0]*p[12]*p[22]*p[41] ).evalf();
  res += ( 12*g[247]*p[0]*p[12]*p[22]*p[41] ).evalf();
  res += ( 12*g[248]*p[0]*p[12]*p[22]*p[41] ).evalf();
  res += ( -12*g[24]*g[25]*p[0]*p[12]*p[22]*p[41] ).evalf();
  res += ( -24*g[266]*p[0]*p[12]*p[22]*p[41] ).evalf();
  res += ( -24*g[268]*p[0]*p[12]*p[22]*p[41] ).evalf();
  res += ( 24*g[269]*p[0]*p[12]*p[22]*p[41] ).evalf();
  res += ( -24*g[25]*g[27]*p[0]*p[12]*p[22]*p[41] ).evalf();
  res += ( -48*g[273]*p[0]*p[12]*p[22]*p[41] ).evalf();
  res += ( 24*g[274]*p[0]*p[12]*p[22]*p[41] ).evalf();
  res += ( 48*g[275]*p[0]*p[12]*p[22]*p[41] ).evalf();
  res += ( 24*g[276]*p[0]*p[12]*p[22]*p[41] ).evalf();
  res += ( 24*g[295]*p[0]*p[12]*p[22]*p[41] ).evalf();
  res += ( -12*g[297]*p[0]*p[12]*p[22]*p[41] ).evalf();
  res += ( -6*g[298]*p[0]*p[12]*p[22]*p[41] ).evalf();
  res += ( -12*g[299]*p[0]*p[12]*p[22]*p[41] ).evalf();
  res += ( 18*g[102]*g[3]*p[0]*p[12]*p[22]*p[41] ).evalf();
  res += ( 12*g[103]*g[3]*p[0]*p[12]*p[22]*p[41] ).evalf();
  res += ( -12*g[104]*g[3]*p[0]*p[12]*p[22]*p[41] ).evalf();
  res += ( 24*g[116]*g[3]*p[0]*p[12]*p[22]*p[41] ).evalf();
  res += ( 24*g[120]*g[3]*p[0]*p[12]*p[22]*p[41] ).evalf();
  res += ( -24*g[121]*g[3]*p[0]*p[12]*p[22]*p[41] ).evalf();
  res += ( -12*g[133]*g[3]*p[0]*p[12]*p[22]*p[41] ).evalf();
  res += ( 6*g[134]*g[3]*p[0]*p[12]*p[22]*p[41] ).evalf();
  res += ( 12*g[135]*g[3]*p[0]*p[12]*p[22]*p[41] ).evalf();
  res += ( 12*g[139]*g[3]*p[0]*p[12]*p[22]*p[41] ).evalf();
  res += ( 12*g[140]*g[3]*p[0]*p[12]*p[22]*p[41] ).evalf();
  res += ( 18*g[141]*g[3]*p[0]*p[12]*p[22]*p[41] ).evalf();
  res += ( 12*g[142]*g[3]*p[0]*p[12]*p[22]*p[41] ).evalf();
  res += ( -12*g[143]*g[3]*p[0]*p[12]*p[22]*p[41] ).evalf();
  res += ( -12*g[145]*g[3]*p[0]*p[12]*p[22]*p[41] ).evalf();
  res += ( -6*g[15]*g[25]*g[3]*p[0]*p[12]*p[22]*p[41] ).evalf();
  res += ( -6*g[16]*g[25]*g[3]*p[0]*p[12]*p[22]*p[41] ).evalf();
  res += ( -12*g[1]*g[27]*g[3]*p[0]*p[12]*p[22]*p[41] ).evalf();
  res += ( 3*g[1]*p[0]*p[12]*p[22]*p[41]*pow(g[3],2) ).evalf();
  res += ( 12*g[0]*g[1]*p[0]*p[12]*p[22]*p[41]*pow(g[3],2) ).evalf();
  res += ( 3*p[0]*p[12]*p[22]*p[41]*pow(g[1],2)*pow(g[3],2) ).evalf();
  res += ( -3*g[1]*g[15]*p[0]*p[12]*p[22]*p[41]*pow(g[3],2) ).evalf();
  res += ( -3*g[1]*g[16]*p[0]*p[12]*p[22]*p[41]*pow(g[3],2) ).evalf();
  res += ( -3*g[25]*p[0]*p[12]*p[22]*p[41]*pow(g[3],2) ).evalf();
  res += ( -3*g[1]*p[0]*p[12]*p[22]*p[41]*pow(g[3],3) ).evalf();
  res += ( -(g[15]*p[0]*p[12]*p[22]*p[41]*pow(g[3],3)) ).evalf();
  res += ( -12*g[302]*p[0]*p[12]*p[22]*p[41] ).evalf();
  res += ( 24*g[303]*p[0]*p[12]*p[22]*p[41] ).evalf();
  res += ( -24*g[306]*p[0]*p[12]*p[22]*p[41] ).evalf();
  res += ( -12*g[307]*p[0]*p[12]*p[22]*p[41] ).evalf();
  res += ( -24*g[308]*p[0]*p[12]*p[22]*p[41] ).evalf();
  res += ( -36*g[310]*p[0]*p[12]*p[22]*p[41] ).evalf();
  res += ( -30*g[311]*p[0]*p[12]*p[22]*p[41] ).evalf();
  res += ( -12*g[312]*p[0]*p[12]*p[22]*p[41] ).evalf();
  res += ( 12*g[313]*p[0]*p[12]*p[22]*p[41] ).evalf();
  res += ( 12*g[314]*p[0]*p[12]*p[22]*p[41] ).evalf();
  res += ( 24*g[316]*p[0]*p[12]*p[22]*p[41] ).evalf();
  res += ( 24*g[317]*p[0]*p[12]*p[22]*p[41] ).evalf();
  res += ( -12*g[318]*p[0]*p[12]*p[22]*p[41] ).evalf();
  res += ( 6*g[25]*g[33]*p[0]*p[12]*p[22]*p[41] ).evalf();
  res += ( 6*g[1]*g[3]*g[33]*p[0]*p[12]*p[22]*p[41] ).evalf();
  res += ( 3*g[33]*p[0]*p[12]*p[22]*p[41]*pow(g[3],2) ).evalf();
  res += ( -12*g[34]*p[0]*p[12]*p[22]*p[41]*pow(g[1],2) ).evalf();
  res += ( 18*g[25]*g[34]*p[0]*p[12]*p[22]*p[41] ).evalf();
  res += ( -6*g[1]*g[3]*g[34]*p[0]*p[12]*p[22]*p[41] ).evalf();
  res += ( -24*g[38]*p[0]*p[12]*p[22]*p[41]*pow(g[1],2) ).evalf();
  res += ( 24*g[25]*g[38]*p[0]*p[12]*p[22]*p[41] ).evalf();
  res += ( -24*g[1]*g[3]*g[38]*p[0]*p[12]*p[22]*p[41] ).evalf();
  res += ( -12*g[38]*p[0]*p[12]*p[22]*p[41]*pow(g[3],2) ).evalf();
  res += ( 24*g[39]*p[0]*p[12]*p[22]*p[41]*pow(g[1],2) ).evalf();
  res += ( -24*g[25]*g[39]*p[0]*p[12]*p[22]*p[41] ).evalf();
  res += ( 24*g[1]*g[3]*g[39]*p[0]*p[12]*p[22]*p[41] ).evalf();
  res += ( 12*g[48]*p[0]*p[12]*p[22]*p[41]*pow(g[1],2) ).evalf();
  res += ( -12*g[25]*g[48]*p[0]*p[12]*p[22]*p[41] ).evalf();
  res += ( 12*g[1]*g[3]*g[48]*p[0]*p[12]*p[22]*p[41] ).evalf();
  res += ( 3*g[48]*p[0]*p[12]*p[22]*p[41]*pow(g[3],2) ).evalf();
  res += ( -6*g[49]*p[0]*p[12]*p[22]*p[41]*pow(g[3],2) ).evalf();
  res += ( -12*g[50]*p[0]*p[12]*p[22]*p[41]*pow(g[1],2) ).evalf();
  res += ( 12*g[25]*g[50]*p[0]*p[12]*p[22]*p[41] ).evalf();
  res += ( -12*g[1]*g[3]*g[50]*p[0]*p[12]*p[22]*p[41] ).evalf();
  res += ( -12*g[51]*p[0]*p[12]*p[22]*p[41]*pow(g[1],2) ).evalf();
  res += ( 12*g[25]*g[51]*p[0]*p[12]*p[22]*p[41] ).evalf();
  res += ( -12*g[1]*g[3]*g[51]*p[0]*p[12]*p[22]*p[41] ).evalf();
  res += ( -3*g[51]*p[0]*p[12]*p[22]*p[41]*pow(g[3],2) ).evalf();
  res += ( -6*g[52]*p[0]*p[12]*p[22]*p[41]*pow(g[3],2) ).evalf();
  res += ( 12*g[53]*p[0]*p[12]*p[22]*p[41]*pow(g[1],2) ).evalf();
  res += ( -12*g[25]*g[53]*p[0]*p[12]*p[22]*p[41] ).evalf();
  res += ( 12*g[1]*g[3]*g[53]*p[0]*p[12]*p[22]*p[41] ).evalf();
  res += ( 6*g[53]*p[0]*p[12]*p[22]*p[41]*pow(g[3],2) ).evalf();
  res += ( 24*g[25]*g[3]*g[6]*p[0]*p[12]*p[22]*p[41] ).evalf();
  res += ( 6*g[1]*g[6]*p[0]*p[12]*p[22]*p[41]*pow(g[3],2) ).evalf();
  res += ( -48*g[1]*g[60]*p[0]*p[12]*p[22]*p[41] ).evalf();
  res += ( 12*g[3]*g[61]*p[0]*p[12]*p[22]*p[41] ).evalf();
  res += ( -48*g[1]*g[72]*p[0]*p[12]*p[22]*p[41] ).evalf();
  res += ( -24*g[16]*g[73]*p[0]*p[12]*p[22]*p[41] ).evalf();
  res += ( 48*g[6]*g[73]*p[0]*p[12]*p[22]*p[41] ).evalf();
  res += ( 12*g[1]*g[80]*p[0]*p[12]*p[22]*p[41] ).evalf();
  res += ( -6*g[15]*g[81]*p[0]*p[12]*p[22]*p[41] ).evalf();
  res += ( 18*g[16]*g[81]*p[0]*p[12]*p[22]*p[41] ).evalf();
  res += ( -6*g[3]*g[81]*p[0]*p[12]*p[22]*p[41] ).evalf();
  res += ( -24*g[6]*g[81]*p[0]*p[12]*p[22]*p[41] ).evalf();
  res += ( 12*g[1]*g[83]*p[0]*p[12]*p[22]*p[41] ).evalf();
  res += ( -6*g[1]*g[85]*p[0]*p[12]*p[22]*p[41] ).evalf();
  res += ( -6*g[3]*g[85]*p[0]*p[12]*p[22]*p[41] ).evalf();
  res += ( 18*g[1]*g[86]*p[0]*p[12]*p[22]*p[41] ).evalf();
  res += ( 24*g[1]*g[91]*p[0]*p[12]*p[22]*p[41] ).evalf();
  res += ( 24*g[3]*g[91]*p[0]*p[12]*p[22]*p[41] ).evalf();
  res += ( -24*g[1]*g[92]*p[0]*p[12]*p[22]*p[41] ).evalf();
  res += ( -12*g[1]*g[98]*p[0]*p[12]*p[22]*p[41] ).evalf();
  res += ( -6*g[3]*g[98]*p[0]*p[12]*p[22]*p[41] ).evalf();
  res += ( 12*g[3]*g[99]*p[0]*p[12]*p[22]*p[41] ).evalf();
  res += ( 24*g[1]*g[24]*p[0]*p[1]*p[12]*p[22]*p[41] ).evalf();
  res += ( -6*g[1]*p[0]*p[1]*p[12]*p[22]*p[41]*pow(g[3],2) ).evalf();
  res += ( g[26]*g[3]*p[22]*p[38]*p[41]*numeric(-1336,3) ).evalf();
  res += ( 240*g[26]*g[3]*p[1]*p[22]*p[38]*p[41] ).evalf();
  res += ( g[26]*g[3]*p[10]*p[22]*p[38]*p[41]*numeric(1136,3) ).evalf();
  res += ( 168*g[26]*g[3]*p[1]*p[10]*p[22]*p[38]*p[41] ).evalf();
  res += ( g[26]*g[3]*p[11]*p[22]*p[38]*p[41]*numeric(-500,3) ).evalf();
  res += ( -96*g[26]*g[3]*p[1]*p[11]*p[22]*p[38]*p[41] ).evalf();
  res += ( g[26]*g[3]*p[12]*p[22]*p[38]*p[41]*numeric(88,3) ).evalf();
  res += ( -24*g[26]*g[3]*p[1]*p[12]*p[22]*p[38]*p[41] ).evalf();
  res += ( g[26]*g[3]*p[22]*p[26]*p[38]*p[41]*numeric(752,3) ).evalf();
  res += ( -120*g[26]*g[3]*p[1]*p[22]*p[26]*p[38]*p[41] ).evalf();
  res += ( -68*g[26]*g[3]*p[10]*p[22]*p[26]*p[38]*p[41] ).evalf();
  res += ( -144*g[26]*g[3]*p[1]*p[10]*p[22]*p[26]*p[38]*p[41] ).evalf();
  res += ( g[26]*g[3]*p[11]*p[22]*p[26]*p[38]*p[41]*numeric(64,3) ).evalf();
  res += ( -24*g[26]*g[3]*p[1]*p[11]*p[22]*p[26]*p[38]*p[41] ).evalf();
  res += ( 128*p[42]*pow(g[0],3) ).evalf();
  res += ( p[42]*numeric(256,3)*pow(g[0],4) ).evalf();
  res += ( g[1]*p[42]*numeric(-256,3)*pow(g[0],3) ).evalf();
  res += ( -64*g[0]*p[42]*pow(g[1],2) ).evalf();
  res += ( -128*p[42]*pow(g[0],2)*pow(g[1],2) ).evalf();
  res += ( p[42]*numeric(32,3)*pow(g[1],3) ).evalf();
  res += ( 64*g[0]*p[42]*pow(g[1],3) ).evalf();
  res += ( p[42]*numeric(128,3)*pow(g[1],4) ).evalf();
  res += ( -32*g[1]*g[100]*p[42] ).evalf();
  res += ( -32*g[1]*g[101]*p[42] ).evalf();
  res += ( -16*g[102]*p[42] ).evalf();
  res += ( 64*g[1]*g[102]*p[42] ).evalf();
  res += ( -32*g[1]*g[104]*p[42] ).evalf();
  res += ( -32*g[1]*g[105]*p[42] ).evalf();
  res += ( -16*g[106]*p[42] ).evalf();
  res += ( -16*g[110]*p[42] ).evalf();
  res += ( -32*g[133]*p[42] ).evalf();
  res += ( 192*g[1]*g[133]*p[42] ).evalf();
  res += ( 16*g[134]*p[42] ).evalf();
  res += ( 96*g[1]*g[134]*p[42] ).evalf();
  res += ( -32*g[1]*g[136]*p[42] ).evalf();
  res += ( -32*g[1]*g[137]*p[42] ).evalf();
  return res;
}


==> numerics/ggtt_a_exact_0_12.cpp <==
/* R. Bonciani, A. Ferroglia, T. Gehrmann, A. v. Manteuffel, C. Studerus
 * file: ggtt_a_exact_0_12.cpp
 * date: 2010-11-29
 */

#include <ginac/ginac.h>
using namespace GiNaC;

ex ggtt_a_exact_0_12(const exvector& g, const exvector& p)
{
  ex res = 0;
  res += ( -64*g[1]*g[138]*p[42] ).evalf();
  res += ( -64*g[1]*g[139]*p[42] ).evalf();
  res += ( -32*g[140]*p[42] ).evalf();
  res += ( 192*g[1]*g[140]*p[42] ).evalf();
  res += ( -16*g[141]*p[42] ).evalf();
  res += ( 32*g[1]*g[141]*p[42] ).evalf();
  res += ( -32*g[1]*g[143]*p[42] ).evalf();
  res += ( -32*g[1]*g[144]*p[42] ).evalf();
  res += ( -64*g[1]*g[145]*p[42] ).evalf();
  res += ( -64*g[1]*g[146]*p[42] ).evalf();
  res += ( -32*g[147]*p[42] ).evalf();
  res += ( 16*g[148]*p[42] ).evalf();
  res += ( -16*g[15]*p[42]*pow(g[1],2) ).evalf();
  res += ( g[15]*p[42]*numeric(-224,3)*pow(g[1],3) ).evalf();
  res += ( 16*p[42]*pow(g[1],2)*pow(g[15],2) ).evalf();
  res += ( -32*g[154]*p[42] ).evalf();
  res += ( -16*g[155]*p[42] ).evalf();
  res += ( -16*g[16]*p[42]*pow(g[1],2) ).evalf();
  res += ( g[16]*p[42]*numeric(-224,3)*pow(g[1],3) ).evalf();
  res += ( 16*p[42]*pow(g[1],2)*pow(g[16],2) ).evalf();
  res += ( -384*g[162]*p[42] ).evalf();
  res += ( -384*g[163]*p[42] ).evalf();
  res += ( 384*g[164]*p[42] ).evalf();
  res += ( -448*g[165]*p[42] ).evalf();
  res += ( -448*g[166]*p[42] ).evalf();
  res += ( 192*g[167]*p[42] ).evalf();
  res += ( 160*g[168]*p[42] ).evalf();
  res += ( 160*g[169]*p[42] ).evalf();
  res += ( -96*g[171]*p[42] ).evalf();
  res += ( -96*g[172]*p[42] ).evalf();
  res += ( -96*g[173]*p[42] ).evalf();
  res += ( -96*g[174]*p[42] ).evalf();
  res += ( -96*g[175]*p[42] ).evalf();
  res += ( -96*g[176]*p[42] ).evalf();
  res += ( -192*g[178]*p[42] ).evalf();
  res += ( 96*g[179]*p[42] ).evalf();
  res += ( -192*g[180]*p[42] ).evalf();
  res += ( -96*g[181]*p[42] ).evalf();
  res += ( -192*g[182]*p[42] ).evalf();
  res += ( 96*g[183]*p[42] ).evalf();
  res += ( -192*g[184]*p[42] ).evalf();
  res += ( -96*g[185]*p[42] ).evalf();
  res += ( 896*g[186]*p[42] ).evalf();
  res += ( -448*g[187]*p[42] ).evalf();
  res += ( -448*g[188]*p[42] ).evalf();
  res += ( 192*g[189]*p[42] ).evalf();
  res += ( 160*g[190]*p[42] ).evalf();
  res += ( 160*g[191]*p[42] ).evalf();
  res += ( -96*g[193]*p[42] ).evalf();
  res += ( -96*g[194]*p[42] ).evalf();
  res += ( -96*g[195]*p[42] ).evalf();
  res += ( -96*g[196]*p[42] ).evalf();
  res += ( -96*g[197]*p[42] ).evalf();
  res += ( -96*g[198]*p[42] ).evalf();
  res += ( 384*g[199]*p[42] ).evalf();
  res += ( g[2]*p[42]*numeric(-256,3)*pow(g[0],3) ).evalf();
  res += ( 64*g[106]*g[2]*p[42] ).evalf();
  res += ( -32*g[108]*g[2]*p[42] ).evalf();
  res += ( -32*g[109]*g[2]*p[42] ).evalf();
  res += ( 64*g[110]*g[2]*p[42] ).evalf();
  res += ( -32*g[112]*g[2]*p[42] ).evalf();
  res += ( -32*g[113]*g[2]*p[42] ).evalf();
  res += ( 192*g[147]*g[2]*p[42] ).evalf();
  res += ( 96*g[148]*g[2]*p[42] ).evalf();
  res += ( -32*g[150]*g[2]*p[42] ).evalf();
  res += ( -32*g[151]*g[2]*p[42] ).evalf();
  res += ( -64*g[152]*g[2]*p[42] ).evalf();
  res += ( -64*g[153]*g[2]*p[42] ).evalf();
  res += ( 192*g[154]*g[2]*p[42] ).evalf();
  res += ( 32*g[155]*g[2]*p[42] ).evalf();
  res += ( -32*g[157]*g[2]*p[42] ).evalf();
  res += ( -32*g[158]*g[2]*p[42] ).evalf();
  res += ( -64*g[159]*g[2]*p[42] ).evalf();
  res += ( -64*g[160]*g[2]*p[42] ).evalf();
  res += ( -64*g[0]*p[42]*pow(g[2],2) ).evalf();
  res += ( -128*p[42]*pow(g[0],2)*pow(g[2],2) ).evalf();
  res += ( -16*g[17]*p[42]*pow(g[2],2) ).evalf();
  res += ( 16*p[42]*pow(g[17],2)*pow(g[2],2) ).evalf();
  res += ( -16*g[18]*p[42]*pow(g[2],2) ).evalf();
  res += ( 16*p[42]*pow(g[18],2)*pow(g[2],2) ).evalf();
  res += ( p[42]*numeric(32,3)*pow(g[2],3) ).evalf();
  res += ( 64*g[0]*p[42]*pow(g[2],3) ).evalf();
  res += ( g[17]*p[42]*numeric(-224,3)*pow(g[2],3) ).evalf();
  res += ( g[18]*p[42]*numeric(-224,3)*pow(g[2],3) ).evalf();
  res += ( p[42]*numeric(128,3)*pow(g[2],4) ).evalf();
  res += ( -96*g[20]*p[42]*pow(g[1],2) ).evalf();
  res += ( 192*g[200]*p[42] ).evalf();
  res += ( 192*g[201]*p[42] ).evalf();
  res += ( -96*g[203]*p[42] ).evalf();
  res += ( -96*g[204]*p[42] ).evalf();
  res += ( 64*g[205]*p[42] ).evalf();
  res += ( -64*g[206]*p[42] ).evalf();
  res += ( -64*g[207]*p[42] ).evalf();
  res += ( -96*g[21]*p[42]*pow(g[1],2) ).evalf();
  res += ( -32*g[210]*p[42] ).evalf();
  res += ( -32*g[211]*p[42] ).evalf();
  res += ( -128*g[217]*p[42] ).evalf();
  res += ( 32*g[218]*p[42] ).evalf();
  res += ( 32*g[219]*p[42] ).evalf();
  res += ( -96*g[22]*p[42]*pow(g[2],2) ).evalf();
  res += ( -32*g[220]*p[42] ).evalf();
  res += ( -32*g[221]*p[42] ).evalf();
  res += ( 32*g[222]*p[42] ).evalf();
  res += ( -128*g[223]*p[42] ).evalf();
  res += ( 32*g[224]*p[42] ).evalf();
  res += ( 32*g[225]*p[42] ).evalf();
  res += ( -32*g[226]*p[42] ).evalf();
  res += ( -32*g[227]*p[42] ).evalf();
  res += ( 32*g[228]*p[42] ).evalf();
  res += ( -96*g[23]*p[42]*pow(g[2],2) ).evalf();
  res += ( -192*g[238]*p[42] ).evalf();
  res += ( -32*g[239]*p[42] ).evalf();
  res += ( -32*g[1]*g[24]*p[42] ).evalf();
  res += ( -128*g[24]*p[42]*pow(g[1],2) ).evalf();
  res += ( -32*g[2]*g[24]*p[42] ).evalf();
  res += ( -128*g[24]*p[42]*pow(g[2],2) ).evalf();
  res += ( 32*g[240]*p[42] ).evalf();
  res += ( 32*g[241]*p[42] ).evalf();
  res += ( 32*g[242]*p[42] ).evalf();
  res += ( 32*g[243]*p[42] ).evalf();
  res += ( -192*g[244]*p[42] ).evalf();
  res += ( -32*g[245]*p[42] ).evalf();
  res += ( -32*g[246]*p[42] ).evalf();
  res += ( 32*g[247]*p[42] ).evalf();
  res += ( 32*g[248]*p[42] ).evalf();
  res += ( 32*g[249]*p[42] ).evalf();
  res += ( 16*g[15]*g[25]*p[42] ).evalf();
  res += ( -16*g[25]*p[42]*pow(g[15],2) ).evalf();
  res += ( 16*g[16]*g[25]*p[42] ).evalf();
  res += ( -16*g[25]*p[42]*pow(g[16],2) ).evalf();
  res += ( 96*g[20]*g[25]*p[42] ).evalf();
  res += ( 96*g[21]*g[25]*p[42] ).evalf();
  res += ( 64*g[24]*g[25]*p[42] ).evalf();
  res += ( -192*g[250]*p[42] ).evalf();
  res += ( -32*g[251]*p[42] ).evalf();
  res += ( 32*g[252]*p[42] ).evalf();
  res += ( 32*g[253]*p[42] ).evalf();
  res += ( 32*g[254]*p[42] ).evalf();
  res += ( 32*g[255]*p[42] ).evalf();
  res += ( -192*g[256]*p[42] ).evalf();
  res += ( -32*g[257]*p[42] ).evalf();
  res += ( -32*g[258]*p[42] ).evalf();
  res += ( 32*g[259]*p[42] ).evalf();
  res += ( 16*g[17]*g[26]*p[42] ).evalf();
  res += ( -16*g[26]*p[42]*pow(g[17],2) ).evalf();
  res += ( 16*g[18]*g[26]*p[42] ).evalf();
  res += ( -16*g[26]*p[42]*pow(g[18],2) ).evalf();
  res += ( 96*g[22]*g[26]*p[42] ).evalf();
  res += ( 96*g[23]*g[26]*p[42] ).evalf();
  res += ( 64*g[24]*g[26]*p[42] ).evalf();
  res += ( 32*g[260]*p[42] ).evalf();
  res += ( 32*g[261]*p[42] ).evalf();
  res += ( -448*g[295]*p[42] ).evalf();
  res += ( 96*g[296]*p[42] ).evalf();
  res += ( 64*g[297]*p[42] ).evalf();
  res += ( -32*g[298]*p[42] ).evalf();
  res += ( 32*g[299]*p[42] ).evalf();
  res += ( -192*g[3]*p[42]*pow(g[0],2) ).evalf();
  res += ( g[3]*p[42]*numeric(-512,3)*pow(g[0],3) ).evalf();
  res += ( 128*g[1]*g[3]*p[42]*pow(g[0],2) ).evalf();
  res += ( 48*g[3]*p[42]*pow(g[1],2) ).evalf();
  res += ( 224*g[0]*g[3]*p[42]*pow(g[1],2) ).evalf();
  res += ( g[3]*p[42]*numeric(128,3)*pow(g[1],3) ).evalf();
  res += ( -32*g[100]*g[3]*p[42] ).evalf();
  res += ( 48*g[102]*g[3]*p[42] ).evalf();
  res += ( 32*g[103]*g[3]*p[42] ).evalf();
  res += ( -32*g[104]*g[3]*p[42] ).evalf();
  res += ( 144*g[106]*g[3]*p[42] ).evalf();
  res += ( -32*g[107]*g[3]*p[42] ).evalf();
  res += ( -32*g[108]*g[3]*p[42] ).evalf();
  res += ( 48*g[110]*g[3]*p[42] ).evalf();
  res += ( 32*g[111]*g[3]*p[42] ).evalf();
  res += ( -32*g[112]*g[3]*p[42] ).evalf();
  res += ( 224*g[133]*g[3]*p[42] ).evalf();
  res += ( 16*g[134]*g[3]*p[42] ).evalf();
  res += ( -32*g[135]*g[3]*p[42] ).evalf();
  res += ( -32*g[136]*g[3]*p[42] ).evalf();
  res += ( -32*g[138]*g[3]*p[42] ).evalf();
  res += ( -32*g[139]*g[3]*p[42] ).evalf();
  res += ( 224*g[140]*g[3]*p[42] ).evalf();
  res += ( 48*g[141]*g[3]*p[42] ).evalf();
  res += ( 32*g[142]*g[3]*p[42] ).evalf();
  res += ( -32*g[143]*g[3]*p[42] ).evalf();
  res += ( -32*g[145]*g[3]*p[42] ).evalf();
  res += ( -32*g[146]*g[3]*p[42] ).evalf();
  res += ( 224*g[147]*g[3]*p[42] ).evalf();
  res += ( 16*g[148]*g[3]*p[42] ).evalf();
  res += ( -32*g[149]*g[3]*p[42] ).evalf();
  res += ( -16*g[1]*g[15]*g[3]*p[42] ).evalf();
  res += ( -48*g[15]*g[3]*p[42]*pow(g[1],2) ).evalf();
  res += ( 16*g[1]*g[3]*p[42]*pow(g[15],2) ).evalf();
  res += ( -32*g[150]*g[3]*p[42] ).evalf();
  res += ( -32*g[152]*g[3]*p[42] ).evalf();
  res += ( -32*g[153]*g[3]*p[42] ).evalf();
  res += ( 224*g[154]*g[3]*p[42] ).evalf();
  res += ( 48*g[155]*g[3]*p[42] ).evalf();
  res += ( 32*g[156]*g[3]*p[42] ).evalf();
  res += ( -32*g[157]*g[3]*p[42] ).evalf();
  res += ( -32*g[159]*g[3]*p[42] ).evalf();
  res += ( -16*g[1]*g[16]*g[3]*p[42] ).evalf();
  res += ( -48*g[16]*g[3]*p[42]*pow(g[1],2) ).evalf();
  res += ( 16*g[1]*g[3]*p[42]*pow(g[16],2) ).evalf();
  res += ( -32*g[160]*g[3]*p[42] ).evalf();
  res += ( 128*g[2]*g[3]*p[42]*pow(g[0],2) ).evalf();
  res += ( -16*g[17]*g[2]*g[3]*p[42] ).evalf();
  res += ( 16*g[2]*g[3]*p[42]*pow(g[17],2) ).evalf();
  res += ( -16*g[18]*g[2]*g[3]*p[42] ).evalf();
  res += ( 16*g[2]*g[3]*p[42]*pow(g[18],2) ).evalf();
  res += ( 48*g[3]*p[42]*pow(g[2],2) ).evalf();
  res += ( 224*g[0]*g[3]*p[42]*pow(g[2],2) ).evalf();
  res += ( -48*g[17]*g[3]*p[42]*pow(g[2],2) ).evalf();
  res += ( -48*g[18]*g[3]*p[42]*pow(g[2],2) ).evalf();
  res += ( g[3]*p[42]*numeric(128,3)*pow(g[2],3) ).evalf();
  res += ( -96*g[1]*g[20]*g[3]*p[42] ).evalf();
  res += ( -96*g[1]*g[21]*g[3]*p[42] ).evalf();
  res += ( -96*g[2]*g[22]*g[3]*p[42] ).evalf();
  res += ( -96*g[2]*g[23]*g[3]*p[42] ).evalf();
  res += ( -32*g[24]*g[3]*p[42] ).evalf();
  res += ( -16*g[25]*g[3]*p[42] ).evalf();
  res += ( -96*g[0]*g[25]*g[3]*p[42] ).evalf();
  res += ( 16*g[15]*g[25]*g[3]*p[42] ).evalf();
  res += ( 16*g[16]*g[25]*g[3]*p[42] ).evalf();
  res += ( -16*g[26]*g[3]*p[42] ).evalf();
  res += ( -96*g[0]*g[26]*g[3]*p[42] ).evalf();
  res += ( 16*g[17]*g[26]*g[3]*p[42] ).evalf();
  res += ( 16*g[18]*g[26]*g[3]*p[42] ).evalf();
  res += ( 96*g[0]*p[42]*pow(g[3],2) ).evalf();
  res += ( 128*p[42]*pow(g[0],2)*pow(g[3],2) ).evalf();
  res += ( 8*g[1]*p[42]*pow(g[3],2) ).evalf();
  res += ( -16*g[0]*g[1]*p[42]*pow(g[3],2) ).evalf();
  res += ( -32*p[42]*pow(g[1],2)*pow(g[3],2) ).evalf();
  res += ( -8*g[15]*p[42]*pow(g[3],2) ).evalf();
  res += ( 8*p[42]*pow(g[15],2)*pow(g[3],2) ).evalf();
  res += ( 16*g[1]*g[16]*p[42]*pow(g[3],2) ).evalf();
  res += ( -8*g[17]*p[42]*pow(g[3],2) ).evalf();
  res += ( 8*p[42]*pow(g[17],2)*pow(g[3],2) ).evalf();
  res += ( 8*g[2]*p[42]*pow(g[3],2) ).evalf();
  res += ( -16*g[0]*g[2]*p[42]*pow(g[3],2) ).evalf();
  res += ( 16*g[18]*g[2]*p[42]*pow(g[3],2) ).evalf();
  res += ( -32*p[42]*pow(g[2],2)*pow(g[3],2) ).evalf();
  res += ( -48*g[20]*p[42]*pow(g[3],2) ).evalf();
  res += ( -48*g[22]*p[42]*pow(g[3],2) ).evalf();
  res += ( 64*g[24]*p[42]*pow(g[3],2) ).evalf();
  res += ( 16*g[25]*p[42]*pow(g[3],2) ).evalf();
  res += ( 16*g[26]*p[42]*pow(g[3],2) ).evalf();
  res += ( p[42]*numeric(-14,9)*pow(g[3],3) ).evalf();
  res += ( g[0]*p[42]*numeric(-80,3)*pow(g[3],3) ).evalf();
  res += ( g[15]*p[42]*numeric(40,3)*pow(g[3],3) ).evalf();
  res += ( g[17]*p[42]*numeric(40,3)*pow(g[3],3) ).evalf();
  res += ( 32*g[300]*p[42] ).evalf();
  res += ( 32*g[301]*p[42] ).evalf();
  res += ( 32*g[302]*p[42] ).evalf();
  res += ( -64*g[303]*p[42] ).evalf();
  res += ( 64*g[304]*p[42] ).evalf();
  res += ( -32*g[305]*p[42] ).evalf();
  res += ( 64*g[306]*p[42] ).evalf();
  res += ( 32*g[307]*p[42] ).evalf();
  res += ( -448*g[308]*p[42] ).evalf();
  res += ( -96*g[309]*p[42] ).evalf();
  res += ( -192*g[310]*p[42] ).evalf();
  res += ( -32*g[311]*p[42] ).evalf();
  res += ( -32*g[312]*p[42] ).evalf();
  res += ( 32*g[313]*p[42] ).evalf();
  res += ( 32*g[314]*p[42] ).evalf();
  res += ( 32*g[315]*p[42] ).evalf();
  res += ( 64*g[316]*p[42] ).evalf();
  res += ( 64*g[317]*p[42] ).evalf();
  res += ( -32*g[318]*p[42] ).evalf();
  res += ( 64*g[319]*p[42] ).evalf();
  res += ( 32*g[320]*p[42] ).evalf();
  res += ( -448*g[321]*p[42] ).evalf();
  res += ( 96*g[322]*p[42] ).evalf();
  res += ( 64*g[323]*p[42] ).evalf();
  res += ( -32*g[324]*p[42] ).evalf();
  res += ( 32*g[325]*p[42] ).evalf();
  res += ( 32*g[326]*p[42] ).evalf();
  res += ( 32*g[327]*p[42] ).evalf();
  res += ( 32*g[328]*p[42] ).evalf();
  res += ( -64*g[329]*p[42] ).evalf();
  res += ( 16*g[1]*g[33]*p[42] ).evalf();
  res += ( 64*g[33]*p[42]*pow(g[1],2) ).evalf();
  res += ( -32*g[25]*g[33]*p[42] ).evalf();
  res += ( 16*g[3]*g[33]*p[42] ).evalf();
  res += ( 16*g[1]*g[3]*g[33]*p[42] ).evalf();
  res += ( -32*g[33]*p[42]*pow(g[3],2) ).evalf();
  res += ( 64*g[330]*p[42] ).evalf();
  res += ( -32*g[331]*p[42] ).evalf();
  res += ( 64*g[332]*p[42] ).evalf();
  res += ( 32*g[333]*p[42] ).evalf();
  res += ( -448*g[334]*p[42] ).evalf();
  res += ( -96*g[335]*p[42] ).evalf();
  res += ( -192*g[336]*p[42] ).evalf();
  res += ( -32*g[337]*p[42] ).evalf();
  res += ( -32*g[338]*p[42] ).evalf();
  res += ( 32*g[339]*p[42] ).evalf();
  res += ( 16*g[1]*g[34]*p[42] ).evalf();
  res += ( 64*g[34]*p[42]*pow(g[1],2) ).evalf();
  res += ( -32*g[25]*g[34]*p[42] ).evalf();
  res += ( -16*g[1]*g[3]*g[34]*p[42] ).evalf();
  res += ( 32*g[340]*p[42] ).evalf();
  res += ( 32*g[341]*p[42] ).evalf();
  res += ( 64*g[342]*p[42] ).evalf();
  res += ( 64*g[343]*p[42] ).evalf();
  res += ( -32*g[344]*p[42] ).evalf();
  res += ( 64*g[345]*p[42] ).evalf();
  res += ( 32*g[346]*p[42] ).evalf();
  res += ( 16*g[2]*g[35]*p[42] ).evalf();
  res += ( 64*g[35]*p[42]*pow(g[2],2) ).evalf();
  res += ( -32*g[26]*g[35]*p[42] ).evalf();
  res += ( 16*g[3]*g[35]*p[42] ).evalf();
  res += ( 16*g[2]*g[3]*g[35]*p[42] ).evalf();
  res += ( -32*g[35]*p[42]*pow(g[3],2) ).evalf();
  res += ( 16*g[2]*g[36]*p[42] ).evalf();
  res += ( 64*g[36]*p[42]*pow(g[2],2) ).evalf();
  res += ( -32*g[26]*g[36]*p[42] ).evalf();
  res += ( -16*g[2]*g[3]*g[36]*p[42] ).evalf();
  res += ( 32*g[1]*g[48]*p[42] ).evalf();
  res += ( 32*g[48]*p[42]*pow(g[1],2) ).evalf();
  res += ( 32*g[25]*g[48]*p[42] ).evalf();
  res += ( 16*g[3]*g[48]*p[42] ).evalf();
  res += ( -96*g[1]*g[3]*g[48]*p[42] ).evalf();
  res += ( -80*g[48]*p[42]*pow(g[3],2) ).evalf();
  res += ( 16*g[49]*p[42]*pow(g[3],2) ).evalf();
  res += ( 32*g[50]*p[42]*pow(g[1],2) ).evalf();
  res += ( -32*g[25]*g[50]*p[42] ).evalf();
  res += ( 32*g[1]*g[3]*g[50]*p[42] ).evalf();
  res += ( 32*g[1]*g[51]*p[42] ).evalf();
  res += ( 32*g[51]*p[42]*pow(g[1],2) ).evalf();
  res += ( 32*g[25]*g[51]*p[42] ).evalf();
  res += ( 16*g[3]*g[51]*p[42] ).evalf();
  res += ( -96*g[1]*g[3]*g[51]*p[42] ).evalf();
  res += ( -32*g[51]*p[42]*pow(g[3],2) ).evalf();
  res += ( -16*g[52]*p[42]*pow(g[3],2) ).evalf();
  res += ( 32*g[53]*p[42]*pow(g[1],2) ).evalf();
  res += ( -32*g[25]*g[53]*p[42] ).evalf();
  res += ( 32*g[1]*g[3]*g[53]*p[42] ).evalf();
  res += ( 16*g[53]*p[42]*pow(g[3],2) ).evalf();
  res += ( 32*g[2]*g[54]*p[42] ).evalf();
  res += ( 32*g[54]*p[42]*pow(g[2],2) ).evalf();
  res += ( 32*g[26]*g[54]*p[42] ).evalf();
  res += ( 16*g[3]*g[54]*p[42] ).evalf();
  res += ( -96*g[2]*g[3]*g[54]*p[42] ).evalf();
  res += ( -80*g[54]*p[42]*pow(g[3],2) ).evalf();
  res += ( 16*g[55]*p[42]*pow(g[3],2) ).evalf();
  res += ( 32*g[56]*p[42]*pow(g[2],2) ).evalf();
  res += ( -32*g[26]*g[56]*p[42] ).evalf();
  res += ( 32*g[2]*g[3]*g[56]*p[42] ).evalf();
  res += ( 32*g[2]*g[57]*p[42] ).evalf();
  res += ( 32*g[57]*p[42]*pow(g[2],2) ).evalf();
  res += ( 32*g[26]*g[57]*p[42] ).evalf();
  res += ( 16*g[3]*g[57]*p[42] ).evalf();
  res += ( -96*g[2]*g[3]*g[57]*p[42] ).evalf();
  res += ( -32*g[57]*p[42]*pow(g[3],2) ).evalf();
  res += ( -16*g[58]*p[42]*pow(g[3],2) ).evalf();
  res += ( 32*g[59]*p[42]*pow(g[2],2) ).evalf();
  res += ( -32*g[26]*g[59]*p[42] ).evalf();
  res += ( 32*g[2]*g[3]*g[59]*p[42] ).evalf();
  res += ( 16*g[59]*p[42]*pow(g[3],2) ).evalf();
  res += ( -192*g[1]*g[60]*p[42] ).evalf();
  res += ( -192*g[2]*g[60]*p[42] ).evalf();
  res += ( -192*g[3]*g[60]*p[42] ).evalf();
  res += ( -32*g[61]*p[42] ).evalf();
  res += ( -192*g[0]*g[61]*p[42] ).evalf();
  res += ( 160*g[15]*g[61]*p[42] ).evalf();
  res += ( 160*g[16]*g[61]*p[42] ).evalf();
  res += ( -64*g[3]*g[61]*p[42] ).evalf();
  res += ( -32*g[62]*p[42] ).evalf();
  res += ( -192*g[0]*g[62]*p[42] ).evalf();
  res += ( 160*g[17]*g[62]*p[42] ).evalf();
  res += ( 160*g[18]*g[62]*p[42] ).evalf();
  res += ( -64*g[3]*g[62]*p[42] ).evalf();
  res += ( 96*g[1]*g[64]*p[42] ).evalf();
  res += ( 96*g[3]*g[64]*p[42] ).evalf();
  res += ( 96*g[1]*g[65]*p[42] ).evalf();
  res += ( 96*g[2]*g[66]*p[42] ).evalf();
  res += ( 96*g[3]*g[66]*p[42] ).evalf();
  res += ( 96*g[2]*g[67]*p[42] ).evalf();
  res += ( 192*g[1]*g[68]*p[42] ).evalf();
  res += ( 96*g[3]*g[68]*p[42] ).evalf();
  res += ( 192*g[1]*g[69]*p[42] ).evalf();
  res += ( 96*g[3]*g[69]*p[42] ).evalf();
  res += ( 192*g[2]*g[70]*p[42] ).evalf();
  res += ( 96*g[3]*g[70]*p[42] ).evalf();
  res += ( 192*g[2]*g[71]*p[42] ).evalf();
  res += ( 96*g[3]*g[71]*p[42] ).evalf();
  res += ( 64*g[72]*p[42] ).evalf();
  res += ( -192*g[1]*g[72]*p[42] ).evalf();
  res += ( -192*g[2]*g[72]*p[42] ).evalf();
  res += ( -448*g[3]*g[72]*p[42] ).evalf();
  res += ( -32*g[73]*p[42] ).evalf();
  res += ( -192*g[0]*g[73]*p[42] ).evalf();
  res += ( 192*g[15]*g[73]*p[42] ).evalf();
  res += ( 192*g[16]*g[73]*p[42] ).evalf();
  res += ( -96*g[3]*g[73]*p[42] ).evalf();
  res += ( -32*g[74]*p[42] ).evalf();
  res += ( -192*g[0]*g[74]*p[42] ).evalf();
  res += ( 192*g[17]*g[74]*p[42] ).evalf();
  res += ( 192*g[18]*g[74]*p[42] ).evalf();
  res += ( -96*g[3]*g[74]*p[42] ).evalf();
  res += ( 96*g[1]*g[76]*p[42] ).evalf();
  res += ( 96*g[3]*g[76]*p[42] ).evalf();
  res += ( 96*g[1]*g[77]*p[42] ).evalf();
  res += ( 96*g[2]*g[78]*p[42] ).evalf();
  res += ( 96*g[3]*g[78]*p[42] ).evalf();
  res += ( 96*g[2]*g[79]*p[42] ).evalf();
  res += ( g[80]*p[42]*numeric(-328,3) ).evalf();
  res += ( 32*g[1]*g[80]*p[42] ).evalf();
  res += ( 32*g[2]*g[80]*p[42] ).evalf();
  res += ( -96*g[3]*g[80]*p[42] ).evalf();
  res += ( 16*g[81]*p[42] ).evalf();
  res += ( 96*g[0]*g[81]*p[42] ).evalf();
  res += ( -64*g[15]*g[81]*p[42] ).evalf();
  res += ( -64*g[16]*g[81]*p[42] ).evalf();
  res += ( 16*g[3]*g[81]*p[42] ).evalf();
  res += ( 16*g[82]*p[42] ).evalf();
  res += ( 96*g[0]*g[82]*p[42] ).evalf();
  res += ( -64*g[17]*g[82]*p[42] ).evalf();
  res += ( -64*g[18]*g[82]*p[42] ).evalf();
  res += ( 16*g[3]*g[82]*p[42] ).evalf();
  res += ( -16*g[85]*p[42] ).evalf();
  res += ( -32*g[1]*g[85]*p[42] ).evalf();
  res += ( 48*g[3]*g[85]*p[42] ).evalf();
  res += ( -16*g[87]*p[42] ).evalf();
  res += ( -32*g[2]*g[87]*p[42] ).evalf();
  res += ( 48*g[3]*g[87]*p[42] ).evalf();
  res += ( -16*g[98]*p[42] ).evalf();
  res += ( 64*g[1]*g[98]*p[42] ).evalf();
  res += ( 144*g[3]*g[98]*p[42] ).evalf();
  res += ( -32*g[3]*g[99]*p[42] ).evalf();
  res += ( -12*g[205]*p[0]*p[42] ).evalf();
  res += ( 14*g[24]*g[3]*p[0]*p[42] ).evalf();
  res += ( p[0]*p[42]*numeric(-7,6)*pow(g[3],3) ).evalf();
  res += ( p[0]*p[42]*numeric(1,4)*pow(g[3],4) ).evalf();
  res += ( -28*g[72]*p[0]*p[42] ).evalf();
  res += ( -14*g[80]*p[0]*p[42] ).evalf();
  res += ( p[1]*p[42]*numeric(-256,3)*pow(g[0],3) ).evalf();
  res += ( 256*g[1]*p[1]*p[42]*pow(g[0],2) ).evalf();
  res += ( 128*g[0]*p[1]*p[42]*pow(g[1],2) ).evalf();
  res += ( p[1]*p[42]*numeric(-128,3)*pow(g[1],3) ).evalf();
  res += ( 64*g[102]*p[1]*p[42] ).evalf();
  res += ( 64*g[106]*p[1]*p[42] ).evalf();
  res += ( 64*g[110]*p[1]*p[42] ).evalf();
  res += ( 128*g[133]*p[1]*p[42] ).evalf();
  res += ( -64*g[134]*p[1]*p[42] ).evalf();
  res += ( 128*g[140]*p[1]*p[42] ).evalf();
  res += ( 64*g[141]*p[1]*p[42] ).evalf();
  res += ( 128*g[147]*p[1]*p[42] ).evalf();
  res += ( -64*g[148]*p[1]*p[42] ).evalf();
  res += ( 64*g[15]*p[1]*p[42]*pow(g[1],2) ).evalf();
  res += ( 128*g[154]*p[1]*p[42] ).evalf();
  res += ( 64*g[155]*p[1]*p[42] ).evalf();
  res += ( 64*g[16]*p[1]*p[42]*pow(g[1],2) ).evalf();
  res += ( 256*g[2]*p[1]*p[42]*pow(g[0],2) ).evalf();
  res += ( 128*g[0]*p[1]*p[42]*pow(g[2],2) ).evalf();
  res += ( 64*g[17]*p[1]*p[42]*pow(g[2],2) ).evalf();
  res += ( 64*g[18]*p[1]*p[42]*pow(g[2],2) ).evalf();
  res += ( p[1]*p[42]*numeric(-128,3)*pow(g[2],3) ).evalf();
  res += ( 128*g[1]*g[24]*p[1]*p[42] ).evalf();
  res += ( 128*g[2]*g[24]*p[1]*p[42] ).evalf();
  res += ( -64*g[15]*g[25]*p[1]*p[42] ).evalf();
  res += ( -64*g[16]*g[25]*p[1]*p[42] ).evalf();
  res += ( -64*g[17]*g[26]*p[1]*p[42] ).evalf();
  res += ( -64*g[18]*g[26]*p[1]*p[42] ).evalf();
  res += ( 128*g[3]*p[1]*p[42]*pow(g[0],2) ).evalf();
  res += ( -256*g[0]*g[1]*g[3]*p[1]*p[42] ).evalf();
  res += ( -128*g[3]*p[1]*p[42]*pow(g[1],2) ).evalf();
  res += ( 64*g[1]*g[15]*g[3]*p[1]*p[42] ).evalf();
  res += ( 64*g[1]*g[16]*g[3]*p[1]*p[42] ).evalf();
  res += ( -256*g[0]*g[2]*g[3]*p[1]*p[42] ).evalf();
  res += ( 64*g[17]*g[2]*g[3]*p[1]*p[42] ).evalf();
  res += ( 64*g[18]*g[2]*g[3]*p[1]*p[42] ).evalf();
  res += ( -128*g[3]*p[1]*p[42]*pow(g[2],2) ).evalf();
  res += ( 128*g[24]*g[3]*p[1]*p[42] ).evalf();
  res += ( 64*g[25]*g[3]*p[1]*p[42] ).evalf();
  res += ( 64*g[26]*g[3]*p[1]*p[42] ).evalf();
  res += ( -64*g[0]*p[1]*p[42]*pow(g[3],2) ).evalf();
  res += ( 32*g[1]*p[1]*p[42]*pow(g[3],2) ).evalf();
  res += ( 32*g[15]*p[1]*p[42]*pow(g[3],2) ).evalf();
  res += ( 32*g[17]*p[1]*p[42]*pow(g[3],2) ).evalf();
  res += ( 32*g[2]*p[1]*p[42]*pow(g[3],2) ).evalf();
  res += ( -64*g[1]*g[33]*p[1]*p[42] ).evalf();
  res += ( -64*g[3]*g[33]*p[1]*p[42] ).evalf();
  res += ( -64*g[1]*g[34]*p[1]*p[42] ).evalf();
  res += ( -64*g[2]*g[35]*p[1]*p[42] ).evalf();
  res += ( -64*g[3]*g[35]*p[1]*p[42] ).evalf();
  res += ( -64*g[2]*g[36]*p[1]*p[42] ).evalf();
  res += ( -128*g[1]*g[48]*p[1]*p[42] ).evalf();
  res += ( -64*g[3]*g[48]*p[1]*p[42] ).evalf();
  res += ( -128*g[1]*g[51]*p[1]*p[42] ).evalf();
  res += ( -64*g[3]*g[51]*p[1]*p[42] ).evalf();
  res += ( -128*g[2]*g[54]*p[1]*p[42] ).evalf();
  res += ( -64*g[3]*g[54]*p[1]*p[42] ).evalf();
  res += ( -128*g[2]*g[57]*p[1]*p[42] ).evalf();
  res += ( -64*g[3]*g[57]*p[1]*p[42] ).evalf();
  res += ( 128*g[61]*p[1]*p[42] ).evalf();
  res += ( 128*g[62]*p[1]*p[42] ).evalf();
  res += ( -256*g[72]*p[1]*p[42] ).evalf();
  res += ( 128*g[73]*p[1]*p[42] ).evalf();
  res += ( 128*g[74]*p[1]*p[42] ).evalf();
  res += ( -128*g[80]*p[1]*p[42] ).evalf();
  res += ( -64*g[81]*p[1]*p[42] ).evalf();
  res += ( -64*g[82]*p[1]*p[42] ).evalf();
  res += ( 64*g[85]*p[1]*p[42] ).evalf();
  res += ( 64*g[87]*p[1]*p[42] ).evalf();
  res += ( 64*g[98]*p[1]*p[42] ).evalf();
  res += ( 256*p[10]*p[42]*pow(g[0],3) ).evalf();
  res += ( p[10]*p[42]*numeric(512,3)*pow(g[0],4) ).evalf();
  res += ( g[1]*p[10]*p[42]*numeric(-512,3)*pow(g[0],3) ).evalf();
  res += ( -128*g[0]*p[10]*p[42]*pow(g[1],2) ).evalf();
  res += ( -256*p[10]*p[42]*pow(g[0],2)*pow(g[1],2) ).evalf();
  res += ( p[10]*p[42]*numeric(64,3)*pow(g[1],3) ).evalf();
  res += ( 128*g[0]*p[10]*p[42]*pow(g[1],3) ).evalf();
  res += ( p[10]*p[42]*numeric(256,3)*pow(g[1],4) ).evalf();
  res += ( -64*g[1]*g[100]*p[10]*p[42] ).evalf();
  res += ( -64*g[1]*g[101]*p[10]*p[42] ).evalf();
  res += ( -32*g[102]*p[10]*p[42] ).evalf();
  res += ( 128*g[1]*g[102]*p[10]*p[42] ).evalf();
  res += ( -64*g[1]*g[104]*p[10]*p[42] ).evalf();
  res += ( -64*g[1]*g[105]*p[10]*p[42] ).evalf();
  res += ( -32*g[106]*p[10]*p[42] ).evalf();
  res += ( -32*g[110]*p[10]*p[42] ).evalf();
  res += ( -64*g[133]*p[10]*p[42] ).evalf();
  res += ( 384*g[1]*g[133]*p[10]*p[42] ).evalf();
  res += ( 32*g[134]*p[10]*p[42] ).evalf();
  res += ( 192*g[1]*g[134]*p[10]*p[42] ).evalf();
  res += ( -64*g[1]*g[136]*p[10]*p[42] ).evalf();
  res += ( -64*g[1]*g[137]*p[10]*p[42] ).evalf();
  res += ( -128*g[1]*g[138]*p[10]*p[42] ).evalf();
  res += ( -128*g[1]*g[139]*p[10]*p[42] ).evalf();
  res += ( -64*g[140]*p[10]*p[42] ).evalf();
  res += ( 384*g[1]*g[140]*p[10]*p[42] ).evalf();
  res += ( -32*g[141]*p[10]*p[42] ).evalf();
  res += ( 64*g[1]*g[141]*p[10]*p[42] ).evalf();
  res += ( -64*g[1]*g[143]*p[10]*p[42] ).evalf();
  res += ( -64*g[1]*g[144]*p[10]*p[42] ).evalf();
  res += ( -128*g[1]*g[145]*p[10]*p[42] ).evalf();
  res += ( -128*g[1]*g[146]*p[10]*p[42] ).evalf();
  res += ( -64*g[147]*p[10]*p[42] ).evalf();
  res += ( 32*g[148]*p[10]*p[42] ).evalf();
  res += ( -32*g[15]*p[10]*p[42]*pow(g[1],2) ).evalf();
  res += ( g[15]*p[10]*p[42]*numeric(-448,3)*pow(g[1],3) ).evalf();
  res += ( 32*p[10]*p[42]*pow(g[1],2)*pow(g[15],2) ).evalf();
  res += ( -64*g[154]*p[10]*p[42] ).evalf();
  res += ( -32*g[155]*p[10]*p[42] ).evalf();
  res += ( -32*g[16]*p[10]*p[42]*pow(g[1],2) ).evalf();
  res += ( g[16]*p[10]*p[42]*numeric(-448,3)*pow(g[1],3) ).evalf();
  res += ( 32*p[10]*p[42]*pow(g[1],2)*pow(g[16],2) ).evalf();
  res += ( -768*g[162]*p[10]*p[42] ).evalf();
  res += ( -768*g[163]*p[10]*p[42] ).evalf();
  res += ( 768*g[164]*p[10]*p[42] ).evalf();
  res += ( -896*g[165]*p[10]*p[42] ).evalf();
  res += ( -896*g[166]*p[10]*p[42] ).evalf();
  res += ( 384*g[167]*p[10]*p[42] ).evalf();
  res += ( 320*g[168]*p[10]*p[42] ).evalf();
  res += ( 320*g[169]*p[10]*p[42] ).evalf();
  res += ( -192*g[171]*p[10]*p[42] ).evalf();
  res += ( -192*g[172]*p[10]*p[42] ).evalf();
  res += ( -192*g[173]*p[10]*p[42] ).evalf();
  res += ( -192*g[174]*p[10]*p[42] ).evalf();
  res += ( -192*g[175]*p[10]*p[42] ).evalf();
  res += ( -192*g[176]*p[10]*p[42] ).evalf();
  res += ( -384*g[178]*p[10]*p[42] ).evalf();
  res += ( 192*g[179]*p[10]*p[42] ).evalf();
  res += ( -384*g[180]*p[10]*p[42] ).evalf();
  res += ( -192*g[181]*p[10]*p[42] ).evalf();
  res += ( -384*g[182]*p[10]*p[42] ).evalf();
  res += ( 192*g[183]*p[10]*p[42] ).evalf();
  res += ( -384*g[184]*p[10]*p[42] ).evalf();
  res += ( -192*g[185]*p[10]*p[42] ).evalf();
  res += ( 1792*g[186]*p[10]*p[42] ).evalf();
  res += ( -896*g[187]*p[10]*p[42] ).evalf();
  res += ( -896*g[188]*p[10]*p[42] ).evalf();
  res += ( 384*g[189]*p[10]*p[42] ).evalf();
  res += ( 320*g[190]*p[10]*p[42] ).evalf();
  res += ( 320*g[191]*p[10]*p[42] ).evalf();
  res += ( -192*g[193]*p[10]*p[42] ).evalf();
  res += ( -192*g[194]*p[10]*p[42] ).evalf();
  res += ( -192*g[195]*p[10]*p[42] ).evalf();
  res += ( -192*g[196]*p[10]*p[42] ).evalf();
  res += ( -192*g[197]*p[10]*p[42] ).evalf();
  res += ( -192*g[198]*p[10]*p[42] ).evalf();
  res += ( 768*g[199]*p[10]*p[42] ).evalf();
  res += ( g[2]*p[10]*p[42]*numeric(-512,3)*pow(g[0],3) ).evalf();
  res += ( 128*g[106]*g[2]*p[10]*p[42] ).evalf();
  res += ( -64*g[108]*g[2]*p[10]*p[42] ).evalf();
  res += ( -64*g[109]*g[2]*p[10]*p[42] ).evalf();
  res += ( 128*g[110]*g[2]*p[10]*p[42] ).evalf();
  res += ( -64*g[112]*g[2]*p[10]*p[42] ).evalf();
  res += ( -64*g[113]*g[2]*p[10]*p[42] ).evalf();
  res += ( 384*g[147]*g[2]*p[10]*p[42] ).evalf();
  res += ( 192*g[148]*g[2]*p[10]*p[42] ).evalf();
  res += ( -64*g[150]*g[2]*p[10]*p[42] ).evalf();
  res += ( -64*g[151]*g[2]*p[10]*p[42] ).evalf();
  res += ( -128*g[152]*g[2]*p[10]*p[42] ).evalf();
  res += ( -128*g[153]*g[2]*p[10]*p[42] ).evalf();
  res += ( 384*g[154]*g[2]*p[10]*p[42] ).evalf();
  res += ( 64*g[155]*g[2]*p[10]*p[42] ).evalf();
  res += ( -64*g[157]*g[2]*p[10]*p[42] ).evalf();
  res += ( -64*g[158]*g[2]*p[10]*p[42] ).evalf();
  res += ( -128*g[159]*g[2]*p[10]*p[42] ).evalf();
  res += ( -128*g[160]*g[2]*p[10]*p[42] ).evalf();
  res += ( -128*g[0]*p[10]*p[42]*pow(g[2],2) ).evalf();
  res += ( -256*p[10]*p[42]*pow(g[0],2)*pow(g[2],2) ).evalf();
  res += ( -32*g[17]*p[10]*p[42]*pow(g[2],2) ).evalf();
  res += ( 32*p[10]*p[42]*pow(g[17],2)*pow(g[2],2) ).evalf();
  res += ( -32*g[18]*p[10]*p[42]*pow(g[2],2) ).evalf();
  res += ( 32*p[10]*p[42]*pow(g[18],2)*pow(g[2],2) ).evalf();
  res += ( p[10]*p[42]*numeric(64,3)*pow(g[2],3) ).evalf();
  res += ( 128*g[0]*p[10]*p[42]*pow(g[2],3) ).evalf();
  res += ( g[17]*p[10]*p[42]*numeric(-448,3)*pow(g[2],3) ).evalf();
  res += ( g[18]*p[10]*p[42]*numeric(-448,3)*pow(g[2],3) ).evalf();
  res += ( p[10]*p[42]*numeric(256,3)*pow(g[2],4) ).evalf();
  res += ( -192*g[20]*p[10]*p[42]*pow(g[1],2) ).evalf();
  res += ( 384*g[200]*p[10]*p[42] ).evalf();
  res += ( 384*g[201]*p[10]*p[42] ).evalf();
  res += ( -192*g[203]*p[10]*p[42] ).evalf();
  res += ( -192*g[204]*p[10]*p[42] ).evalf();
  res += ( 128*g[205]*p[10]*p[42] ).evalf();
  res += ( -128*g[206]*p[10]*p[42] ).evalf();
  res += ( -128*g[207]*p[10]*p[42] ).evalf();
  res += ( -192*g[21]*p[10]*p[42]*pow(g[1],2) ).evalf();
  res += ( -64*g[210]*p[10]*p[42] ).evalf();
  res += ( -64*g[211]*p[10]*p[42] ).evalf();
  res += ( -256*g[217]*p[10]*p[42] ).evalf();
  res += ( 64*g[218]*p[10]*p[42] ).evalf();
  res += ( 64*g[219]*p[10]*p[42] ).evalf();
  res += ( -192*g[22]*p[10]*p[42]*pow(g[2],2) ).evalf();
  res += ( -64*g[220]*p[10]*p[42] ).evalf();
  res += ( -64*g[221]*p[10]*p[42] ).evalf();
  res += ( 64*g[222]*p[10]*p[42] ).evalf();
  res += ( -256*g[223]*p[10]*p[42] ).evalf();
  res += ( 64*g[224]*p[10]*p[42] ).evalf();
  res += ( 64*g[225]*p[10]*p[42] ).evalf();
  res += ( -64*g[226]*p[10]*p[42] ).evalf();
  res += ( -64*g[227]*p[10]*p[42] ).evalf();
  res += ( 64*g[228]*p[10]*p[42] ).evalf();
  res += ( -192*g[23]*p[10]*p[42]*pow(g[2],2) ).evalf();
  res += ( -384*g[238]*p[10]*p[42] ).evalf();
  res += ( -64*g[239]*p[10]*p[42] ).evalf();
  res += ( -64*g[1]*g[24]*p[10]*p[42] ).evalf();
  res += ( -256*g[24]*p[10]*p[42]*pow(g[1],2) ).evalf();
  res += ( -64*g[2]*g[24]*p[10]*p[42] ).evalf();
  res += ( -256*g[24]*p[10]*p[42]*pow(g[2],2) ).evalf();
  res += ( 64*g[240]*p[10]*p[42] ).evalf();
  res += ( 64*g[241]*p[10]*p[42] ).evalf();
  res += ( 64*g[242]*p[10]*p[42] ).evalf();
  res += ( 64*g[243]*p[10]*p[42] ).evalf();
  res += ( -384*g[244]*p[10]*p[42] ).evalf();
  res += ( -64*g[245]*p[10]*p[42] ).evalf();
  res += ( -64*g[246]*p[10]*p[42] ).evalf();
  res += ( 64*g[247]*p[10]*p[42] ).evalf();
  res += ( 64*g[248]*p[10]*p[42] ).evalf();
  res += ( 64*g[249]*p[10]*p[42] ).evalf();
  res += ( 32*g[15]*g[25]*p[10]*p[42] ).evalf();
  res += ( -32*g[25]*p[10]*p[42]*pow(g[15],2) ).evalf();
  res += ( 32*g[16]*g[25]*p[10]*p[42] ).evalf();
  res += ( -32*g[25]*p[10]*p[42]*pow(g[16],2) ).evalf();
  res += ( 192*g[20]*g[25]*p[10]*p[42] ).evalf();
  res += ( 192*g[21]*g[25]*p[10]*p[42] ).evalf();
  res += ( 128*g[24]*g[25]*p[10]*p[42] ).evalf();
  res += ( -384*g[250]*p[10]*p[42] ).evalf();
  res += ( -64*g[251]*p[10]*p[42] ).evalf();
  res += ( 64*g[252]*p[10]*p[42] ).evalf();
  res += ( 64*g[253]*p[10]*p[42] ).evalf();
  res += ( 64*g[254]*p[10]*p[42] ).evalf();
  res += ( 64*g[255]*p[10]*p[42] ).evalf();
  res += ( -384*g[256]*p[10]*p[42] ).evalf();
  res += ( -64*g[257]*p[10]*p[42] ).evalf();
  res += ( -64*g[258]*p[10]*p[42] ).evalf();
  res += ( 64*g[259]*p[10]*p[42] ).evalf();
  res += ( 32*g[17]*g[26]*p[10]*p[42] ).evalf();
  res += ( -32*g[26]*p[10]*p[42]*pow(g[17],2) ).evalf();
  res += ( 32*g[18]*g[26]*p[10]*p[42] ).evalf();
  res += ( -32*g[26]*p[10]*p[42]*pow(g[18],2) ).evalf();
  res += ( 192*g[22]*g[26]*p[10]*p[42] ).evalf();
  res += ( 192*g[23]*g[26]*p[10]*p[42] ).evalf();
  res += ( 128*g[24]*g[26]*p[10]*p[42] ).evalf();
  res += ( 64*g[260]*p[10]*p[42] ).evalf();
  res += ( 64*g[261]*p[10]*p[42] ).evalf();
  res += ( -896*g[295]*p[10]*p[42] ).evalf();
  res += ( 192*g[296]*p[10]*p[42] ).evalf();
  res += ( 128*g[297]*p[10]*p[42] ).evalf();
  res += ( -64*g[298]*p[10]*p[42] ).evalf();
  res += ( 64*g[299]*p[10]*p[42] ).evalf();
  res += ( -384*g[3]*p[10]*p[42]*pow(g[0],2) ).evalf();
  res += ( g[3]*p[10]*p[42]*numeric(-1024,3)*pow(g[0],3) ).evalf();
  res += ( 256*g[1]*g[3]*p[10]*p[42]*pow(g[0],2) ).evalf();
  res += ( 96*g[3]*p[10]*p[42]*pow(g[1],2) ).evalf();
  res += ( 448*g[0]*g[3]*p[10]*p[42]*pow(g[1],2) ).evalf();
  res += ( g[3]*p[10]*p[42]*numeric(256,3)*pow(g[1],3) ).evalf();
  res += ( -64*g[100]*g[3]*p[10]*p[42] ).evalf();
  res += ( 96*g[102]*g[3]*p[10]*p[42] ).evalf();
  res += ( 64*g[103]*g[3]*p[10]*p[42] ).evalf();
  res += ( -64*g[104]*g[3]*p[10]*p[42] ).evalf();
  res += ( 288*g[106]*g[3]*p[10]*p[42] ).evalf();
  res += ( -64*g[107]*g[3]*p[10]*p[42] ).evalf();
  res += ( -64*g[108]*g[3]*p[10]*p[42] ).evalf();
  res += ( 96*g[110]*g[3]*p[10]*p[42] ).evalf();
  res += ( 64*g[111]*g[3]*p[10]*p[42] ).evalf();
  res += ( -64*g[112]*g[3]*p[10]*p[42] ).evalf();
  res += ( 448*g[133]*g[3]*p[10]*p[42] ).evalf();
  res += ( 32*g[134]*g[3]*p[10]*p[42] ).evalf();
  res += ( -64*g[135]*g[3]*p[10]*p[42] ).evalf();
  res += ( -64*g[136]*g[3]*p[10]*p[42] ).evalf();
  res += ( -64*g[138]*g[3]*p[10]*p[42] ).evalf();
  res += ( -64*g[139]*g[3]*p[10]*p[42] ).evalf();
  res += ( 448*g[140]*g[3]*p[10]*p[42] ).evalf();
  res += ( 96*g[141]*g[3]*p[10]*p[42] ).evalf();
  res += ( 64*g[142]*g[3]*p[10]*p[42] ).evalf();
  res += ( -64*g[143]*g[3]*p[10]*p[42] ).evalf();
  res += ( -64*g[145]*g[3]*p[10]*p[42] ).evalf();
  res += ( -64*g[146]*g[3]*p[10]*p[42] ).evalf();
  res += ( 448*g[147]*g[3]*p[10]*p[42] ).evalf();
  res += ( 32*g[148]*g[3]*p[10]*p[42] ).evalf();
  res += ( -64*g[149]*g[3]*p[10]*p[42] ).evalf();
  res += ( -32*g[1]*g[15]*g[3]*p[10]*p[42] ).evalf();
  res += ( -96*g[15]*g[3]*p[10]*p[42]*pow(g[1],2) ).evalf();
  res += ( 32*g[1]*g[3]*p[10]*p[42]*pow(g[15],2) ).evalf();
  res += ( -64*g[150]*g[3]*p[10]*p[42] ).evalf();
  res += ( -64*g[152]*g[3]*p[10]*p[42] ).evalf();
  res += ( -64*g[153]*g[3]*p[10]*p[42] ).evalf();
  res += ( 448*g[154]*g[3]*p[10]*p[42] ).evalf();
  res += ( 96*g[155]*g[3]*p[10]*p[42] ).evalf();
  res += ( 64*g[156]*g[3]*p[10]*p[42] ).evalf();
  res += ( -64*g[157]*g[3]*p[10]*p[42] ).evalf();
  res += ( -64*g[159]*g[3]*p[10]*p[42] ).evalf();
  res += ( -32*g[1]*g[16]*g[3]*p[10]*p[42] ).evalf();
  res += ( -96*g[16]*g[3]*p[10]*p[42]*pow(g[1],2) ).evalf();
  res += ( 32*g[1]*g[3]*p[10]*p[42]*pow(g[16],2) ).evalf();
  res += ( -64*g[160]*g[3]*p[10]*p[42] ).evalf();
  res += ( 256*g[2]*g[3]*p[10]*p[42]*pow(g[0],2) ).evalf();
  res += ( -32*g[17]*g[2]*g[3]*p[10]*p[42] ).evalf();
  res += ( 32*g[2]*g[3]*p[10]*p[42]*pow(g[17],2) ).evalf();
  res += ( -32*g[18]*g[2]*g[3]*p[10]*p[42] ).evalf();
  res += ( 32*g[2]*g[3]*p[10]*p[42]*pow(g[18],2) ).evalf();
  res += ( 96*g[3]*p[10]*p[42]*pow(g[2],2) ).evalf();
  res += ( 448*g[0]*g[3]*p[10]*p[42]*pow(g[2],2) ).evalf();
  res += ( -96*g[17]*g[3]*p[10]*p[42]*pow(g[2],2) ).evalf();
  res += ( -96*g[18]*g[3]*p[10]*p[42]*pow(g[2],2) ).evalf();
  res += ( g[3]*p[10]*p[42]*numeric(256,3)*pow(g[2],3) ).evalf();
  res += ( -192*g[1]*g[20]*g[3]*p[10]*p[42] ).evalf();
  res += ( -192*g[1]*g[21]*g[3]*p[10]*p[42] ).evalf();
  res += ( -192*g[2]*g[22]*g[3]*p[10]*p[42] ).evalf();
  res += ( -192*g[2]*g[23]*g[3]*p[10]*p[42] ).evalf();
  res += ( -64*g[24]*g[3]*p[10]*p[42] ).evalf();
  res += ( -32*g[25]*g[3]*p[10]*p[42] ).evalf();
  res += ( -192*g[0]*g[25]*g[3]*p[10]*p[42] ).evalf();
  res += ( 32*g[15]*g[25]*g[3]*p[10]*p[42] ).evalf();
  res += ( 32*g[16]*g[25]*g[3]*p[10]*p[42] ).evalf();
  res += ( -32*g[26]*g[3]*p[10]*p[42] ).evalf();
  res += ( -192*g[0]*g[26]*g[3]*p[10]*p[42] ).evalf();
  res += ( 32*g[17]*g[26]*g[3]*p[10]*p[42] ).evalf();
  res += ( 32*g[18]*g[26]*g[3]*p[10]*p[42] ).evalf();
  res += ( 192*g[0]*p[10]*p[42]*pow(g[3],2) ).evalf();
  res += ( 256*p[10]*p[42]*pow(g[0],2)*pow(g[3],2) ).evalf();
  res += ( 16*g[1]*p[10]*p[42]*pow(g[3],2) ).evalf();
  res += ( -32*g[0]*g[1]*p[10]*p[42]*pow(g[3],2) ).evalf();
  res += ( -64*p[10]*p[42]*pow(g[1],2)*pow(g[3],2) ).evalf();
  res += ( -16*g[15]*p[10]*p[42]*pow(g[3],2) ).evalf();
  res += ( 16*p[10]*p[42]*pow(g[15],2)*pow(g[3],2) ).evalf();
  res += ( 32*g[1]*g[16]*p[10]*p[42]*pow(g[3],2) ).evalf();
  res += ( -16*g[17]*p[10]*p[42]*pow(g[3],2) ).evalf();
  res += ( 16*p[10]*p[42]*pow(g[17],2)*pow(g[3],2) ).evalf();
  res += ( 16*g[2]*p[10]*p[42]*pow(g[3],2) ).evalf();
  res += ( -32*g[0]*g[2]*p[10]*p[42]*pow(g[3],2) ).evalf();
  res += ( 32*g[18]*g[2]*p[10]*p[42]*pow(g[3],2) ).evalf();
  res += ( -64*p[10]*p[42]*pow(g[2],2)*pow(g[3],2) ).evalf();
  res += ( -96*g[20]*p[10]*p[42]*pow(g[3],2) ).evalf();
  res += ( -96*g[22]*p[10]*p[42]*pow(g[3],2) ).evalf();
  res += ( 128*g[24]*p[10]*p[42]*pow(g[3],2) ).evalf();
  res += ( 32*g[25]*p[10]*p[42]*pow(g[3],2) ).evalf();
  res += ( 32*g[26]*p[10]*p[42]*pow(g[3],2) ).evalf();
  res += ( p[10]*p[42]*numeric(-28,9)*pow(g[3],3) ).evalf();
  res += ( g[0]*p[10]*p[42]*numeric(-160,3)*pow(g[3],3) ).evalf();
  res += ( g[15]*p[10]*p[42]*numeric(80,3)*pow(g[3],3) ).evalf();
  res += ( g[17]*p[10]*p[42]*numeric(80,3)*pow(g[3],3) ).evalf();
  res += ( 64*g[300]*p[10]*p[42] ).evalf();
  res += ( 64*g[301]*p[10]*p[42] ).evalf();
  res += ( 64*g[302]*p[10]*p[42] ).evalf();
  res += ( -128*g[303]*p[10]*p[42] ).evalf();
  res += ( 128*g[304]*p[10]*p[42] ).evalf();
  res += ( -64*g[305]*p[10]*p[42] ).evalf();
  res += ( 128*g[306]*p[10]*p[42] ).evalf();
  res += ( 64*g[307]*p[10]*p[42] ).evalf();
  res += ( -896*g[308]*p[10]*p[42] ).evalf();
  res += ( -192*g[309]*p[10]*p[42] ).evalf();
  res += ( -384*g[310]*p[10]*p[42] ).evalf();
  res += ( -64*g[311]*p[10]*p[42] ).evalf();
  res += ( -64*g[312]*p[10]*p[42] ).evalf();
  res += ( 64*g[313]*p[10]*p[42] ).evalf();
  res += ( 64*g[314]*p[10]*p[42] ).evalf();
  res += ( 64*g[315]*p[10]*p[42] ).evalf();
  res += ( 128*g[316]*p[10]*p[42] ).evalf();
  res += ( 128*g[317]*p[10]*p[42] ).evalf();
  res += ( -64*g[318]*p[10]*p[42] ).evalf();
  res += ( 128*g[319]*p[10]*p[42] ).evalf();
  res += ( 64*g[320]*p[10]*p[42] ).evalf();
  res += ( -896*g[321]*p[10]*p[42] ).evalf();
  res += ( 192*g[322]*p[10]*p[42] ).evalf();
  res += ( 128*g[323]*p[10]*p[42] ).evalf();
  res += ( -64*g[324]*p[10]*p[42] ).evalf();
  res += ( 64*g[325]*p[10]*p[42] ).evalf();
  res += ( 64*g[326]*p[10]*p[42] ).evalf();
  res += ( 64*g[327]*p[10]*p[42] ).evalf();
  res += ( 64*g[328]*p[10]*p[42] ).evalf();
  res += ( -128*g[329]*p[10]*p[42] ).evalf();
  res += ( 32*g[1]*g[33]*p[10]*p[42] ).evalf();
  res += ( 128*g[33]*p[10]*p[42]*pow(g[1],2) ).evalf();
  res += ( -64*g[25]*g[33]*p[10]*p[42] ).evalf();
  res += ( 32*g[3]*g[33]*p[10]*p[42] ).evalf();
  res += ( 32*g[1]*g[3]*g[33]*p[10]*p[42] ).evalf();
  res += ( -64*g[33]*p[10]*p[42]*pow(g[3],2) ).evalf();
  res += ( 128*g[330]*p[10]*p[42] ).evalf();
  res += ( -64*g[331]*p[10]*p[42] ).evalf();
  res += ( 128*g[332]*p[10]*p[42] ).evalf();
  res += ( 64*g[333]*p[10]*p[42] ).evalf();
  res += ( -896*g[334]*p[10]*p[42] ).evalf();
  res += ( -192*g[335]*p[10]*p[42] ).evalf();
  res += ( -384*g[336]*p[10]*p[42] ).evalf();
  res += ( -64*g[337]*p[10]*p[42] ).evalf();
  res += ( -64*g[338]*p[10]*p[42] ).evalf();
  res += ( 64*g[339]*p[10]*p[42] ).evalf();
  res += ( 32*g[1]*g[34]*p[10]*p[42] ).evalf();
  res += ( 128*g[34]*p[10]*p[42]*pow(g[1],2) ).evalf();
  res += ( -64*g[25]*g[34]*p[10]*p[42] ).evalf();
  res += ( -32*g[1]*g[3]*g[34]*p[10]*p[42] ).evalf();
  res += ( 64*g[340]*p[10]*p[42] ).evalf();
  res += ( 64*g[341]*p[10]*p[42] ).evalf();
  res += ( 128*g[342]*p[10]*p[42] ).evalf();
  res += ( 128*g[343]*p[10]*p[42] ).evalf();
  res += ( -64*g[344]*p[10]*p[42] ).evalf();
  res += ( 128*g[345]*p[10]*p[42] ).evalf();
  res += ( 64*g[346]*p[10]*p[42] ).evalf();
  res += ( 32*g[2]*g[35]*p[10]*p[42] ).evalf();
  res += ( 128*g[35]*p[10]*p[42]*pow(g[2],2) ).evalf();
  res += ( -64*g[26]*g[35]*p[10]*p[42] ).evalf();
  res += ( 32*g[3]*g[35]*p[10]*p[42] ).evalf();
  res += ( 32*g[2]*g[3]*g[35]*p[10]*p[42] ).evalf();
  res += ( -64*g[35]*p[10]*p[42]*pow(g[3],2) ).evalf();
  res += ( 32*g[2]*g[36]*p[10]*p[42] ).evalf();
  res += ( 128*g[36]*p[10]*p[42]*pow(g[2],2) ).evalf();
  res += ( -64*g[26]*g[36]*p[10]*p[42] ).evalf();
  res += ( -32*g[2]*g[3]*g[36]*p[10]*p[42] ).evalf();
  res += ( 64*g[1]*g[48]*p[10]*p[42] ).evalf();
  res += ( 64*g[48]*p[10]*p[42]*pow(g[1],2) ).evalf();
  res += ( 64*g[25]*g[48]*p[10]*p[42] ).evalf();
  res += ( 32*g[3]*g[48]*p[10]*p[42] ).evalf();
  res += ( -192*g[1]*g[3]*g[48]*p[10]*p[42] ).evalf();
  res += ( -160*g[48]*p[10]*p[42]*pow(g[3],2) ).evalf();
  res += ( 32*g[49]*p[10]*p[42]*pow(g[3],2) ).evalf();
  res += ( 64*g[50]*p[10]*p[42]*pow(g[1],2) ).evalf();
  res += ( -64*g[25]*g[50]*p[10]*p[42] ).evalf();
  res += ( 64*g[1]*g[3]*g[50]*p[10]*p[42] ).evalf();
  res += ( 64*g[1]*g[51]*p[10]*p[42] ).evalf();
  res += ( 64*g[51]*p[10]*p[42]*pow(g[1],2) ).evalf();
  res += ( 64*g[25]*g[51]*p[10]*p[42] ).evalf();
  res += ( 32*g[3]*g[51]*p[10]*p[42] ).evalf();
  res += ( -192*g[1]*g[3]*g[51]*p[10]*p[42] ).evalf();
  res += ( -64*g[51]*p[10]*p[42]*pow(g[3],2) ).evalf();
  res += ( -32*g[52]*p[10]*p[42]*pow(g[3],2) ).evalf();
  res += ( 64*g[53]*p[10]*p[42]*pow(g[1],2) ).evalf();
  res += ( -64*g[25]*g[53]*p[10]*p[42] ).evalf();
  res += ( 64*g[1]*g[3]*g[53]*p[10]*p[42] ).evalf();
  res += ( 32*g[53]*p[10]*p[42]*pow(g[3],2) ).evalf();
  res += ( 64*g[2]*g[54]*p[10]*p[42] ).evalf();
  res += ( 64*g[54]*p[10]*p[42]*pow(g[2],2) ).evalf();
  res += ( 64*g[26]*g[54]*p[10]*p[42] ).evalf();
  res += ( 32*g[3]*g[54]*p[10]*p[42] ).evalf();
  res += ( -192*g[2]*g[3]*g[54]*p[10]*p[42] ).evalf();
  res += ( -160*g[54]*p[10]*p[42]*pow(g[3],2) ).evalf();
  res += ( 32*g[55]*p[10]*p[42]*pow(g[3],2) ).evalf();
  res += ( 64*g[56]*p[10]*p[42]*pow(g[2],2) ).evalf();
  res += ( -64*g[26]*g[56]*p[10]*p[42] ).evalf();
  res += ( 64*g[2]*g[3]*g[56]*p[10]*p[42] ).evalf();
  res += ( 64*g[2]*g[57]*p[10]*p[42] ).evalf();
  res += ( 64*g[57]*p[10]*p[42]*pow(g[2],2) ).evalf();
  res += ( 64*g[26]*g[57]*p[10]*p[42] ).evalf();
  res += ( 32*g[3]*g[57]*p[10]*p[42] ).evalf();
  res += ( -192*g[2]*g[3]*g[57]*p[10]*p[42] ).evalf();
  res += ( -64*g[57]*p[10]*p[42]*pow(g[3],2) ).evalf();
  res += ( -32*g[58]*p[10]*p[42]*pow(g[3],2) ).evalf();
  res += ( 64*g[59]*p[10]*p[42]*pow(g[2],2) ).evalf();
  res += ( -64*g[26]*g[59]*p[10]*p[42] ).evalf();
  res += ( 64*g[2]*g[3]*g[59]*p[10]*p[42] ).evalf();
  res += ( 32*g[59]*p[10]*p[42]*pow(g[3],2) ).evalf();
  res += ( -384*g[1]*g[60]*p[10]*p[42] ).evalf();
  res += ( -384*g[2]*g[60]*p[10]*p[42] ).evalf();
  res += ( -384*g[3]*g[60]*p[10]*p[42] ).evalf();
  res += ( -64*g[61]*p[10]*p[42] ).evalf();
  res += ( -384*g[0]*g[61]*p[10]*p[42] ).evalf();
  res += ( 320*g[15]*g[61]*p[10]*p[42] ).evalf();
  res += ( 320*g[16]*g[61]*p[10]*p[42] ).evalf();
  res += ( -128*g[3]*g[61]*p[10]*p[42] ).evalf();
  res += ( -64*g[62]*p[10]*p[42] ).evalf();
  res += ( -384*g[0]*g[62]*p[10]*p[42] ).evalf();
  res += ( 320*g[17]*g[62]*p[10]*p[42] ).evalf();
  res += ( 320*g[18]*g[62]*p[10]*p[42] ).evalf();
  res += ( -128*g[3]*g[62]*p[10]*p[42] ).evalf();
  res += ( 192*g[1]*g[64]*p[10]*p[42] ).evalf();
  res += ( 192*g[3]*g[64]*p[10]*p[42] ).evalf();
  res += ( 192*g[1]*g[65]*p[10]*p[42] ).evalf();
  res += ( 192*g[2]*g[66]*p[10]*p[42] ).evalf();
  res += ( 192*g[3]*g[66]*p[10]*p[42] ).evalf();
  res += ( 192*g[2]*g[67]*p[10]*p[42] ).evalf();
  res += ( 384*g[1]*g[68]*p[10]*p[42] ).evalf();
  res += ( 192*g[3]*g[68]*p[10]*p[42] ).evalf();
  res += ( 384*g[1]*g[69]*p[10]*p[42] ).evalf();
  res += ( 192*g[3]*g[69]*p[10]*p[42] ).evalf();
  res += ( 384*g[2]*g[70]*p[10]*p[42] ).evalf();
  res += ( 192*g[3]*g[70]*p[10]*p[42] ).evalf();
  res += ( 384*g[2]*g[71]*p[10]*p[42] ).evalf();
  res += ( 192*g[3]*g[71]*p[10]*p[42] ).evalf();
  res += ( 128*g[72]*p[10]*p[42] ).evalf();
  res += ( -384*g[1]*g[72]*p[10]*p[42] ).evalf();
  res += ( -384*g[2]*g[72]*p[10]*p[42] ).evalf();
  res += ( -896*g[3]*g[72]*p[10]*p[42] ).evalf();
  res += ( -64*g[73]*p[10]*p[42] ).evalf();
  res += ( -384*g[0]*g[73]*p[10]*p[42] ).evalf();
  res += ( 384*g[15]*g[73]*p[10]*p[42] ).evalf();
  res += ( 384*g[16]*g[73]*p[10]*p[42] ).evalf();
  res += ( -192*g[3]*g[73]*p[10]*p[42] ).evalf();
  res += ( -64*g[74]*p[10]*p[42] ).evalf();
  res += ( -384*g[0]*g[74]*p[10]*p[42] ).evalf();
  res += ( 384*g[17]*g[74]*p[10]*p[42] ).evalf();
  res += ( 384*g[18]*g[74]*p[10]*p[42] ).evalf();
  res += ( -192*g[3]*g[74]*p[10]*p[42] ).evalf();
  res += ( 192*g[1]*g[76]*p[10]*p[42] ).evalf();
  res += ( 192*g[3]*g[76]*p[10]*p[42] ).evalf();
  res += ( 192*g[1]*g[77]*p[10]*p[42] ).evalf();
  res += ( 192*g[2]*g[78]*p[10]*p[42] ).evalf();
  res += ( 192*g[3]*g[78]*p[10]*p[42] ).evalf();
  res += ( 192*g[2]*g[79]*p[10]*p[42] ).evalf();
  res += ( g[80]*p[10]*p[42]*numeric(-656,3) ).evalf();
  res += ( 64*g[1]*g[80]*p[10]*p[42] ).evalf();
  res += ( 64*g[2]*g[80]*p[10]*p[42] ).evalf();
  res += ( -192*g[3]*g[80]*p[10]*p[42] ).evalf();
  res += ( 32*g[81]*p[10]*p[42] ).evalf();
  res += ( 192*g[0]*g[81]*p[10]*p[42] ).evalf();
  res += ( -128*g[15]*g[81]*p[10]*p[42] ).evalf();
  res += ( -128*g[16]*g[81]*p[10]*p[42] ).evalf();
  res += ( 32*g[3]*g[81]*p[10]*p[42] ).evalf();
  res += ( 32*g[82]*p[10]*p[42] ).evalf();
  res += ( 192*g[0]*g[82]*p[10]*p[42] ).evalf();
  res += ( -128*g[17]*g[82]*p[10]*p[42] ).evalf();
  res += ( -128*g[18]*g[82]*p[10]*p[42] ).evalf();
  res += ( 32*g[3]*g[82]*p[10]*p[42] ).evalf();
  res += ( -32*g[85]*p[10]*p[42] ).evalf();
  res += ( -64*g[1]*g[85]*p[10]*p[42] ).evalf();
  res += ( 96*g[3]*g[85]*p[10]*p[42] ).evalf();
  res += ( -32*g[87]*p[10]*p[42] ).evalf();
  res += ( -64*g[2]*g[87]*p[10]*p[42] ).evalf();
  res += ( 96*g[3]*g[87]*p[10]*p[42] ).evalf();
  res += ( -32*g[98]*p[10]*p[42] ).evalf();
  res += ( 128*g[1]*g[98]*p[10]*p[42] ).evalf();
  res += ( 288*g[3]*g[98]*p[10]*p[42] ).evalf();
  res += ( -64*g[3]*g[99]*p[10]*p[42] ).evalf();
  res += ( -24*g[205]*p[0]*p[10]*p[42] ).evalf();
  res += ( 28*g[24]*g[3]*p[0]*p[10]*p[42] ).evalf();
  res += ( p[0]*p[10]*p[42]*numeric(-7,3)*pow(g[3],3) ).evalf();
  res += ( p[0]*p[10]*p[42]*numeric(1,2)*pow(g[3],4) ).evalf();
  res += ( -56*g[72]*p[0]*p[10]*p[42] ).evalf();
  res += ( -28*g[80]*p[0]*p[10]*p[42] ).evalf();
  res += ( p[1]*p[10]*p[42]*numeric(-512,3)*pow(g[0],3) ).evalf();
  res += ( 512*g[1]*p[1]*p[10]*p[42]*pow(g[0],2) ).evalf();
  res += ( 256*g[0]*p[1]*p[10]*p[42]*pow(g[1],2) ).evalf();
  res += ( p[1]*p[10]*p[42]*numeric(-256,3)*pow(g[1],3) ).evalf();
  res += ( 128*g[102]*p[1]*p[10]*p[42] ).evalf();
  res += ( 128*g[106]*p[1]*p[10]*p[42] ).evalf();
  res += ( 128*g[110]*p[1]*p[10]*p[42] ).evalf();
  res += ( 256*g[133]*p[1]*p[10]*p[42] ).evalf();
  res += ( -128*g[134]*p[1]*p[10]*p[42] ).evalf();
  res += ( 256*g[140]*p[1]*p[10]*p[42] ).evalf();
  res += ( 128*g[141]*p[1]*p[10]*p[42] ).evalf();
  res += ( 256*g[147]*p[1]*p[10]*p[42] ).evalf();
  res += ( -128*g[148]*p[1]*p[10]*p[42] ).evalf();
  res += ( 128*g[15]*p[1]*p[10]*p[42]*pow(g[1],2) ).evalf();
  res += ( 256*g[154]*p[1]*p[10]*p[42] ).evalf();
  res += ( 128*g[155]*p[1]*p[10]*p[42] ).evalf();
  res += ( 128*g[16]*p[1]*p[10]*p[42]*pow(g[1],2) ).evalf();
  res += ( 512*g[2]*p[1]*p[10]*p[42]*pow(g[0],2) ).evalf();
  res += ( 256*g[0]*p[1]*p[10]*p[42]*pow(g[2],2) ).evalf();
  res += ( 128*g[17]*p[1]*p[10]*p[42]*pow(g[2],2) ).evalf();
  res += ( 128*g[18]*p[1]*p[10]*p[42]*pow(g[2],2) ).evalf();
  res += ( p[1]*p[10]*p[42]*numeric(-256,3)*pow(g[2],3) ).evalf();
  res += ( 256*g[1]*g[24]*p[1]*p[10]*p[42] ).evalf();
  res += ( 256*g[2]*g[24]*p[1]*p[10]*p[42] ).evalf();
  res += ( -128*g[15]*g[25]*p[1]*p[10]*p[42] ).evalf();
  res += ( -128*g[16]*g[25]*p[1]*p[10]*p[42] ).evalf();
  res += ( -128*g[17]*g[26]*p[1]*p[10]*p[42] ).evalf();
  res += ( -128*g[18]*g[26]*p[1]*p[10]*p[42] ).evalf();
  res += ( 256*g[3]*p[1]*p[10]*p[42]*pow(g[0],2) ).evalf();
  res += ( -512*g[0]*g[1]*g[3]*p[1]*p[10]*p[42] ).evalf();
  res += ( -256*g[3]*p[1]*p[10]*p[42]*pow(g[1],2) ).evalf();
  res += ( 128*g[1]*g[15]*g[3]*p[1]*p[10]*p[42] ).evalf();
  res += ( 128*g[1]*g[16]*g[3]*p[1]*p[10]*p[42] ).evalf();
  res += ( -512*g[0]*g[2]*g[3]*p[1]*p[10]*p[42] ).evalf();
  res += ( 128*g[17]*g[2]*g[3]*p[1]*p[10]*p[42] ).evalf();
  res += ( 128*g[18]*g[2]*g[3]*p[1]*p[10]*p[42] ).evalf();
  res += ( -256*g[3]*p[1]*p[10]*p[42]*pow(g[2],2) ).evalf();
  res += ( 256*g[24]*g[3]*p[1]*p[10]*p[42] ).evalf();
  return res;
}


==> numerics/ggtt_a_exact_0_13.cpp <==
/* R. Bonciani, A. Ferroglia, T. Gehrmann, A. v. Manteuffel, C. Studerus
 * file: ggtt_a_exact_0_13.cpp
 * date: 2010-11-29
 */

#include <ginac/ginac.h>
using namespace GiNaC;

ex ggtt_a_exact_0_13(const exvector& g, const exvector& p)
{
  ex res = 0;
  res += ( 128*g[25]*g[3]*p[1]*p[10]*p[42] ).evalf();
  res += ( 128*g[26]*g[3]*p[1]*p[10]*p[42] ).evalf();
  res += ( -128*g[0]*p[1]*p[10]*p[42]*pow(g[3],2) ).evalf();
  res += ( 64*g[1]*p[1]*p[10]*p[42]*pow(g[3],2) ).evalf();
  res += ( 64*g[15]*p[1]*p[10]*p[42]*pow(g[3],2) ).evalf();
  res += ( 64*g[17]*p[1]*p[10]*p[42]*pow(g[3],2) ).evalf();
  res += ( 64*g[2]*p[1]*p[10]*p[42]*pow(g[3],2) ).evalf();
  res += ( -128*g[1]*g[33]*p[1]*p[10]*p[42] ).evalf();
  res += ( -128*g[3]*g[33]*p[1]*p[10]*p[42] ).evalf();
  res += ( -128*g[1]*g[34]*p[1]*p[10]*p[42] ).evalf();
  res += ( -128*g[2]*g[35]*p[1]*p[10]*p[42] ).evalf();
  res += ( -128*g[3]*g[35]*p[1]*p[10]*p[42] ).evalf();
  res += ( -128*g[2]*g[36]*p[1]*p[10]*p[42] ).evalf();
  res += ( -256*g[1]*g[48]*p[1]*p[10]*p[42] ).evalf();
  res += ( -128*g[3]*g[48]*p[1]*p[10]*p[42] ).evalf();
  res += ( -256*g[1]*g[51]*p[1]*p[10]*p[42] ).evalf();
  res += ( -128*g[3]*g[51]*p[1]*p[10]*p[42] ).evalf();
  res += ( -256*g[2]*g[54]*p[1]*p[10]*p[42] ).evalf();
  res += ( -128*g[3]*g[54]*p[1]*p[10]*p[42] ).evalf();
  res += ( -256*g[2]*g[57]*p[1]*p[10]*p[42] ).evalf();
  res += ( -128*g[3]*g[57]*p[1]*p[10]*p[42] ).evalf();
  res += ( 256*g[61]*p[1]*p[10]*p[42] ).evalf();
  res += ( 256*g[62]*p[1]*p[10]*p[42] ).evalf();
  res += ( -512*g[72]*p[1]*p[10]*p[42] ).evalf();
  res += ( 256*g[73]*p[1]*p[10]*p[42] ).evalf();
  res += ( 256*g[74]*p[1]*p[10]*p[42] ).evalf();
  res += ( -256*g[80]*p[1]*p[10]*p[42] ).evalf();
  res += ( -128*g[81]*p[1]*p[10]*p[42] ).evalf();
  res += ( -128*g[82]*p[1]*p[10]*p[42] ).evalf();
  res += ( 128*g[85]*p[1]*p[10]*p[42] ).evalf();
  res += ( 128*g[87]*p[1]*p[10]*p[42] ).evalf();
  res += ( 128*g[98]*p[1]*p[10]*p[42] ).evalf();
  res += ( 128*p[11]*p[42]*pow(g[0],3) ).evalf();
  res += ( p[11]*p[42]*numeric(256,3)*pow(g[0],4) ).evalf();
  res += ( g[1]*p[11]*p[42]*numeric(-256,3)*pow(g[0],3) ).evalf();
  res += ( -64*g[0]*p[11]*p[42]*pow(g[1],2) ).evalf();
  res += ( -128*p[11]*p[42]*pow(g[0],2)*pow(g[1],2) ).evalf();
  res += ( p[11]*p[42]*numeric(32,3)*pow(g[1],3) ).evalf();
  res += ( 64*g[0]*p[11]*p[42]*pow(g[1],3) ).evalf();
  res += ( p[11]*p[42]*numeric(128,3)*pow(g[1],4) ).evalf();
  res += ( -32*g[1]*g[100]*p[11]*p[42] ).evalf();
  res += ( -32*g[1]*g[101]*p[11]*p[42] ).evalf();
  res += ( -16*g[102]*p[11]*p[42] ).evalf();
  res += ( 64*g[1]*g[102]*p[11]*p[42] ).evalf();
  res += ( -32*g[1]*g[104]*p[11]*p[42] ).evalf();
  res += ( -32*g[1]*g[105]*p[11]*p[42] ).evalf();
  res += ( -16*g[106]*p[11]*p[42] ).evalf();
  res += ( -16*g[110]*p[11]*p[42] ).evalf();
  res += ( -32*g[133]*p[11]*p[42] ).evalf();
  res += ( 192*g[1]*g[133]*p[11]*p[42] ).evalf();
  res += ( 16*g[134]*p[11]*p[42] ).evalf();
  res += ( 96*g[1]*g[134]*p[11]*p[42] ).evalf();
  res += ( -32*g[1]*g[136]*p[11]*p[42] ).evalf();
  res += ( -32*g[1]*g[137]*p[11]*p[42] ).evalf();
  res += ( -64*g[1]*g[138]*p[11]*p[42] ).evalf();
  res += ( -64*g[1]*g[139]*p[11]*p[42] ).evalf();
  res += ( -32*g[140]*p[11]*p[42] ).evalf();
  res += ( 192*g[1]*g[140]*p[11]*p[42] ).evalf();
  res += ( -16*g[141]*p[11]*p[42] ).evalf();
  res += ( 32*g[1]*g[141]*p[11]*p[42] ).evalf();
  res += ( -32*g[1]*g[143]*p[11]*p[42] ).evalf();
  res += ( -32*g[1]*g[144]*p[11]*p[42] ).evalf();
  res += ( -64*g[1]*g[145]*p[11]*p[42] ).evalf();
  res += ( -64*g[1]*g[146]*p[11]*p[42] ).evalf();
  res += ( -32*g[147]*p[11]*p[42] ).evalf();
  res += ( 16*g[148]*p[11]*p[42] ).evalf();
  res += ( -16*g[15]*p[11]*p[42]*pow(g[1],2) ).evalf();
  res += ( g[15]*p[11]*p[42]*numeric(-224,3)*pow(g[1],3) ).evalf();
  res += ( 16*p[11]*p[42]*pow(g[1],2)*pow(g[15],2) ).evalf();
  res += ( -32*g[154]*p[11]*p[42] ).evalf();
  res += ( -16*g[155]*p[11]*p[42] ).evalf();
  res += ( -16*g[16]*p[11]*p[42]*pow(g[1],2) ).evalf();
  res += ( g[16]*p[11]*p[42]*numeric(-224,3)*pow(g[1],3) ).evalf();
  res += ( 16*p[11]*p[42]*pow(g[1],2)*pow(g[16],2) ).evalf();
  res += ( -384*g[162]*p[11]*p[42] ).evalf();
  res += ( -384*g[163]*p[11]*p[42] ).evalf();
  res += ( 384*g[164]*p[11]*p[42] ).evalf();
  res += ( -448*g[165]*p[11]*p[42] ).evalf();
  res += ( -448*g[166]*p[11]*p[42] ).evalf();
  res += ( 192*g[167]*p[11]*p[42] ).evalf();
  res += ( 160*g[168]*p[11]*p[42] ).evalf();
  res += ( 160*g[169]*p[11]*p[42] ).evalf();
  res += ( -96*g[171]*p[11]*p[42] ).evalf();
  res += ( -96*g[172]*p[11]*p[42] ).evalf();
  res += ( -96*g[173]*p[11]*p[42] ).evalf();
  res += ( -96*g[174]*p[11]*p[42] ).evalf();
  res += ( -96*g[175]*p[11]*p[42] ).evalf();
  res += ( -96*g[176]*p[11]*p[42] ).evalf();
  res += ( -192*g[178]*p[11]*p[42] ).evalf();
  res += ( 96*g[179]*p[11]*p[42] ).evalf();
  res += ( -192*g[180]*p[11]*p[42] ).evalf();
  res += ( -96*g[181]*p[11]*p[42] ).evalf();
  res += ( -192*g[182]*p[11]*p[42] ).evalf();
  res += ( 96*g[183]*p[11]*p[42] ).evalf();
  res += ( -192*g[184]*p[11]*p[42] ).evalf();
  res += ( -96*g[185]*p[11]*p[42] ).evalf();
  res += ( 896*g[186]*p[11]*p[42] ).evalf();
  res += ( -448*g[187]*p[11]*p[42] ).evalf();
  res += ( -448*g[188]*p[11]*p[42] ).evalf();
  res += ( 192*g[189]*p[11]*p[42] ).evalf();
  res += ( 160*g[190]*p[11]*p[42] ).evalf();
  res += ( 160*g[191]*p[11]*p[42] ).evalf();
  res += ( -96*g[193]*p[11]*p[42] ).evalf();
  res += ( -96*g[194]*p[11]*p[42] ).evalf();
  res += ( -96*g[195]*p[11]*p[42] ).evalf();
  res += ( -96*g[196]*p[11]*p[42] ).evalf();
  res += ( -96*g[197]*p[11]*p[42] ).evalf();
  res += ( -96*g[198]*p[11]*p[42] ).evalf();
  res += ( 384*g[199]*p[11]*p[42] ).evalf();
  res += ( g[2]*p[11]*p[42]*numeric(-256,3)*pow(g[0],3) ).evalf();
  res += ( 64*g[106]*g[2]*p[11]*p[42] ).evalf();
  res += ( -32*g[108]*g[2]*p[11]*p[42] ).evalf();
  res += ( -32*g[109]*g[2]*p[11]*p[42] ).evalf();
  res += ( 64*g[110]*g[2]*p[11]*p[42] ).evalf();
  res += ( -32*g[112]*g[2]*p[11]*p[42] ).evalf();
  res += ( -32*g[113]*g[2]*p[11]*p[42] ).evalf();
  res += ( 192*g[147]*g[2]*p[11]*p[42] ).evalf();
  res += ( 96*g[148]*g[2]*p[11]*p[42] ).evalf();
  res += ( -32*g[150]*g[2]*p[11]*p[42] ).evalf();
  res += ( -32*g[151]*g[2]*p[11]*p[42] ).evalf();
  res += ( -64*g[152]*g[2]*p[11]*p[42] ).evalf();
  res += ( -64*g[153]*g[2]*p[11]*p[42] ).evalf();
  res += ( 192*g[154]*g[2]*p[11]*p[42] ).evalf();
  res += ( 32*g[155]*g[2]*p[11]*p[42] ).evalf();
  res += ( -32*g[157]*g[2]*p[11]*p[42] ).evalf();
  res += ( -32*g[158]*g[2]*p[11]*p[42] ).evalf();
  res += ( -64*g[159]*g[2]*p[11]*p[42] ).evalf();
  res += ( -64*g[160]*g[2]*p[11]*p[42] ).evalf();
  res += ( -64*g[0]*p[11]*p[42]*pow(g[2],2) ).evalf();
  res += ( -128*p[11]*p[42]*pow(g[0],2)*pow(g[2],2) ).evalf();
  res += ( -16*g[17]*p[11]*p[42]*pow(g[2],2) ).evalf();
  res += ( 16*p[11]*p[42]*pow(g[17],2)*pow(g[2],2) ).evalf();
  res += ( -16*g[18]*p[11]*p[42]*pow(g[2],2) ).evalf();
  res += ( 16*p[11]*p[42]*pow(g[18],2)*pow(g[2],2) ).evalf();
  res += ( p[11]*p[42]*numeric(32,3)*pow(g[2],3) ).evalf();
  res += ( 64*g[0]*p[11]*p[42]*pow(g[2],3) ).evalf();
  res += ( g[17]*p[11]*p[42]*numeric(-224,3)*pow(g[2],3) ).evalf();
  res += ( g[18]*p[11]*p[42]*numeric(-224,3)*pow(g[2],3) ).evalf();
  res += ( p[11]*p[42]*numeric(128,3)*pow(g[2],4) ).evalf();
  res += ( -96*g[20]*p[11]*p[42]*pow(g[1],2) ).evalf();
  res += ( 192*g[200]*p[11]*p[42] ).evalf();
  res += ( 192*g[201]*p[11]*p[42] ).evalf();
  res += ( -96*g[203]*p[11]*p[42] ).evalf();
  res += ( -96*g[204]*p[11]*p[42] ).evalf();
  res += ( 64*g[205]*p[11]*p[42] ).evalf();
  res += ( -64*g[206]*p[11]*p[42] ).evalf();
  res += ( -64*g[207]*p[11]*p[42] ).evalf();
  res += ( -96*g[21]*p[11]*p[42]*pow(g[1],2) ).evalf();
  res += ( -32*g[210]*p[11]*p[42] ).evalf();
  res += ( -32*g[211]*p[11]*p[42] ).evalf();
  res += ( -128*g[217]*p[11]*p[42] ).evalf();
  res += ( 32*g[218]*p[11]*p[42] ).evalf();
  res += ( 32*g[219]*p[11]*p[42] ).evalf();
  res += ( -96*g[22]*p[11]*p[42]*pow(g[2],2) ).evalf();
  res += ( -32*g[220]*p[11]*p[42] ).evalf();
  res += ( -32*g[221]*p[11]*p[42] ).evalf();
  res += ( 32*g[222]*p[11]*p[42] ).evalf();
  res += ( -128*g[223]*p[11]*p[42] ).evalf();
  res += ( 32*g[224]*p[11]*p[42] ).evalf();
  res += ( 32*g[225]*p[11]*p[42] ).evalf();
  res += ( -32*g[226]*p[11]*p[42] ).evalf();
  res += ( -32*g[227]*p[11]*p[42] ).evalf();
  res += ( 32*g[228]*p[11]*p[42] ).evalf();
  res += ( -96*g[23]*p[11]*p[42]*pow(g[2],2) ).evalf();
  res += ( -192*g[238]*p[11]*p[42] ).evalf();
  res += ( -32*g[239]*p[11]*p[42] ).evalf();
  res += ( -32*g[1]*g[24]*p[11]*p[42] ).evalf();
  res += ( -128*g[24]*p[11]*p[42]*pow(g[1],2) ).evalf();
  res += ( -32*g[2]*g[24]*p[11]*p[42] ).evalf();
  res += ( -128*g[24]*p[11]*p[42]*pow(g[2],2) ).evalf();
  res += ( 32*g[240]*p[11]*p[42] ).evalf();
  res += ( 32*g[241]*p[11]*p[42] ).evalf();
  res += ( 32*g[242]*p[11]*p[42] ).evalf();
  res += ( 32*g[243]*p[11]*p[42] ).evalf();
  res += ( -192*g[244]*p[11]*p[42] ).evalf();
  res += ( -32*g[245]*p[11]*p[42] ).evalf();
  res += ( -32*g[246]*p[11]*p[42] ).evalf();
  res += ( 32*g[247]*p[11]*p[42] ).evalf();
  res += ( 32*g[248]*p[11]*p[42] ).evalf();
  res += ( 32*g[249]*p[11]*p[42] ).evalf();
  res += ( 16*g[15]*g[25]*p[11]*p[42] ).evalf();
  res += ( -16*g[25]*p[11]*p[42]*pow(g[15],2) ).evalf();
  res += ( 16*g[16]*g[25]*p[11]*p[42] ).evalf();
  res += ( -16*g[25]*p[11]*p[42]*pow(g[16],2) ).evalf();
  res += ( 96*g[20]*g[25]*p[11]*p[42] ).evalf();
  res += ( 96*g[21]*g[25]*p[11]*p[42] ).evalf();
  res += ( 64*g[24]*g[25]*p[11]*p[42] ).evalf();
  res += ( -192*g[250]*p[11]*p[42] ).evalf();
  res += ( -32*g[251]*p[11]*p[42] ).evalf();
  res += ( 32*g[252]*p[11]*p[42] ).evalf();
  res += ( 32*g[253]*p[11]*p[42] ).evalf();
  res += ( 32*g[254]*p[11]*p[42] ).evalf();
  res += ( 32*g[255]*p[11]*p[42] ).evalf();
  res += ( -192*g[256]*p[11]*p[42] ).evalf();
  res += ( -32*g[257]*p[11]*p[42] ).evalf();
  res += ( -32*g[258]*p[11]*p[42] ).evalf();
  res += ( 32*g[259]*p[11]*p[42] ).evalf();
  res += ( 16*g[17]*g[26]*p[11]*p[42] ).evalf();
  res += ( -16*g[26]*p[11]*p[42]*pow(g[17],2) ).evalf();
  res += ( 16*g[18]*g[26]*p[11]*p[42] ).evalf();
  res += ( -16*g[26]*p[11]*p[42]*pow(g[18],2) ).evalf();
  res += ( 96*g[22]*g[26]*p[11]*p[42] ).evalf();
  res += ( 96*g[23]*g[26]*p[11]*p[42] ).evalf();
  res += ( 64*g[24]*g[26]*p[11]*p[42] ).evalf();
  res += ( 32*g[260]*p[11]*p[42] ).evalf();
  res += ( 32*g[261]*p[11]*p[42] ).evalf();
  res += ( -448*g[295]*p[11]*p[42] ).evalf();
  res += ( 96*g[296]*p[11]*p[42] ).evalf();
  res += ( 64*g[297]*p[11]*p[42] ).evalf();
  res += ( -32*g[298]*p[11]*p[42] ).evalf();
  res += ( 32*g[299]*p[11]*p[42] ).evalf();
  res += ( -192*g[3]*p[11]*p[42]*pow(g[0],2) ).evalf();
  res += ( g[3]*p[11]*p[42]*numeric(-512,3)*pow(g[0],3) ).evalf();
  res += ( 128*g[1]*g[3]*p[11]*p[42]*pow(g[0],2) ).evalf();
  res += ( 48*g[3]*p[11]*p[42]*pow(g[1],2) ).evalf();
  res += ( 224*g[0]*g[3]*p[11]*p[42]*pow(g[1],2) ).evalf();
  res += ( g[3]*p[11]*p[42]*numeric(128,3)*pow(g[1],3) ).evalf();
  res += ( -32*g[100]*g[3]*p[11]*p[42] ).evalf();
  res += ( 48*g[102]*g[3]*p[11]*p[42] ).evalf();
  res += ( 32*g[103]*g[3]*p[11]*p[42] ).evalf();
  res += ( -32*g[104]*g[3]*p[11]*p[42] ).evalf();
  res += ( 144*g[106]*g[3]*p[11]*p[42] ).evalf();
  res += ( -32*g[107]*g[3]*p[11]*p[42] ).evalf();
  res += ( -32*g[108]*g[3]*p[11]*p[42] ).evalf();
  res += ( 48*g[110]*g[3]*p[11]*p[42] ).evalf();
  res += ( 32*g[111]*g[3]*p[11]*p[42] ).evalf();
  res += ( -32*g[112]*g[3]*p[11]*p[42] ).evalf();
  res += ( 224*g[133]*g[3]*p[11]*p[42] ).evalf();
  res += ( 16*g[134]*g[3]*p[11]*p[42] ).evalf();
  res += ( -32*g[135]*g[3]*p[11]*p[42] ).evalf();
  res += ( -32*g[136]*g[3]*p[11]*p[42] ).evalf();
  res += ( -32*g[138]*g[3]*p[11]*p[42] ).evalf();
  res += ( -32*g[139]*g[3]*p[11]*p[42] ).evalf();
  res += ( 224*g[140]*g[3]*p[11]*p[42] ).evalf();
  res += ( 48*g[141]*g[3]*p[11]*p[42] ).evalf();
  res += ( 32*g[142]*g[3]*p[11]*p[42] ).evalf();
  res += ( -32*g[143]*g[3]*p[11]*p[42] ).evalf();
  res += ( -32*g[145]*g[3]*p[11]*p[42] ).evalf();
  res += ( -32*g[146]*g[3]*p[11]*p[42] ).evalf();
  res += ( 224*g[147]*g[3]*p[11]*p[42] ).evalf();
  res += ( 16*g[148]*g[3]*p[11]*p[42] ).evalf();
  res += ( -32*g[149]*g[3]*p[11]*p[42] ).evalf();
  res += ( -16*g[1]*g[15]*g[3]*p[11]*p[42] ).evalf();
  res += ( -48*g[15]*g[3]*p[11]*p[42]*pow(g[1],2) ).evalf();
  res += ( 16*g[1]*g[3]*p[11]*p[42]*pow(g[15],2) ).evalf();
  res += ( -32*g[150]*g[3]*p[11]*p[42] ).evalf();
  res += ( -32*g[152]*g[3]*p[11]*p[42] ).evalf();
  res += ( -32*g[153]*g[3]*p[11]*p[42] ).evalf();
  res += ( 224*g[154]*g[3]*p[11]*p[42] ).evalf();
  res += ( 48*g[155]*g[3]*p[11]*p[42] ).evalf();
  res += ( 32*g[156]*g[3]*p[11]*p[42] ).evalf();
  res += ( -32*g[157]*g[3]*p[11]*p[42] ).evalf();
  res += ( -32*g[159]*g[3]*p[11]*p[42] ).evalf();
  res += ( -16*g[1]*g[16]*g[3]*p[11]*p[42] ).evalf();
  res += ( -48*g[16]*g[3]*p[11]*p[42]*pow(g[1],2) ).evalf();
  res += ( 16*g[1]*g[3]*p[11]*p[42]*pow(g[16],2) ).evalf();
  res += ( -32*g[160]*g[3]*p[11]*p[42] ).evalf();
  res += ( 128*g[2]*g[3]*p[11]*p[42]*pow(g[0],2) ).evalf();
  res += ( -16*g[17]*g[2]*g[3]*p[11]*p[42] ).evalf();
  res += ( 16*g[2]*g[3]*p[11]*p[42]*pow(g[17],2) ).evalf();
  res += ( -16*g[18]*g[2]*g[3]*p[11]*p[42] ).evalf();
  res += ( 16*g[2]*g[3]*p[11]*p[42]*pow(g[18],2) ).evalf();
  res += ( 48*g[3]*p[11]*p[42]*pow(g[2],2) ).evalf();
  res += ( 224*g[0]*g[3]*p[11]*p[42]*pow(g[2],2) ).evalf();
  res += ( -48*g[17]*g[3]*p[11]*p[42]*pow(g[2],2) ).evalf();
  res += ( -48*g[18]*g[3]*p[11]*p[42]*pow(g[2],2) ).evalf();
  res += ( g[3]*p[11]*p[42]*numeric(128,3)*pow(g[2],3) ).evalf();
  res += ( -96*g[1]*g[20]*g[3]*p[11]*p[42] ).evalf();
  res += ( -96*g[1]*g[21]*g[3]*p[11]*p[42] ).evalf();
  res += ( -96*g[2]*g[22]*g[3]*p[11]*p[42] ).evalf();
  res += ( -96*g[2]*g[23]*g[3]*p[11]*p[42] ).evalf();
  res += ( -32*g[24]*g[3]*p[11]*p[42] ).evalf();
  res += ( -16*g[25]*g[3]*p[11]*p[42] ).evalf();
  res += ( -96*g[0]*g[25]*g[3]*p[11]*p[42] ).evalf();
  res += ( 16*g[15]*g[25]*g[3]*p[11]*p[42] ).evalf();
  res += ( 16*g[16]*g[25]*g[3]*p[11]*p[42] ).evalf();
  res += ( -16*g[26]*g[3]*p[11]*p[42] ).evalf();
  res += ( -96*g[0]*g[26]*g[3]*p[11]*p[42] ).evalf();
  res += ( 16*g[17]*g[26]*g[3]*p[11]*p[42] ).evalf();
  res += ( 16*g[18]*g[26]*g[3]*p[11]*p[42] ).evalf();
  res += ( 96*g[0]*p[11]*p[42]*pow(g[3],2) ).evalf();
  res += ( 128*p[11]*p[42]*pow(g[0],2)*pow(g[3],2) ).evalf();
  res += ( 8*g[1]*p[11]*p[42]*pow(g[3],2) ).evalf();
  res += ( -16*g[0]*g[1]*p[11]*p[42]*pow(g[3],2) ).evalf();
  res += ( -32*p[11]*p[42]*pow(g[1],2)*pow(g[3],2) ).evalf();
  res += ( -8*g[15]*p[11]*p[42]*pow(g[3],2) ).evalf();
  res += ( 8*p[11]*p[42]*pow(g[15],2)*pow(g[3],2) ).evalf();
  res += ( 16*g[1]*g[16]*p[11]*p[42]*pow(g[3],2) ).evalf();
  res += ( -8*g[17]*p[11]*p[42]*pow(g[3],2) ).evalf();
  res += ( 8*p[11]*p[42]*pow(g[17],2)*pow(g[3],2) ).evalf();
  res += ( 8*g[2]*p[11]*p[42]*pow(g[3],2) ).evalf();
  res += ( -16*g[0]*g[2]*p[11]*p[42]*pow(g[3],2) ).evalf();
  res += ( 16*g[18]*g[2]*p[11]*p[42]*pow(g[3],2) ).evalf();
  res += ( -32*p[11]*p[42]*pow(g[2],2)*pow(g[3],2) ).evalf();
  res += ( -48*g[20]*p[11]*p[42]*pow(g[3],2) ).evalf();
  res += ( -48*g[22]*p[11]*p[42]*pow(g[3],2) ).evalf();
  res += ( 64*g[24]*p[11]*p[42]*pow(g[3],2) ).evalf();
  res += ( 16*g[25]*p[11]*p[42]*pow(g[3],2) ).evalf();
  res += ( 16*g[26]*p[11]*p[42]*pow(g[3],2) ).evalf();
  res += ( p[11]*p[42]*numeric(-14,9)*pow(g[3],3) ).evalf();
  res += ( g[0]*p[11]*p[42]*numeric(-80,3)*pow(g[3],3) ).evalf();
  res += ( g[15]*p[11]*p[42]*numeric(40,3)*pow(g[3],3) ).evalf();
  res += ( g[17]*p[11]*p[42]*numeric(40,3)*pow(g[3],3) ).evalf();
  res += ( 32*g[300]*p[11]*p[42] ).evalf();
  res += ( 32*g[301]*p[11]*p[42] ).evalf();
  res += ( 32*g[302]*p[11]*p[42] ).evalf();
  res += ( -64*g[303]*p[11]*p[42] ).evalf();
  res += ( 64*g[304]*p[11]*p[42] ).evalf();
  res += ( -32*g[305]*p[11]*p[42] ).evalf();
  res += ( 64*g[306]*p[11]*p[42] ).evalf();
  res += ( 32*g[307]*p[11]*p[42] ).evalf();
  res += ( -448*g[308]*p[11]*p[42] ).evalf();
  res += ( -96*g[309]*p[11]*p[42] ).evalf();
  res += ( -192*g[310]*p[11]*p[42] ).evalf();
  res += ( -32*g[311]*p[11]*p[42] ).evalf();
  res += ( -32*g[312]*p[11]*p[42] ).evalf();
  res += ( 32*g[313]*p[11]*p[42] ).evalf();
  res += ( 32*g[314]*p[11]*p[42] ).evalf();
  res += ( 32*g[315]*p[11]*p[42] ).evalf();
  res += ( 64*g[316]*p[11]*p[42] ).evalf();
  res += ( 64*g[317]*p[11]*p[42] ).evalf();
  res += ( -32*g[318]*p[11]*p[42] ).evalf();
  res += ( 64*g[319]*p[11]*p[42] ).evalf();
  res += ( 32*g[320]*p[11]*p[42] ).evalf();
  res += ( -448*g[321]*p[11]*p[42] ).evalf();
  res += ( 96*g[322]*p[11]*p[42] ).evalf();
  res += ( 64*g[323]*p[11]*p[42] ).evalf();
  res += ( -32*g[324]*p[11]*p[42] ).evalf();
  res += ( 32*g[325]*p[11]*p[42] ).evalf();
  res += ( 32*g[326]*p[11]*p[42] ).evalf();
  res += ( 32*g[327]*p[11]*p[42] ).evalf();
  res += ( 32*g[328]*p[11]*p[42] ).evalf();
  res += ( -64*g[329]*p[11]*p[42] ).evalf();
  res += ( 16*g[1]*g[33]*p[11]*p[42] ).evalf();
  res += ( 64*g[33]*p[11]*p[42]*pow(g[1],2) ).evalf();
  res += ( -32*g[25]*g[33]*p[11]*p[42] ).evalf();
  res += ( 16*g[3]*g[33]*p[11]*p[42] ).evalf();
  res += ( 16*g[1]*g[3]*g[33]*p[11]*p[42] ).evalf();
  res += ( -32*g[33]*p[11]*p[42]*pow(g[3],2) ).evalf();
  res += ( 64*g[330]*p[11]*p[42] ).evalf();
  res += ( -32*g[331]*p[11]*p[42] ).evalf();
  res += ( 64*g[332]*p[11]*p[42] ).evalf();
  res += ( 32*g[333]*p[11]*p[42] ).evalf();
  res += ( -448*g[334]*p[11]*p[42] ).evalf();
  res += ( -96*g[335]*p[11]*p[42] ).evalf();
  res += ( -192*g[336]*p[11]*p[42] ).evalf();
  res += ( -32*g[337]*p[11]*p[42] ).evalf();
  res += ( -32*g[338]*p[11]*p[42] ).evalf();
  res += ( 32*g[339]*p[11]*p[42] ).evalf();
  res += ( 16*g[1]*g[34]*p[11]*p[42] ).evalf();
  res += ( 64*g[34]*p[11]*p[42]*pow(g[1],2) ).evalf();
  res += ( -32*g[25]*g[34]*p[11]*p[42] ).evalf();
  res += ( -16*g[1]*g[3]*g[34]*p[11]*p[42] ).evalf();
  res += ( 32*g[340]*p[11]*p[42] ).evalf();
  res += ( 32*g[341]*p[11]*p[42] ).evalf();
  res += ( 64*g[342]*p[11]*p[42] ).evalf();
  res += ( 64*g[343]*p[11]*p[42] ).evalf();
  res += ( -32*g[344]*p[11]*p[42] ).evalf();
  res += ( 64*g[345]*p[11]*p[42] ).evalf();
  res += ( 32*g[346]*p[11]*p[42] ).evalf();
  res += ( 16*g[2]*g[35]*p[11]*p[42] ).evalf();
  res += ( 64*g[35]*p[11]*p[42]*pow(g[2],2) ).evalf();
  res += ( -32*g[26]*g[35]*p[11]*p[42] ).evalf();
  res += ( 16*g[3]*g[35]*p[11]*p[42] ).evalf();
  res += ( 16*g[2]*g[3]*g[35]*p[11]*p[42] ).evalf();
  res += ( -32*g[35]*p[11]*p[42]*pow(g[3],2) ).evalf();
  res += ( 16*g[2]*g[36]*p[11]*p[42] ).evalf();
  res += ( 64*g[36]*p[11]*p[42]*pow(g[2],2) ).evalf();
  res += ( -32*g[26]*g[36]*p[11]*p[42] ).evalf();
  res += ( -16*g[2]*g[3]*g[36]*p[11]*p[42] ).evalf();
  res += ( 32*g[1]*g[48]*p[11]*p[42] ).evalf();
  res += ( 32*g[48]*p[11]*p[42]*pow(g[1],2) ).evalf();
  res += ( 32*g[25]*g[48]*p[11]*p[42] ).evalf();
  res += ( 16*g[3]*g[48]*p[11]*p[42] ).evalf();
  res += ( -96*g[1]*g[3]*g[48]*p[11]*p[42] ).evalf();
  res += ( -80*g[48]*p[11]*p[42]*pow(g[3],2) ).evalf();
  res += ( 16*g[49]*p[11]*p[42]*pow(g[3],2) ).evalf();
  res += ( 32*g[50]*p[11]*p[42]*pow(g[1],2) ).evalf();
  res += ( -32*g[25]*g[50]*p[11]*p[42] ).evalf();
  res += ( 32*g[1]*g[3]*g[50]*p[11]*p[42] ).evalf();
  res += ( 32*g[1]*g[51]*p[11]*p[42] ).evalf();
  res += ( 32*g[51]*p[11]*p[42]*pow(g[1],2) ).evalf();
  res += ( 32*g[25]*g[51]*p[11]*p[42] ).evalf();
  res += ( 16*g[3]*g[51]*p[11]*p[42] ).evalf();
  res += ( -96*g[1]*g[3]*g[51]*p[11]*p[42] ).evalf();
  res += ( -32*g[51]*p[11]*p[42]*pow(g[3],2) ).evalf();
  res += ( -16*g[52]*p[11]*p[42]*pow(g[3],2) ).evalf();
  res += ( 32*g[53]*p[11]*p[42]*pow(g[1],2) ).evalf();
  res += ( -32*g[25]*g[53]*p[11]*p[42] ).evalf();
  res += ( 32*g[1]*g[3]*g[53]*p[11]*p[42] ).evalf();
  res += ( 16*g[53]*p[11]*p[42]*pow(g[3],2) ).evalf();
  res += ( 32*g[2]*g[54]*p[11]*p[42] ).evalf();
  res += ( 32*g[54]*p[11]*p[42]*pow(g[2],2) ).evalf();
  res += ( 32*g[26]*g[54]*p[11]*p[42] ).evalf();
  res += ( 16*g[3]*g[54]*p[11]*p[42] ).evalf();
  res += ( -96*g[2]*g[3]*g[54]*p[11]*p[42] ).evalf();
  res += ( -80*g[54]*p[11]*p[42]*pow(g[3],2) ).evalf();
  res += ( 16*g[55]*p[11]*p[42]*pow(g[3],2) ).evalf();
  res += ( 32*g[56]*p[11]*p[42]*pow(g[2],2) ).evalf();
  res += ( -32*g[26]*g[56]*p[11]*p[42] ).evalf();
  res += ( 32*g[2]*g[3]*g[56]*p[11]*p[42] ).evalf();
  res += ( 32*g[2]*g[57]*p[11]*p[42] ).evalf();
  res += ( 32*g[57]*p[11]*p[42]*pow(g[2],2) ).evalf();
  res += ( 32*g[26]*g[57]*p[11]*p[42] ).evalf();
  res += ( 16*g[3]*g[57]*p[11]*p[42] ).evalf();
  res += ( -96*g[2]*g[3]*g[57]*p[11]*p[42] ).evalf();
  res += ( -32*g[57]*p[11]*p[42]*pow(g[3],2) ).evalf();
  res += ( -16*g[58]*p[11]*p[42]*pow(g[3],2) ).evalf();
  res += ( 32*g[59]*p[11]*p[42]*pow(g[2],2) ).evalf();
  res += ( -32*g[26]*g[59]*p[11]*p[42] ).evalf();
  res += ( 32*g[2]*g[3]*g[59]*p[11]*p[42] ).evalf();
  res += ( 16*g[59]*p[11]*p[42]*pow(g[3],2) ).evalf();
  res += ( -192*g[1]*g[60]*p[11]*p[42] ).evalf();
  res += ( -192*g[2]*g[60]*p[11]*p[42] ).evalf();
  res += ( -192*g[3]*g[60]*p[11]*p[42] ).evalf();
  res += ( -32*g[61]*p[11]*p[42] ).evalf();
  res += ( -192*g[0]*g[61]*p[11]*p[42] ).evalf();
  res += ( 160*g[15]*g[61]*p[11]*p[42] ).evalf();
  res += ( 160*g[16]*g[61]*p[11]*p[42] ).evalf();
  res += ( -64*g[3]*g[61]*p[11]*p[42] ).evalf();
  res += ( -32*g[62]*p[11]*p[42] ).evalf();
  res += ( -192*g[0]*g[62]*p[11]*p[42] ).evalf();
  res += ( 160*g[17]*g[62]*p[11]*p[42] ).evalf();
  res += ( 160*g[18]*g[62]*p[11]*p[42] ).evalf();
  res += ( -64*g[3]*g[62]*p[11]*p[42] ).evalf();
  res += ( 96*g[1]*g[64]*p[11]*p[42] ).evalf();
  res += ( 96*g[3]*g[64]*p[11]*p[42] ).evalf();
  res += ( 96*g[1]*g[65]*p[11]*p[42] ).evalf();
  res += ( 96*g[2]*g[66]*p[11]*p[42] ).evalf();
  res += ( 96*g[3]*g[66]*p[11]*p[42] ).evalf();
  res += ( 96*g[2]*g[67]*p[11]*p[42] ).evalf();
  res += ( 192*g[1]*g[68]*p[11]*p[42] ).evalf();
  res += ( 96*g[3]*g[68]*p[11]*p[42] ).evalf();
  res += ( 192*g[1]*g[69]*p[11]*p[42] ).evalf();
  res += ( 96*g[3]*g[69]*p[11]*p[42] ).evalf();
  res += ( 192*g[2]*g[70]*p[11]*p[42] ).evalf();
  res += ( 96*g[3]*g[70]*p[11]*p[42] ).evalf();
  res += ( 192*g[2]*g[71]*p[11]*p[42] ).evalf();
  res += ( 96*g[3]*g[71]*p[11]*p[42] ).evalf();
  res += ( 64*g[72]*p[11]*p[42] ).evalf();
  res += ( -192*g[1]*g[72]*p[11]*p[42] ).evalf();
  res += ( -192*g[2]*g[72]*p[11]*p[42] ).evalf();
  res += ( -448*g[3]*g[72]*p[11]*p[42] ).evalf();
  res += ( -32*g[73]*p[11]*p[42] ).evalf();
  res += ( -192*g[0]*g[73]*p[11]*p[42] ).evalf();
  res += ( 192*g[15]*g[73]*p[11]*p[42] ).evalf();
  res += ( 192*g[16]*g[73]*p[11]*p[42] ).evalf();
  res += ( -96*g[3]*g[73]*p[11]*p[42] ).evalf();
  res += ( -32*g[74]*p[11]*p[42] ).evalf();
  res += ( -192*g[0]*g[74]*p[11]*p[42] ).evalf();
  res += ( 192*g[17]*g[74]*p[11]*p[42] ).evalf();
  res += ( 192*g[18]*g[74]*p[11]*p[42] ).evalf();
  res += ( -96*g[3]*g[74]*p[11]*p[42] ).evalf();
  res += ( 96*g[1]*g[76]*p[11]*p[42] ).evalf();
  res += ( 96*g[3]*g[76]*p[11]*p[42] ).evalf();
  res += ( 96*g[1]*g[77]*p[11]*p[42] ).evalf();
  res += ( 96*g[2]*g[78]*p[11]*p[42] ).evalf();
  res += ( 96*g[3]*g[78]*p[11]*p[42] ).evalf();
  res += ( 96*g[2]*g[79]*p[11]*p[42] ).evalf();
  res += ( g[80]*p[11]*p[42]*numeric(-328,3) ).evalf();
  res += ( 32*g[1]*g[80]*p[11]*p[42] ).evalf();
  res += ( 32*g[2]*g[80]*p[11]*p[42] ).evalf();
  res += ( -96*g[3]*g[80]*p[11]*p[42] ).evalf();
  res += ( 16*g[81]*p[11]*p[42] ).evalf();
  res += ( 96*g[0]*g[81]*p[11]*p[42] ).evalf();
  res += ( -64*g[15]*g[81]*p[11]*p[42] ).evalf();
  res += ( -64*g[16]*g[81]*p[11]*p[42] ).evalf();
  res += ( 16*g[3]*g[81]*p[11]*p[42] ).evalf();
  res += ( 16*g[82]*p[11]*p[42] ).evalf();
  res += ( 96*g[0]*g[82]*p[11]*p[42] ).evalf();
  res += ( -64*g[17]*g[82]*p[11]*p[42] ).evalf();
  res += ( -64*g[18]*g[82]*p[11]*p[42] ).evalf();
  res += ( 16*g[3]*g[82]*p[11]*p[42] ).evalf();
  res += ( -16*g[85]*p[11]*p[42] ).evalf();
  res += ( -32*g[1]*g[85]*p[11]*p[42] ).evalf();
  res += ( 48*g[3]*g[85]*p[11]*p[42] ).evalf();
  res += ( -16*g[87]*p[11]*p[42] ).evalf();
  res += ( -32*g[2]*g[87]*p[11]*p[42] ).evalf();
  res += ( 48*g[3]*g[87]*p[11]*p[42] ).evalf();
  res += ( -16*g[98]*p[11]*p[42] ).evalf();
  res += ( 64*g[1]*g[98]*p[11]*p[42] ).evalf();
  res += ( 144*g[3]*g[98]*p[11]*p[42] ).evalf();
  res += ( -32*g[3]*g[99]*p[11]*p[42] ).evalf();
  res += ( -12*g[205]*p[0]*p[11]*p[42] ).evalf();
  res += ( 14*g[24]*g[3]*p[0]*p[11]*p[42] ).evalf();
  res += ( p[0]*p[11]*p[42]*numeric(-7,6)*pow(g[3],3) ).evalf();
  res += ( p[0]*p[11]*p[42]*numeric(1,4)*pow(g[3],4) ).evalf();
  res += ( -28*g[72]*p[0]*p[11]*p[42] ).evalf();
  res += ( -14*g[80]*p[0]*p[11]*p[42] ).evalf();
  res += ( p[1]*p[11]*p[42]*numeric(-256,3)*pow(g[0],3) ).evalf();
  res += ( 256*g[1]*p[1]*p[11]*p[42]*pow(g[0],2) ).evalf();
  res += ( 128*g[0]*p[1]*p[11]*p[42]*pow(g[1],2) ).evalf();
  res += ( p[1]*p[11]*p[42]*numeric(-128,3)*pow(g[1],3) ).evalf();
  res += ( 64*g[102]*p[1]*p[11]*p[42] ).evalf();
  res += ( 64*g[106]*p[1]*p[11]*p[42] ).evalf();
  res += ( 64*g[110]*p[1]*p[11]*p[42] ).evalf();
  res += ( 128*g[133]*p[1]*p[11]*p[42] ).evalf();
  res += ( -64*g[134]*p[1]*p[11]*p[42] ).evalf();
  res += ( 128*g[140]*p[1]*p[11]*p[42] ).evalf();
  res += ( 64*g[141]*p[1]*p[11]*p[42] ).evalf();
  res += ( 128*g[147]*p[1]*p[11]*p[42] ).evalf();
  res += ( -64*g[148]*p[1]*p[11]*p[42] ).evalf();
  res += ( 64*g[15]*p[1]*p[11]*p[42]*pow(g[1],2) ).evalf();
  res += ( 128*g[154]*p[1]*p[11]*p[42] ).evalf();
  res += ( 64*g[155]*p[1]*p[11]*p[42] ).evalf();
  res += ( 64*g[16]*p[1]*p[11]*p[42]*pow(g[1],2) ).evalf();
  res += ( 256*g[2]*p[1]*p[11]*p[42]*pow(g[0],2) ).evalf();
  res += ( 128*g[0]*p[1]*p[11]*p[42]*pow(g[2],2) ).evalf();
  res += ( 64*g[17]*p[1]*p[11]*p[42]*pow(g[2],2) ).evalf();
  res += ( 64*g[18]*p[1]*p[11]*p[42]*pow(g[2],2) ).evalf();
  res += ( p[1]*p[11]*p[42]*numeric(-128,3)*pow(g[2],3) ).evalf();
  res += ( 128*g[1]*g[24]*p[1]*p[11]*p[42] ).evalf();
  res += ( 128*g[2]*g[24]*p[1]*p[11]*p[42] ).evalf();
  res += ( -64*g[15]*g[25]*p[1]*p[11]*p[42] ).evalf();
  res += ( -64*g[16]*g[25]*p[1]*p[11]*p[42] ).evalf();
  res += ( -64*g[17]*g[26]*p[1]*p[11]*p[42] ).evalf();
  res += ( -64*g[18]*g[26]*p[1]*p[11]*p[42] ).evalf();
  res += ( 128*g[3]*p[1]*p[11]*p[42]*pow(g[0],2) ).evalf();
  res += ( -256*g[0]*g[1]*g[3]*p[1]*p[11]*p[42] ).evalf();
  res += ( -128*g[3]*p[1]*p[11]*p[42]*pow(g[1],2) ).evalf();
  res += ( 64*g[1]*g[15]*g[3]*p[1]*p[11]*p[42] ).evalf();
  res += ( 64*g[1]*g[16]*g[3]*p[1]*p[11]*p[42] ).evalf();
  res += ( -256*g[0]*g[2]*g[3]*p[1]*p[11]*p[42] ).evalf();
  res += ( 64*g[17]*g[2]*g[3]*p[1]*p[11]*p[42] ).evalf();
  res += ( 64*g[18]*g[2]*g[3]*p[1]*p[11]*p[42] ).evalf();
  res += ( -128*g[3]*p[1]*p[11]*p[42]*pow(g[2],2) ).evalf();
  res += ( 128*g[24]*g[3]*p[1]*p[11]*p[42] ).evalf();
  res += ( 64*g[25]*g[3]*p[1]*p[11]*p[42] ).evalf();
  res += ( 64*g[26]*g[3]*p[1]*p[11]*p[42] ).evalf();
  res += ( -64*g[0]*p[1]*p[11]*p[42]*pow(g[3],2) ).evalf();
  res += ( 32*g[1]*p[1]*p[11]*p[42]*pow(g[3],2) ).evalf();
  res += ( 32*g[15]*p[1]*p[11]*p[42]*pow(g[3],2) ).evalf();
  res += ( 32*g[17]*p[1]*p[11]*p[42]*pow(g[3],2) ).evalf();
  res += ( 32*g[2]*p[1]*p[11]*p[42]*pow(g[3],2) ).evalf();
  res += ( -64*g[1]*g[33]*p[1]*p[11]*p[42] ).evalf();
  res += ( -64*g[3]*g[33]*p[1]*p[11]*p[42] ).evalf();
  res += ( -64*g[1]*g[34]*p[1]*p[11]*p[42] ).evalf();
  res += ( -64*g[2]*g[35]*p[1]*p[11]*p[42] ).evalf();
  res += ( -64*g[3]*g[35]*p[1]*p[11]*p[42] ).evalf();
  res += ( -64*g[2]*g[36]*p[1]*p[11]*p[42] ).evalf();
  res += ( -128*g[1]*g[48]*p[1]*p[11]*p[42] ).evalf();
  res += ( -64*g[3]*g[48]*p[1]*p[11]*p[42] ).evalf();
  res += ( -128*g[1]*g[51]*p[1]*p[11]*p[42] ).evalf();
  res += ( -64*g[3]*g[51]*p[1]*p[11]*p[42] ).evalf();
  res += ( -128*g[2]*g[54]*p[1]*p[11]*p[42] ).evalf();
  res += ( -64*g[3]*g[54]*p[1]*p[11]*p[42] ).evalf();
  res += ( -128*g[2]*g[57]*p[1]*p[11]*p[42] ).evalf();
  res += ( -64*g[3]*g[57]*p[1]*p[11]*p[42] ).evalf();
  res += ( 128*g[61]*p[1]*p[11]*p[42] ).evalf();
  res += ( 128*g[62]*p[1]*p[11]*p[42] ).evalf();
  res += ( -256*g[72]*p[1]*p[11]*p[42] ).evalf();
  res += ( 128*g[73]*p[1]*p[11]*p[42] ).evalf();
  res += ( 128*g[74]*p[1]*p[11]*p[42] ).evalf();
  res += ( -128*g[80]*p[1]*p[11]*p[42] ).evalf();
  res += ( -64*g[81]*p[1]*p[11]*p[42] ).evalf();
  res += ( -64*g[82]*p[1]*p[11]*p[42] ).evalf();
  res += ( 64*g[85]*p[1]*p[11]*p[42] ).evalf();
  res += ( 64*g[87]*p[1]*p[11]*p[42] ).evalf();
  res += ( 64*g[98]*p[1]*p[11]*p[42] ).evalf();
  res += ( g[24]*p[0]*p[21]*p[37]*p[39]*p[42]*numeric(393920,9) ).evalf();
  res += ( p[0]*p[21]*p[37]*p[39]*p[42]*numeric(-98480,9)*pow(g[3],2) ).evalf();
  res += ( -4096*g[24]*p[0]*p[1]*p[21]*p[37]*p[39]*p[42] ).evalf();
  res += ( 1024*p[0]*p[1]*p[21]*p[37]*p[39]*p[42]*pow(g[3],2) ).evalf();
  res += ( g[24]*p[0]*p[10]*p[21]*p[37]*p[39]*p[42]*numeric(143360,3) ).evalf();
  res += ( p[0]*p[10]*p[21]*p[37]*p[39]*p[42]*numeric(-35840,3)*pow(g[3],2) ).evalf();
  res += ( -6656*g[24]*p[0]*p[1]*p[10]*p[21]*p[37]*p[39]*p[42] ).evalf();
  res += ( 1664*p[0]*p[1]*p[10]*p[21]*p[37]*p[39]*p[42]*pow(g[3],2) ).evalf();
  res += ( g[24]*p[0]*p[11]*p[21]*p[37]*p[39]*p[42]*numeric(-153560,9) ).evalf();
  res += ( p[0]*p[11]*p[21]*p[37]*p[39]*p[42]*numeric(38390,9)*pow(g[3],2) ).evalf();
  res += ( -704*g[24]*p[0]*p[1]*p[11]*p[21]*p[37]*p[39]*p[42] ).evalf();
  res += ( 176*p[0]*p[1]*p[11]*p[21]*p[37]*p[39]*p[42]*pow(g[3],2) ).evalf();
  res += ( g[24]*p[0]*p[12]*p[21]*p[37]*p[39]*p[42]*numeric(-96136,3) ).evalf();
  res += ( p[0]*p[12]*p[21]*p[37]*p[39]*p[42]*numeric(24034,3)*pow(g[3],2) ).evalf();
  res += ( 3520*g[24]*p[0]*p[1]*p[12]*p[21]*p[37]*p[39]*p[42] ).evalf();
  res += ( -880*p[0]*p[1]*p[12]*p[21]*p[37]*p[39]*p[42]*pow(g[3],2) ).evalf();
  res += ( g[24]*p[0]*p[13]*p[21]*p[37]*p[39]*p[42]*numeric(-4622,3) ).evalf();
  res += ( p[0]*p[13]*p[21]*p[37]*p[39]*p[42]*numeric(2311,6)*pow(g[3],2) ).evalf();
  res += ( 1680*g[24]*p[0]*p[1]*p[13]*p[21]*p[37]*p[39]*p[42] ).evalf();
  res += ( -420*p[0]*p[1]*p[13]*p[21]*p[37]*p[39]*p[42]*pow(g[3],2) ).evalf();
  res += ( 6733*g[24]*p[0]*p[14]*p[21]*p[37]*p[39]*p[42] ).evalf();
  res += ( p[0]*p[14]*p[21]*p[37]*p[39]*p[42]*numeric(-6733,4)*pow(g[3],2) ).evalf();
  res += ( -256*g[24]*p[0]*p[1]*p[14]*p[21]*p[37]*p[39]*p[42] ).evalf();
  res += ( 64*p[0]*p[1]*p[14]*p[21]*p[37]*p[39]*p[42]*pow(g[3],2) ).evalf();
  res += ( g[24]*p[0]*p[15]*p[21]*p[37]*p[39]*p[42]*numeric(8191,9) ).evalf();
  res += ( p[0]*p[15]*p[21]*p[37]*p[39]*p[42]*numeric(-8191,36)*pow(g[3],2) ).evalf();
  res += ( -384*g[24]*p[0]*p[1]*p[15]*p[21]*p[37]*p[39]*p[42] ).evalf();
  res += ( 96*p[0]*p[1]*p[15]*p[21]*p[37]*p[39]*p[42]*pow(g[3],2) ).evalf();
  res += ( g[24]*p[0]*p[16]*p[21]*p[37]*p[39]*p[42]*numeric(-2092,3) ).evalf();
  res += ( p[0]*p[16]*p[21]*p[37]*p[39]*p[42]*numeric(523,3)*pow(g[3],2) ).evalf();
  res += ( -136*g[24]*p[0]*p[1]*p[16]*p[21]*p[37]*p[39]*p[42] ).evalf();
  res += ( 34*p[0]*p[1]*p[16]*p[21]*p[37]*p[39]*p[42]*pow(g[3],2) ).evalf();
  res += ( g[24]*p[0]*p[17]*p[21]*p[37]*p[39]*p[42]*numeric(-1540,9) ).evalf();
  res += ( p[0]*p[17]*p[21]*p[37]*p[39]*p[42]*numeric(385,9)*pow(g[3],2) ).evalf();
  res += ( -24*g[24]*p[0]*p[1]*p[17]*p[21]*p[37]*p[39]*p[42] ).evalf();
  res += ( 6*p[0]*p[1]*p[17]*p[21]*p[37]*p[39]*p[42]*pow(g[3],2) ).evalf();
  res += ( -2048*g[24]*p[0]*p[2]*p[21]*p[37]*p[39]*p[42] ).evalf();
  res += ( 512*p[0]*p[2]*p[21]*p[37]*p[39]*p[42]*pow(g[3],2) ).evalf();
  res += ( -3072*g[24]*p[0]*p[10]*p[2]*p[21]*p[37]*p[39]*p[42] ).evalf();
  res += ( 768*p[0]*p[10]*p[2]*p[21]*p[37]*p[39]*p[42]*pow(g[3],2) ).evalf();
  res += ( 896*g[24]*p[0]*p[11]*p[2]*p[21]*p[37]*p[39]*p[42] ).evalf();
  res += ( -224*p[0]*p[11]*p[2]*p[21]*p[37]*p[39]*p[42]*pow(g[3],2) ).evalf();
  res += ( 2688*g[24]*p[0]*p[12]*p[2]*p[21]*p[37]*p[39]*p[42] ).evalf();
  res += ( -672*p[0]*p[12]*p[2]*p[21]*p[37]*p[39]*p[42]*pow(g[3],2) ).evalf();
  res += ( 480*g[24]*p[0]*p[13]*p[2]*p[21]*p[37]*p[39]*p[42] ).evalf();
  res += ( -120*p[0]*p[13]*p[2]*p[21]*p[37]*p[39]*p[42]*pow(g[3],2) ).evalf();
  res += ( -384*g[24]*p[0]*p[14]*p[2]*p[21]*p[37]*p[39]*p[42] ).evalf();
  res += ( 96*p[0]*p[14]*p[2]*p[21]*p[37]*p[39]*p[42]*pow(g[3],2) ).evalf();
  res += ( -64*g[24]*p[0]*p[15]*p[2]*p[21]*p[37]*p[39]*p[42] ).evalf();
  res += ( 16*p[0]*p[15]*p[2]*p[21]*p[37]*p[39]*p[42]*pow(g[3],2) ).evalf();
  res += ( 48*g[24]*p[0]*p[16]*p[2]*p[21]*p[37]*p[39]*p[42] ).evalf();
  res += ( -12*p[0]*p[16]*p[2]*p[21]*p[37]*p[39]*p[42]*pow(g[3],2) ).evalf();
  res += ( 16*g[24]*p[0]*p[17]*p[2]*p[21]*p[37]*p[39]*p[42] ).evalf();
  res += ( -4*p[0]*p[17]*p[2]*p[21]*p[37]*p[39]*p[42]*pow(g[3],2) ).evalf();
  res += ( -192*g[24]*p[0]*p[21]*p[25]*p[37]*p[39]*p[42] ).evalf();
  res += ( 48*p[0]*p[21]*p[25]*p[37]*p[39]*p[42]*pow(g[3],2) ).evalf();
  res += ( -352*g[24]*p[0]*p[10]*p[21]*p[25]*p[37]*p[39]*p[42] ).evalf();
  res += ( 88*p[0]*p[10]*p[21]*p[25]*p[37]*p[39]*p[42]*pow(g[3],2) ).evalf();
  res += ( 272*g[24]*p[0]*p[12]*p[21]*p[25]*p[37]*p[39]*p[42] ).evalf();
  res += ( -68*p[0]*p[12]*p[21]*p[25]*p[37]*p[39]*p[42]*pow(g[3],2) ).evalf();
  res += ( 68*g[24]*p[0]*p[13]*p[21]*p[25]*p[37]*p[39]*p[42] ).evalf();
  res += ( -17*p[0]*p[13]*p[21]*p[25]*p[37]*p[39]*p[42]*pow(g[3],2) ).evalf();
  res += ( -70*g[24]*p[0]*p[14]*p[21]*p[25]*p[37]*p[39]*p[42] ).evalf();
  res += ( p[0]*p[14]*p[21]*p[25]*p[37]*p[39]*p[42]*numeric(35,2)*pow(g[3],2) ).evalf();
  res += ( -22*g[24]*p[0]*p[15]*p[21]*p[25]*p[37]*p[39]*p[42] ).evalf();
  res += ( p[0]*p[15]*p[21]*p[25]*p[37]*p[39]*p[42]*numeric(11,2)*pow(g[3],2) ).evalf();
  res += ( 6*g[24]*p[0]*p[16]*p[21]*p[25]*p[37]*p[39]*p[42] ).evalf();
  res += ( p[0]*p[16]*p[21]*p[25]*p[37]*p[39]*p[42]*numeric(-3,2)*pow(g[3],2) ).evalf();
  res += ( 2*g[24]*p[0]*p[17]*p[21]*p[25]*p[37]*p[39]*p[42] ).evalf();
  res += ( p[0]*p[17]*p[21]*p[25]*p[37]*p[39]*p[42]*numeric(-1,2)*pow(g[3],2) ).evalf();
  res += ( g[24]*p[0]*p[21]*p[26]*p[37]*p[39]*p[42]*numeric(143360,3) ).evalf();
  res += ( p[0]*p[21]*p[26]*p[37]*p[39]*p[42]*numeric(-35840,3)*pow(g[3],2) ).evalf();
  res += ( -6656*g[24]*p[0]*p[1]*p[21]*p[26]*p[37]*p[39]*p[42] ).evalf();
  res += ( 1664*p[0]*p[1]*p[21]*p[26]*p[37]*p[39]*p[42]*pow(g[3],2) ).evalf();
  res += ( g[24]*p[0]*p[10]*p[21]*p[26]*p[37]*p[39]*p[42]*numeric(-81104,3) ).evalf();
  res += ( p[0]*p[10]*p[21]*p[26]*p[37]*p[39]*p[42]*numeric(20276,3)*pow(g[3],2) ).evalf();
  res += ( -3712*g[24]*p[0]*p[1]*p[10]*p[21]*p[26]*p[37]*p[39]*p[42] ).evalf();
  res += ( 928*p[0]*p[1]*p[10]*p[21]*p[26]*p[37]*p[39]*p[42]*pow(g[3],2) ).evalf();
  res += ( g[24]*p[0]*p[11]*p[21]*p[26]*p[37]*p[39]*p[42]*numeric(-818636,9) ).evalf();
  res += ( p[0]*p[11]*p[21]*p[26]*p[37]*p[39]*p[42]*numeric(204659,9)*pow(g[3],2) ).evalf();
  res += ( 9280*g[24]*p[0]*p[1]*p[11]*p[21]*p[26]*p[37]*p[39]*p[42] ).evalf();
  res += ( -2320*p[0]*p[1]*p[11]*p[21]*p[26]*p[37]*p[39]*p[42]*pow(g[3],2) ).evalf();
  res += ( g[24]*p[0]*p[12]*p[21]*p[26]*p[37]*p[39]*p[42]*numeric(-61258,9) ).evalf();
  res += ( p[0]*p[12]*p[21]*p[26]*p[37]*p[39]*p[42]*numeric(30629,18)*pow(g[3],2) ).evalf();
  res += ( 7168*g[24]*p[0]*p[1]*p[12]*p[21]*p[26]*p[37]*p[39]*p[42] ).evalf();
  res += ( -1792*p[0]*p[1]*p[12]*p[21]*p[26]*p[37]*p[39]*p[42]*pow(g[3],2) ).evalf();
  res += ( 37521*g[24]*p[0]*p[13]*p[21]*p[26]*p[37]*p[39]*p[42] ).evalf();
  res += ( p[0]*p[13]*p[21]*p[26]*p[37]*p[39]*p[42]*numeric(-37521,4)*pow(g[3],2) ).evalf();
  res += ( -192*g[24]*p[0]*p[1]*p[13]*p[21]*p[26]*p[37]*p[39]*p[42] ).evalf();
  res += ( 48*p[0]*p[1]*p[13]*p[21]*p[26]*p[37]*p[39]*p[42]*pow(g[3],2) ).evalf();
  res += ( g[24]*p[0]*p[14]*p[21]*p[26]*p[37]*p[39]*p[42]*numeric(73322,9) ).evalf();
  res += ( p[0]*p[14]*p[21]*p[26]*p[37]*p[39]*p[42]*numeric(-36661,18)*pow(g[3],2) ).evalf();
  res += ( -1408*g[24]*p[0]*p[1]*p[14]*p[21]*p[26]*p[37]*p[39]*p[42] ).evalf();
  res += ( 352*p[0]*p[1]*p[14]*p[21]*p[26]*p[37]*p[39]*p[42]*pow(g[3],2) ).evalf();
  res += ( -4308*g[24]*p[0]*p[15]*p[21]*p[26]*p[37]*p[39]*p[42] ).evalf();
  res += ( 1077*p[0]*p[15]*p[21]*p[26]*p[37]*p[39]*p[42]*pow(g[3],2) ).evalf();
  res += ( -488*g[24]*p[0]*p[1]*p[15]*p[21]*p[26]*p[37]*p[39]*p[42] ).evalf();
  res += ( 122*p[0]*p[1]*p[15]*p[21]*p[26]*p[37]*p[39]*p[42]*pow(g[3],2) ).evalf();
  res += ( g[24]*p[0]*p[16]*p[21]*p[26]*p[37]*p[39]*p[42]*numeric(-10861,9) ).evalf();
  res += ( p[0]*p[16]*p[21]*p[26]*p[37]*p[39]*p[42]*numeric(10861,36)*pow(g[3],2) ).evalf();
  res += ( -128*g[24]*p[0]*p[1]*p[16]*p[21]*p[26]*p[37]*p[39]*p[42] ).evalf();
  res += ( 32*p[0]*p[1]*p[16]*p[21]*p[26]*p[37]*p[39]*p[42]*pow(g[3],2) ).evalf();
  res += ( g[24]*p[0]*p[17]*p[21]*p[26]*p[37]*p[39]*p[42]*numeric(-118,9) ).evalf();
  res += ( p[0]*p[17]*p[21]*p[26]*p[37]*p[39]*p[42]*numeric(59,18)*pow(g[3],2) ).evalf();
  res += ( -24*g[24]*p[0]*p[1]*p[17]*p[21]*p[26]*p[37]*p[39]*p[42] ).evalf();
  res += ( 6*p[0]*p[1]*p[17]*p[21]*p[26]*p[37]*p[39]*p[42]*pow(g[3],2) ).evalf();
  res += ( -3072*g[24]*p[0]*p[2]*p[21]*p[26]*p[37]*p[39]*p[42] ).evalf();
  res += ( 768*p[0]*p[2]*p[21]*p[26]*p[37]*p[39]*p[42]*pow(g[3],2) ).evalf();
  res += ( -3840*g[24]*p[0]*p[10]*p[2]*p[21]*p[26]*p[37]*p[39]*p[42] ).evalf();
  res += ( 960*p[0]*p[10]*p[2]*p[21]*p[26]*p[37]*p[39]*p[42]*pow(g[3],2) ).evalf();
  res += ( 2432*g[24]*p[0]*p[11]*p[2]*p[21]*p[26]*p[37]*p[39]*p[42] ).evalf();
  res += ( -608*p[0]*p[11]*p[2]*p[21]*p[26]*p[37]*p[39]*p[42]*pow(g[3],2) ).evalf();
  res += ( 2560*g[24]*p[0]*p[12]*p[2]*p[21]*p[26]*p[37]*p[39]*p[42] ).evalf();
  res += ( -640*p[0]*p[12]*p[2]*p[21]*p[26]*p[37]*p[39]*p[42]*pow(g[3],2) ).evalf();
  res += ( -1536*g[24]*p[0]*p[13]*p[2]*p[21]*p[26]*p[37]*p[39]*p[42] ).evalf();
  res += ( 384*p[0]*p[13]*p[2]*p[21]*p[26]*p[37]*p[39]*p[42]*pow(g[3],2) ).evalf();
  res += ( -896*g[24]*p[0]*p[14]*p[2]*p[21]*p[26]*p[37]*p[39]*p[42] ).evalf();
  res += ( 224*p[0]*p[14]*p[2]*p[21]*p[26]*p[37]*p[39]*p[42]*pow(g[3],2) ).evalf();
  res += ( 48*g[24]*p[0]*p[15]*p[2]*p[21]*p[26]*p[37]*p[39]*p[42] ).evalf();
  res += ( -12*p[0]*p[15]*p[2]*p[21]*p[26]*p[37]*p[39]*p[42]*pow(g[3],2) ).evalf();
  res += ( 64*g[24]*p[0]*p[16]*p[2]*p[21]*p[26]*p[37]*p[39]*p[42] ).evalf();
  res += ( -16*p[0]*p[16]*p[2]*p[21]*p[26]*p[37]*p[39]*p[42]*pow(g[3],2) ).evalf();
  res += ( 16*g[24]*p[0]*p[17]*p[2]*p[21]*p[26]*p[37]*p[39]*p[42] ).evalf();
  res += ( -4*p[0]*p[17]*p[2]*p[21]*p[26]*p[37]*p[39]*p[42]*pow(g[3],2) ).evalf();
  res += ( g[24]*p[0]*p[21]*p[27]*p[37]*p[39]*p[42]*numeric(-153560,9) ).evalf();
  res += ( p[0]*p[21]*p[27]*p[37]*p[39]*p[42]*numeric(38390,9)*pow(g[3],2) ).evalf();
  res += ( -704*g[24]*p[0]*p[1]*p[21]*p[27]*p[37]*p[39]*p[42] ).evalf();
  res += ( 176*p[0]*p[1]*p[21]*p[27]*p[37]*p[39]*p[42]*pow(g[3],2) ).evalf();
  res += ( g[24]*p[0]*p[10]*p[21]*p[27]*p[37]*p[39]*p[42]*numeric(-818636,9) ).evalf();
  res += ( p[0]*p[10]*p[21]*p[27]*p[37]*p[39]*p[42]*numeric(204659,9)*pow(g[3],2) ).evalf();
  res += ( 9280*g[24]*p[0]*p[1]*p[10]*p[21]*p[27]*p[37]*p[39]*p[42] ).evalf();
  res += ( -2320*p[0]*p[1]*p[10]*p[21]*p[27]*p[37]*p[39]*p[42]*pow(g[3],2) ).evalf();
  res += ( g[24]*p[0]*p[11]*p[21]*p[27]*p[37]*p[39]*p[42]*numeric(-160556,9) ).evalf();
  res += ( p[0]*p[11]*p[21]*p[27]*p[37]*p[39]*p[42]*numeric(40139,9)*pow(g[3],2) ).evalf();
  res += ( 9952*g[24]*p[0]*p[1]*p[11]*p[21]*p[27]*p[37]*p[39]*p[42] ).evalf();
  res += ( -2488*p[0]*p[1]*p[11]*p[21]*p[27]*p[37]*p[39]*p[42]*pow(g[3],2) ).evalf();
  res += ( g[24]*p[0]*p[12]*p[21]*p[27]*p[37]*p[39]*p[42]*numeric(546424,9) ).evalf();
  res += ( p[0]*p[12]*p[21]*p[27]*p[37]*p[39]*p[42]*numeric(-136606,9)*pow(g[3],2) ).evalf();
  res += ( -4160*g[24]*p[0]*p[1]*p[12]*p[21]*p[27]*p[37]*p[39]*p[42] ).evalf();
  res += ( 1040*p[0]*p[1]*p[12]*p[21]*p[27]*p[37]*p[39]*p[42]*pow(g[3],2) ).evalf();
  res += ( g[24]*p[0]*p[13]*p[21]*p[27]*p[37]*p[39]*p[42]*numeric(194809,9) ).evalf();
  res += ( p[0]*p[13]*p[21]*p[27]*p[37]*p[39]*p[42]*numeric(-194809,36)*pow(g[3],2) ).evalf();
  res += ( -4800*g[24]*p[0]*p[1]*p[13]*p[21]*p[27]*p[37]*p[39]*p[42] ).evalf();
  res += ( 1200*p[0]*p[1]*p[13]*p[21]*p[27]*p[37]*p[39]*p[42]*pow(g[3],2) ).evalf();
  res += ( g[24]*p[0]*p[14]*p[21]*p[27]*p[37]*p[39]*p[42]*numeric(-86116,9) ).evalf();
  res += ( p[0]*p[14]*p[21]*p[27]*p[37]*p[39]*p[42]*numeric(21529,9)*pow(g[3],2) ).evalf();
  res += ( -472*g[24]*p[0]*p[1]*p[14]*p[21]*p[27]*p[37]*p[39]*p[42] ).evalf();
  res += ( 118*p[0]*p[1]*p[14]*p[21]*p[27]*p[37]*p[39]*p[42]*pow(g[3],2) ).evalf();
  res += ( g[24]*p[0]*p[15]*p[21]*p[27]*p[37]*p[39]*p[42]*numeric(-10144,3) ).evalf();
  res += ( p[0]*p[15]*p[21]*p[27]*p[37]*p[39]*p[42]*numeric(2536,3)*pow(g[3],2) ).evalf();
  res += ( 208*g[24]*p[0]*p[1]*p[15]*p[21]*p[27]*p[37]*p[39]*p[42] ).evalf();
  res += ( -52*p[0]*p[1]*p[15]*p[21]*p[27]*p[37]*p[39]*p[42]*pow(g[3],2) ).evalf();
  res += ( g[24]*p[0]*p[16]*p[21]*p[27]*p[37]*p[39]*p[42]*numeric(1229,9) ).evalf();
  res += ( p[0]*p[16]*p[21]*p[27]*p[37]*p[39]*p[42]*numeric(-1229,36)*pow(g[3],2) ).evalf();
  res += ( 8*g[24]*p[0]*p[1]*p[16]*p[21]*p[27]*p[37]*p[39]*p[42] ).evalf();
  res += ( -2*p[0]*p[1]*p[16]*p[21]*p[27]*p[37]*p[39]*p[42]*pow(g[3],2) ).evalf();
  res += ( 896*g[24]*p[0]*p[2]*p[21]*p[27]*p[37]*p[39]*p[42] ).evalf();
  res += ( -224*p[0]*p[2]*p[21]*p[27]*p[37]*p[39]*p[42]*pow(g[3],2) ).evalf();
  res += ( 2432*g[24]*p[0]*p[10]*p[2]*p[21]*p[27]*p[37]*p[39]*p[42] ).evalf();
  res += ( -608*p[0]*p[10]*p[2]*p[21]*p[27]*p[37]*p[39]*p[42]*pow(g[3],2) ).evalf();
  res += ( 4160*g[24]*p[0]*p[11]*p[2]*p[21]*p[27]*p[37]*p[39]*p[42] ).evalf();
  res += ( -1040*p[0]*p[11]*p[2]*p[21]*p[27]*p[37]*p[39]*p[42]*pow(g[3],2) ).evalf();
  res += ( 896*g[24]*p[0]*p[12]*p[2]*p[21]*p[27]*p[37]*p[39]*p[42] ).evalf();
  res += ( -224*p[0]*p[12]*p[2]*p[21]*p[27]*p[37]*p[39]*p[42]*pow(g[3],2) ).evalf();
  res += ( -2368*g[24]*p[0]*p[13]*p[2]*p[21]*p[27]*p[37]*p[39]*p[42] ).evalf();
  res += ( 592*p[0]*p[13]*p[2]*p[21]*p[27]*p[37]*p[39]*p[42]*pow(g[3],2) ).evalf();
  res += ( -560*g[24]*p[0]*p[14]*p[2]*p[21]*p[27]*p[37]*p[39]*p[42] ).evalf();
  res += ( 140*p[0]*p[14]*p[2]*p[21]*p[27]*p[37]*p[39]*p[42]*pow(g[3],2) ).evalf();
  res += ( 96*g[24]*p[0]*p[15]*p[2]*p[21]*p[27]*p[37]*p[39]*p[42] ).evalf();
  res += ( -24*p[0]*p[15]*p[2]*p[21]*p[27]*p[37]*p[39]*p[42]*pow(g[3],2) ).evalf();
  res += ( 16*g[24]*p[0]*p[16]*p[2]*p[21]*p[27]*p[37]*p[39]*p[42] ).evalf();
  res += ( -4*p[0]*p[16]*p[2]*p[21]*p[27]*p[37]*p[39]*p[42]*pow(g[3],2) ).evalf();
  res += ( g[24]*p[0]*p[21]*p[28]*p[37]*p[39]*p[42]*numeric(-96136,3) ).evalf();
  res += ( p[0]*p[21]*p[28]*p[37]*p[39]*p[42]*numeric(24034,3)*pow(g[3],2) ).evalf();
  res += ( 3520*g[24]*p[0]*p[1]*p[21]*p[28]*p[37]*p[39]*p[42] ).evalf();
  res += ( -880*p[0]*p[1]*p[21]*p[28]*p[37]*p[39]*p[42]*pow(g[3],2) ).evalf();
  res += ( g[24]*p[0]*p[10]*p[21]*p[28]*p[37]*p[39]*p[42]*numeric(-61258,9) ).evalf();
  res += ( p[0]*p[10]*p[21]*p[28]*p[37]*p[39]*p[42]*numeric(30629,18)*pow(g[3],2) ).evalf();
  res += ( 7168*g[24]*p[0]*p[1]*p[10]*p[21]*p[28]*p[37]*p[39]*p[42] ).evalf();
  res += ( -1792*p[0]*p[1]*p[10]*p[21]*p[28]*p[37]*p[39]*p[42]*pow(g[3],2) ).evalf();
  res += ( g[24]*p[0]*p[11]*p[21]*p[28]*p[37]*p[39]*p[42]*numeric(546424,9) ).evalf();
  res += ( p[0]*p[11]*p[21]*p[28]*p[37]*p[39]*p[42]*numeric(-136606,9)*pow(g[3],2) ).evalf();
  res += ( -4160*g[24]*p[0]*p[1]*p[11]*p[21]*p[28]*p[37]*p[39]*p[42] ).evalf();
  res += ( 1040*p[0]*p[1]*p[11]*p[21]*p[28]*p[37]*p[39]*p[42]*pow(g[3],2) ).evalf();
  res += ( g[24]*p[0]*p[12]*p[21]*p[28]*p[37]*p[39]*p[42]*numeric(157648,9) ).evalf();
  res += ( p[0]*p[12]*p[21]*p[28]*p[37]*p[39]*p[42]*numeric(-39412,9)*pow(g[3],2) ).evalf();
  res += ( -10368*g[24]*p[0]*p[1]*p[12]*p[21]*p[28]*p[37]*p[39]*p[42] ).evalf();
  res += ( 2592*p[0]*p[1]*p[12]*p[21]*p[28]*p[37]*p[39]*p[42]*pow(g[3],2) ).evalf();
  res += ( g[24]*p[0]*p[13]*p[21]*p[28]*p[37]*p[39]*p[42]*numeric(-150262,9) ).evalf();
  res += ( p[0]*p[13]*p[21]*p[28]*p[37]*p[39]*p[42]*numeric(75131,18)*pow(g[3],2) ).evalf();
  res += ( -1464*g[24]*p[0]*p[1]*p[13]*p[21]*p[28]*p[37]*p[39]*p[42] ).evalf();
  res += ( 366*p[0]*p[1]*p[13]*p[21]*p[28]*p[37]*p[39]*p[42]*pow(g[3],2) ).evalf();
  res += ( g[24]*p[0]*p[14]*p[21]*p[28]*p[37]*p[39]*p[42]*numeric(-49235,9) ).evalf();
  res += ( p[0]*p[14]*p[21]*p[28]*p[37]*p[39]*p[42]*numeric(49235,36)*pow(g[3],2) ).evalf();
  res += ( 1408*g[24]*p[0]*p[1]*p[14]*p[21]*p[28]*p[37]*p[39]*p[42] ).evalf();
  res += ( -352*p[0]*p[1]*p[14]*p[21]*p[28]*p[37]*p[39]*p[42]*pow(g[3],2) ).evalf();
  res += ( g[24]*p[0]*p[15]*p[21]*p[28]*p[37]*p[39]*p[42]*numeric(5209,9) ).evalf();
  res += ( p[0]*p[15]*p[21]*p[28]*p[37]*p[39]*p[42]*numeric(-5209,36)*pow(g[3],2) ).evalf();
  res += ( 312*g[24]*p[0]*p[1]*p[15]*p[21]*p[28]*p[37]*p[39]*p[42] ).evalf();
  res += ( -78*p[0]*p[1]*p[15]*p[21]*p[28]*p[37]*p[39]*p[42]*pow(g[3],2) ).evalf();
  res += ( 2688*g[24]*p[0]*p[2]*p[21]*p[28]*p[37]*p[39]*p[42] ).evalf();
  res += ( -672*p[0]*p[2]*p[21]*p[28]*p[37]*p[39]*p[42]*pow(g[3],2) ).evalf();
  res += ( 2560*g[24]*p[0]*p[10]*p[2]*p[21]*p[28]*p[37]*p[39]*p[42] ).evalf();
  res += ( -640*p[0]*p[10]*p[2]*p[21]*p[28]*p[37]*p[39]*p[42]*pow(g[3],2) ).evalf();
  res += ( 896*g[24]*p[0]*p[11]*p[2]*p[21]*p[28]*p[37]*p[39]*p[42] ).evalf();
  res += ( -224*p[0]*p[11]*p[2]*p[21]*p[28]*p[37]*p[39]*p[42]*pow(g[3],2) ).evalf();
  res += ( 512*g[24]*p[0]*p[12]*p[2]*p[21]*p[28]*p[37]*p[39]*p[42] ).evalf();
  res += ( -128*p[0]*p[12]*p[2]*p[21]*p[28]*p[37]*p[39]*p[42]*pow(g[3],2) ).evalf();
  res += ( -560*g[24]*p[0]*p[13]*p[2]*p[21]*p[28]*p[37]*p[39]*p[42] ).evalf();
  res += ( 140*p[0]*p[13]*p[2]*p[21]*p[28]*p[37]*p[39]*p[42]*pow(g[3],2) ).evalf();
  res += ( -64*g[24]*p[0]*p[14]*p[2]*p[21]*p[28]*p[37]*p[39]*p[42] ).evalf();
  res += ( 16*p[0]*p[14]*p[2]*p[21]*p[28]*p[37]*p[39]*p[42]*pow(g[3],2) ).evalf();
  res += ( -16*g[24]*p[0]*p[15]*p[2]*p[21]*p[28]*p[37]*p[39]*p[42] ).evalf();
  res += ( 4*p[0]*p[15]*p[2]*p[21]*p[28]*p[37]*p[39]*p[42]*pow(g[3],2) ).evalf();
  res += ( g[24]*p[0]*p[21]*p[29]*p[37]*p[39]*p[42]*numeric(-4622,3) ).evalf();
  res += ( p[0]*p[21]*p[29]*p[37]*p[39]*p[42]*numeric(2311,6)*pow(g[3],2) ).evalf();
  res += ( 1680*g[24]*p[0]*p[1]*p[21]*p[29]*p[37]*p[39]*p[42] ).evalf();
  res += ( -420*p[0]*p[1]*p[21]*p[29]*p[37]*p[39]*p[42]*pow(g[3],2) ).evalf();
  res += ( 37521*g[24]*p[0]*p[10]*p[21]*p[29]*p[37]*p[39]*p[42] ).evalf();
  res += ( p[0]*p[10]*p[21]*p[29]*p[37]*p[39]*p[42]*numeric(-37521,4)*pow(g[3],2) ).evalf();
  res += ( -192*g[24]*p[0]*p[1]*p[10]*p[21]*p[29]*p[37]*p[39]*p[42] ).evalf();
  res += ( 48*p[0]*p[1]*p[10]*p[21]*p[29]*p[37]*p[39]*p[42]*pow(g[3],2) ).evalf();
  res += ( g[24]*p[0]*p[11]*p[21]*p[29]*p[37]*p[39]*p[42]*numeric(194809,9) ).evalf();
  res += ( p[0]*p[11]*p[21]*p[29]*p[37]*p[39]*p[42]*numeric(-194809,36)*pow(g[3],2) ).evalf();
  res += ( -4800*g[24]*p[0]*p[1]*p[11]*p[21]*p[29]*p[37]*p[39]*p[42] ).evalf();
  res += ( 1200*p[0]*p[1]*p[11]*p[21]*p[29]*p[37]*p[39]*p[42]*pow(g[3],2) ).evalf();
  res += ( g[24]*p[0]*p[12]*p[21]*p[29]*p[37]*p[39]*p[42]*numeric(-150262,9) ).evalf();
  res += ( p[0]*p[12]*p[21]*p[29]*p[37]*p[39]*p[42]*numeric(75131,18)*pow(g[3],2) ).evalf();
  res += ( -1464*g[24]*p[0]*p[1]*p[12]*p[21]*p[29]*p[37]*p[39]*p[42] ).evalf();
  res += ( 366*p[0]*p[1]*p[12]*p[21]*p[29]*p[37]*p[39]*p[42]*pow(g[3],2) ).evalf();
  res += ( g[24]*p[0]*p[13]*p[21]*p[29]*p[37]*p[39]*p[42]*numeric(-56248,9) ).evalf();
  res += ( p[0]*p[13]*p[21]*p[29]*p[37]*p[39]*p[42]*numeric(14062,9)*pow(g[3],2) ).evalf();
  res += ( 2192*g[24]*p[0]*p[1]*p[13]*p[21]*p[29]*p[37]*p[39]*p[42] ).evalf();
  res += ( -548*p[0]*p[1]*p[13]*p[21]*p[29]*p[37]*p[39]*p[42]*pow(g[3],2) ).evalf();
  res += ( g[24]*p[0]*p[14]*p[21]*p[29]*p[37]*p[39]*p[42]*numeric(8656,9) ).evalf();
  res += ( p[0]*p[14]*p[21]*p[29]*p[37]*p[39]*p[42]*numeric(-2164,9)*pow(g[3],2) ).evalf();
  res += ( 728*g[24]*p[0]*p[1]*p[14]*p[21]*p[29]*p[37]*p[39]*p[42] ).evalf();
  res += ( -182*p[0]*p[1]*p[14]*p[21]*p[29]*p[37]*p[39]*p[42]*pow(g[3],2) ).evalf();
  res += ( 480*g[24]*p[0]*p[2]*p[21]*p[29]*p[37]*p[39]*p[42] ).evalf();
  res += ( -120*p[0]*p[2]*p[21]*p[29]*p[37]*p[39]*p[42]*pow(g[3],2) ).evalf();
  res += ( -1536*g[24]*p[0]*p[10]*p[2]*p[21]*p[29]*p[37]*p[39]*p[42] ).evalf();
  res += ( 384*p[0]*p[10]*p[2]*p[21]*p[29]*p[37]*p[39]*p[42]*pow(g[3],2) ).evalf();
  res += ( -2368*g[24]*p[0]*p[11]*p[2]*p[21]*p[29]*p[37]*p[39]*p[42] ).evalf();
  res += ( 592*p[0]*p[11]*p[2]*p[21]*p[29]*p[37]*p[39]*p[42]*pow(g[3],2) ).evalf();
  res += ( -560*g[24]*p[0]*p[12]*p[2]*p[21]*p[29]*p[37]*p[39]*p[42] ).evalf();
  res += ( 140*p[0]*p[12]*p[2]*p[21]*p[29]*p[37]*p[39]*p[42]*pow(g[3],2) ).evalf();
  res += ( -224*g[24]*p[0]*p[13]*p[2]*p[21]*p[29]*p[37]*p[39]*p[42] ).evalf();
  res += ( 56*p[0]*p[13]*p[2]*p[21]*p[29]*p[37]*p[39]*p[42]*pow(g[3],2) ).evalf();
  res += ( -16*g[24]*p[0]*p[14]*p[2]*p[21]*p[29]*p[37]*p[39]*p[42] ).evalf();
  res += ( 4*p[0]*p[14]*p[2]*p[21]*p[29]*p[37]*p[39]*p[42]*pow(g[3],2) ).evalf();
  res += ( 6733*g[24]*p[0]*p[21]*p[30]*p[37]*p[39]*p[42] ).evalf();
  res += ( p[0]*p[21]*p[30]*p[37]*p[39]*p[42]*numeric(-6733,4)*pow(g[3],2) ).evalf();
  res += ( -256*g[24]*p[0]*p[1]*p[21]*p[30]*p[37]*p[39]*p[42] ).evalf();
  res += ( 64*p[0]*p[1]*p[21]*p[30]*p[37]*p[39]*p[42]*pow(g[3],2) ).evalf();
  res += ( g[24]*p[0]*p[10]*p[21]*p[30]*p[37]*p[39]*p[42]*numeric(73322,9) ).evalf();
  res += ( p[0]*p[10]*p[21]*p[30]*p[37]*p[39]*p[42]*numeric(-36661,18)*pow(g[3],2) ).evalf();
  res += ( -1408*g[24]*p[0]*p[1]*p[10]*p[21]*p[30]*p[37]*p[39]*p[42] ).evalf();
  res += ( 352*p[0]*p[1]*p[10]*p[21]*p[30]*p[37]*p[39]*p[42]*pow(g[3],2) ).evalf();
  res += ( g[24]*p[0]*p[11]*p[21]*p[30]*p[37]*p[39]*p[42]*numeric(-86116,9) ).evalf();
  res += ( p[0]*p[11]*p[21]*p[30]*p[37]*p[39]*p[42]*numeric(21529,9)*pow(g[3],2) ).evalf();
  res += ( -472*g[24]*p[0]*p[1]*p[11]*p[21]*p[30]*p[37]*p[39]*p[42] ).evalf();
  res += ( 118*p[0]*p[1]*p[11]*p[21]*p[30]*p[37]*p[39]*p[42]*pow(g[3],2) ).evalf();
  res += ( g[24]*p[0]*p[12]*p[21]*p[30]*p[37]*p[39]*p[42]*numeric(-49235,9) ).evalf();
  res += ( p[0]*p[12]*p[21]*p[30]*p[37]*p[39]*p[42]*numeric(49235,36)*pow(g[3],2) ).evalf();
  res += ( 1408*g[24]*p[0]*p[1]*p[12]*p[21]*p[30]*p[37]*p[39]*p[42] ).evalf();
  res += ( -352*p[0]*p[1]*p[12]*p[21]*p[30]*p[37]*p[39]*p[42]*pow(g[3],2) ).evalf();
  res += ( g[24]*p[0]*p[13]*p[21]*p[30]*p[37]*p[39]*p[42]*numeric(8656,9) ).evalf();
  res += ( p[0]*p[13]*p[21]*p[30]*p[37]*p[39]*p[42]*numeric(-2164,9)*pow(g[3],2) ).evalf();
  res += ( 728*g[24]*p[0]*p[1]*p[13]*p[21]*p[30]*p[37]*p[39]*p[42] ).evalf();
  res += ( -182*p[0]*p[1]*p[13]*p[21]*p[30]*p[37]*p[39]*p[42]*pow(g[3],2) ).evalf();
  res += ( -384*g[24]*p[0]*p[2]*p[21]*p[30]*p[37]*p[39]*p[42] ).evalf();
  res += ( 96*p[0]*p[2]*p[21]*p[30]*p[37]*p[39]*p[42]*pow(g[3],2) ).evalf();
  res += ( -896*g[24]*p[0]*p[10]*p[2]*p[21]*p[30]*p[37]*p[39]*p[42] ).evalf();
  res += ( 224*p[0]*p[10]*p[2]*p[21]*p[30]*p[37]*p[39]*p[42]*pow(g[3],2) ).evalf();
  res += ( -560*g[24]*p[0]*p[11]*p[2]*p[21]*p[30]*p[37]*p[39]*p[42] ).evalf();
  res += ( 140*p[0]*p[11]*p[2]*p[21]*p[30]*p[37]*p[39]*p[42]*pow(g[3],2) ).evalf();
  res += ( -64*g[24]*p[0]*p[12]*p[2]*p[21]*p[30]*p[37]*p[39]*p[42] ).evalf();
  res += ( 16*p[0]*p[12]*p[2]*p[21]*p[30]*p[37]*p[39]*p[42]*pow(g[3],2) ).evalf();
  res += ( -16*g[24]*p[0]*p[13]*p[2]*p[21]*p[30]*p[37]*p[39]*p[42] ).evalf();
  res += ( 4*p[0]*p[13]*p[2]*p[21]*p[30]*p[37]*p[39]*p[42]*pow(g[3],2) ).evalf();
  res += ( g[24]*p[0]*p[21]*p[31]*p[37]*p[39]*p[42]*numeric(8191,9) ).evalf();
  res += ( p[0]*p[21]*p[31]*p[37]*p[39]*p[42]*numeric(-8191,36)*pow(g[3],2) ).evalf();
  res += ( -384*g[24]*p[0]*p[1]*p[21]*p[31]*p[37]*p[39]*p[42] ).evalf();
  res += ( 96*p[0]*p[1]*p[21]*p[31]*p[37]*p[39]*p[42]*pow(g[3],2) ).evalf();
  res += ( -4308*g[24]*p[0]*p[10]*p[21]*p[31]*p[37]*p[39]*p[42] ).evalf();
  res += ( 1077*p[0]*p[10]*p[21]*p[31]*p[37]*p[39]*p[42]*pow(g[3],2) ).evalf();
  res += ( -488*g[24]*p[0]*p[1]*p[10]*p[21]*p[31]*p[37]*p[39]*p[42] ).evalf();
  res += ( 122*p[0]*p[1]*p[10]*p[21]*p[31]*p[37]*p[39]*p[42]*pow(g[3],2) ).evalf();
  res += ( g[24]*p[0]*p[11]*p[21]*p[31]*p[37]*p[39]*p[42]*numeric(-10144,3) ).evalf();
  res += ( p[0]*p[11]*p[21]*p[31]*p[37]*p[39]*p[42]*numeric(2536,3)*pow(g[3],2) ).evalf();
  res += ( 208*g[24]*p[0]*p[1]*p[11]*p[21]*p[31]*p[37]*p[39]*p[42] ).evalf();
  res += ( -52*p[0]*p[1]*p[11]*p[21]*p[31]*p[37]*p[39]*p[42]*pow(g[3],2) ).evalf();
  res += ( g[24]*p[0]*p[12]*p[21]*p[31]*p[37]*p[39]*p[42]*numeric(5209,9) ).evalf();
  res += ( p[0]*p[12]*p[21]*p[31]*p[37]*p[39]*p[42]*numeric(-5209,36)*pow(g[3],2) ).evalf();
  res += ( 312*g[24]*p[0]*p[1]*p[12]*p[21]*p[31]*p[37]*p[39]*p[42] ).evalf();
  res += ( -78*p[0]*p[1]*p[12]*p[21]*p[31]*p[37]*p[39]*p[42]*pow(g[3],2) ).evalf();
  res += ( -64*g[24]*p[0]*p[2]*p[21]*p[31]*p[37]*p[39]*p[42] ).evalf();
  res += ( 16*p[0]*p[2]*p[21]*p[31]*p[37]*p[39]*p[42]*pow(g[3],2) ).evalf();
  res += ( 48*g[24]*p[0]*p[10]*p[2]*p[21]*p[31]*p[37]*p[39]*p[42] ).evalf();
  res += ( -12*p[0]*p[10]*p[2]*p[21]*p[31]*p[37]*p[39]*p[42]*pow(g[3],2) ).evalf();
  res += ( 96*g[24]*p[0]*p[11]*p[2]*p[21]*p[31]*p[37]*p[39]*p[42] ).evalf();
  res += ( -24*p[0]*p[11]*p[2]*p[21]*p[31]*p[37]*p[39]*p[42]*pow(g[3],2) ).evalf();
  res += ( -16*g[24]*p[0]*p[12]*p[2]*p[21]*p[31]*p[37]*p[39]*p[42] ).evalf();
  res += ( 4*p[0]*p[12]*p[2]*p[21]*p[31]*p[37]*p[39]*p[42]*pow(g[3],2) ).evalf();
  res += ( g[24]*p[0]*p[21]*p[32]*p[37]*p[39]*p[42]*numeric(-2092,3) ).evalf();
  res += ( p[0]*p[21]*p[32]*p[37]*p[39]*p[42]*numeric(523,3)*pow(g[3],2) ).evalf();
  res += ( -136*g[24]*p[0]*p[1]*p[21]*p[32]*p[37]*p[39]*p[42] ).evalf();
  res += ( 34*p[0]*p[1]*p[21]*p[32]*p[37]*p[39]*p[42]*pow(g[3],2) ).evalf();
  res += ( g[24]*p[0]*p[10]*p[21]*p[32]*p[37]*p[39]*p[42]*numeric(-10861,9) ).evalf();
  res += ( p[0]*p[10]*p[21]*p[32]*p[37]*p[39]*p[42]*numeric(10861,36)*pow(g[3],2) ).evalf();
  res += ( -128*g[24]*p[0]*p[1]*p[10]*p[21]*p[32]*p[37]*p[39]*p[42] ).evalf();
  res += ( 32*p[0]*p[1]*p[10]*p[21]*p[32]*p[37]*p[39]*p[42]*pow(g[3],2) ).evalf();
  res += ( g[24]*p[0]*p[11]*p[21]*p[32]*p[37]*p[39]*p[42]*numeric(1229,9) ).evalf();
  res += ( p[0]*p[11]*p[21]*p[32]*p[37]*p[39]*p[42]*numeric(-1229,36)*pow(g[3],2) ).evalf();
  res += ( 8*g[24]*p[0]*p[1]*p[11]*p[21]*p[32]*p[37]*p[39]*p[42] ).evalf();
  res += ( -2*p[0]*p[1]*p[11]*p[21]*p[32]*p[37]*p[39]*p[42]*pow(g[3],2) ).evalf();
  res += ( 48*g[24]*p[0]*p[2]*p[21]*p[32]*p[37]*p[39]*p[42] ).evalf();
  res += ( -12*p[0]*p[2]*p[21]*p[32]*p[37]*p[39]*p[42]*pow(g[3],2) ).evalf();
  res += ( 64*g[24]*p[0]*p[10]*p[2]*p[21]*p[32]*p[37]*p[39]*p[42] ).evalf();
  res += ( -16*p[0]*p[10]*p[2]*p[21]*p[32]*p[37]*p[39]*p[42]*pow(g[3],2) ).evalf();
  res += ( 16*g[24]*p[0]*p[11]*p[2]*p[21]*p[32]*p[37]*p[39]*p[42] ).evalf();
  res += ( -4*p[0]*p[11]*p[2]*p[21]*p[32]*p[37]*p[39]*p[42]*pow(g[3],2) ).evalf();
  res += ( g[24]*p[0]*p[21]*p[33]*p[37]*p[39]*p[42]*numeric(-1540,9) ).evalf();
  res += ( p[0]*p[21]*p[33]*p[37]*p[39]*p[42]*numeric(385,9)*pow(g[3],2) ).evalf();
  res += ( -24*g[24]*p[0]*p[1]*p[21]*p[33]*p[37]*p[39]*p[42] ).evalf();
  res += ( 6*p[0]*p[1]*p[21]*p[33]*p[37]*p[39]*p[42]*pow(g[3],2) ).evalf();
  res += ( g[24]*p[0]*p[10]*p[21]*p[33]*p[37]*p[39]*p[42]*numeric(-118,9) ).evalf();
  res += ( p[0]*p[10]*p[21]*p[33]*p[37]*p[39]*p[42]*numeric(59,18)*pow(g[3],2) ).evalf();
  res += ( -24*g[24]*p[0]*p[1]*p[10]*p[21]*p[33]*p[37]*p[39]*p[42] ).evalf();
  res += ( 6*p[0]*p[1]*p[10]*p[21]*p[33]*p[37]*p[39]*p[42]*pow(g[3],2) ).evalf();
  res += ( 16*g[24]*p[0]*p[2]*p[21]*p[33]*p[37]*p[39]*p[42] ).evalf();
  res += ( -4*p[0]*p[2]*p[21]*p[33]*p[37]*p[39]*p[42]*pow(g[3],2) ).evalf();
  res += ( 16*g[24]*p[0]*p[10]*p[2]*p[21]*p[33]*p[37]*p[39]*p[42] ).evalf();
  res += ( -4*p[0]*p[10]*p[2]*p[21]*p[33]*p[37]*p[39]*p[42]*pow(g[3],2) ).evalf();
  res += ( p[19]*p[35]*p[40]*p[42]*numeric(118316,27) ).evalf();
  res += ( p[1]*p[19]*p[35]*p[40]*p[42]*numeric(-8608,9) ).evalf();
  res += ( p[10]*p[19]*p[35]*p[40]*p[42]*numeric(432709,27) ).evalf();
  res += ( p[1]*p[10]*p[19]*p[35]*p[40]*p[42]*numeric(5704,9) ).evalf();
  res += ( p[11]*p[19]*p[35]*p[40]*p[42]*numeric(585700,27) ).evalf();
  res += ( p[1]*p[11]*p[19]*p[35]*p[40]*p[42]*numeric(41056,9) ).evalf();
  res += ( p[12]*p[19]*p[35]*p[40]*p[42]*numeric(1789777,162) ).evalf();
  res += ( p[1]*p[12]*p[19]*p[35]*p[40]*p[42]*numeric(166028,27) ).evalf();
  res += ( p[13]*p[19]*p[35]*p[40]*p[42]*numeric(-510373,162) ).evalf();
  res += ( p[1]*p[13]*p[19]*p[35]*p[40]*p[42]*numeric(68548,27) ).evalf();
  res += ( p[14]*p[19]*p[35]*p[40]*p[42]*numeric(-181513,27) ).evalf();
  res += ( p[1]*p[14]*p[19]*p[35]*p[40]*p[42]*numeric(-13480,9) ).evalf();
  res += ( p[15]*p[19]*p[35]*p[40]*p[42]*numeric(-48665,18) ).evalf();
  res += ( p[1]*p[15]*p[19]*p[35]*p[40]*p[42]*numeric(-4660,3) ).evalf();
  res += ( p[16]*p[19]*p[35]*p[40]*p[42]*numeric(24874,81) ).evalf();
  res += ( p[1]*p[16]*p[19]*p[35]*p[40]*p[42]*numeric(-3944,27) ).evalf();
  res += ( p[17]*p[19]*p[35]*p[40]*p[42]*numeric(13979,27) ).evalf();
  res += ( p[1]*p[17]*p[19]*p[35]*p[40]*p[42]*numeric(1472,9) ).evalf();
  res += ( p[18]*p[19]*p[35]*p[40]*p[42]*numeric(17447,162) ).evalf();
  res += ( p[1]*p[18]*p[19]*p[35]*p[40]*p[42]*numeric(844,27) ).evalf();
  res += ( p[19]*p[2]*p[35]*p[40]*p[42]*numeric(-7424,3) ).evalf();
  res += ( p[10]*p[19]*p[2]*p[35]*p[40]*p[42]*numeric(-21616,3) ).evalf();
  res += ( p[11]*p[19]*p[2]*p[35]*p[40]*p[42]*numeric(-25040,3) ).evalf();
  res += ( p[12]*p[19]*p[2]*p[35]*p[40]*p[42]*numeric(-25640,9) ).evalf();
  res += ( p[13]*p[19]*p[2]*p[35]*p[40]*p[42]*numeric(22016,9) ).evalf();
  res += ( p[14]*p[19]*p[2]*p[35]*p[40]*p[42]*numeric(7888,3) ).evalf();
  res += ( p[15]*p[19]*p[2]*p[35]*p[40]*p[42]*numeric(2152,3) ).evalf();
  res += ( p[16]*p[19]*p[2]*p[35]*p[40]*p[42]*numeric(-1648,9) ).evalf();
  res += ( p[17]*p[19]*p[2]*p[35]*p[40]*p[42]*numeric(-568,3) ).evalf();
  res += ( p[18]*p[19]*p[2]*p[35]*p[40]*p[42]*numeric(-424,9) ).evalf();
  res += ( g[26]*p[21]*p[35]*p[40]*p[42]*numeric(400,3) ).evalf();
  res += ( 720*g[26]*p[1]*p[21]*p[35]*p[40]*p[42] ).evalf();
  res += ( g[26]*p[10]*p[21]*p[35]*p[40]*p[42]*numeric(26392,9) ).evalf();
  res += ( 1656*g[26]*p[1]*p[10]*p[21]*p[35]*p[40]*p[42] ).evalf();
  res += ( g[26]*p[11]*p[21]*p[35]*p[40]*p[42]*numeric(41834,9) ).evalf();
  res += ( 696*g[26]*p[1]*p[11]*p[21]*p[35]*p[40]*p[42] ).evalf();
  res += ( g[26]*p[12]*p[21]*p[35]*p[40]*p[42]*numeric(335,9) ).evalf();
  res += ( -848*g[26]*p[1]*p[12]*p[21]*p[35]*p[40]*p[42] ).evalf();
  res += ( g[26]*p[13]*p[21]*p[35]*p[40]*p[42]*numeric(-23683,9) ).evalf();
  res += ( -680*g[26]*p[1]*p[13]*p[21]*p[35]*p[40]*p[42] ).evalf();
  res += ( g[26]*p[14]*p[21]*p[35]*p[40]*p[42]*numeric(-4939,9) ).evalf();
  res += ( 32*g[26]*p[1]*p[14]*p[21]*p[35]*p[40]*p[42] ).evalf();
  res += ( g[26]*p[15]*p[21]*p[35]*p[40]*p[42]*numeric(3293,9) ).evalf();
  res += ( 128*g[26]*p[1]*p[15]*p[21]*p[35]*p[40]*p[42] ).evalf();
  res += ( g[26]*p[16]*p[21]*p[35]*p[40]*p[42]*numeric(856,9) ).evalf();
  res += ( 24*g[26]*p[1]*p[16]*p[21]*p[35]*p[40]*p[42] ).evalf();
  res += ( -768*g[26]*p[2]*p[21]*p[35]*p[40]*p[42] ).evalf();
  res += ( -1792*g[26]*p[10]*p[2]*p[21]*p[35]*p[40]*p[42] ).evalf();
  res += ( -896*g[26]*p[11]*p[2]*p[21]*p[35]*p[40]*p[42] ).evalf();
  res += ( 640*g[26]*p[12]*p[2]*p[21]*p[35]*p[40]*p[42] ).evalf();
  res += ( 592*g[26]*p[13]*p[2]*p[21]*p[35]*p[40]*p[42] ).evalf();
  res += ( 16*g[26]*p[14]*p[2]*p[21]*p[35]*p[40]*p[42] ).evalf();
  res += ( -80*g[26]*p[15]*p[2]*p[21]*p[35]*p[40]*p[42] ).evalf();
  res += ( -16*g[26]*p[16]*p[2]*p[21]*p[35]*p[40]*p[42] ).evalf();
  res += ( 96*g[26]*p[21]*p[24]*p[35]*p[40]*p[42] ).evalf();
  res += ( 192*g[26]*p[1]*p[21]*p[24]*p[35]*p[40]*p[42] ).evalf();
  res += ( g[26]*p[10]*p[21]*p[24]*p[35]*p[40]*p[42]*numeric(560,3) ).evalf();
  res += ( 352*g[26]*p[1]*p[10]*p[21]*p[24]*p[35]*p[40]*p[42] ).evalf();
  res += ( 40*g[26]*p[11]*p[21]*p[24]*p[35]*p[40]*p[42] ).evalf();
  res += ( 48*g[26]*p[1]*p[11]*p[21]*p[24]*p[35]*p[40]*p[42] ).evalf();
  res += ( g[26]*p[12]*p[21]*p[24]*p[35]*p[40]*p[42]*numeric(-284,3) ).evalf();
  res += ( -184*g[26]*p[1]*p[12]*p[21]*p[24]*p[35]*p[40]*p[42] ).evalf();
  res += ( g[26]*p[13]*p[21]*p[24]*p[35]*p[40]*p[42]*numeric(-112,3) ).evalf();
  res += ( -56*g[26]*p[1]*p[13]*p[21]*p[24]*p[35]*p[40]*p[42] ).evalf();
  res += ( 12*g[26]*p[14]*p[21]*p[24]*p[35]*p[40]*p[42] ).evalf();
  res += ( 24*g[26]*p[1]*p[14]*p[21]*p[24]*p[35]*p[40]*p[42] ).evalf();
  res += ( g[26]*p[15]*p[21]*p[24]*p[35]*p[40]*p[42]*numeric(16,3) ).evalf();
  res += ( 8*g[26]*p[1]*p[15]*p[21]*p[24]*p[35]*p[40]*p[42] ).evalf();
  res += ( -28*p[19]*p[25]*p[35]*p[40]*p[42] ).evalf();
  res += ( -416*p[1]*p[19]*p[25]*p[35]*p[40]*p[42] ).evalf();
  res += ( p[10]*p[19]*p[25]*p[35]*p[40]*p[42]*numeric(-1478,9) ).evalf();
  res += ( -1616*p[1]*p[10]*p[19]*p[25]*p[35]*p[40]*p[42] ).evalf();
  res += ( p[11]*p[19]*p[25]*p[35]*p[40]*p[42]*numeric(-3103,9) ).evalf();
  res += ( -2120*p[1]*p[11]*p[19]*p[25]*p[35]*p[40]*p[42] ).evalf();
  res += ( p[12]*p[19]*p[25]*p[35]*p[40]*p[42]*numeric(-1679,6) ).evalf();
  res += ( -652*p[1]*p[12]*p[19]*p[25]*p[35]*p[40]*p[42] ).evalf();
  res += ( p[13]*p[19]*p[25]*p[35]*p[40]*p[42]*numeric(319,18) ).evalf();
  res += ( 812*p[1]*p[13]*p[19]*p[25]*p[35]*p[40]*p[42] ).evalf();
  res += ( p[14]*p[19]*p[25]*p[35]*p[40]*p[42]*numeric(1372,9) ).evalf();
  res += ( 632*p[1]*p[14]*p[19]*p[25]*p[35]*p[40]*p[42] ).evalf();
  res += ( p[15]*p[19]*p[25]*p[35]*p[40]*p[42]*numeric(176,3) ).evalf();
  res += ( 16*p[1]*p[15]*p[19]*p[25]*p[35]*p[40]*p[42] ).evalf();
  res += ( p[16]*p[19]*p[25]*p[35]*p[40]*p[42]*numeric(-253,18) ).evalf();
  res += ( -92*p[1]*p[16]*p[19]*p[25]*p[35]*p[40]*p[42] ).evalf();
  res += ( p[17]*p[19]*p[25]*p[35]*p[40]*p[42]*numeric(-185,18) ).evalf();
  res += ( -20*p[1]*p[17]*p[19]*p[25]*p[35]*p[40]*p[42] ).evalf();
  res += ( -(p[18]*p[19]*p[25]*p[35]*p[40]*p[42]) ).evalf();
  res += ( -192*p[19]*p[2]*p[25]*p[35]*p[40]*p[42] ).evalf();
  res += ( -736*p[10]*p[19]*p[2]*p[25]*p[35]*p[40]*p[42] ).evalf();
  res += ( -944*p[11]*p[19]*p[2]*p[25]*p[35]*p[40]*p[42] ).evalf();
  res += ( -264*p[12]*p[19]*p[2]*p[25]*p[35]*p[40]*p[42] ).evalf();
  res += ( 376*p[13]*p[19]*p[2]*p[25]*p[35]*p[40]*p[42] ).evalf();
  res += ( 272*p[14]*p[19]*p[2]*p[25]*p[35]*p[40]*p[42] ).evalf();
  res += ( -40*p[16]*p[19]*p[2]*p[25]*p[35]*p[40]*p[42] ).evalf();
  res += ( -8*p[17]*p[19]*p[2]*p[25]*p[35]*p[40]*p[42] ).evalf();
  res += ( g[26]*p[21]*p[25]*p[35]*p[40]*p[42]*numeric(-2032,3) ).evalf();
  res += ( 160*g[26]*p[1]*p[21]*p[25]*p[35]*p[40]*p[42] ).evalf();
  res += ( g[26]*p[10]*p[21]*p[25]*p[35]*p[40]*p[42]*numeric(-2608,3) ).evalf();
  res += ( 256*g[26]*p[1]*p[10]*p[21]*p[25]*p[35]*p[40]*p[42] ).evalf();
  res += ( 532*g[26]*p[11]*p[21]*p[25]*p[35]*p[40]*p[42] ).evalf();
  res += ( -24*g[26]*p[1]*p[11]*p[21]*p[25]*p[35]*p[40]*p[42] ).evalf();
  res += ( g[26]*p[12]*p[21]*p[25]*p[35]*p[40]*p[42]*numeric(2240,3) ).evalf();
  res += ( -200*g[26]*p[1]*p[12]*p[21]*p[25]*p[35]*p[40]*p[42] ).evalf();
  res += ( -210*g[26]*p[13]*p[21]*p[25]*p[35]*p[40]*p[42] ).evalf();
  res += ( -96*g[26]*p[1]*p[13]*p[21]*p[25]*p[35]*p[40]*p[42] ).evalf();
  res += ( -226*g[26]*p[14]*p[21]*p[25]*p[35]*p[40]*p[42] ).evalf();
  res += ( 30*g[26]*p[15]*p[21]*p[25]*p[35]*p[40]*p[42] ).evalf();
  return res;
}


==> numerics/ggtt_a_exact_0_14.cpp <==
/* R. Bonciani, A. Ferroglia, T. Gehrmann, A. v. Manteuffel, C. Studerus
 * file: ggtt_a_exact_0_14.cpp
 * date: 2010-11-29
 */

#include <ginac/ginac.h>
using namespace GiNaC;

ex ggtt_a_exact_0_14(const exvector& g, const exvector& p)
{
  ex res = 0;
  res += ( 24*g[26]*p[1]*p[15]*p[21]*p[25]*p[35]*p[40]*p[42] ).evalf();
  res += ( g[26]*p[16]*p[21]*p[25]*p[35]*p[40]*p[42]*numeric(70,3) ).evalf();
  res += ( 8*g[26]*p[1]*p[16]*p[21]*p[25]*p[35]*p[40]*p[42] ).evalf();
  res += ( p[19]*p[26]*p[35]*p[40]*p[42]*numeric(432709,27) ).evalf();
  res += ( p[1]*p[19]*p[26]*p[35]*p[40]*p[42]*numeric(5704,9) ).evalf();
  res += ( p[10]*p[19]*p[26]*p[35]*p[40]*p[42]*numeric(4142221,81) ).evalf();
  res += ( p[1]*p[10]*p[19]*p[26]*p[35]*p[40]*p[42]*numeric(414664,27) ).evalf();
  res += ( p[11]*p[19]*p[26]*p[35]*p[40]*p[42]*numeric(4273864,81) ).evalf();
  res += ( p[1]*p[11]*p[19]*p[26]*p[35]*p[40]*p[42]*numeric(688048,27) ).evalf();
  res += ( p[12]*p[19]*p[26]*p[35]*p[40]*p[42]*numeric(507886,81) ).evalf();
  res += ( p[1]*p[12]*p[19]*p[26]*p[35]*p[40]*p[42]*numeric(330568,27) ).evalf();
  res += ( p[13]*p[19]*p[26]*p[35]*p[40]*p[42]*numeric(-84431,3) ).evalf();
  res += ( p[1]*p[13]*p[19]*p[26]*p[35]*p[40]*p[42]*numeric(-20840,3) ).evalf();
  res += ( p[14]*p[19]*p[26]*p[35]*p[40]*p[42]*numeric(-1800662,81) ).evalf();
  res += ( p[1]*p[14]*p[19]*p[26]*p[35]*p[40]*p[42]*numeric(-285296,27) ).evalf();
  res += ( p[15]*p[19]*p[26]*p[35]*p[40]*p[42]*numeric(-672661,162) ).evalf();
  res += ( p[1]*p[15]*p[19]*p[26]*p[35]*p[40]*p[42]*numeric(-90356,27) ).evalf();
  res += ( p[16]*p[19]*p[26]*p[35]*p[40]*p[42]*numeric(499129,162) ).evalf();
  res += ( p[1]*p[16]*p[19]*p[26]*p[35]*p[40]*p[42]*numeric(29852,27) ).evalf();
  res += ( p[17]*p[19]*p[26]*p[35]*p[40]*p[42]*numeric(103687,54) ).evalf();
  res += ( p[1]*p[17]*p[19]*p[26]*p[35]*p[40]*p[42]*numeric(7148,9) ).evalf();
  res += ( p[18]*p[19]*p[26]*p[35]*p[40]*p[42]*numeric(17231,54) ).evalf();
  res += ( p[1]*p[18]*p[19]*p[26]*p[35]*p[40]*p[42]*numeric(844,9) ).evalf();
  res += ( p[19]*p[2]*p[26]*p[35]*p[40]*p[42]*numeric(-21616,3) ).evalf();
  res += ( p[10]*p[19]*p[2]*p[26]*p[35]*p[40]*p[42]*numeric(-152080,9) ).evalf();
  res += ( p[11]*p[19]*p[2]*p[26]*p[35]*p[40]*p[42]*numeric(-124240,9) ).evalf();
  res += ( p[12]*p[19]*p[2]*p[26]*p[35]*p[40]*p[42]*numeric(13760,9) ).evalf();
  res += ( p[13]*p[19]*p[2]*p[26]*p[35]*p[40]*p[42]*numeric(29744,3) ).evalf();
  res += ( p[14]*p[19]*p[2]*p[26]*p[35]*p[40]*p[42]*numeric(56672,9) ).evalf();
  res += ( p[15]*p[19]*p[2]*p[26]*p[35]*p[40]*p[42]*numeric(7400,9) ).evalf();
  res += ( p[16]*p[19]*p[2]*p[26]*p[35]*p[40]*p[42]*numeric(-8408,9) ).evalf();
  res += ( p[17]*p[19]*p[2]*p[26]*p[35]*p[40]*p[42]*numeric(-1832,3) ).evalf();
  res += ( p[18]*p[19]*p[2]*p[26]*p[35]*p[40]*p[42]*numeric(-424,3) ).evalf();
  res += ( g[26]*p[21]*p[26]*p[35]*p[40]*p[42]*numeric(-8200,3) ).evalf();
  res += ( 2648*g[26]*p[1]*p[21]*p[26]*p[35]*p[40]*p[42] ).evalf();
  res += ( g[26]*p[10]*p[21]*p[26]*p[35]*p[40]*p[42]*numeric(33728,9) ).evalf();
  res += ( 4456*g[26]*p[1]*p[10]*p[21]*p[26]*p[35]*p[40]*p[42] ).evalf();
  res += ( g[26]*p[11]*p[21]*p[26]*p[35]*p[40]*p[42]*numeric(40847,9) ).evalf();
  res += ( -512*g[26]*p[1]*p[11]*p[21]*p[26]*p[35]*p[40]*p[42] ).evalf();
  res += ( g[26]*p[12]*p[21]*p[26]*p[35]*p[40]*p[42]*numeric(-42043,9) ).evalf();
  res += ( -3648*g[26]*p[1]*p[12]*p[21]*p[26]*p[35]*p[40]*p[42] ).evalf();
  res += ( g[26]*p[13]*p[21]*p[26]*p[35]*p[40]*p[42]*numeric(-41002,9) ).evalf();
  res += ( -960*g[26]*p[1]*p[13]*p[21]*p[26]*p[35]*p[40]*p[42] ).evalf();
  res += ( g[26]*p[14]*p[21]*p[26]*p[35]*p[40]*p[42]*numeric(2570,9) ).evalf();
  res += ( 608*g[26]*p[1]*p[14]*p[21]*p[26]*p[35]*p[40]*p[42] ).evalf();
  res += ( g[26]*p[15]*p[21]*p[26]*p[35]*p[40]*p[42]*numeric(7403,9) ).evalf();
  res += ( 264*g[26]*p[1]*p[15]*p[21]*p[26]*p[35]*p[40]*p[42] ).evalf();
  res += ( g[26]*p[16]*p[21]*p[26]*p[35]*p[40]*p[42]*numeric(451,3) ).evalf();
  res += ( 24*g[26]*p[1]*p[16]*p[21]*p[26]*p[35]*p[40]*p[42] ).evalf();
  res += ( -2304*g[26]*p[2]*p[21]*p[26]*p[35]*p[40]*p[42] ).evalf();
  res += ( -4352*g[26]*p[10]*p[2]*p[21]*p[26]*p[35]*p[40]*p[42] ).evalf();
  res += ( -512*g[26]*p[11]*p[2]*p[21]*p[26]*p[35]*p[40]*p[42] ).evalf();
  res += ( 2944*g[26]*p[12]*p[2]*p[21]*p[26]*p[35]*p[40]*p[42] ).evalf();
  res += ( 1360*g[26]*p[13]*p[2]*p[21]*p[26]*p[35]*p[40]*p[42] ).evalf();
  res += ( -272*g[26]*p[14]*p[2]*p[21]*p[26]*p[35]*p[40]*p[42] ).evalf();
  res += ( -272*g[26]*p[15]*p[2]*p[21]*p[26]*p[35]*p[40]*p[42] ).evalf();
  res += ( -48*g[26]*p[16]*p[2]*p[21]*p[26]*p[35]*p[40]*p[42] ).evalf();
  res += ( p[19]*p[27]*p[35]*p[40]*p[42]*numeric(585700,27) ).evalf();
  res += ( p[1]*p[19]*p[27]*p[35]*p[40]*p[42]*numeric(41056,9) ).evalf();
  res += ( p[10]*p[19]*p[27]*p[35]*p[40]*p[42]*numeric(4273864,81) ).evalf();
  res += ( p[1]*p[10]*p[19]*p[27]*p[35]*p[40]*p[42]*numeric(688048,27) ).evalf();
  res += ( p[11]*p[19]*p[27]*p[35]*p[40]*p[42]*numeric(441587,27) ).evalf();
  res += ( p[1]*p[11]*p[19]*p[27]*p[35]*p[40]*p[42]*numeric(195272,9) ).evalf();
  res += ( p[12]*p[19]*p[27]*p[35]*p[40]*p[42]*numeric(-4472528,81) ).evalf();
  res += ( p[1]*p[12]*p[19]*p[27]*p[35]*p[40]*p[42]*numeric(-354704,27) ).evalf();
  res += ( p[13]*p[19]*p[27]*p[35]*p[40]*p[42]*numeric(-3280709,54) ).evalf();
  res += ( p[1]*p[13]*p[19]*p[27]*p[35]*p[40]*p[42]*numeric(-248356,9) ).evalf();
  res += ( p[14]*p[19]*p[27]*p[35]*p[40]*p[42]*numeric(-984193,54) ).evalf();
  res += ( p[1]*p[14]*p[19]*p[27]*p[35]*p[40]*p[42]*numeric(-114788,9) ).evalf();
  res += ( p[15]*p[19]*p[27]*p[35]*p[40]*p[42]*numeric(192556,27) ).evalf();
  res += ( p[1]*p[15]*p[19]*p[27]*p[35]*p[40]*p[42]*numeric(11344,9) ).evalf();
  res += ( p[16]*p[19]*p[27]*p[35]*p[40]*p[42]*numeric(209150,27) ).evalf();
  res += ( p[1]*p[16]*p[19]*p[27]*p[35]*p[40]*p[42]*numeric(32000,9) ).evalf();
  res += ( p[17]*p[19]*p[27]*p[35]*p[40]*p[42]*numeric(422605,162) ).evalf();
  res += ( p[1]*p[17]*p[19]*p[27]*p[35]*p[40]*p[42]*numeric(32324,27) ).evalf();
  res += ( p[18]*p[19]*p[27]*p[35]*p[40]*p[42]*numeric(16799,54) ).evalf();
  res += ( p[1]*p[18]*p[19]*p[27]*p[35]*p[40]*p[42]*numeric(844,9) ).evalf();
  res += ( p[19]*p[2]*p[27]*p[35]*p[40]*p[42]*numeric(-25040,3) ).evalf();
  res += ( p[10]*p[19]*p[2]*p[27]*p[35]*p[40]*p[42]*numeric(-124240,9) ).evalf();
  res += ( 800*p[11]*p[19]*p[2]*p[27]*p[35]*p[40]*p[42] ).evalf();
  res += ( p[12]*p[19]*p[2]*p[27]*p[35]*p[40]*p[42]*numeric(174080,9) ).evalf();
  res += ( 17320*p[13]*p[19]*p[2]*p[27]*p[35]*p[40]*p[42] ).evalf();
  res += ( p[14]*p[19]*p[2]*p[27]*p[35]*p[40]*p[42]*numeric(12712,3) ).evalf();
  res += ( p[15]*p[19]*p[2]*p[27]*p[35]*p[40]*p[42]*numeric(-7760,3) ).evalf();
  res += ( -2304*p[16]*p[19]*p[2]*p[27]*p[35]*p[40]*p[42] ).evalf();
  res += ( p[17]*p[19]*p[2]*p[27]*p[35]*p[40]*p[42]*numeric(-7208,9) ).evalf();
  res += ( p[18]*p[19]*p[2]*p[27]*p[35]*p[40]*p[42]*numeric(-424,3) ).evalf();
  res += ( g[26]*p[21]*p[27]*p[35]*p[40]*p[42]*numeric(-133826,9) ).evalf();
  res += ( 3488*g[26]*p[1]*p[21]*p[27]*p[35]*p[40]*p[42] ).evalf();
  res += ( 201*g[26]*p[10]*p[21]*p[27]*p[35]*p[40]*p[42] ).evalf();
  res += ( 3768*g[26]*p[1]*p[10]*p[21]*p[27]*p[35]*p[40]*p[42] ).evalf();
  res += ( g[26]*p[11]*p[21]*p[27]*p[35]*p[40]*p[42]*numeric(38623,9) ).evalf();
  res += ( -4392*g[26]*p[1]*p[11]*p[21]*p[27]*p[35]*p[40]*p[42] ).evalf();
  res += ( g[26]*p[12]*p[21]*p[27]*p[35]*p[40]*p[42]*numeric(-61219,9) ).evalf();
  res += ( -5360*g[26]*p[1]*p[12]*p[21]*p[27]*p[35]*p[40]*p[42] ).evalf();
  res += ( g[26]*p[13]*p[21]*p[27]*p[35]*p[40]*p[42]*numeric(-26869,9) ).evalf();
  res += ( 344*g[26]*p[1]*p[13]*p[21]*p[27]*p[35]*p[40]*p[42] ).evalf();
  res += ( g[26]*p[14]*p[21]*p[27]*p[35]*p[40]*p[42]*numeric(13154,9) ).evalf();
  res += ( 1296*g[26]*p[1]*p[14]*p[21]*p[27]*p[35]*p[40]*p[42] ).evalf();
  res += ( g[26]*p[15]*p[21]*p[27]*p[35]*p[40]*p[42]*numeric(2672,3) ).evalf();
  res += ( 272*g[26]*p[1]*p[15]*p[21]*p[27]*p[35]*p[40]*p[42] ).evalf();
  res += ( g[26]*p[16]*p[21]*p[27]*p[35]*p[40]*p[42]*numeric(440,3) ).evalf();
  res += ( 8*g[26]*p[1]*p[16]*p[21]*p[27]*p[35]*p[40]*p[42] ).evalf();
  res += ( -2176*g[26]*p[2]*p[21]*p[27]*p[35]*p[40]*p[42] ).evalf();
  res += ( -1920*g[26]*p[10]*p[2]*p[21]*p[27]*p[35]*p[40]*p[42] ).evalf();
  res += ( 3872*g[26]*p[11]*p[2]*p[21]*p[27]*p[35]*p[40]*p[42] ).evalf();
  res += ( 4384*g[26]*p[12]*p[2]*p[21]*p[27]*p[35]*p[40]*p[42] ).evalf();
  res += ( 112*g[26]*p[13]*p[2]*p[21]*p[27]*p[35]*p[40]*p[42] ).evalf();
  res += ( -944*g[26]*p[14]*p[2]*p[21]*p[27]*p[35]*p[40]*p[42] ).evalf();
  res += ( -336*g[26]*p[15]*p[2]*p[21]*p[27]*p[35]*p[40]*p[42] ).evalf();
  res += ( -48*g[26]*p[16]*p[2]*p[21]*p[27]*p[35]*p[40]*p[42] ).evalf();
  res += ( p[19]*p[28]*p[35]*p[40]*p[42]*numeric(1789777,162) ).evalf();
  res += ( p[1]*p[19]*p[28]*p[35]*p[40]*p[42]*numeric(166028,27) ).evalf();
  res += ( p[10]*p[19]*p[28]*p[35]*p[40]*p[42]*numeric(507886,81) ).evalf();
  res += ( p[1]*p[10]*p[19]*p[28]*p[35]*p[40]*p[42]*numeric(330568,27) ).evalf();
  res += ( p[11]*p[19]*p[28]*p[35]*p[40]*p[42]*numeric(-4472528,81) ).evalf();
  res += ( p[1]*p[11]*p[19]*p[28]*p[35]*p[40]*p[42]*numeric(-354704,27) ).evalf();
  res += ( p[12]*p[19]*p[28]*p[35]*p[40]*p[42]*numeric(-7385311,81) ).evalf();
  res += ( p[1]*p[12]*p[19]*p[28]*p[35]*p[40]*p[42]*numeric(-1092664,27) ).evalf();
  res += ( p[13]*p[19]*p[28]*p[35]*p[40]*p[42]*numeric(-6574787,162) ).evalf();
  res += ( p[1]*p[13]*p[19]*p[28]*p[35]*p[40]*p[42]*numeric(-665212,27) ).evalf();
  res += ( p[14]*p[19]*p[28]*p[35]*p[40]*p[42]*numeric(2217445,162) ).evalf();
  res += ( p[1]*p[14]*p[19]*p[28]*p[35]*p[40]*p[42]*numeric(63188,27) ).evalf();
  res += ( p[15]*p[19]*p[28]*p[35]*p[40]*p[42]*numeric(1614397,81) ).evalf();
  res += ( p[1]*p[15]*p[19]*p[28]*p[35]*p[40]*p[42]*numeric(224248,27) ).evalf();
  res += ( p[16]*p[19]*p[28]*p[35]*p[40]*p[42]*numeric(1321001,162) ).evalf();
  res += ( p[1]*p[16]*p[19]*p[28]*p[35]*p[40]*p[42]*numeric(106708,27) ).evalf();
  res += ( p[17]*p[19]*p[28]*p[35]*p[40]*p[42]*numeric(127924,81) ).evalf();
  res += ( p[1]*p[17]*p[19]*p[28]*p[35]*p[40]*p[42]*numeric(20680,27) ).evalf();
  res += ( p[18]*p[19]*p[28]*p[35]*p[40]*p[42]*numeric(16313,162) ).evalf();
  res += ( p[1]*p[18]*p[19]*p[28]*p[35]*p[40]*p[42]*numeric(844,27) ).evalf();
  res += ( p[19]*p[2]*p[28]*p[35]*p[40]*p[42]*numeric(-25640,9) ).evalf();
  res += ( p[10]*p[19]*p[2]*p[28]*p[35]*p[40]*p[42]*numeric(13760,9) ).evalf();
  res += ( p[11]*p[19]*p[2]*p[28]*p[35]*p[40]*p[42]*numeric(174080,9) ).evalf();
  res += ( p[12]*p[19]*p[2]*p[28]*p[35]*p[40]*p[42]*numeric(232144,9) ).evalf();
  res += ( p[13]*p[19]*p[2]*p[28]*p[35]*p[40]*p[42]*numeric(90520,9) ).evalf();
  res += ( p[14]*p[19]*p[2]*p[28]*p[35]*p[40]*p[42]*numeric(-40424,9) ).evalf();
  res += ( p[15]*p[19]*p[2]*p[28]*p[35]*p[40]*p[42]*numeric(-54736,9) ).evalf();
  res += ( p[16]*p[19]*p[2]*p[28]*p[35]*p[40]*p[42]*numeric(-22840,9) ).evalf();
  res += ( p[17]*p[19]*p[2]*p[28]*p[35]*p[40]*p[42]*numeric(-4384,9) ).evalf();
  res += ( p[18]*p[19]*p[2]*p[28]*p[35]*p[40]*p[42]*numeric(-424,9) ).evalf();
  res += ( g[26]*p[21]*p[28]*p[35]*p[40]*p[42]*numeric(-156089,9) ).evalf();
  res += ( 1760*g[26]*p[1]*p[21]*p[28]*p[35]*p[40]*p[42] ).evalf();
  res += ( g[26]*p[10]*p[21]*p[28]*p[35]*p[40]*p[42]*numeric(103721,9) ).evalf();
  res += ( -192*g[26]*p[1]*p[10]*p[21]*p[28]*p[35]*p[40]*p[42] ).evalf();
  res += ( g[26]*p[11]*p[21]*p[28]*p[35]*p[40]*p[42]*numeric(68921,9) ).evalf();
  res += ( -5912*g[26]*p[1]*p[11]*p[21]*p[28]*p[35]*p[40]*p[42] ).evalf();
  res += ( g[26]*p[12]*p[21]*p[28]*p[35]*p[40]*p[42]*numeric(-20855,3) ).evalf();
  res += ( -3272*g[26]*p[1]*p[12]*p[21]*p[28]*p[35]*p[40]*p[42] ).evalf();
  res += ( g[26]*p[13]*p[21]*p[28]*p[35]*p[40]*p[42]*numeric(-785,3) ).evalf();
  res += ( 1816*g[26]*p[1]*p[13]*p[21]*p[28]*p[35]*p[40]*p[42] ).evalf();
  res += ( g[26]*p[14]*p[21]*p[28]*p[35]*p[40]*p[42]*numeric(18479,9) ).evalf();
  res += ( 1320*g[26]*p[1]*p[14]*p[21]*p[28]*p[35]*p[40]*p[42] ).evalf();
  res += ( g[26]*p[15]*p[21]*p[28]*p[35]*p[40]*p[42]*numeric(5771,9) ).evalf();
  res += ( 192*g[26]*p[1]*p[15]*p[21]*p[28]*p[35]*p[40]*p[42] ).evalf();
  res += ( g[26]*p[16]*p[21]*p[28]*p[35]*p[40]*p[42]*numeric(613,9) ).evalf();
  res += ( -256*g[26]*p[2]*p[21]*p[28]*p[35]*p[40]*p[42] ).evalf();
  res += ( 2560*g[26]*p[10]*p[2]*p[21]*p[28]*p[35]*p[40]*p[42] ).evalf();
  res += ( 5536*g[26]*p[11]*p[2]*p[21]*p[28]*p[35]*p[40]*p[42] ).evalf();
  res += ( 1632*g[26]*p[12]*p[2]*p[21]*p[28]*p[35]*p[40]*p[42] ).evalf();
  res += ( -1968*g[26]*p[13]*p[2]*p[21]*p[28]*p[35]*p[40]*p[42] ).evalf();
  res += ( -1040*g[26]*p[14]*p[2]*p[21]*p[28]*p[35]*p[40]*p[42] ).evalf();
  res += ( -176*g[26]*p[15]*p[2]*p[21]*p[28]*p[35]*p[40]*p[42] ).evalf();
  res += ( -16*g[26]*p[16]*p[2]*p[21]*p[28]*p[35]*p[40]*p[42] ).evalf();
  res += ( p[19]*p[29]*p[35]*p[40]*p[42]*numeric(-510373,162) ).evalf();
  res += ( p[1]*p[19]*p[29]*p[35]*p[40]*p[42]*numeric(68548,27) ).evalf();
  res += ( p[10]*p[19]*p[29]*p[35]*p[40]*p[42]*numeric(-84431,3) ).evalf();
  res += ( p[1]*p[10]*p[19]*p[29]*p[35]*p[40]*p[42]*numeric(-20840,3) ).evalf();
  res += ( p[11]*p[19]*p[29]*p[35]*p[40]*p[42]*numeric(-3280709,54) ).evalf();
  res += ( p[1]*p[11]*p[19]*p[29]*p[35]*p[40]*p[42]*numeric(-248356,9) ).evalf();
  res += ( p[12]*p[19]*p[29]*p[35]*p[40]*p[42]*numeric(-6574787,162) ).evalf();
  res += ( p[1]*p[12]*p[19]*p[29]*p[35]*p[40]*p[42]*numeric(-665212,27) ).evalf();
  res += ( p[13]*p[19]*p[29]*p[35]*p[40]*p[42]*numeric(1160834,81) ).evalf();
  res += ( p[1]*p[13]*p[19]*p[29]*p[35]*p[40]*p[42]*numeric(63104,27) ).evalf();
  res += ( p[14]*p[19]*p[29]*p[35]*p[40]*p[42]*numeric(2603555,81) ).evalf();
  res += ( p[1]*p[14]*p[19]*p[29]*p[35]*p[40]*p[42]*numeric(377144,27) ).evalf();
  res += ( p[15]*p[19]*p[29]*p[35]*p[40]*p[42]*numeric(2659403,162) ).evalf();
  res += ( p[1]*p[15]*p[19]*p[29]*p[35]*p[40]*p[42]*numeric(204508,27) ).evalf();
  res += ( p[16]*p[19]*p[29]*p[35]*p[40]*p[42]*numeric(305708,81) ).evalf();
  res += ( p[1]*p[16]*p[19]*p[29]*p[35]*p[40]*p[42]*numeric(49640,27) ).evalf();
  res += ( p[17]*p[19]*p[29]*p[35]*p[40]*p[42]*numeric(58765,162) ).evalf();
  res += ( p[1]*p[17]*p[19]*p[29]*p[35]*p[40]*p[42]*numeric(4844,27) ).evalf();
  res += ( p[19]*p[2]*p[29]*p[35]*p[40]*p[42]*numeric(22016,9) ).evalf();
  res += ( p[10]*p[19]*p[2]*p[29]*p[35]*p[40]*p[42]*numeric(29744,3) ).evalf();
  res += ( 17320*p[11]*p[19]*p[2]*p[29]*p[35]*p[40]*p[42] ).evalf();
  res += ( p[12]*p[19]*p[2]*p[29]*p[35]*p[40]*p[42]*numeric(90520,9) ).evalf();
  res += ( p[13]*p[19]*p[2]*p[29]*p[35]*p[40]*p[42]*numeric(-45200,9) ).evalf();
  res += ( p[14]*p[19]*p[2]*p[29]*p[35]*p[40]*p[42]*numeric(-85136,9) ).evalf();
  res += ( p[15]*p[19]*p[2]*p[29]*p[35]*p[40]*p[42]*numeric(-44680,9) ).evalf();
  res += ( p[16]*p[19]*p[2]*p[29]*p[35]*p[40]*p[42]*numeric(-11024,9) ).evalf();
  res += ( p[17]*p[19]*p[2]*p[29]*p[35]*p[40]*p[42]*numeric(-1040,9) ).evalf();
  res += ( g[26]*p[21]*p[29]*p[35]*p[40]*p[42]*numeric(-23800,9) ).evalf();
  res += ( -824*g[26]*p[1]*p[21]*p[29]*p[35]*p[40]*p[42] ).evalf();
  res += ( g[26]*p[10]*p[21]*p[29]*p[35]*p[40]*p[42]*numeric(179834,9) ).evalf();
  res += ( -3824*g[26]*p[1]*p[10]*p[21]*p[29]*p[35]*p[40]*p[42] ).evalf();
  res += ( g[26]*p[11]*p[21]*p[29]*p[35]*p[40]*p[42]*numeric(6824,9) ).evalf();
  res += ( -4288*g[26]*p[1]*p[11]*p[21]*p[29]*p[35]*p[40]*p[42] ).evalf();
  res += ( g[26]*p[12]*p[21]*p[29]*p[35]*p[40]*p[42]*numeric(-50327,9) ).evalf();
  res += ( 312*g[26]*p[1]*p[12]*p[21]*p[29]*p[35]*p[40]*p[42] ).evalf();
  res += ( g[26]*p[13]*p[21]*p[29]*p[35]*p[40]*p[42]*numeric(20897,9) ).evalf();
  res += ( 2384*g[26]*p[1]*p[13]*p[21]*p[29]*p[35]*p[40]*p[42] ).evalf();
  res += ( g[26]*p[14]*p[21]*p[29]*p[35]*p[40]*p[42]*numeric(14741,9) ).evalf();
  res += ( 856*g[26]*p[1]*p[14]*p[21]*p[29]*p[35]*p[40]*p[42] ).evalf();
  res += ( g[26]*p[15]*p[21]*p[29]*p[35]*p[40]*p[42]*numeric(2087,9) ).evalf();
  res += ( 72*g[26]*p[1]*p[15]*p[21]*p[29]*p[35]*p[40]*p[42] ).evalf();
  res += ( 784*g[26]*p[2]*p[21]*p[29]*p[35]*p[40]*p[42] ).evalf();
  res += ( 2512*g[26]*p[10]*p[2]*p[21]*p[29]*p[35]*p[40]*p[42] ).evalf();
  res += ( 1552*g[26]*p[11]*p[2]*p[21]*p[29]*p[35]*p[40]*p[42] ).evalf();
  res += ( -1648*g[26]*p[12]*p[2]*p[21]*p[29]*p[35]*p[40]*p[42] ).evalf();
  res += ( -1856*g[26]*p[13]*p[2]*p[21]*p[29]*p[35]*p[40]*p[42] ).evalf();
  res += ( -416*g[26]*p[14]*p[2]*p[21]*p[29]*p[35]*p[40]*p[42] ).evalf();
  res += ( -32*g[26]*p[15]*p[2]*p[21]*p[29]*p[35]*p[40]*p[42] ).evalf();
  res += ( -1024*p[19]*p[3]*p[35]*p[40]*p[42] ).evalf();
  res += ( -3072*p[10]*p[19]*p[3]*p[35]*p[40]*p[42] ).evalf();
  res += ( p[11]*p[19]*p[3]*p[35]*p[40]*p[42]*numeric(-9728,3) ).evalf();
  res += ( p[12]*p[19]*p[3]*p[35]*p[40]*p[42]*numeric(-2816,3) ).evalf();
  res += ( p[13]*p[19]*p[3]*p[35]*p[40]*p[42]*numeric(2752,3) ).evalf();
  res += ( 896*p[14]*p[19]*p[3]*p[35]*p[40]*p[42] ).evalf();
  res += ( p[15]*p[19]*p[3]*p[35]*p[40]*p[42]*numeric(608,3) ).evalf();
  res += ( p[16]*p[19]*p[3]*p[35]*p[40]*p[42]*numeric(-224,3) ).evalf();
  res += ( p[17]*p[19]*p[3]*p[35]*p[40]*p[42]*numeric(-160,3) ).evalf();
  res += ( p[18]*p[19]*p[3]*p[35]*p[40]*p[42]*numeric(-32,3) ).evalf();
  res += ( -3072*p[19]*p[26]*p[3]*p[35]*p[40]*p[42] ).evalf();
  res += ( -7168*p[10]*p[19]*p[26]*p[3]*p[35]*p[40]*p[42] ).evalf();
  res += ( p[11]*p[19]*p[26]*p[3]*p[35]*p[40]*p[42]*numeric(-12544,3) ).evalf();
  res += ( p[12]*p[19]*p[26]*p[3]*p[35]*p[40]*p[42]*numeric(6400,3) ).evalf();
  res += ( p[13]*p[19]*p[26]*p[3]*p[35]*p[40]*p[42]*numeric(11392,3) ).evalf();
  res += ( p[14]*p[19]*p[26]*p[3]*p[35]*p[40]*p[42]*numeric(5312,3) ).evalf();
  res += ( p[15]*p[19]*p[26]*p[3]*p[35]*p[40]*p[42]*numeric(-32,3) ).evalf();
  res += ( p[16]*p[19]*p[26]*p[3]*p[35]*p[40]*p[42]*numeric(-992,3) ).evalf();
  res += ( -160*p[17]*p[19]*p[26]*p[3]*p[35]*p[40]*p[42] ).evalf();
  res += ( -32*p[18]*p[19]*p[26]*p[3]*p[35]*p[40]*p[42] ).evalf();
  res += ( p[19]*p[27]*p[3]*p[35]*p[40]*p[42]*numeric(-9728,3) ).evalf();
  res += ( p[10]*p[19]*p[27]*p[3]*p[35]*p[40]*p[42]*numeric(-12544,3) ).evalf();
  res += ( p[11]*p[19]*p[27]*p[3]*p[35]*p[40]*p[42]*numeric(11392,3) ).evalf();
  res += ( p[12]*p[19]*p[27]*p[3]*p[35]*p[40]*p[42]*numeric(24832,3) ).evalf();
  res += ( p[13]*p[19]*p[27]*p[3]*p[35]*p[40]*p[42]*numeric(13216,3) ).evalf();
  res += ( p[14]*p[19]*p[27]*p[3]*p[35]*p[40]*p[42]*numeric(928,3) ).evalf();
  res += ( p[15]*p[19]*p[27]*p[3]*p[35]*p[40]*p[42]*numeric(-3008,3) ).evalf();
  res += ( p[16]*p[19]*p[27]*p[3]*p[35]*p[40]*p[42]*numeric(-1856,3) ).evalf();
  res += ( p[17]*p[19]*p[27]*p[3]*p[35]*p[40]*p[42]*numeric(-608,3) ).evalf();
  res += ( -32*p[18]*p[19]*p[27]*p[3]*p[35]*p[40]*p[42] ).evalf();
  res += ( p[19]*p[28]*p[3]*p[35]*p[40]*p[42]*numeric(-2816,3) ).evalf();
  res += ( p[10]*p[19]*p[28]*p[3]*p[35]*p[40]*p[42]*numeric(6400,3) ).evalf();
  res += ( p[11]*p[19]*p[28]*p[3]*p[35]*p[40]*p[42]*numeric(24832,3) ).evalf();
  res += ( p[12]*p[19]*p[28]*p[3]*p[35]*p[40]*p[42]*numeric(19072,3) ).evalf();
  res += ( p[13]*p[19]*p[28]*p[3]*p[35]*p[40]*p[42]*numeric(1376,3) ).evalf();
  res += ( p[14]*p[19]*p[28]*p[3]*p[35]*p[40]*p[42]*numeric(-5152,3) ).evalf();
  res += ( p[15]*p[19]*p[28]*p[3]*p[35]*p[40]*p[42]*numeric(-4544,3) ).evalf();
  res += ( p[16]*p[19]*p[28]*p[3]*p[35]*p[40]*p[42]*numeric(-1856,3) ).evalf();
  res += ( p[17]*p[19]*p[28]*p[3]*p[35]*p[40]*p[42]*numeric(-416,3) ).evalf();
  res += ( p[18]*p[19]*p[28]*p[3]*p[35]*p[40]*p[42]*numeric(-32,3) ).evalf();
  res += ( p[19]*p[29]*p[3]*p[35]*p[40]*p[42]*numeric(2752,3) ).evalf();
  res += ( p[10]*p[19]*p[29]*p[3]*p[35]*p[40]*p[42]*numeric(11392,3) ).evalf();
  res += ( p[11]*p[19]*p[29]*p[3]*p[35]*p[40]*p[42]*numeric(13216,3) ).evalf();
  res += ( p[12]*p[19]*p[29]*p[3]*p[35]*p[40]*p[42]*numeric(1376,3) ).evalf();
  res += ( p[13]*p[19]*p[29]*p[3]*p[35]*p[40]*p[42]*numeric(-6976,3) ).evalf();
  res += ( p[14]*p[19]*p[29]*p[3]*p[35]*p[40]*p[42]*numeric(-6400,3) ).evalf();
  res += ( p[15]*p[19]*p[29]*p[3]*p[35]*p[40]*p[42]*numeric(-3488,3) ).evalf();
  res += ( p[16]*p[19]*p[29]*p[3]*p[35]*p[40]*p[42]*numeric(-992,3) ).evalf();
  res += ( p[17]*p[19]*p[29]*p[3]*p[35]*p[40]*p[42]*numeric(-128,3) ).evalf();
  res += ( p[19]*p[30]*p[35]*p[40]*p[42]*numeric(-181513,27) ).evalf();
  res += ( p[1]*p[19]*p[30]*p[35]*p[40]*p[42]*numeric(-13480,9) ).evalf();
  res += ( p[10]*p[19]*p[30]*p[35]*p[40]*p[42]*numeric(-1800662,81) ).evalf();
  res += ( p[1]*p[10]*p[19]*p[30]*p[35]*p[40]*p[42]*numeric(-285296,27) ).evalf();
  res += ( p[11]*p[19]*p[30]*p[35]*p[40]*p[42]*numeric(-984193,54) ).evalf();
  res += ( p[1]*p[11]*p[19]*p[30]*p[35]*p[40]*p[42]*numeric(-114788,9) ).evalf();
  res += ( p[12]*p[19]*p[30]*p[35]*p[40]*p[42]*numeric(2217445,162) ).evalf();
  res += ( p[1]*p[12]*p[19]*p[30]*p[35]*p[40]*p[42]*numeric(63188,27) ).evalf();
  res += ( p[13]*p[19]*p[30]*p[35]*p[40]*p[42]*numeric(2603555,81) ).evalf();
  res += ( p[1]*p[13]*p[19]*p[30]*p[35]*p[40]*p[42]*numeric(377144,27) ).evalf();
  res += ( p[14]*p[19]*p[30]*p[35]*p[40]*p[42]*numeric(1674530,81) ).evalf();
  res += ( p[1]*p[14]*p[19]*p[30]*p[35]*p[40]*p[42]*numeric(259280,27) ).evalf();
  res += ( p[15]*p[19]*p[30]*p[35]*p[40]*p[42]*numeric(102515,18) ).evalf();
  res += ( p[1]*p[15]*p[19]*p[30]*p[35]*p[40]*p[42]*numeric(7724,3) ).evalf();
  res += ( p[16]*p[19]*p[30]*p[35]*p[40]*p[42]*numeric(32737,54) ).evalf();
  res += ( p[1]*p[16]*p[19]*p[30]*p[35]*p[40]*p[42]*numeric(2540,9) ).evalf();
  res += ( p[19]*p[2]*p[30]*p[35]*p[40]*p[42]*numeric(7888,3) ).evalf();
  res += ( p[10]*p[19]*p[2]*p[30]*p[35]*p[40]*p[42]*numeric(56672,9) ).evalf();
  res += ( p[11]*p[19]*p[2]*p[30]*p[35]*p[40]*p[42]*numeric(12712,3) ).evalf();
  res += ( p[12]*p[19]*p[2]*p[30]*p[35]*p[40]*p[42]*numeric(-40424,9) ).evalf();
  res += ( p[13]*p[19]*p[2]*p[30]*p[35]*p[40]*p[42]*numeric(-85136,9) ).evalf();
  res += ( p[14]*p[19]*p[2]*p[30]*p[35]*p[40]*p[42]*numeric(-56768,9) ).evalf();
  res += ( p[15]*p[19]*p[2]*p[30]*p[35]*p[40]*p[42]*numeric(-5512,3) ).evalf();
  res += ( -200*p[16]*p[19]*p[2]*p[30]*p[35]*p[40]*p[42] ).evalf();
  res += ( g[26]*p[21]*p[30]*p[35]*p[40]*p[42]*numeric(20765,3) ).evalf();
  res += ( -1408*g[26]*p[1]*p[21]*p[30]*p[35]*p[40]*p[42] ).evalf();
  res += ( g[26]*p[10]*p[21]*p[30]*p[35]*p[40]*p[42]*numeric(65389,9) ).evalf();
  res += ( -2912*g[26]*p[1]*p[10]*p[21]*p[30]*p[35]*p[40]*p[42] ).evalf();
  res += ( g[26]*p[11]*p[21]*p[30]*p[35]*p[40]*p[42]*numeric(-21814,3) ).evalf();
  res += ( -520*g[26]*p[1]*p[11]*p[21]*p[30]*p[35]*p[40]*p[42] ).evalf();
  res += ( g[26]*p[12]*p[21]*p[30]*p[35]*p[40]*p[42]*numeric(-8302,9) ).evalf();
  res += ( 2344*g[26]*p[1]*p[12]*p[21]*p[30]*p[35]*p[40]*p[42] ).evalf();
  res += ( g[26]*p[13]*p[21]*p[30]*p[35]*p[40]*p[42]*numeric(21083,9) ).evalf();
  res += ( 1640*g[26]*p[1]*p[13]*p[21]*p[30]*p[35]*p[40]*p[42] ).evalf();
  res += ( g[26]*p[14]*p[21]*p[30]*p[35]*p[40]*p[42]*numeric(4049,9) ).evalf();
  res += ( 280*g[26]*p[1]*p[14]*p[21]*p[30]*p[35]*p[40]*p[42] ).evalf();
  res += ( 528*g[26]*p[2]*p[21]*p[30]*p[35]*p[40]*p[42] ).evalf();
  res += ( 560*g[26]*p[10]*p[2]*p[21]*p[30]*p[35]*p[40]*p[42] ).evalf();
  res += ( -1008*g[26]*p[11]*p[2]*p[21]*p[30]*p[35]*p[40]*p[42] ).evalf();
  res += ( -1616*g[26]*p[12]*p[2]*p[21]*p[30]*p[35]*p[40]*p[42] ).evalf();
  res += ( -608*g[26]*p[13]*p[2]*p[21]*p[30]*p[35]*p[40]*p[42] ).evalf();
  res += ( -32*g[26]*p[14]*p[2]*p[21]*p[30]*p[35]*p[40]*p[42] ).evalf();
  res += ( 896*p[19]*p[3]*p[30]*p[35]*p[40]*p[42] ).evalf();
  res += ( p[10]*p[19]*p[3]*p[30]*p[35]*p[40]*p[42]*numeric(5312,3) ).evalf();
  res += ( p[11]*p[19]*p[3]*p[30]*p[35]*p[40]*p[42]*numeric(928,3) ).evalf();
  res += ( p[12]*p[19]*p[3]*p[30]*p[35]*p[40]*p[42]*numeric(-5152,3) ).evalf();
  res += ( p[13]*p[19]*p[3]*p[30]*p[35]*p[40]*p[42]*numeric(-6400,3) ).evalf();
  res += ( p[14]*p[19]*p[3]*p[30]*p[35]*p[40]*p[42]*numeric(-4288,3) ).evalf();
  res += ( p[15]*p[19]*p[3]*p[30]*p[35]*p[40]*p[42]*numeric(-1568,3) ).evalf();
  res += ( p[16]*p[19]*p[3]*p[30]*p[35]*p[40]*p[42]*numeric(-224,3) ).evalf();
  res += ( p[19]*p[31]*p[35]*p[40]*p[42]*numeric(-48665,18) ).evalf();
  res += ( p[1]*p[19]*p[31]*p[35]*p[40]*p[42]*numeric(-4660,3) ).evalf();
  res += ( p[10]*p[19]*p[31]*p[35]*p[40]*p[42]*numeric(-672661,162) ).evalf();
  res += ( p[1]*p[10]*p[19]*p[31]*p[35]*p[40]*p[42]*numeric(-90356,27) ).evalf();
  res += ( p[11]*p[19]*p[31]*p[35]*p[40]*p[42]*numeric(192556,27) ).evalf();
  res += ( p[1]*p[11]*p[19]*p[31]*p[35]*p[40]*p[42]*numeric(11344,9) ).evalf();
  res += ( p[12]*p[19]*p[31]*p[35]*p[40]*p[42]*numeric(1614397,81) ).evalf();
  res += ( p[1]*p[12]*p[19]*p[31]*p[35]*p[40]*p[42]*numeric(224248,27) ).evalf();
  res += ( p[13]*p[19]*p[31]*p[35]*p[40]*p[42]*numeric(2659403,162) ).evalf();
  res += ( p[1]*p[13]*p[19]*p[31]*p[35]*p[40]*p[42]*numeric(204508,27) ).evalf();
  res += ( p[14]*p[19]*p[31]*p[35]*p[40]*p[42]*numeric(102515,18) ).evalf();
  res += ( p[1]*p[14]*p[19]*p[31]*p[35]*p[40]*p[42]*numeric(7724,3) ).evalf();
  res += ( p[15]*p[19]*p[31]*p[35]*p[40]*p[42]*numeric(55759,81) ).evalf();
  res += ( p[1]*p[15]*p[19]*p[31]*p[35]*p[40]*p[42]*numeric(7240,27) ).evalf();
  res += ( p[19]*p[2]*p[31]*p[35]*p[40]*p[42]*numeric(2152,3) ).evalf();
  res += ( p[10]*p[19]*p[2]*p[31]*p[35]*p[40]*p[42]*numeric(7400,9) ).evalf();
  res += ( p[11]*p[19]*p[2]*p[31]*p[35]*p[40]*p[42]*numeric(-7760,3) ).evalf();
  res += ( p[12]*p[19]*p[2]*p[31]*p[35]*p[40]*p[42]*numeric(-54736,9) ).evalf();
  res += ( p[13]*p[19]*p[2]*p[31]*p[35]*p[40]*p[42]*numeric(-44680,9) ).evalf();
  res += ( p[14]*p[19]*p[2]*p[31]*p[35]*p[40]*p[42]*numeric(-5512,3) ).evalf();
  res += ( p[15]*p[19]*p[2]*p[31]*p[35]*p[40]*p[42]*numeric(-2368,9) ).evalf();
  res += ( g[26]*p[21]*p[31]*p[35]*p[40]*p[42]*numeric(32476,9) ).evalf();
  res += ( -280*g[26]*p[1]*p[21]*p[31]*p[35]*p[40]*p[42] ).evalf();
  res += ( g[26]*p[10]*p[21]*p[31]*p[35]*p[40]*p[42]*numeric(-38495,9) ).evalf();
  res += ( 192*g[26]*p[1]*p[10]*p[21]*p[31]*p[35]*p[40]*p[42] ).evalf();
  res += ( g[26]*p[11]*p[21]*p[31]*p[35]*p[40]*p[42]*numeric(-14245,3) ).evalf();
  res += ( 1632*g[26]*p[1]*p[11]*p[21]*p[31]*p[35]*p[40]*p[42] ).evalf();
  res += ( g[26]*p[12]*p[21]*p[31]*p[35]*p[40]*p[42]*numeric(11023,9) ).evalf();
  res += ( 1568*g[26]*p[1]*p[12]*p[21]*p[31]*p[35]*p[40]*p[42] ).evalf();
  res += ( g[26]*p[13]*p[21]*p[31]*p[35]*p[40]*p[42]*numeric(5827,9) ).evalf();
  res += ( 408*g[26]*p[1]*p[13]*p[21]*p[31]*p[35]*p[40]*p[42] ).evalf();
  res += ( 80*g[26]*p[2]*p[21]*p[31]*p[35]*p[40]*p[42] ).evalf();
  res += ( -208*g[26]*p[10]*p[2]*p[21]*p[31]*p[35]*p[40]*p[42] ).evalf();
  res += ( -720*g[26]*p[11]*p[2]*p[21]*p[31]*p[35]*p[40]*p[42] ).evalf();
  res += ( -496*g[26]*p[12]*p[2]*p[21]*p[31]*p[35]*p[40]*p[42] ).evalf();
  res += ( -64*g[26]*p[13]*p[2]*p[21]*p[31]*p[35]*p[40]*p[42] ).evalf();
  res += ( p[19]*p[3]*p[31]*p[35]*p[40]*p[42]*numeric(608,3) ).evalf();
  res += ( p[10]*p[19]*p[3]*p[31]*p[35]*p[40]*p[42]*numeric(-32,3) ).evalf();
  res += ( p[11]*p[19]*p[3]*p[31]*p[35]*p[40]*p[42]*numeric(-3008,3) ).evalf();
  res += ( p[12]*p[19]*p[3]*p[31]*p[35]*p[40]*p[42]*numeric(-4544,3) ).evalf();
  res += ( p[13]*p[19]*p[3]*p[31]*p[35]*p[40]*p[42]*numeric(-3488,3) ).evalf();
  res += ( p[14]*p[19]*p[3]*p[31]*p[35]*p[40]*p[42]*numeric(-1568,3) ).evalf();
  res += ( p[15]*p[19]*p[3]*p[31]*p[35]*p[40]*p[42]*numeric(-256,3) ).evalf();
  res += ( p[19]*p[32]*p[35]*p[40]*p[42]*numeric(24874,81) ).evalf();
  res += ( p[1]*p[19]*p[32]*p[35]*p[40]*p[42]*numeric(-3944,27) ).evalf();
  res += ( p[10]*p[19]*p[32]*p[35]*p[40]*p[42]*numeric(499129,162) ).evalf();
  res += ( p[1]*p[10]*p[19]*p[32]*p[35]*p[40]*p[42]*numeric(29852,27) ).evalf();
  res += ( p[11]*p[19]*p[32]*p[35]*p[40]*p[42]*numeric(209150,27) ).evalf();
  res += ( p[1]*p[11]*p[19]*p[32]*p[35]*p[40]*p[42]*numeric(32000,9) ).evalf();
  res += ( p[12]*p[19]*p[32]*p[35]*p[40]*p[42]*numeric(1321001,162) ).evalf();
  res += ( p[1]*p[12]*p[19]*p[32]*p[35]*p[40]*p[42]*numeric(106708,27) ).evalf();
  res += ( p[13]*p[19]*p[32]*p[35]*p[40]*p[42]*numeric(305708,81) ).evalf();
  res += ( p[1]*p[13]*p[19]*p[32]*p[35]*p[40]*p[42]*numeric(49640,27) ).evalf();
  res += ( p[14]*p[19]*p[32]*p[35]*p[40]*p[42]*numeric(32737,54) ).evalf();
  res += ( p[1]*p[14]*p[19]*p[32]*p[35]*p[40]*p[42]*numeric(2540,9) ).evalf();
  res += ( p[19]*p[2]*p[32]*p[35]*p[40]*p[42]*numeric(-1648,9) ).evalf();
  res += ( p[10]*p[19]*p[2]*p[32]*p[35]*p[40]*p[42]*numeric(-8408,9) ).evalf();
  res += ( -2304*p[11]*p[19]*p[2]*p[32]*p[35]*p[40]*p[42] ).evalf();
  res += ( p[12]*p[19]*p[2]*p[32]*p[35]*p[40]*p[42]*numeric(-22840,9) ).evalf();
  res += ( p[13]*p[19]*p[2]*p[32]*p[35]*p[40]*p[42]*numeric(-11024,9) ).evalf();
  res += ( -200*p[14]*p[19]*p[2]*p[32]*p[35]*p[40]*p[42] ).evalf();
  res += ( g[26]*p[21]*p[32]*p[35]*p[40]*p[42]*numeric(-3034,9) ).evalf();
  res += ( 200*g[26]*p[1]*p[21]*p[32]*p[35]*p[40]*p[42] ).evalf();
  res += ( -3046*g[26]*p[10]*p[21]*p[32]*p[35]*p[40]*p[42] ).evalf();
  res += ( 664*g[26]*p[1]*p[10]*p[21]*p[32]*p[35]*p[40]*p[42] ).evalf();
  res += ( g[26]*p[11]*p[21]*p[32]*p[35]*p[40]*p[42]*numeric(-650,3) ).evalf();
  res += ( 728*g[26]*p[1]*p[11]*p[21]*p[32]*p[35]*p[40]*p[42] ).evalf();
  res += ( g[26]*p[12]*p[21]*p[32]*p[35]*p[40]*p[42]*numeric(5150,9) ).evalf();
  res += ( 264*g[26]*p[1]*p[12]*p[21]*p[32]*p[35]*p[40]*p[42] ).evalf();
  res += ( -80*g[26]*p[2]*p[21]*p[32]*p[35]*p[40]*p[42] ).evalf();
  res += ( -240*g[26]*p[10]*p[2]*p[21]*p[32]*p[35]*p[40]*p[42] ).evalf();
  res += ( -240*g[26]*p[11]*p[2]*p[21]*p[32]*p[35]*p[40]*p[42] ).evalf();
  res += ( -80*g[26]*p[12]*p[2]*p[21]*p[32]*p[35]*p[40]*p[42] ).evalf();
  res += ( p[19]*p[3]*p[32]*p[35]*p[40]*p[42]*numeric(-224,3) ).evalf();
  res += ( p[10]*p[19]*p[3]*p[32]*p[35]*p[40]*p[42]*numeric(-992,3) ).evalf();
  res += ( p[11]*p[19]*p[3]*p[32]*p[35]*p[40]*p[42]*numeric(-1856,3) ).evalf();
  res += ( p[12]*p[19]*p[3]*p[32]*p[35]*p[40]*p[42]*numeric(-1856,3) ).evalf();
  res += ( p[13]*p[19]*p[3]*p[32]*p[35]*p[40]*p[42]*numeric(-992,3) ).evalf();
  res += ( p[14]*p[19]*p[3]*p[32]*p[35]*p[40]*p[42]*numeric(-224,3) ).evalf();
  res += ( p[19]*p[33]*p[35]*p[40]*p[42]*numeric(13979,27) ).evalf();
  res += ( p[1]*p[19]*p[33]*p[35]*p[40]*p[42]*numeric(1472,9) ).evalf();
  res += ( p[10]*p[19]*p[33]*p[35]*p[40]*p[42]*numeric(103687,54) ).evalf();
  res += ( p[1]*p[10]*p[19]*p[33]*p[35]*p[40]*p[42]*numeric(7148,9) ).evalf();
  res += ( p[11]*p[19]*p[33]*p[35]*p[40]*p[42]*numeric(422605,162) ).evalf();
  res += ( p[1]*p[11]*p[19]*p[33]*p[35]*p[40]*p[42]*numeric(32324,27) ).evalf();
  res += ( p[12]*p[19]*p[33]*p[35]*p[40]*p[42]*numeric(127924,81) ).evalf();
  res += ( p[1]*p[12]*p[19]*p[33]*p[35]*p[40]*p[42]*numeric(20680,27) ).evalf();
  res += ( p[13]*p[19]*p[33]*p[35]*p[40]*p[42]*numeric(58765,162) ).evalf();
  res += ( p[1]*p[13]*p[19]*p[33]*p[35]*p[40]*p[42]*numeric(4844,27) ).evalf();
  res += ( p[19]*p[2]*p[33]*p[35]*p[40]*p[42]*numeric(-568,3) ).evalf();
  res += ( p[10]*p[19]*p[2]*p[33]*p[35]*p[40]*p[42]*numeric(-1832,3) ).evalf();
  res += ( p[11]*p[19]*p[2]*p[33]*p[35]*p[40]*p[42]*numeric(-7208,9) ).evalf();
  res += ( p[12]*p[19]*p[2]*p[33]*p[35]*p[40]*p[42]*numeric(-4384,9) ).evalf();
  res += ( p[13]*p[19]*p[2]*p[33]*p[35]*p[40]*p[42]*numeric(-1040,9) ).evalf();
  res += ( g[26]*p[21]*p[33]*p[35]*p[40]*p[42]*numeric(-5518,9) ).evalf();
  res += ( 64*g[26]*p[1]*p[21]*p[33]*p[35]*p[40]*p[42] ).evalf();
  res += ( g[26]*p[10]*p[21]*p[33]*p[35]*p[40]*p[42]*numeric(-3260,9) ).evalf();
  res += ( 128*g[26]*p[1]*p[10]*p[21]*p[33]*p[35]*p[40]*p[42] ).evalf();
  res += ( g[26]*p[11]*p[21]*p[33]*p[35]*p[40]*p[42]*numeric(2258,9) ).evalf();
  res += ( 64*g[26]*p[1]*p[11]*p[21]*p[33]*p[35]*p[40]*p[42] ).evalf();
  res += ( -32*g[26]*p[2]*p[21]*p[33]*p[35]*p[40]*p[42] ).evalf();
  res += ( -64*g[26]*p[10]*p[2]*p[21]*p[33]*p[35]*p[40]*p[42] ).evalf();
  res += ( -32*g[26]*p[11]*p[2]*p[21]*p[33]*p[35]*p[40]*p[42] ).evalf();
  res += ( p[19]*p[3]*p[33]*p[35]*p[40]*p[42]*numeric(-160,3) ).evalf();
  res += ( -160*p[10]*p[19]*p[3]*p[33]*p[35]*p[40]*p[42] ).evalf();
  res += ( p[11]*p[19]*p[3]*p[33]*p[35]*p[40]*p[42]*numeric(-608,3) ).evalf();
  res += ( p[12]*p[19]*p[3]*p[33]*p[35]*p[40]*p[42]*numeric(-416,3) ).evalf();
  res += ( p[13]*p[19]*p[3]*p[33]*p[35]*p[40]*p[42]*numeric(-128,3) ).evalf();
  res += ( p[19]*p[34]*p[35]*p[40]*p[42]*numeric(17447,162) ).evalf();
  res += ( p[1]*p[19]*p[34]*p[35]*p[40]*p[42]*numeric(844,27) ).evalf();
  res += ( p[10]*p[19]*p[34]*p[35]*p[40]*p[42]*numeric(17231,54) ).evalf();
  res += ( p[1]*p[10]*p[19]*p[34]*p[35]*p[40]*p[42]*numeric(844,9) ).evalf();
  res += ( p[11]*p[19]*p[34]*p[35]*p[40]*p[42]*numeric(16799,54) ).evalf();
  res += ( p[1]*p[11]*p[19]*p[34]*p[35]*p[40]*p[42]*numeric(844,9) ).evalf();
  res += ( p[12]*p[19]*p[34]*p[35]*p[40]*p[42]*numeric(16313,162) ).evalf();
  res += ( p[1]*p[12]*p[19]*p[34]*p[35]*p[40]*p[42]*numeric(844,27) ).evalf();
  res += ( p[19]*p[2]*p[34]*p[35]*p[40]*p[42]*numeric(-424,9) ).evalf();
  res += ( p[10]*p[19]*p[2]*p[34]*p[35]*p[40]*p[42]*numeric(-424,3) ).evalf();
  res += ( p[11]*p[19]*p[2]*p[34]*p[35]*p[40]*p[42]*numeric(-424,3) ).evalf();
  res += ( p[12]*p[19]*p[2]*p[34]*p[35]*p[40]*p[42]*numeric(-424,9) ).evalf();
  res += ( -120*g[26]*p[21]*p[34]*p[35]*p[40]*p[42] ).evalf();
  res += ( 40*g[26]*p[10]*p[21]*p[34]*p[35]*p[40]*p[42] ).evalf();
  res += ( p[19]*p[3]*p[34]*p[35]*p[40]*p[42]*numeric(-32,3) ).evalf();
  res += ( -32*p[10]*p[19]*p[3]*p[34]*p[35]*p[40]*p[42] ).evalf();
  res += ( -32*p[11]*p[19]*p[3]*p[34]*p[35]*p[40]*p[42] ).evalf();
  res += ( p[12]*p[19]*p[3]*p[34]*p[35]*p[40]*p[42]*numeric(-32,3) ).evalf();
  res += ( g[0]*p[20]*p[36]*p[40]*p[42]*numeric(-27904,3) ).evalf();
  res += ( g[1]*p[20]*p[36]*p[40]*p[42]*numeric(17105,9) ).evalf();
  res += ( g[2]*p[20]*p[36]*p[40]*p[42]*numeric(17105,9) ).evalf();
  res += ( g[0]*p[1]*p[20]*p[36]*p[40]*p[42]*numeric(-1856,3) ).evalf();
  res += ( g[1]*p[1]*p[20]*p[36]*p[40]*p[42]*numeric(3656,3) ).evalf();
  res += ( g[2]*p[1]*p[20]*p[36]*p[40]*p[42]*numeric(3656,3) ).evalf();
  res += ( g[0]*p[10]*p[20]*p[36]*p[40]*p[42]*numeric(-194888,9) ).evalf();
  res += ( g[1]*p[10]*p[20]*p[36]*p[40]*p[42]*numeric(63755,18) ).evalf();
  res += ( g[2]*p[10]*p[20]*p[36]*p[40]*p[42]*numeric(80719,18) ).evalf();
  res += ( g[0]*p[1]*p[10]*p[20]*p[36]*p[40]*p[42]*numeric(16,3) ).evalf();
  res += ( g[1]*p[1]*p[10]*p[20]*p[36]*p[40]*p[42]*numeric(3980,3) ).evalf();
  res += ( g[2]*p[1]*p[10]*p[20]*p[36]*p[40]*p[42]*numeric(15500,3) ).evalf();
  res += ( g[0]*p[11]*p[20]*p[36]*p[40]*p[42]*numeric(-37868,3) ).evalf();
  res += ( g[1]*p[11]*p[20]*p[36]*p[40]*p[42]*numeric(12569,18) ).evalf();
  res += ( g[2]*p[11]*p[20]*p[36]*p[40]*p[42]*numeric(36917,18) ).evalf();
  res += ( g[0]*p[1]*p[11]*p[20]*p[36]*p[40]*p[42]*numeric(9664,3) ).evalf();
  res += ( g[1]*p[1]*p[11]*p[20]*p[36]*p[40]*p[42]*numeric(-2444,3) ).evalf();
  res += ( g[2]*p[1]*p[11]*p[20]*p[36]*p[40]*p[42]*numeric(21868,3) ).evalf();
  res += ( g[0]*p[12]*p[20]*p[36]*p[40]*p[42]*numeric(140044,27) ).evalf();
  res += ( g[1]*p[12]*p[20]*p[36]*p[40]*p[42]*numeric(-44351,54) ).evalf();
  res += ( g[2]*p[12]*p[20]*p[36]*p[40]*p[42]*numeric(-56518,27) ).evalf();
  res += ( g[0]*p[1]*p[12]*p[20]*p[36]*p[40]*p[42]*numeric(40048,9) ).evalf();
  res += ( g[1]*p[1]*p[12]*p[20]*p[36]*p[40]*p[42]*numeric(-2836,9) ).evalf();
  res += ( g[2]*p[1]*p[12]*p[20]*p[36]*p[40]*p[42]*numeric(22112,9) ).evalf();
  res += ( g[0]*p[13]*p[20]*p[36]*p[40]*p[42]*numeric(211441,27) ).evalf();
  res += ( g[1]*p[13]*p[20]*p[36]*p[40]*p[42]*numeric(-12625,18) ).evalf();
  res += ( g[2]*p[13]*p[20]*p[36]*p[40]*p[42]*numeric(-79807,54) ).evalf();
  res += ( g[0]*p[1]*p[13]*p[20]*p[36]*p[40]*p[42]*numeric(16600,9) ).evalf();
  res += ( g[1]*p[1]*p[13]*p[20]*p[36]*p[40]*p[42]*numeric(356,3) ).evalf();
  res += ( g[2]*p[1]*p[13]*p[20]*p[36]*p[40]*p[42]*numeric(-26132,9) ).evalf();
  res += ( g[0]*p[14]*p[20]*p[36]*p[40]*p[42]*numeric(39458,27) ).evalf();
  res += ( g[1]*p[14]*p[20]*p[36]*p[40]*p[42]*numeric(-499,3) ).evalf();
  res += ( g[2]*p[14]*p[20]*p[36]*p[40]*p[42]*numeric(27583,54) ).evalf();
  res += ( g[0]*p[1]*p[14]*p[20]*p[36]*p[40]*p[42]*numeric(-8992,9) ).evalf();
  res += ( g[1]*p[1]*p[14]*p[20]*p[36]*p[40]*p[42]*numeric(-112,3) ).evalf();
  res += ( g[2]*p[1]*p[14]*p[20]*p[36]*p[40]*p[42]*numeric(-21316,9) ).evalf();
  res += ( g[0]*p[15]*p[20]*p[36]*p[40]*p[42]*numeric(-35327,27) ).evalf();
  res += ( g[1]*p[15]*p[20]*p[36]*p[40]*p[42]*numeric(2873,27) ).evalf();
  res += ( g[2]*p[15]*p[20]*p[36]*p[40]*p[42]*numeric(20503,54) ).evalf();
  res += ( g[0]*p[1]*p[15]*p[20]*p[36]*p[40]*p[42]*numeric(-7544,9) ).evalf();
  res += ( g[1]*p[1]*p[15]*p[20]*p[36]*p[40]*p[42]*numeric(176,9) ).evalf();
  res += ( g[2]*p[1]*p[15]*p[20]*p[36]*p[40]*p[42]*numeric(-700,9) ).evalf();
  res += ( g[0]*p[16]*p[20]*p[36]*p[40]*p[42]*numeric(-16604,27) ).evalf();
  res += ( 40*g[1]*p[16]*p[20]*p[36]*p[40]*p[42] ).evalf();
  res += ( g[2]*p[16]*p[20]*p[36]*p[40]*p[42]*numeric(-2672,27) ).evalf();
  res += ( g[0]*p[1]*p[16]*p[20]*p[36]*p[40]*p[42]*numeric(496,9) ).evalf();
  res += ( g[2]*p[1]*p[16]*p[20]*p[36]*p[40]*p[42]*numeric(3328,9) ).evalf();
  res += ( g[0]*p[17]*p[20]*p[36]*p[40]*p[42]*numeric(-1612,27) ).evalf();
  res += ( g[2]*p[17]*p[20]*p[36]*p[40]*p[42]*numeric(-2717,54) ).evalf();
  res += ( g[0]*p[1]*p[17]*p[20]*p[36]*p[40]*p[42]*numeric(848,9) ).evalf();
  res += ( g[2]*p[1]*p[17]*p[20]*p[36]*p[40]*p[42]*numeric(884,9) ).evalf();
  res += ( 1792*g[0]*p[2]*p[20]*p[36]*p[40]*p[42] ).evalf();
  res += ( 1008*g[1]*p[2]*p[20]*p[36]*p[40]*p[42] ).evalf();
  res += ( 1008*g[2]*p[2]*p[20]*p[36]*p[40]*p[42] ).evalf();
  res += ( 3840*g[0]*p[10]*p[2]*p[20]*p[36]*p[40]*p[42] ).evalf();
  res += ( 616*g[1]*p[10]*p[2]*p[20]*p[36]*p[40]*p[42] ).evalf();
  res += ( 3528*g[2]*p[10]*p[2]*p[20]*p[36]*p[40]*p[42] ).evalf();
  res += ( 2944*g[0]*p[11]*p[2]*p[20]*p[36]*p[40]*p[42] ).evalf();
  res += ( -936*g[1]*p[11]*p[2]*p[20]*p[36]*p[40]*p[42] ).evalf();
  res += ( 3960*g[2]*p[11]*p[2]*p[20]*p[36]*p[40]*p[42] ).evalf();
  res += ( 704*g[0]*p[12]*p[2]*p[20]*p[36]*p[40]*p[42] ).evalf();
  res += ( -120*g[1]*p[12]*p[2]*p[20]*p[36]*p[40]*p[42] ).evalf();
  res += ( 544*g[2]*p[12]*p[2]*p[20]*p[36]*p[40]*p[42] ).evalf();
  res += ( -656*g[0]*p[13]*p[2]*p[20]*p[36]*p[40]*p[42] ).evalf();
  res += ( 184*g[1]*p[13]*p[2]*p[20]*p[36]*p[40]*p[42] ).evalf();
  res += ( -1896*g[2]*p[13]*p[2]*p[20]*p[36]*p[40]*p[42] ).evalf();
  res += ( -608*g[0]*p[14]*p[2]*p[20]*p[36]*p[40]*p[42] ).evalf();
  res += ( -16*g[1]*p[14]*p[2]*p[20]*p[36]*p[40]*p[42] ).evalf();
  res += ( -1064*g[2]*p[14]*p[2]*p[20]*p[36]*p[40]*p[42] ).evalf();
  res += ( -32*g[0]*p[15]*p[2]*p[20]*p[36]*p[40]*p[42] ).evalf();
  res += ( 88*g[2]*p[15]*p[2]*p[20]*p[36]*p[40]*p[42] ).evalf();
  res += ( 160*g[0]*p[16]*p[2]*p[20]*p[36]*p[40]*p[42] ).evalf();
  res += ( 192*g[2]*p[16]*p[2]*p[20]*p[36]*p[40]*p[42] ).evalf();
  res += ( 48*g[0]*p[17]*p[2]*p[20]*p[36]*p[40]*p[42] ).evalf();
  res += ( 40*g[2]*p[17]*p[2]*p[20]*p[36]*p[40]*p[42] ).evalf();
  res += ( -396*g[2]*p[20]*p[24]*p[36]*p[40]*p[42] ).evalf();
  res += ( 224*g[2]*p[1]*p[20]*p[24]*p[36]*p[40]*p[42] ).evalf();
  res += ( g[2]*p[10]*p[20]*p[24]*p[36]*p[40]*p[42]*numeric(-9490,9) ).evalf();
  res += ( 656*g[2]*p[1]*p[10]*p[20]*p[24]*p[36]*p[40]*p[42] ).evalf();
  res += ( g[2]*p[11]*p[20]*p[24]*p[36]*p[40]*p[42]*numeric(-5761,9) ).evalf();
  res += ( 520*g[2]*p[1]*p[11]*p[20]*p[24]*p[36]*p[40]*p[42] ).evalf();
  res += ( g[2]*p[12]*p[20]*p[24]*p[36]*p[40]*p[42]*numeric(7289,18) ).evalf();
  res += ( -132*g[2]*p[1]*p[12]*p[20]*p[24]*p[36]*p[40]*p[42] ).evalf();
  res += ( 439*g[2]*p[13]*p[20]*p[24]*p[36]*p[40]*p[42] ).evalf();
  res += ( -304*g[2]*p[1]*p[13]*p[20]*p[24]*p[36]*p[40]*p[42] ).evalf();
  res += ( g[2]*p[14]*p[20]*p[24]*p[36]*p[40]*p[42]*numeric(-100,9) ).evalf();
  res += ( -56*g[2]*p[1]*p[14]*p[20]*p[24]*p[36]*p[40]*p[42] ).evalf();
  res += ( g[2]*p[15]*p[20]*p[24]*p[36]*p[40]*p[42]*numeric(-644,9) ).evalf();
  res += ( 40*g[2]*p[1]*p[15]*p[20]*p[24]*p[36]*p[40]*p[42] ).evalf();
  res += ( g[2]*p[16]*p[20]*p[24]*p[36]*p[40]*p[42]*numeric(-109,18) ).evalf();
  res += ( 12*g[2]*p[1]*p[16]*p[20]*p[24]*p[36]*p[40]*p[42] ).evalf();
  res += ( 2*g[2]*p[17]*p[20]*p[24]*p[36]*p[40]*p[42] ).evalf();
  res += ( 192*g[2]*p[2]*p[20]*p[24]*p[36]*p[40]*p[42] ).evalf();
  res += ( 544*g[2]*p[10]*p[2]*p[20]*p[24]*p[36]*p[40]*p[42] ).evalf();
  res += ( 400*g[2]*p[11]*p[2]*p[20]*p[24]*p[36]*p[40]*p[42] ).evalf();
  res += ( -136*g[2]*p[12]*p[2]*p[20]*p[24]*p[36]*p[40]*p[42] ).evalf();
  res += ( -240*g[2]*p[13]*p[2]*p[20]*p[24]*p[36]*p[40]*p[42] ).evalf();
  res += ( -32*g[2]*p[14]*p[2]*p[20]*p[24]*p[36]*p[40]*p[42] ).evalf();
  res += ( 32*g[2]*p[15]*p[2]*p[20]*p[24]*p[36]*p[40]*p[42] ).evalf();
  res += ( 8*g[2]*p[16]*p[2]*p[20]*p[24]*p[36]*p[40]*p[42] ).evalf();
  res += ( 160*g[0]*p[20]*p[25]*p[36]*p[40]*p[42] ).evalf();
  res += ( g[2]*p[20]*p[25]*p[36]*p[40]*p[42]*numeric(-8878,9) ).evalf();
  res += ( 192*g[0]*p[1]*p[20]*p[25]*p[36]*p[40]*p[42] ).evalf();
  res += ( -208*g[2]*p[1]*p[20]*p[25]*p[36]*p[40]*p[42] ).evalf();
  res += ( 464*g[0]*p[10]*p[20]*p[25]*p[36]*p[40]*p[42] ).evalf();
  res += ( g[2]*p[10]*p[20]*p[25]*p[36]*p[40]*p[42]*numeric(-19912,9) ).evalf();
  res += ( 544*g[0]*p[1]*p[10]*p[20]*p[25]*p[36]*p[40]*p[42] ).evalf();
  res += ( -544*g[2]*p[1]*p[10]*p[20]*p[25]*p[36]*p[40]*p[42] ).evalf();
  res += ( 360*g[0]*p[11]*p[20]*p[25]*p[36]*p[40]*p[42] ).evalf();
  res += ( g[2]*p[11]*p[20]*p[25]*p[36]*p[40]*p[42]*numeric(-955,2) ).evalf();
  res += ( 400*g[0]*p[1]*p[11]*p[20]*p[25]*p[36]*p[40]*p[42] ).evalf();
  res += ( -324*g[2]*p[1]*p[11]*p[20]*p[25]*p[36]*p[40]*p[42] ).evalf();
  res += ( -100*g[0]*p[12]*p[20]*p[25]*p[36]*p[40]*p[42] ).evalf();
  res += ( g[2]*p[12]*p[20]*p[25]*p[36]*p[40]*p[42]*numeric(32411,18) ).evalf();
  res += ( -136*g[0]*p[1]*p[12]*p[20]*p[25]*p[36]*p[40]*p[42] ).evalf();
  res += ( 140*g[2]*p[1]*p[12]*p[20]*p[25]*p[36]*p[40]*p[42] ).evalf();
  res += ( -212*g[0]*p[13]*p[20]*p[25]*p[36]*p[40]*p[42] ).evalf();
  res += ( g[2]*p[13]*p[20]*p[25]*p[36]*p[40]*p[42]*numeric(16699,18) ).evalf();
  res += ( -240*g[0]*p[1]*p[13]*p[20]*p[25]*p[36]*p[40]*p[42] ).evalf();
  res += ( 44*g[2]*p[1]*p[13]*p[20]*p[25]*p[36]*p[40]*p[42] ).evalf();
  res += ( -36*g[0]*p[14]*p[20]*p[25]*p[36]*p[40]*p[42] ).evalf();
  res += ( g[2]*p[14]*p[20]*p[25]*p[36]*p[40]*p[42]*numeric(-2882,9) ).evalf();
  res += ( -32*g[0]*p[1]*p[14]*p[20]*p[25]*p[36]*p[40]*p[42] ).evalf();
  res += ( -144*g[2]*p[1]*p[14]*p[20]*p[25]*p[36]*p[40]*p[42] ).evalf();
  res += ( 28*g[0]*p[15]*p[20]*p[25]*p[36]*p[40]*p[42] ).evalf();
  res += ( g[2]*p[15]*p[20]*p[25]*p[36]*p[40]*p[42]*numeric(-3587,18) ).evalf();
  res += ( 32*g[0]*p[1]*p[15]*p[20]*p[25]*p[36]*p[40]*p[42] ).evalf();
  res += ( -36*g[2]*p[1]*p[15]*p[20]*p[25]*p[36]*p[40]*p[42] ).evalf();
  res += ( 8*g[0]*p[16]*p[20]*p[25]*p[36]*p[40]*p[42] ).evalf();
  res += ( g[2]*p[16]*p[20]*p[25]*p[36]*p[40]*p[42]*numeric(1,2) ).evalf();
  res += ( 8*g[0]*p[1]*p[16]*p[20]*p[25]*p[36]*p[40]*p[42] ).evalf();
  res += ( 36*g[2]*p[1]*p[16]*p[20]*p[25]*p[36]*p[40]*p[42] ).evalf();
  res += ( g[2]*p[17]*p[20]*p[25]*p[36]*p[40]*p[42]*numeric(71,18) ).evalf();
  res += ( 12*g[2]*p[1]*p[17]*p[20]*p[25]*p[36]*p[40]*p[42] ).evalf();
  res += ( -32*g[2]*p[2]*p[20]*p[25]*p[36]*p[40]*p[42] ).evalf();
  res += ( -128*g[2]*p[10]*p[2]*p[20]*p[25]*p[36]*p[40]*p[42] ).evalf();
  res += ( -168*g[2]*p[11]*p[2]*p[20]*p[25]*p[36]*p[40]*p[42] ).evalf();
  res += ( -88*g[2]*p[12]*p[2]*p[20]*p[25]*p[36]*p[40]*p[42] ).evalf();
  res += ( -56*g[2]*p[13]*p[2]*p[20]*p[25]*p[36]*p[40]*p[42] ).evalf();
  res += ( -64*g[2]*p[14]*p[2]*p[20]*p[25]*p[36]*p[40]*p[42] ).evalf();
  res += ( -8*g[2]*p[15]*p[2]*p[20]*p[25]*p[36]*p[40]*p[42] ).evalf();
  res += ( 24*g[2]*p[16]*p[2]*p[20]*p[25]*p[36]*p[40]*p[42] ).evalf();
  res += ( 8*g[2]*p[17]*p[2]*p[20]*p[25]*p[36]*p[40]*p[42] ).evalf();
  res += ( g[0]*p[20]*p[26]*p[36]*p[40]*p[42]*numeric(-194888,9) ).evalf();
  res += ( g[1]*p[20]*p[26]*p[36]*p[40]*p[42]*numeric(80719,18) ).evalf();
  res += ( g[2]*p[20]*p[26]*p[36]*p[40]*p[42]*numeric(63755,18) ).evalf();
  res += ( g[0]*p[1]*p[20]*p[26]*p[36]*p[40]*p[42]*numeric(16,3) ).evalf();
  res += ( g[1]*p[1]*p[20]*p[26]*p[36]*p[40]*p[42]*numeric(15500,3) ).evalf();
  res += ( g[2]*p[1]*p[20]*p[26]*p[36]*p[40]*p[42]*numeric(3980,3) ).evalf();
  res += ( g[0]*p[10]*p[20]*p[26]*p[36]*p[40]*p[42]*numeric(-926512,27) ).evalf();
  res += ( g[1]*p[10]*p[20]*p[26]*p[36]*p[40]*p[42]*numeric(147059,54) ).evalf();
  res += ( g[2]*p[10]*p[20]*p[26]*p[36]*p[40]*p[42]*numeric(147059,54) ).evalf();
  res += ( g[0]*p[1]*p[10]*p[20]*p[26]*p[36]*p[40]*p[42]*numeric(32912,9) ).evalf();
  res += ( g[1]*p[1]*p[10]*p[20]*p[26]*p[36]*p[40]*p[42]*numeric(36100,9) ).evalf();
  res += ( g[2]*p[1]*p[10]*p[20]*p[26]*p[36]*p[40]*p[42]*numeric(36100,9) ).evalf();
  res += ( 4528*g[0]*p[11]*p[20]*p[26]*p[36]*p[40]*p[42] ).evalf();
  res += ( g[1]*p[11]*p[20]*p[26]*p[36]*p[40]*p[42]*numeric(-132862,27) ).evalf();
  res += ( g[2]*p[11]*p[20]*p[26]*p[36]*p[40]*p[42]*numeric(-235721,27) ).evalf();
  res += ( 6016*g[0]*p[1]*p[11]*p[20]*p[26]*p[36]*p[40]*p[42] ).evalf();
  res += ( g[1]*p[1]*p[11]*p[20]*p[26]*p[36]*p[40]*p[42]*numeric(-34024,9) ).evalf();
  res += ( g[2]*p[1]*p[11]*p[20]*p[26]*p[36]*p[40]*p[42]*numeric(19336,9) ).evalf();
  res += ( g[0]*p[12]*p[20]*p[26]*p[36]*p[40]*p[42]*numeric(806968,27) ).evalf();
  res += ( g[1]*p[12]*p[20]*p[26]*p[36]*p[40]*p[42]*numeric(-16768,9) ).evalf();
  res += ( g[2]*p[12]*p[20]*p[26]*p[36]*p[40]*p[42]*numeric(-238526,27) ).evalf();
  res += ( g[0]*p[1]*p[12]*p[20]*p[26]*p[36]*p[40]*p[42]*numeric(16192,9) ).evalf();
  res += ( -992*g[1]*p[1]*p[12]*p[20]*p[26]*p[36]*p[40]*p[42] ).evalf();
  res += ( g[2]*p[1]*p[12]*p[20]*p[26]*p[36]*p[40]*p[42]*numeric(-40304,9) ).evalf();
  res += ( g[0]*p[13]*p[20]*p[26]*p[36]*p[40]*p[42]*numeric(42538,3) ).evalf();
  res += ( g[1]*p[13]*p[20]*p[26]*p[36]*p[40]*p[42]*numeric(237,2) ).evalf();
  res += ( 2755*g[2]*p[13]*p[20]*p[26]*p[36]*p[40]*p[42] ).evalf();
  res += ( g[0]*p[1]*p[13]*p[20]*p[26]*p[36]*p[40]*p[42]*numeric(-6752,3) ).evalf();
  res += ( g[1]*p[1]*p[13]*p[20]*p[26]*p[36]*p[40]*p[42]*numeric(260,3) ).evalf();
  res += ( g[2]*p[1]*p[13]*p[20]*p[26]*p[36]*p[40]*p[42]*numeric(-17840,3) ).evalf();
  res += ( g[0]*p[14]*p[20]*p[26]*p[36]*p[40]*p[42]*numeric(-37549,27) ).evalf();
  res += ( g[1]*p[14]*p[20]*p[26]*p[36]*p[40]*p[42]*numeric(2735,18) ).evalf();
  res += ( g[2]*p[14]*p[20]*p[26]*p[36]*p[40]*p[42]*numeric(231301,54) ).evalf();
  res += ( g[0]*p[1]*p[14]*p[20]*p[26]*p[36]*p[40]*p[42]*numeric(-31624,9) ).evalf();
  res += ( g[1]*p[1]*p[14]*p[20]*p[26]*p[36]*p[40]*p[42]*numeric(-460,3) ).evalf();
  res += ( g[2]*p[1]*p[14]*p[20]*p[26]*p[36]*p[40]*p[42]*numeric(-14692,9) ).evalf();
  res += ( g[0]*p[15]*p[20]*p[26]*p[36]*p[40]*p[42]*numeric(-31256,9) ).evalf();
  res += ( g[1]*p[15]*p[20]*p[26]*p[36]*p[40]*p[42]*numeric(5726,27) ).evalf();
  res += ( g[2]*p[15]*p[20]*p[26]*p[36]*p[40]*p[42]*numeric(1846,27) ).evalf();
  res += ( g[0]*p[1]*p[15]*p[20]*p[26]*p[36]*p[40]*p[42]*numeric(-3040,3) ).evalf();
  res += ( g[1]*p[1]*p[15]*p[20]*p[26]*p[36]*p[40]*p[42]*numeric(1736,9) ).evalf();
  res += ( g[2]*p[1]*p[15]*p[20]*p[26]*p[36]*p[40]*p[42]*numeric(7744,9) ).evalf();
  res += ( g[0]*p[16]*p[20]*p[26]*p[36]*p[40]*p[42]*numeric(-31993,27) ).evalf();
  res += ( 40*g[1]*p[16]*p[20]*p[26]*p[36]*p[40]*p[42] ).evalf();
  res += ( g[2]*p[16]*p[20]*p[26]*p[36]*p[40]*p[42]*numeric(-17062,27) ).evalf();
  res += ( g[0]*p[1]*p[16]*p[20]*p[26]*p[36]*p[40]*p[42]*numeric(4136,9) ).evalf();
  res += ( g[2]*p[1]*p[16]*p[20]*p[26]*p[36]*p[40]*p[42]*numeric(5840,9) ).evalf();
  res += ( g[0]*p[17]*p[20]*p[26]*p[36]*p[40]*p[42]*numeric(-3224,27) ).evalf();
  res += ( g[2]*p[17]*p[20]*p[26]*p[36]*p[40]*p[42]*numeric(-5101,54) ).evalf();
  res += ( g[0]*p[1]*p[17]*p[20]*p[26]*p[36]*p[40]*p[42]*numeric(1696,9) ).evalf();
  res += ( g[2]*p[1]*p[17]*p[20]*p[26]*p[36]*p[40]*p[42]*numeric(1444,9) ).evalf();
  res += ( 3840*g[0]*p[2]*p[20]*p[26]*p[36]*p[40]*p[42] ).evalf();
  res += ( 3528*g[1]*p[2]*p[20]*p[26]*p[36]*p[40]*p[42] ).evalf();
  res += ( 616*g[2]*p[2]*p[20]*p[26]*p[36]*p[40]*p[42] ).evalf();
  res += ( 4096*g[0]*p[10]*p[2]*p[20]*p[26]*p[36]*p[40]*p[42] ).evalf();
  res += ( 1080*g[1]*p[10]*p[2]*p[20]*p[26]*p[36]*p[40]*p[42] ).evalf();
  res += ( 1080*g[2]*p[10]*p[2]*p[20]*p[26]*p[36]*p[40]*p[42] ).evalf();
  res += ( -1728*g[0]*p[11]*p[2]*p[20]*p[26]*p[36]*p[40]*p[42] ).evalf();
  res += ( -3328*g[1]*p[11]*p[2]*p[20]*p[26]*p[36]*p[40]*p[42] ).evalf();
  res += ( -1104*g[2]*p[11]*p[2]*p[20]*p[26]*p[36]*p[40]*p[42] ).evalf();
  res += ( -3392*g[0]*p[12]*p[2]*p[20]*p[26]*p[36]*p[40]*p[42] ).evalf();
  res += ( 352*g[1]*p[12]*p[2]*p[20]*p[26]*p[36]*p[40]*p[42] ).evalf();
  res += ( -3552*g[2]*p[12]*p[2]*p[20]*p[26]*p[36]*p[40]*p[42] ).evalf();
  res += ( -2336*g[0]*p[13]*p[2]*p[20]*p[26]*p[36]*p[40]*p[42] ).evalf();
  res += ( 344*g[1]*p[13]*p[2]*p[20]*p[26]*p[36]*p[40]*p[42] ).evalf();
  res += ( -2384*g[2]*p[13]*p[2]*p[20]*p[26]*p[36]*p[40]*p[42] ).evalf();
  res += ( -1104*g[0]*p[14]*p[2]*p[20]*p[26]*p[36]*p[40]*p[42] ).evalf();
  res += ( -152*g[1]*p[14]*p[2]*p[20]*p[26]*p[36]*p[40]*p[42] ).evalf();
  res += ( -88*g[2]*p[14]*p[2]*p[20]*p[26]*p[36]*p[40]*p[42] ).evalf();
  res += ( 160*g[0]*p[15]*p[2]*p[20]*p[26]*p[36]*p[40]*p[42] ).evalf();
  res += ( 64*g[1]*p[15]*p[2]*p[20]*p[26]*p[36]*p[40]*p[42] ).evalf();
  res += ( 512*g[2]*p[15]*p[2]*p[20]*p[26]*p[36]*p[40]*p[42] ).evalf();
  res += ( 432*g[0]*p[16]*p[2]*p[20]*p[26]*p[36]*p[40]*p[42] ).evalf();
  res += ( 256*g[2]*p[16]*p[2]*p[20]*p[26]*p[36]*p[40]*p[42] ).evalf();
  res += ( 96*g[0]*p[17]*p[2]*p[20]*p[26]*p[36]*p[40]*p[42] ).evalf();
  res += ( 56*g[2]*p[17]*p[2]*p[20]*p[26]*p[36]*p[40]*p[42] ).evalf();
  res += ( g[0]*p[20]*p[27]*p[36]*p[40]*p[42]*numeric(-37868,3) ).evalf();
  res += ( g[1]*p[20]*p[27]*p[36]*p[40]*p[42]*numeric(36917,18) ).evalf();
  res += ( g[2]*p[20]*p[27]*p[36]*p[40]*p[42]*numeric(12569,18) ).evalf();
  res += ( g[0]*p[1]*p[20]*p[27]*p[36]*p[40]*p[42]*numeric(9664,3) ).evalf();
  res += ( g[1]*p[1]*p[20]*p[27]*p[36]*p[40]*p[42]*numeric(21868,3) ).evalf();
  res += ( g[2]*p[1]*p[20]*p[27]*p[36]*p[40]*p[42]*numeric(-2444,3) ).evalf();
  res += ( 4528*g[0]*p[10]*p[20]*p[27]*p[36]*p[40]*p[42] ).evalf();
  res += ( g[1]*p[10]*p[20]*p[27]*p[36]*p[40]*p[42]*numeric(-235721,27) ).evalf();
  res += ( g[2]*p[10]*p[20]*p[27]*p[36]*p[40]*p[42]*numeric(-132862,27) ).evalf();
  res += ( 6016*g[0]*p[1]*p[10]*p[20]*p[27]*p[36]*p[40]*p[42] ).evalf();
  res += ( g[1]*p[1]*p[10]*p[20]*p[27]*p[36]*p[40]*p[42]*numeric(19336,9) ).evalf();
  res += ( g[2]*p[1]*p[10]*p[20]*p[27]*p[36]*p[40]*p[42]*numeric(-34024,9) ).evalf();
  res += ( g[0]*p[11]*p[20]*p[27]*p[36]*p[40]*p[42]*numeric(1229062,27) ).evalf();
  res += ( g[1]*p[11]*p[20]*p[27]*p[36]*p[40]*p[42]*numeric(-267847,27) ).evalf();
  res += ( g[2]*p[11]*p[20]*p[27]*p[36]*p[40]*p[42]*numeric(-267847,27) ).evalf();
  res += ( g[0]*p[1]*p[11]*p[20]*p[27]*p[36]*p[40]*p[42]*numeric(-57584,9) ).evalf();
  res += ( g[1]*p[1]*p[11]*p[20]*p[27]*p[36]*p[40]*p[42]*numeric(-67360,9) ).evalf();
  res += ( g[2]*p[1]*p[11]*p[20]*p[27]*p[36]*p[40]*p[42]*numeric(-67360,9) ).evalf();
  res += ( g[0]*p[12]*p[20]*p[27]*p[36]*p[40]*p[42]*numeric(254224,9) ).evalf();
  res += ( g[1]*p[12]*p[20]*p[27]*p[36]*p[40]*p[42]*numeric(194357,54) ).evalf();
  res += ( g[2]*p[12]*p[20]*p[27]*p[36]*p[40]*p[42]*numeric(105169,54) ).evalf();
  res += ( g[0]*p[1]*p[12]*p[20]*p[27]*p[36]*p[40]*p[42]*numeric(-43552,3) ).evalf();
  res += ( g[1]*p[1]*p[12]*p[20]*p[27]*p[36]*p[40]*p[42]*numeric(-10556,9) ).evalf();
  res += ( g[2]*p[1]*p[12]*p[20]*p[27]*p[36]*p[40]*p[42]*numeric(-65236,9) ).evalf();
  res += ( g[0]*p[13]*p[20]*p[27]*p[36]*p[40]*p[42]*numeric(-132253,27) ).evalf();
  res += ( g[1]*p[13]*p[20]*p[27]*p[36]*p[40]*p[42]*numeric(168173,54) ).evalf();
  res += ( g[2]*p[13]*p[20]*p[27]*p[36]*p[40]*p[42]*numeric(268099,27) ).evalf();
  res += ( g[0]*p[1]*p[13]*p[20]*p[27]*p[36]*p[40]*p[42]*numeric(-56488,9) ).evalf();
  res += ( g[1]*p[1]*p[13]*p[20]*p[27]*p[36]*p[40]*p[42]*numeric(-644,9) ).evalf();
  res += ( g[2]*p[1]*p[13]*p[20]*p[27]*p[36]*p[40]*p[42]*numeric(-19472,9) ).evalf();
  res += ( g[0]*p[14]*p[20]*p[27]*p[36]*p[40]*p[42]*numeric(-190072,27) ).evalf();
  res += ( g[1]*p[14]*p[20]*p[27]*p[36]*p[40]*p[42]*numeric(4627,27) ).evalf();
  res += ( g[2]*p[14]*p[20]*p[27]*p[36]*p[40]*p[42]*numeric(66274,27) ).evalf();
  res += ( g[0]*p[1]*p[14]*p[20]*p[27]*p[36]*p[40]*p[42]*numeric(-8416,9) ).evalf();
  res += ( g[1]*p[1]*p[14]*p[20]*p[27]*p[36]*p[40]*p[42]*numeric(568,9) ).evalf();
  res += ( g[2]*p[1]*p[14]*p[20]*p[27]*p[36]*p[40]*p[42]*numeric(16456,9) ).evalf();
  res += ( g[0]*p[15]*p[20]*p[27]*p[36]*p[40]*p[42]*numeric(-66127,27) ).evalf();
  res += ( g[1]*p[15]*p[20]*p[27]*p[36]*p[40]*p[42]*numeric(-740,9) ).evalf();
  res += ( g[2]*p[15]*p[20]*p[27]*p[36]*p[40]*p[42]*numeric(-52462,27) ).evalf();
  res += ( g[0]*p[1]*p[15]*p[20]*p[27]*p[36]*p[40]*p[42]*numeric(8984,9) ).evalf();
  res += ( g[1]*p[1]*p[15]*p[20]*p[27]*p[36]*p[40]*p[42]*numeric(1384,3) ).evalf();
  res += ( g[2]*p[1]*p[15]*p[20]*p[27]*p[36]*p[40]*p[42]*numeric(15032,9) ).evalf();
  res += ( g[0]*p[16]*p[20]*p[27]*p[36]*p[40]*p[42]*numeric(-16318,27) ).evalf();
  res += ( -40*g[1]*p[16]*p[20]*p[27]*p[36]*p[40]*p[42] ).evalf();
  res += ( g[2]*p[16]*p[20]*p[27]*p[36]*p[40]*p[42]*numeric(-40985,54) ).evalf();
  res += ( g[0]*p[1]*p[16]*p[20]*p[27]*p[36]*p[40]*p[42]*numeric(6080,9) ).evalf();
  res += ( g[2]*p[1]*p[16]*p[20]*p[27]*p[36]*p[40]*p[42]*numeric(4340,9) ).evalf();
  res += ( g[0]*p[17]*p[20]*p[27]*p[36]*p[40]*p[42]*numeric(-1612,27) ).evalf();
  res += ( g[2]*p[17]*p[20]*p[27]*p[36]*p[40]*p[42]*numeric(-2279,54) ).evalf();
  res += ( g[0]*p[1]*p[17]*p[20]*p[27]*p[36]*p[40]*p[42]*numeric(848,9) ).evalf();
  res += ( g[2]*p[1]*p[17]*p[20]*p[27]*p[36]*p[40]*p[42]*numeric(668,9) ).evalf();
  res += ( 2944*g[0]*p[2]*p[20]*p[27]*p[36]*p[40]*p[42] ).evalf();
  res += ( 3960*g[1]*p[2]*p[20]*p[27]*p[36]*p[40]*p[42] ).evalf();
  res += ( -936*g[2]*p[2]*p[20]*p[27]*p[36]*p[40]*p[42] ).evalf();
  res += ( -1728*g[0]*p[10]*p[2]*p[20]*p[27]*p[36]*p[40]*p[42] ).evalf();
  res += ( -1104*g[1]*p[10]*p[2]*p[20]*p[27]*p[36]*p[40]*p[42] ).evalf();
  res += ( -3328*g[2]*p[10]*p[2]*p[20]*p[27]*p[36]*p[40]*p[42] ).evalf();
  res += ( -8800*g[0]*p[11]*p[2]*p[20]*p[27]*p[36]*p[40]*p[42] ).evalf();
  res += ( -4272*g[1]*p[11]*p[2]*p[20]*p[27]*p[36]*p[40]*p[42] ).evalf();
  res += ( -4272*g[2]*p[11]*p[2]*p[20]*p[27]*p[36]*p[40]*p[42] ).evalf();
  res += ( -4736*g[0]*p[12]*p[2]*p[20]*p[27]*p[36]*p[40]*p[42] ).evalf();
  res += ( 1576*g[1]*p[12]*p[2]*p[20]*p[27]*p[36]*p[40]*p[42] ).evalf();
  res += ( -2040*g[2]*p[12]*p[2]*p[20]*p[27]*p[36]*p[40]*p[42] ).evalf();
  res += ( -1056*g[0]*p[13]*p[2]*p[20]*p[27]*p[36]*p[40]*p[42] ).evalf();
  res += ( -152*g[1]*p[13]*p[2]*p[20]*p[27]*p[36]*p[40]*p[42] ).evalf();
  res += ( 384*g[2]*p[13]*p[2]*p[20]*p[27]*p[36]*p[40]*p[42] ).evalf();
  res += ( -352*g[0]*p[14]*p[2]*p[20]*p[27]*p[36]*p[40]*p[42] ).evalf();
  res += ( -176*g[1]*p[14]*p[2]*p[20]*p[27]*p[36]*p[40]*p[42] ).evalf();
  res += ( 960*g[2]*p[14]*p[2]*p[20]*p[27]*p[36]*p[40]*p[42] ).evalf();
  res += ( 496*g[0]*p[15]*p[2]*p[20]*p[27]*p[36]*p[40]*p[42] ).evalf();
  res += ( 192*g[1]*p[15]*p[2]*p[20]*p[27]*p[36]*p[40]*p[42] ).evalf();
  res += ( 576*g[2]*p[15]*p[2]*p[20]*p[27]*p[36]*p[40]*p[42] ).evalf();
  res += ( 448*g[0]*p[16]*p[2]*p[20]*p[27]*p[36]*p[40]*p[42] ).evalf();
  res += ( 184*g[2]*p[16]*p[2]*p[20]*p[27]*p[36]*p[40]*p[42] ).evalf();
  res += ( 48*g[0]*p[17]*p[2]*p[20]*p[27]*p[36]*p[40]*p[42] ).evalf();
  res += ( 24*g[2]*p[17]*p[2]*p[20]*p[27]*p[36]*p[40]*p[42] ).evalf();
  res += ( g[0]*p[20]*p[28]*p[36]*p[40]*p[42]*numeric(140044,27) ).evalf();
  res += ( g[1]*p[20]*p[28]*p[36]*p[40]*p[42]*numeric(-56518,27) ).evalf();
  res += ( g[2]*p[20]*p[28]*p[36]*p[40]*p[42]*numeric(-44351,54) ).evalf();
  res += ( g[0]*p[1]*p[20]*p[28]*p[36]*p[40]*p[42]*numeric(40048,9) ).evalf();
  res += ( g[1]*p[1]*p[20]*p[28]*p[36]*p[40]*p[42]*numeric(22112,9) ).evalf();
  res += ( g[2]*p[1]*p[20]*p[28]*p[36]*p[40]*p[42]*numeric(-2836,9) ).evalf();
  res += ( g[0]*p[10]*p[20]*p[28]*p[36]*p[40]*p[42]*numeric(806968,27) ).evalf();
  res += ( g[1]*p[10]*p[20]*p[28]*p[36]*p[40]*p[42]*numeric(-238526,27) ).evalf();
  res += ( g[2]*p[10]*p[20]*p[28]*p[36]*p[40]*p[42]*numeric(-16768,9) ).evalf();
  res += ( g[0]*p[1]*p[10]*p[20]*p[28]*p[36]*p[40]*p[42]*numeric(16192,9) ).evalf();
  res += ( g[1]*p[1]*p[10]*p[20]*p[28]*p[36]*p[40]*p[42]*numeric(-40304,9) ).evalf();
  res += ( -992*g[2]*p[1]*p[10]*p[20]*p[28]*p[36]*p[40]*p[42] ).evalf();
  res += ( g[0]*p[11]*p[20]*p[28]*p[36]*p[40]*p[42]*numeric(254224,9) ).evalf();
  res += ( g[1]*p[11]*p[20]*p[28]*p[36]*p[40]*p[42]*numeric(105169,54) ).evalf();
  res += ( g[2]*p[11]*p[20]*p[28]*p[36]*p[40]*p[42]*numeric(194357,54) ).evalf();
  res += ( g[0]*p[1]*p[11]*p[20]*p[28]*p[36]*p[40]*p[42]*numeric(-43552,3) ).evalf();
  res += ( g[1]*p[1]*p[11]*p[20]*p[28]*p[36]*p[40]*p[42]*numeric(-65236,9) ).evalf();
  res += ( g[2]*p[1]*p[11]*p[20]*p[28]*p[36]*p[40]*p[42]*numeric(-10556,9) ).evalf();
  res += ( -12666*g[0]*p[12]*p[20]*p[28]*p[36]*p[40]*p[42] ).evalf();
  res += ( g[1]*p[12]*p[20]*p[28]*p[36]*p[40]*p[42]*numeric(58267,6) ).evalf();
  res += ( g[2]*p[12]*p[20]*p[28]*p[36]*p[40]*p[42]*numeric(58267,6) ).evalf();
  res += ( -10304*g[0]*p[1]*p[12]*p[20]*p[28]*p[36]*p[40]*p[42] ).evalf();
  res += ( g[1]*p[1]*p[12]*p[20]*p[28]*p[36]*p[40]*p[42]*numeric(-532,3) ).evalf();
  res += ( g[2]*p[1]*p[12]*p[20]*p[28]*p[36]*p[40]*p[42]*numeric(-532,3) ).evalf();
  res += ( g[0]*p[13]*p[20]*p[28]*p[36]*p[40]*p[42]*numeric(-562564,27) ).evalf();
  res += ( g[1]*p[13]*p[20]*p[28]*p[36]*p[40]*p[42]*numeric(42454,27) ).evalf();
  res += ( g[2]*p[13]*p[20]*p[28]*p[36]*p[40]*p[42]*numeric(204893,54) ).evalf();
  res += ( g[0]*p[1]*p[13]*p[20]*p[28]*p[36]*p[40]*p[42]*numeric(36944,9) ).evalf();
  res += ( g[1]*p[1]*p[13]*p[20]*p[28]*p[36]*p[40]*p[42]*numeric(6496,9) ).evalf();
  res += ( g[2]*p[1]*p[13]*p[20]*p[28]*p[36]*p[40]*p[42]*numeric(13420,9) ).evalf();
  res += ( g[0]*p[14]*p[20]*p[28]*p[36]*p[40]*p[42]*numeric(-120035,27) ).evalf();
  res += ( g[1]*p[14]*p[20]*p[28]*p[36]*p[40]*p[42]*numeric(-10628,9) ).evalf();
  res += ( g[2]*p[14]*p[20]*p[28]*p[36]*p[40]*p[42]*numeric(-80810,27) ).evalf();
  res += ( g[0]*p[1]*p[14]*p[20]*p[28]*p[36]*p[40]*p[42]*numeric(34456,9) ).evalf();
  res += ( 736*g[1]*p[1]*p[14]*p[20]*p[28]*p[36]*p[40]*p[42] ).evalf();
  res += ( g[2]*p[1]*p[14]*p[20]*p[28]*p[36]*p[40]*p[42]*numeric(18640,9) ).evalf();
  res += ( g[0]*p[15]*p[20]*p[28]*p[36]*p[40]*p[42]*numeric(106,3) ).evalf();
  res += ( g[1]*p[15]*p[20]*p[28]*p[36]*p[40]*p[42]*numeric(-10126,27) ).evalf();
  res += ( g[2]*p[15]*p[20]*p[28]*p[36]*p[40]*p[42]*numeric(-105283,54) ).evalf();
  res += ( g[0]*p[1]*p[15]*p[20]*p[28]*p[36]*p[40]*p[42]*numeric(4240,3) ).evalf();
  res += ( g[1]*p[1]*p[15]*p[20]*p[28]*p[36]*p[40]*p[42]*numeric(3800,9) ).evalf();
  res += ( g[2]*p[1]*p[15]*p[20]*p[28]*p[36]*p[40]*p[42]*numeric(9700,9) ).evalf();
  res += ( g[0]*p[16]*p[20]*p[28]*p[36]*p[40]*p[42]*numeric(-1145,27) ).evalf();
  res += ( -40*g[1]*p[16]*p[20]*p[28]*p[36]*p[40]*p[42] ).evalf();
  res += ( g[2]*p[16]*p[20]*p[28]*p[36]*p[40]*p[42]*numeric(-12559,54) ).evalf();
  res += ( g[0]*p[1]*p[16]*p[20]*p[28]*p[36]*p[40]*p[42]*numeric(2368,9) ).evalf();
  res += ( g[2]*p[1]*p[16]*p[20]*p[28]*p[36]*p[40]*p[42]*numeric(1612,9) ).evalf();
  res += ( 704*g[0]*p[2]*p[20]*p[28]*p[36]*p[40]*p[42] ).evalf();
  res += ( 544*g[1]*p[2]*p[20]*p[28]*p[36]*p[40]*p[42] ).evalf();
  res += ( -120*g[2]*p[2]*p[20]*p[28]*p[36]*p[40]*p[42] ).evalf();
  res += ( -3392*g[0]*p[10]*p[2]*p[20]*p[28]*p[36]*p[40]*p[42] ).evalf();
  res += ( -3552*g[1]*p[10]*p[2]*p[20]*p[28]*p[36]*p[40]*p[42] ).evalf();
  res += ( 352*g[2]*p[10]*p[2]*p[20]*p[28]*p[36]*p[40]*p[42] ).evalf();
  res += ( -4736*g[0]*p[11]*p[2]*p[20]*p[28]*p[36]*p[40]*p[42] ).evalf();
  res += ( -2040*g[1]*p[11]*p[2]*p[20]*p[28]*p[36]*p[40]*p[42] ).evalf();
  res += ( 1576*g[2]*p[11]*p[2]*p[20]*p[28]*p[36]*p[40]*p[42] ).evalf();
  res += ( 1824*g[0]*p[12]*p[2]*p[20]*p[28]*p[36]*p[40]*p[42] ).evalf();
  res += ( 1496*g[1]*p[12]*p[2]*p[20]*p[28]*p[36]*p[40]*p[42] ).evalf();
  res += ( 1496*g[2]*p[12]*p[2]*p[20]*p[28]*p[36]*p[40]*p[42] ).evalf();
  res += ( 3104*g[0]*p[13]*p[2]*p[20]*p[28]*p[36]*p[40]*p[42] ).evalf();
  res += ( -480*g[1]*p[13]*p[2]*p[20]*p[28]*p[36]*p[40]*p[42] ).evalf();
  res += ( 456*g[2]*p[13]*p[2]*p[20]*p[28]*p[36]*p[40]*p[42] ).evalf();
  res += ( 912*g[0]*p[14]*p[2]*p[20]*p[28]*p[36]*p[40]*p[42] ).evalf();
  res += ( 224*g[1]*p[14]*p[2]*p[20]*p[28]*p[36]*p[40]*p[42] ).evalf();
  res += ( 352*g[2]*p[14]*p[2]*p[20]*p[28]*p[36]*p[40]*p[42] ).evalf();
  res += ( 448*g[0]*p[15]*p[2]*p[20]*p[28]*p[36]*p[40]*p[42] ).evalf();
  res += ( 192*g[1]*p[15]*p[2]*p[20]*p[28]*p[36]*p[40]*p[42] ).evalf();
  res += ( 392*g[2]*p[15]*p[2]*p[20]*p[28]*p[36]*p[40]*p[42] ).evalf();
  res += ( 176*g[0]*p[16]*p[2]*p[20]*p[28]*p[36]*p[40]*p[42] ).evalf();
  res += ( 104*g[2]*p[16]*p[2]*p[20]*p[28]*p[36]*p[40]*p[42] ).evalf();
  res += ( g[0]*p[20]*p[29]*p[36]*p[40]*p[42]*numeric(211441,27) ).evalf();
  res += ( g[1]*p[20]*p[29]*p[36]*p[40]*p[42]*numeric(-79807,54) ).evalf();
  res += ( g[2]*p[20]*p[29]*p[36]*p[40]*p[42]*numeric(-12625,18) ).evalf();
  res += ( g[0]*p[1]*p[20]*p[29]*p[36]*p[40]*p[42]*numeric(16600,9) ).evalf();
  res += ( g[1]*p[1]*p[20]*p[29]*p[36]*p[40]*p[42]*numeric(-26132,9) ).evalf();
  res += ( g[2]*p[1]*p[20]*p[29]*p[36]*p[40]*p[42]*numeric(356,3) ).evalf();
  res += ( g[0]*p[10]*p[20]*p[29]*p[36]*p[40]*p[42]*numeric(42538,3) ).evalf();
  res += ( 2755*g[1]*p[10]*p[20]*p[29]*p[36]*p[40]*p[42] ).evalf();
  res += ( g[2]*p[10]*p[20]*p[29]*p[36]*p[40]*p[42]*numeric(237,2) ).evalf();
  res += ( g[0]*p[1]*p[10]*p[20]*p[29]*p[36]*p[40]*p[42]*numeric(-6752,3) ).evalf();
  res += ( g[1]*p[1]*p[10]*p[20]*p[29]*p[36]*p[40]*p[42]*numeric(-17840,3) ).evalf();
  res += ( g[2]*p[1]*p[10]*p[20]*p[29]*p[36]*p[40]*p[42]*numeric(260,3) ).evalf();
  res += ( g[0]*p[11]*p[20]*p[29]*p[36]*p[40]*p[42]*numeric(-132253,27) ).evalf();
  res += ( g[1]*p[11]*p[20]*p[29]*p[36]*p[40]*p[42]*numeric(268099,27) ).evalf();
  res += ( g[2]*p[11]*p[20]*p[29]*p[36]*p[40]*p[42]*numeric(168173,54) ).evalf();
  res += ( g[0]*p[1]*p[11]*p[20]*p[29]*p[36]*p[40]*p[42]*numeric(-56488,9) ).evalf();
  res += ( g[1]*p[1]*p[11]*p[20]*p[29]*p[36]*p[40]*p[42]*numeric(-19472,9) ).evalf();
  res += ( g[2]*p[1]*p[11]*p[20]*p[29]*p[36]*p[40]*p[42]*numeric(-644,9) ).evalf();
  res += ( g[0]*p[12]*p[20]*p[29]*p[36]*p[40]*p[42]*numeric(-562564,27) ).evalf();
  res += ( g[1]*p[12]*p[20]*p[29]*p[36]*p[40]*p[42]*numeric(204893,54) ).evalf();
  res += ( g[2]*p[12]*p[20]*p[29]*p[36]*p[40]*p[42]*numeric(42454,27) ).evalf();
  res += ( g[0]*p[1]*p[12]*p[20]*p[29]*p[36]*p[40]*p[42]*numeric(36944,9) ).evalf();
  res += ( g[1]*p[1]*p[12]*p[20]*p[29]*p[36]*p[40]*p[42]*numeric(13420,9) ).evalf();
  res += ( g[2]*p[1]*p[12]*p[20]*p[29]*p[36]*p[40]*p[42]*numeric(6496,9) ).evalf();
  res += ( -9782*g[0]*p[13]*p[20]*p[29]*p[36]*p[40]*p[42] ).evalf();
  res += ( g[1]*p[13]*p[20]*p[29]*p[36]*p[40]*p[42]*numeric(-47933,18) ).evalf();
  res += ( g[2]*p[13]*p[20]*p[29]*p[36]*p[40]*p[42]*numeric(-47933,18) ).evalf();
  res += ( g[0]*p[1]*p[13]*p[20]*p[29]*p[36]*p[40]*p[42]*numeric(24592,3) ).evalf();
  res += ( g[1]*p[1]*p[13]*p[20]*p[29]*p[36]*p[40]*p[42]*numeric(5044,3) ).evalf();
  res += ( g[2]*p[1]*p[13]*p[20]*p[29]*p[36]*p[40]*p[42]*numeric(5044,3) ).evalf();
  res += ( g[0]*p[14]*p[20]*p[29]*p[36]*p[40]*p[42]*numeric(9916,27) ).evalf();
  res += ( g[1]*p[14]*p[20]*p[29]*p[36]*p[40]*p[42]*numeric(-12928,9) ).evalf();
  res += ( g[2]*p[14]*p[20]*p[29]*p[36]*p[40]*p[42]*numeric(-128875,54) ).evalf();
  res += ( g[0]*p[1]*p[14]*p[20]*p[29]*p[36]*p[40]*p[42]*numeric(21808,9) ).evalf();
  res += ( 856*g[1]*p[1]*p[14]*p[20]*p[29]*p[36]*p[40]*p[42] ).evalf();
  res += ( g[2]*p[1]*p[14]*p[20]*p[29]*p[36]*p[40]*p[42]*numeric(10708,9) ).evalf();
  res += ( 348*g[0]*p[15]*p[20]*p[29]*p[36]*p[40]*p[42] ).evalf();
  res += ( g[1]*p[15]*p[20]*p[29]*p[36]*p[40]*p[42]*numeric(-5053,27) ).evalf();
  res += ( g[2]*p[15]*p[20]*p[29]*p[36]*p[40]*p[42]*numeric(-24067,54) ).evalf();
  res += ( 272*g[0]*p[1]*p[15]*p[20]*p[29]*p[36]*p[40]*p[42] ).evalf();
  res += ( g[1]*p[1]*p[15]*p[20]*p[29]*p[36]*p[40]*p[42]*numeric(1208,9) ).evalf();
  res += ( g[2]*p[1]*p[15]*p[20]*p[29]*p[36]*p[40]*p[42]*numeric(2428,9) ).evalf();
  res += ( -656*g[0]*p[2]*p[20]*p[29]*p[36]*p[40]*p[42] ).evalf();
  res += ( -1896*g[1]*p[2]*p[20]*p[29]*p[36]*p[40]*p[42] ).evalf();
  res += ( 184*g[2]*p[2]*p[20]*p[29]*p[36]*p[40]*p[42] ).evalf();
  res += ( -2336*g[0]*p[10]*p[2]*p[20]*p[29]*p[36]*p[40]*p[42] ).evalf();
  res += ( -2384*g[1]*p[10]*p[2]*p[20]*p[29]*p[36]*p[40]*p[42] ).evalf();
  res += ( 344*g[2]*p[10]*p[2]*p[20]*p[29]*p[36]*p[40]*p[42] ).evalf();
  res += ( -1056*g[0]*p[11]*p[2]*p[20]*p[29]*p[36]*p[40]*p[42] ).evalf();
  res += ( 384*g[1]*p[11]*p[2]*p[20]*p[29]*p[36]*p[40]*p[42] ).evalf();
  res += ( -152*g[2]*p[11]*p[2]*p[20]*p[29]*p[36]*p[40]*p[42] ).evalf();
  res += ( 3104*g[0]*p[12]*p[2]*p[20]*p[29]*p[36]*p[40]*p[42] ).evalf();
  res += ( 456*g[1]*p[12]*p[2]*p[20]*p[29]*p[36]*p[40]*p[42] ).evalf();
  res += ( -480*g[2]*p[12]*p[2]*p[20]*p[29]*p[36]*p[40]*p[42] ).evalf();
  res += ( 3136*g[0]*p[13]*p[2]*p[20]*p[29]*p[36]*p[40]*p[42] ).evalf();
  res += ( 152*g[1]*p[13]*p[2]*p[20]*p[29]*p[36]*p[40]*p[42] ).evalf();
  res += ( 152*g[2]*p[13]*p[2]*p[20]*p[29]*p[36]*p[40]*p[42] ).evalf();
  res += ( 800*g[0]*p[14]*p[2]*p[20]*p[29]*p[36]*p[40]*p[42] ).evalf();
  res += ( 448*g[1]*p[14]*p[2]*p[20]*p[29]*p[36]*p[40]*p[42] ).evalf();
  res += ( 520*g[2]*p[14]*p[2]*p[20]*p[29]*p[36]*p[40]*p[42] ).evalf();
  res += ( 144*g[0]*p[15]*p[2]*p[20]*p[29]*p[36]*p[40]*p[42] ).evalf();
  res += ( 64*g[1]*p[15]*p[2]*p[20]*p[29]*p[36]*p[40]*p[42] ).evalf();
  res += ( 200*g[2]*p[15]*p[2]*p[20]*p[29]*p[36]*p[40]*p[42] ).evalf();
  res += ( 1024*g[0]*p[20]*p[3]*p[36]*p[40]*p[42] ).evalf();
  res += ( 512*g[1]*p[20]*p[3]*p[36]*p[40]*p[42] ).evalf();
  res += ( 512*g[2]*p[20]*p[3]*p[36]*p[40]*p[42] ).evalf();
  res += ( 1024*g[0]*p[10]*p[20]*p[3]*p[36]*p[40]*p[42] ).evalf();
  res += ( 1024*g[2]*p[10]*p[20]*p[3]*p[36]*p[40]*p[42] ).evalf();
  res += ( -768*g[0]*p[11]*p[20]*p[3]*p[36]*p[40]*p[42] ).evalf();
  res += ( -640*g[1]*p[11]*p[20]*p[3]*p[36]*p[40]*p[42] ).evalf();
  res += ( -128*g[2]*p[11]*p[20]*p[3]*p[36]*p[40]*p[42] ).evalf();
  res += ( g[0]*p[12]*p[20]*p[3]*p[36]*p[40]*p[42]*numeric(-3584,3) ).evalf();
  res += ( g[1]*p[12]*p[20]*p[3]*p[36]*p[40]*p[42]*numeric(128,3) ).evalf();
  res += ( g[2]*p[12]*p[20]*p[3]*p[36]*p[40]*p[42]*numeric(-3712,3) ).evalf();
  res += ( g[0]*p[13]*p[20]*p[3]*p[36]*p[40]*p[42]*numeric(-512,3) ).evalf();
  res += ( 192*g[1]*p[13]*p[20]*p[3]*p[36]*p[40]*p[42] ).evalf();
  res += ( g[2]*p[13]*p[20]*p[3]*p[36]*p[40]*p[42]*numeric(-1088,3) ).evalf();
  res += ( g[0]*p[14]*p[20]*p[3]*p[36]*p[40]*p[42]*numeric(1280,3) ).evalf();
  res += ( g[2]*p[14]*p[20]*p[3]*p[36]*p[40]*p[42]*numeric(1280,3) ).evalf();
  res += ( g[0]*p[15]*p[20]*p[3]*p[36]*p[40]*p[42]*numeric(448,3) ).evalf();
  res += ( g[1]*p[15]*p[20]*p[3]*p[36]*p[40]*p[42]*numeric(-64,3) ).evalf();
  res += ( g[2]*p[15]*p[20]*p[3]*p[36]*p[40]*p[42]*numeric(512,3) ).evalf();
  res += ( g[0]*p[16]*p[20]*p[3]*p[36]*p[40]*p[42]*numeric(-128,3) ).evalf();
  res += ( g[2]*p[16]*p[20]*p[3]*p[36]*p[40]*p[42]*numeric(-128,3) ).evalf();
  res += ( g[0]*p[17]*p[20]*p[3]*p[36]*p[40]*p[42]*numeric(-64,3) ).evalf();
  res += ( g[2]*p[17]*p[20]*p[3]*p[36]*p[40]*p[42]*numeric(-64,3) ).evalf();
  res += ( 1024*g[0]*p[20]*p[26]*p[3]*p[36]*p[40]*p[42] ).evalf();
  res += ( 1024*g[1]*p[20]*p[26]*p[3]*p[36]*p[40]*p[42] ).evalf();
  res += ( g[0]*p[10]*p[20]*p[26]*p[3]*p[36]*p[40]*p[42]*numeric(-8704,3) ).evalf();
  res += ( g[1]*p[10]*p[20]*p[26]*p[3]*p[36]*p[40]*p[42]*numeric(-4352,3) ).evalf();
  res += ( g[2]*p[10]*p[20]*p[26]*p[3]*p[36]*p[40]*p[42]*numeric(-4352,3) ).evalf();
  res += ( -5632*g[0]*p[11]*p[20]*p[26]*p[3]*p[36]*p[40]*p[42] ).evalf();
  res += ( g[1]*p[11]*p[20]*p[26]*p[3]*p[36]*p[40]*p[42]*numeric(-6016,3) ).evalf();
  res += ( g[2]*p[11]*p[20]*p[26]*p[3]*p[36]*p[40]*p[42]*numeric(-10880,3) ).evalf();
  res += ( g[0]*p[12]*p[20]*p[26]*p[3]*p[36]*p[40]*p[42]*numeric(-2048,3) ).evalf();
  res += ( 1152*g[1]*p[12]*p[20]*p[26]*p[3]*p[36]*p[40]*p[42] ).evalf();
  res += ( g[2]*p[12]*p[20]*p[26]*p[3]*p[36]*p[40]*p[42]*numeric(-5504,3) ).evalf();
  res += ( 2304*g[0]*p[13]*p[20]*p[26]*p[3]*p[36]*p[40]*p[42] ).evalf();
  res += ( 640*g[1]*p[13]*p[20]*p[26]*p[3]*p[36]*p[40]*p[42] ).evalf();
  res += ( 1664*g[2]*p[13]*p[20]*p[26]*p[3]*p[36]*p[40]*p[42] ).evalf();
  res += ( g[0]*p[14]*p[20]*p[26]*p[3]*p[36]*p[40]*p[42]*numeric(3968,3) ).evalf();
  res += ( -128*g[1]*p[14]*p[20]*p[26]*p[3]*p[36]*p[40]*p[42] ).evalf();
  res += ( g[2]*p[14]*p[20]*p[26]*p[3]*p[36]*p[40]*p[42]*numeric(4352,3) ).evalf();
  res += ( -128*g[0]*p[15]*p[20]*p[26]*p[3]*p[36]*p[40]*p[42] ).evalf();
  res += ( g[1]*p[15]*p[20]*p[26]*p[3]*p[36]*p[40]*p[42]*numeric(-256,3) ).evalf();
  res += ( g[2]*p[15]*p[20]*p[26]*p[3]*p[36]*p[40]*p[42]*numeric(-128,3) ).evalf();
  res += ( g[0]*p[16]*p[20]*p[26]*p[3]*p[36]*p[40]*p[42]*numeric(-640,3) ).evalf();
  res += ( g[2]*p[16]*p[20]*p[26]*p[3]*p[36]*p[40]*p[42]*numeric(-640,3) ).evalf();
  res += ( g[0]*p[17]*p[20]*p[26]*p[3]*p[36]*p[40]*p[42]*numeric(-128,3) ).evalf();
  res += ( g[2]*p[17]*p[20]*p[26]*p[3]*p[36]*p[40]*p[42]*numeric(-128,3) ).evalf();
  res += ( -768*g[0]*p[20]*p[27]*p[3]*p[36]*p[40]*p[42] ).evalf();
  res += ( -128*g[1]*p[20]*p[27]*p[3]*p[36]*p[40]*p[42] ).evalf();
  res += ( -640*g[2]*p[20]*p[27]*p[3]*p[36]*p[40]*p[42] ).evalf();
  res += ( -5632*g[0]*p[10]*p[20]*p[27]*p[3]*p[36]*p[40]*p[42] ).evalf();
  res += ( g[1]*p[10]*p[20]*p[27]*p[3]*p[36]*p[40]*p[42]*numeric(-10880,3) ).evalf();
  res += ( g[2]*p[10]*p[20]*p[27]*p[3]*p[36]*p[40]*p[42]*numeric(-6016,3) ).evalf();
  res += ( g[0]*p[11]*p[20]*p[27]*p[3]*p[36]*p[40]*p[42]*numeric(-5120,3) ).evalf();
  res += ( g[1]*p[11]*p[20]*p[27]*p[3]*p[36]*p[40]*p[42]*numeric(-2560,3) ).evalf();
  res += ( g[2]*p[11]*p[20]*p[27]*p[3]*p[36]*p[40]*p[42]*numeric(-2560,3) ).evalf();
  res += ( 6144*g[0]*p[12]*p[20]*p[27]*p[3]*p[36]*p[40]*p[42] ).evalf();
  res += ( g[1]*p[12]*p[20]*p[27]*p[3]*p[36]*p[40]*p[42]*numeric(9856,3) ).evalf();
  res += ( g[2]*p[12]*p[20]*p[27]*p[3]*p[36]*p[40]*p[42]*numeric(8576,3) ).evalf();
  res += ( g[0]*p[13]*p[20]*p[27]*p[3]*p[36]*p[40]*p[42]*numeric(10304,3) ).evalf();
  res += ( g[1]*p[13]*p[20]*p[27]*p[3]*p[36]*p[40]*p[42]*numeric(1024,3) ).evalf();
  res += ( g[2]*p[13]*p[20]*p[27]*p[3]*p[36]*p[40]*p[42]*numeric(9280,3) ).evalf();
  res += ( g[0]*p[14]*p[20]*p[27]*p[3]*p[36]*p[40]*p[42]*numeric(-640,3) ).evalf();
  res += ( g[1]*p[14]*p[20]*p[27]*p[3]*p[36]*p[40]*p[42]*numeric(-1280,3) ).evalf();
  res += ( g[2]*p[14]*p[20]*p[27]*p[3]*p[36]*p[40]*p[42]*numeric(640,3) ).evalf();
  res += ( g[0]*p[15]*p[20]*p[27]*p[3]*p[36]*p[40]*p[42]*numeric(-2560,3) ).evalf();
  res += ( -128*g[1]*p[15]*p[20]*p[27]*p[3]*p[36]*p[40]*p[42] ).evalf();
  res += ( g[2]*p[15]*p[20]*p[27]*p[3]*p[36]*p[40]*p[42]*numeric(-2176,3) ).evalf();
  res += ( g[0]*p[16]*p[20]*p[27]*p[3]*p[36]*p[40]*p[42]*numeric(-640,3) ).evalf();
  res += ( g[2]*p[16]*p[20]*p[27]*p[3]*p[36]*p[40]*p[42]*numeric(-640,3) ).evalf();
  res += ( g[0]*p[17]*p[20]*p[27]*p[3]*p[36]*p[40]*p[42]*numeric(-64,3) ).evalf();
  res += ( g[2]*p[17]*p[20]*p[27]*p[3]*p[36]*p[40]*p[42]*numeric(-64,3) ).evalf();
  res += ( g[0]*p[20]*p[28]*p[3]*p[36]*p[40]*p[42]*numeric(-3584,3) ).evalf();
  res += ( g[1]*p[20]*p[28]*p[3]*p[36]*p[40]*p[42]*numeric(-3712,3) ).evalf();
  res += ( g[2]*p[20]*p[28]*p[3]*p[36]*p[40]*p[42]*numeric(128,3) ).evalf();
  res += ( g[0]*p[10]*p[20]*p[28]*p[3]*p[36]*p[40]*p[42]*numeric(-2048,3) ).evalf();
  res += ( g[1]*p[10]*p[20]*p[28]*p[3]*p[36]*p[40]*p[42]*numeric(-5504,3) ).evalf();
  res += ( 1152*g[2]*p[10]*p[20]*p[28]*p[3]*p[36]*p[40]*p[42] ).evalf();
  res += ( 6144*g[0]*p[11]*p[20]*p[28]*p[3]*p[36]*p[40]*p[42] ).evalf();
  res += ( g[1]*p[11]*p[20]*p[28]*p[3]*p[36]*p[40]*p[42]*numeric(8576,3) ).evalf();
  res += ( g[2]*p[11]*p[20]*p[28]*p[3]*p[36]*p[40]*p[42]*numeric(9856,3) ).evalf();
  res += ( 5888*g[0]*p[12]*p[20]*p[28]*p[3]*p[36]*p[40]*p[42] ).evalf();
  res += ( 2944*g[1]*p[12]*p[20]*p[28]*p[3]*p[36]*p[40]*p[42] ).evalf();
  res += ( 2944*g[2]*p[12]*p[20]*p[28]*p[3]*p[36]*p[40]*p[42] ).evalf();
  res += ( g[0]*p[13]*p[20]*p[28]*p[3]*p[36]*p[40]*p[42]*numeric(-2944,3) ).evalf();
  res += ( g[1]*p[13]*p[20]*p[28]*p[3]*p[36]*p[40]*p[42]*numeric(-2816,3) ).evalf();
  res += ( g[2]*p[13]*p[20]*p[28]*p[3]*p[36]*p[40]*p[42]*numeric(-128,3) ).evalf();
  res += ( g[0]*p[14]*p[20]*p[28]*p[3]*p[36]*p[40]*p[42]*numeric(-5504,3) ).evalf();
  res += ( -512*g[1]*p[14]*p[20]*p[28]*p[3]*p[36]*p[40]*p[42] ).evalf();
  res += ( g[2]*p[14]*p[20]*p[28]*p[3]*p[36]*p[40]*p[42]*numeric(-3968,3) ).evalf();
  res += ( -640*g[0]*p[15]*p[20]*p[28]*p[3]*p[36]*p[40]*p[42] ).evalf();
  res += ( g[1]*p[15]*p[20]*p[28]*p[3]*p[36]*p[40]*p[42]*numeric(-256,3) ).evalf();
  res += ( g[2]*p[15]*p[20]*p[28]*p[3]*p[36]*p[40]*p[42]*numeric(-1664,3) ).evalf();
  res += ( g[0]*p[16]*p[20]*p[28]*p[3]*p[36]*p[40]*p[42]*numeric(-128,3) ).evalf();
  res += ( g[2]*p[16]*p[20]*p[28]*p[3]*p[36]*p[40]*p[42]*numeric(-128,3) ).evalf();
  res += ( g[0]*p[20]*p[29]*p[3]*p[36]*p[40]*p[42]*numeric(-512,3) ).evalf();
  res += ( g[1]*p[20]*p[29]*p[3]*p[36]*p[40]*p[42]*numeric(-1088,3) ).evalf();
  res += ( 192*g[2]*p[20]*p[29]*p[3]*p[36]*p[40]*p[42] ).evalf();
  res += ( 2304*g[0]*p[10]*p[20]*p[29]*p[3]*p[36]*p[40]*p[42] ).evalf();
  res += ( 1664*g[1]*p[10]*p[20]*p[29]*p[3]*p[36]*p[40]*p[42] ).evalf();
  res += ( 640*g[2]*p[10]*p[20]*p[29]*p[3]*p[36]*p[40]*p[42] ).evalf();
  res += ( g[0]*p[11]*p[20]*p[29]*p[3]*p[36]*p[40]*p[42]*numeric(10304,3) ).evalf();
  res += ( g[1]*p[11]*p[20]*p[29]*p[3]*p[36]*p[40]*p[42]*numeric(9280,3) ).evalf();
  res += ( g[2]*p[11]*p[20]*p[29]*p[3]*p[36]*p[40]*p[42]*numeric(1024,3) ).evalf();
  res += ( g[0]*p[12]*p[20]*p[29]*p[3]*p[36]*p[40]*p[42]*numeric(-2944,3) ).evalf();
  res += ( g[1]*p[12]*p[20]*p[29]*p[3]*p[36]*p[40]*p[42]*numeric(-128,3) ).evalf();
  res += ( g[2]*p[12]*p[20]*p[29]*p[3]*p[36]*p[40]*p[42]*numeric(-2816,3) ).evalf();
  res += ( -2688*g[0]*p[13]*p[20]*p[29]*p[3]*p[36]*p[40]*p[42] ).evalf();
  res += ( -1344*g[1]*p[13]*p[20]*p[29]*p[3]*p[36]*p[40]*p[42] ).evalf();
  res += ( -1344*g[2]*p[13]*p[20]*p[29]*p[3]*p[36]*p[40]*p[42] ).evalf();
  res += ( g[0]*p[14]*p[20]*p[29]*p[3]*p[36]*p[40]*p[42]*numeric(-2432,3) ).evalf();
  res += ( -256*g[1]*p[14]*p[20]*p[29]*p[3]*p[36]*p[40]*p[42] ).evalf();
  res += ( g[2]*p[14]*p[20]*p[29]*p[3]*p[36]*p[40]*p[42]*numeric(-1664,3) ).evalf();
  res += ( -64*g[0]*p[15]*p[20]*p[29]*p[3]*p[36]*p[40]*p[42] ).evalf();
  res += ( g[1]*p[15]*p[20]*p[29]*p[3]*p[36]*p[40]*p[42]*numeric(-64,3) ).evalf();
  res += ( g[2]*p[15]*p[20]*p[29]*p[3]*p[36]*p[40]*p[42]*numeric(-128,3) ).evalf();
  res += ( g[0]*p[20]*p[30]*p[36]*p[40]*p[42]*numeric(39458,27) ).evalf();
  res += ( g[1]*p[20]*p[30]*p[36]*p[40]*p[42]*numeric(27583,54) ).evalf();
  res += ( g[2]*p[20]*p[30]*p[36]*p[40]*p[42]*numeric(-499,3) ).evalf();
  res += ( g[0]*p[1]*p[20]*p[30]*p[36]*p[40]*p[42]*numeric(-8992,9) ).evalf();
  res += ( g[1]*p[1]*p[20]*p[30]*p[36]*p[40]*p[42]*numeric(-21316,9) ).evalf();
  res += ( g[2]*p[1]*p[20]*p[30]*p[36]*p[40]*p[42]*numeric(-112,3) ).evalf();
  res += ( g[0]*p[10]*p[20]*p[30]*p[36]*p[40]*p[42]*numeric(-37549,27) ).evalf();
  res += ( g[1]*p[10]*p[20]*p[30]*p[36]*p[40]*p[42]*numeric(231301,54) ).evalf();
  res += ( g[2]*p[10]*p[20]*p[30]*p[36]*p[40]*p[42]*numeric(2735,18) ).evalf();
  res += ( g[0]*p[1]*p[10]*p[20]*p[30]*p[36]*p[40]*p[42]*numeric(-31624,9) ).evalf();
  res += ( g[1]*p[1]*p[10]*p[20]*p[30]*p[36]*p[40]*p[42]*numeric(-14692,9) ).evalf();
  res += ( g[2]*p[1]*p[10]*p[20]*p[30]*p[36]*p[40]*p[42]*numeric(-460,3) ).evalf();
  res += ( g[0]*p[11]*p[20]*p[30]*p[36]*p[40]*p[42]*numeric(-190072,27) ).evalf();
  res += ( g[1]*p[11]*p[20]*p[30]*p[36]*p[40]*p[42]*numeric(66274,27) ).evalf();
  res += ( g[2]*p[11]*p[20]*p[30]*p[36]*p[40]*p[42]*numeric(4627,27) ).evalf();
  res += ( g[0]*p[1]*p[11]*p[20]*p[30]*p[36]*p[40]*p[42]*numeric(-8416,9) ).evalf();
  res += ( g[1]*p[1]*p[11]*p[20]*p[30]*p[36]*p[40]*p[42]*numeric(16456,9) ).evalf();
  res += ( g[2]*p[1]*p[11]*p[20]*p[30]*p[36]*p[40]*p[42]*numeric(568,9) ).evalf();
  res += ( g[0]*p[12]*p[20]*p[30]*p[36]*p[40]*p[42]*numeric(-120035,27) ).evalf();
  return res;
}


==> numerics/ggtt_a_exact_0_15.cpp <==
/* R. Bonciani, A. Ferroglia, T. Gehrmann, A. v. Manteuffel, C. Studerus
 * file: ggtt_a_exact_0_15.cpp
 * date: 2010-11-29
 */

#include <ginac/ginac.h>
using namespace GiNaC;

ex ggtt_a_exact_0_15(const exvector& g, const exvector& p)
{
  ex res = 0;
  res += ( g[1]*p[12]*p[20]*p[30]*p[36]*p[40]*p[42]*numeric(-80810,27) ).evalf();
  res += ( g[2]*p[12]*p[20]*p[30]*p[36]*p[40]*p[42]*numeric(-10628,9) ).evalf();
  res += ( g[0]*p[1]*p[12]*p[20]*p[30]*p[36]*p[40]*p[42]*numeric(34456,9) ).evalf();
  res += ( g[1]*p[1]*p[12]*p[20]*p[30]*p[36]*p[40]*p[42]*numeric(18640,9) ).evalf();
  res += ( 736*g[2]*p[1]*p[12]*p[20]*p[30]*p[36]*p[40]*p[42] ).evalf();
  res += ( g[0]*p[13]*p[20]*p[30]*p[36]*p[40]*p[42]*numeric(9916,27) ).evalf();
  res += ( g[1]*p[13]*p[20]*p[30]*p[36]*p[40]*p[42]*numeric(-128875,54) ).evalf();
  res += ( g[2]*p[13]*p[20]*p[30]*p[36]*p[40]*p[42]*numeric(-12928,9) ).evalf();
  res += ( g[0]*p[1]*p[13]*p[20]*p[30]*p[36]*p[40]*p[42]*numeric(21808,9) ).evalf();
  res += ( g[1]*p[1]*p[13]*p[20]*p[30]*p[36]*p[40]*p[42]*numeric(10708,9) ).evalf();
  res += ( 856*g[2]*p[1]*p[13]*p[20]*p[30]*p[36]*p[40]*p[42] ).evalf();
  res += ( g[0]*p[14]*p[20]*p[30]*p[36]*p[40]*p[42]*numeric(17858,27) ).evalf();
  res += ( g[1]*p[14]*p[20]*p[30]*p[36]*p[40]*p[42]*numeric(-21733,54) ).evalf();
  res += ( g[2]*p[14]*p[20]*p[30]*p[36]*p[40]*p[42]*numeric(-21733,54) ).evalf();
  res += ( g[0]*p[1]*p[14]*p[20]*p[30]*p[36]*p[40]*p[42]*numeric(1856,9) ).evalf();
  res += ( g[1]*p[1]*p[14]*p[20]*p[30]*p[36]*p[40]*p[42]*numeric(2692,9) ).evalf();
  res += ( g[2]*p[1]*p[14]*p[20]*p[30]*p[36]*p[40]*p[42]*numeric(2692,9) ).evalf();
  res += ( -608*g[0]*p[2]*p[20]*p[30]*p[36]*p[40]*p[42] ).evalf();
  res += ( -1064*g[1]*p[2]*p[20]*p[30]*p[36]*p[40]*p[42] ).evalf();
  res += ( -16*g[2]*p[2]*p[20]*p[30]*p[36]*p[40]*p[42] ).evalf();
  res += ( -1104*g[0]*p[10]*p[2]*p[20]*p[30]*p[36]*p[40]*p[42] ).evalf();
  res += ( -88*g[1]*p[10]*p[2]*p[20]*p[30]*p[36]*p[40]*p[42] ).evalf();
  res += ( -152*g[2]*p[10]*p[2]*p[20]*p[30]*p[36]*p[40]*p[42] ).evalf();
  res += ( -352*g[0]*p[11]*p[2]*p[20]*p[30]*p[36]*p[40]*p[42] ).evalf();
  res += ( 960*g[1]*p[11]*p[2]*p[20]*p[30]*p[36]*p[40]*p[42] ).evalf();
  res += ( -176*g[2]*p[11]*p[2]*p[20]*p[30]*p[36]*p[40]*p[42] ).evalf();
  res += ( 912*g[0]*p[12]*p[2]*p[20]*p[30]*p[36]*p[40]*p[42] ).evalf();
  res += ( 352*g[1]*p[12]*p[2]*p[20]*p[30]*p[36]*p[40]*p[42] ).evalf();
  res += ( 224*g[2]*p[12]*p[2]*p[20]*p[30]*p[36]*p[40]*p[42] ).evalf();
  res += ( 800*g[0]*p[13]*p[2]*p[20]*p[30]*p[36]*p[40]*p[42] ).evalf();
  res += ( 520*g[1]*p[13]*p[2]*p[20]*p[30]*p[36]*p[40]*p[42] ).evalf();
  res += ( 448*g[2]*p[13]*p[2]*p[20]*p[30]*p[36]*p[40]*p[42] ).evalf();
  res += ( 32*g[0]*p[14]*p[2]*p[20]*p[30]*p[36]*p[40]*p[42] ).evalf();
  res += ( 184*g[1]*p[14]*p[2]*p[20]*p[30]*p[36]*p[40]*p[42] ).evalf();
  res += ( 184*g[2]*p[14]*p[2]*p[20]*p[30]*p[36]*p[40]*p[42] ).evalf();
  res += ( g[0]*p[20]*p[3]*p[30]*p[36]*p[40]*p[42]*numeric(1280,3) ).evalf();
  res += ( g[1]*p[20]*p[3]*p[30]*p[36]*p[40]*p[42]*numeric(1280,3) ).evalf();
  res += ( g[0]*p[10]*p[20]*p[3]*p[30]*p[36]*p[40]*p[42]*numeric(3968,3) ).evalf();
  res += ( g[1]*p[10]*p[20]*p[3]*p[30]*p[36]*p[40]*p[42]*numeric(4352,3) ).evalf();
  res += ( -128*g[2]*p[10]*p[20]*p[3]*p[30]*p[36]*p[40]*p[42] ).evalf();
  res += ( g[0]*p[11]*p[20]*p[3]*p[30]*p[36]*p[40]*p[42]*numeric(-640,3) ).evalf();
  res += ( g[1]*p[11]*p[20]*p[3]*p[30]*p[36]*p[40]*p[42]*numeric(640,3) ).evalf();
  res += ( g[2]*p[11]*p[20]*p[3]*p[30]*p[36]*p[40]*p[42]*numeric(-1280,3) ).evalf();
  res += ( g[0]*p[12]*p[20]*p[3]*p[30]*p[36]*p[40]*p[42]*numeric(-5504,3) ).evalf();
  res += ( g[1]*p[12]*p[20]*p[3]*p[30]*p[36]*p[40]*p[42]*numeric(-3968,3) ).evalf();
  res += ( -512*g[2]*p[12]*p[20]*p[3]*p[30]*p[36]*p[40]*p[42] ).evalf();
  res += ( g[0]*p[13]*p[20]*p[3]*p[30]*p[36]*p[40]*p[42]*numeric(-2432,3) ).evalf();
  res += ( g[1]*p[13]*p[20]*p[3]*p[30]*p[36]*p[40]*p[42]*numeric(-1664,3) ).evalf();
  res += ( -256*g[2]*p[13]*p[20]*p[3]*p[30]*p[36]*p[40]*p[42] ).evalf();
  res += ( g[0]*p[14]*p[20]*p[3]*p[30]*p[36]*p[40]*p[42]*numeric(-256,3) ).evalf();
  res += ( g[1]*p[14]*p[20]*p[3]*p[30]*p[36]*p[40]*p[42]*numeric(-128,3) ).evalf();
  res += ( g[2]*p[14]*p[20]*p[3]*p[30]*p[36]*p[40]*p[42]*numeric(-128,3) ).evalf();
  res += ( g[0]*p[20]*p[31]*p[36]*p[40]*p[42]*numeric(-35327,27) ).evalf();
  res += ( g[1]*p[20]*p[31]*p[36]*p[40]*p[42]*numeric(20503,54) ).evalf();
  res += ( g[2]*p[20]*p[31]*p[36]*p[40]*p[42]*numeric(2873,27) ).evalf();
  res += ( g[0]*p[1]*p[20]*p[31]*p[36]*p[40]*p[42]*numeric(-7544,9) ).evalf();
  res += ( g[1]*p[1]*p[20]*p[31]*p[36]*p[40]*p[42]*numeric(-700,9) ).evalf();
  res += ( g[2]*p[1]*p[20]*p[31]*p[36]*p[40]*p[42]*numeric(176,9) ).evalf();
  res += ( g[0]*p[10]*p[20]*p[31]*p[36]*p[40]*p[42]*numeric(-31256,9) ).evalf();
  res += ( g[1]*p[10]*p[20]*p[31]*p[36]*p[40]*p[42]*numeric(1846,27) ).evalf();
  res += ( g[2]*p[10]*p[20]*p[31]*p[36]*p[40]*p[42]*numeric(5726,27) ).evalf();
  res += ( g[0]*p[1]*p[10]*p[20]*p[31]*p[36]*p[40]*p[42]*numeric(-3040,3) ).evalf();
  res += ( g[1]*p[1]*p[10]*p[20]*p[31]*p[36]*p[40]*p[42]*numeric(7744,9) ).evalf();
  res += ( g[2]*p[1]*p[10]*p[20]*p[31]*p[36]*p[40]*p[42]*numeric(1736,9) ).evalf();
  res += ( g[0]*p[11]*p[20]*p[31]*p[36]*p[40]*p[42]*numeric(-66127,27) ).evalf();
  res += ( g[1]*p[11]*p[20]*p[31]*p[36]*p[40]*p[42]*numeric(-52462,27) ).evalf();
  res += ( g[2]*p[11]*p[20]*p[31]*p[36]*p[40]*p[42]*numeric(-740,9) ).evalf();
  res += ( g[0]*p[1]*p[11]*p[20]*p[31]*p[36]*p[40]*p[42]*numeric(8984,9) ).evalf();
  res += ( g[1]*p[1]*p[11]*p[20]*p[31]*p[36]*p[40]*p[42]*numeric(15032,9) ).evalf();
  res += ( g[2]*p[1]*p[11]*p[20]*p[31]*p[36]*p[40]*p[42]*numeric(1384,3) ).evalf();
  res += ( g[0]*p[12]*p[20]*p[31]*p[36]*p[40]*p[42]*numeric(106,3) ).evalf();
  res += ( g[1]*p[12]*p[20]*p[31]*p[36]*p[40]*p[42]*numeric(-105283,54) ).evalf();
  res += ( g[2]*p[12]*p[20]*p[31]*p[36]*p[40]*p[42]*numeric(-10126,27) ).evalf();
  res += ( g[0]*p[1]*p[12]*p[20]*p[31]*p[36]*p[40]*p[42]*numeric(4240,3) ).evalf();
  res += ( g[1]*p[1]*p[12]*p[20]*p[31]*p[36]*p[40]*p[42]*numeric(9700,9) ).evalf();
  res += ( g[2]*p[1]*p[12]*p[20]*p[31]*p[36]*p[40]*p[42]*numeric(3800,9) ).evalf();
  res += ( 348*g[0]*p[13]*p[20]*p[31]*p[36]*p[40]*p[42] ).evalf();
  res += ( g[1]*p[13]*p[20]*p[31]*p[36]*p[40]*p[42]*numeric(-24067,54) ).evalf();
  res += ( g[2]*p[13]*p[20]*p[31]*p[36]*p[40]*p[42]*numeric(-5053,27) ).evalf();
  res += ( 272*g[0]*p[1]*p[13]*p[20]*p[31]*p[36]*p[40]*p[42] ).evalf();
  res += ( g[1]*p[1]*p[13]*p[20]*p[31]*p[36]*p[40]*p[42]*numeric(2428,9) ).evalf();
  res += ( g[2]*p[1]*p[13]*p[20]*p[31]*p[36]*p[40]*p[42]*numeric(1208,9) ).evalf();
  res += ( -32*g[0]*p[2]*p[20]*p[31]*p[36]*p[40]*p[42] ).evalf();
  res += ( 88*g[1]*p[2]*p[20]*p[31]*p[36]*p[40]*p[42] ).evalf();
  res += ( 160*g[0]*p[10]*p[2]*p[20]*p[31]*p[36]*p[40]*p[42] ).evalf();
  res += ( 512*g[1]*p[10]*p[2]*p[20]*p[31]*p[36]*p[40]*p[42] ).evalf();
  res += ( 64*g[2]*p[10]*p[2]*p[20]*p[31]*p[36]*p[40]*p[42] ).evalf();
  res += ( 496*g[0]*p[11]*p[2]*p[20]*p[31]*p[36]*p[40]*p[42] ).evalf();
  res += ( 576*g[1]*p[11]*p[2]*p[20]*p[31]*p[36]*p[40]*p[42] ).evalf();
  res += ( 192*g[2]*p[11]*p[2]*p[20]*p[31]*p[36]*p[40]*p[42] ).evalf();
  res += ( 448*g[0]*p[12]*p[2]*p[20]*p[31]*p[36]*p[40]*p[42] ).evalf();
  res += ( 392*g[1]*p[12]*p[2]*p[20]*p[31]*p[36]*p[40]*p[42] ).evalf();
  res += ( 192*g[2]*p[12]*p[2]*p[20]*p[31]*p[36]*p[40]*p[42] ).evalf();
  res += ( 144*g[0]*p[13]*p[2]*p[20]*p[31]*p[36]*p[40]*p[42] ).evalf();
  res += ( 200*g[1]*p[13]*p[2]*p[20]*p[31]*p[36]*p[40]*p[42] ).evalf();
  res += ( 64*g[2]*p[13]*p[2]*p[20]*p[31]*p[36]*p[40]*p[42] ).evalf();
  res += ( g[0]*p[20]*p[3]*p[31]*p[36]*p[40]*p[42]*numeric(448,3) ).evalf();
  res += ( g[1]*p[20]*p[3]*p[31]*p[36]*p[40]*p[42]*numeric(512,3) ).evalf();
  res += ( g[2]*p[20]*p[3]*p[31]*p[36]*p[40]*p[42]*numeric(-64,3) ).evalf();
  res += ( -128*g[0]*p[10]*p[20]*p[3]*p[31]*p[36]*p[40]*p[42] ).evalf();
  res += ( g[1]*p[10]*p[20]*p[3]*p[31]*p[36]*p[40]*p[42]*numeric(-128,3) ).evalf();
  res += ( g[2]*p[10]*p[20]*p[3]*p[31]*p[36]*p[40]*p[42]*numeric(-256,3) ).evalf();
  res += ( g[0]*p[11]*p[20]*p[3]*p[31]*p[36]*p[40]*p[42]*numeric(-2560,3) ).evalf();
  res += ( g[1]*p[11]*p[20]*p[3]*p[31]*p[36]*p[40]*p[42]*numeric(-2176,3) ).evalf();
  res += ( -128*g[2]*p[11]*p[20]*p[3]*p[31]*p[36]*p[40]*p[42] ).evalf();
  res += ( -640*g[0]*p[12]*p[20]*p[3]*p[31]*p[36]*p[40]*p[42] ).evalf();
  res += ( g[1]*p[12]*p[20]*p[3]*p[31]*p[36]*p[40]*p[42]*numeric(-1664,3) ).evalf();
  res += ( g[2]*p[12]*p[20]*p[3]*p[31]*p[36]*p[40]*p[42]*numeric(-256,3) ).evalf();
  res += ( -64*g[0]*p[13]*p[20]*p[3]*p[31]*p[36]*p[40]*p[42] ).evalf();
  res += ( g[1]*p[13]*p[20]*p[3]*p[31]*p[36]*p[40]*p[42]*numeric(-128,3) ).evalf();
  res += ( g[2]*p[13]*p[20]*p[3]*p[31]*p[36]*p[40]*p[42]*numeric(-64,3) ).evalf();
  res += ( g[0]*p[20]*p[32]*p[36]*p[40]*p[42]*numeric(-16604,27) ).evalf();
  res += ( g[1]*p[20]*p[32]*p[36]*p[40]*p[42]*numeric(-2672,27) ).evalf();
  res += ( 40*g[2]*p[20]*p[32]*p[36]*p[40]*p[42] ).evalf();
  res += ( g[0]*p[1]*p[20]*p[32]*p[36]*p[40]*p[42]*numeric(496,9) ).evalf();
  res += ( g[1]*p[1]*p[20]*p[32]*p[36]*p[40]*p[42]*numeric(3328,9) ).evalf();
  res += ( g[0]*p[10]*p[20]*p[32]*p[36]*p[40]*p[42]*numeric(-31993,27) ).evalf();
  res += ( g[1]*p[10]*p[20]*p[32]*p[36]*p[40]*p[42]*numeric(-17062,27) ).evalf();
  res += ( 40*g[2]*p[10]*p[20]*p[32]*p[36]*p[40]*p[42] ).evalf();
  res += ( g[0]*p[1]*p[10]*p[20]*p[32]*p[36]*p[40]*p[42]*numeric(4136,9) ).evalf();
  res += ( g[1]*p[1]*p[10]*p[20]*p[32]*p[36]*p[40]*p[42]*numeric(5840,9) ).evalf();
  res += ( g[0]*p[11]*p[20]*p[32]*p[36]*p[40]*p[42]*numeric(-16318,27) ).evalf();
  res += ( g[1]*p[11]*p[20]*p[32]*p[36]*p[40]*p[42]*numeric(-40985,54) ).evalf();
  res += ( -40*g[2]*p[11]*p[20]*p[32]*p[36]*p[40]*p[42] ).evalf();
  res += ( g[0]*p[1]*p[11]*p[20]*p[32]*p[36]*p[40]*p[42]*numeric(6080,9) ).evalf();
  res += ( g[1]*p[1]*p[11]*p[20]*p[32]*p[36]*p[40]*p[42]*numeric(4340,9) ).evalf();
  res += ( g[0]*p[12]*p[20]*p[32]*p[36]*p[40]*p[42]*numeric(-1145,27) ).evalf();
  res += ( g[1]*p[12]*p[20]*p[32]*p[36]*p[40]*p[42]*numeric(-12559,54) ).evalf();
  res += ( -40*g[2]*p[12]*p[20]*p[32]*p[36]*p[40]*p[42] ).evalf();
  res += ( g[0]*p[1]*p[12]*p[20]*p[32]*p[36]*p[40]*p[42]*numeric(2368,9) ).evalf();
  res += ( g[1]*p[1]*p[12]*p[20]*p[32]*p[36]*p[40]*p[42]*numeric(1612,9) ).evalf();
  res += ( 160*g[0]*p[2]*p[20]*p[32]*p[36]*p[40]*p[42] ).evalf();
  res += ( 192*g[1]*p[2]*p[20]*p[32]*p[36]*p[40]*p[42] ).evalf();
  res += ( 432*g[0]*p[10]*p[2]*p[20]*p[32]*p[36]*p[40]*p[42] ).evalf();
  res += ( 256*g[1]*p[10]*p[2]*p[20]*p[32]*p[36]*p[40]*p[42] ).evalf();
  res += ( 448*g[0]*p[11]*p[2]*p[20]*p[32]*p[36]*p[40]*p[42] ).evalf();
  res += ( 184*g[1]*p[11]*p[2]*p[20]*p[32]*p[36]*p[40]*p[42] ).evalf();
  res += ( 176*g[0]*p[12]*p[2]*p[20]*p[32]*p[36]*p[40]*p[42] ).evalf();
  res += ( 104*g[1]*p[12]*p[2]*p[20]*p[32]*p[36]*p[40]*p[42] ).evalf();
  res += ( g[0]*p[20]*p[3]*p[32]*p[36]*p[40]*p[42]*numeric(-128,3) ).evalf();
  res += ( g[1]*p[20]*p[3]*p[32]*p[36]*p[40]*p[42]*numeric(-128,3) ).evalf();
  res += ( g[0]*p[10]*p[20]*p[3]*p[32]*p[36]*p[40]*p[42]*numeric(-640,3) ).evalf();
  res += ( g[1]*p[10]*p[20]*p[3]*p[32]*p[36]*p[40]*p[42]*numeric(-640,3) ).evalf();
  res += ( g[0]*p[11]*p[20]*p[3]*p[32]*p[36]*p[40]*p[42]*numeric(-640,3) ).evalf();
  res += ( g[1]*p[11]*p[20]*p[3]*p[32]*p[36]*p[40]*p[42]*numeric(-640,3) ).evalf();
  res += ( g[0]*p[12]*p[20]*p[3]*p[32]*p[36]*p[40]*p[42]*numeric(-128,3) ).evalf();
  res += ( g[1]*p[12]*p[20]*p[3]*p[32]*p[36]*p[40]*p[42]*numeric(-128,3) ).evalf();
  res += ( g[0]*p[20]*p[33]*p[36]*p[40]*p[42]*numeric(-1612,27) ).evalf();
  res += ( g[1]*p[20]*p[33]*p[36]*p[40]*p[42]*numeric(-2717,54) ).evalf();
  res += ( g[0]*p[1]*p[20]*p[33]*p[36]*p[40]*p[42]*numeric(848,9) ).evalf();
  res += ( g[1]*p[1]*p[20]*p[33]*p[36]*p[40]*p[42]*numeric(884,9) ).evalf();
  res += ( g[0]*p[10]*p[20]*p[33]*p[36]*p[40]*p[42]*numeric(-3224,27) ).evalf();
  res += ( g[1]*p[10]*p[20]*p[33]*p[36]*p[40]*p[42]*numeric(-5101,54) ).evalf();
  res += ( g[0]*p[1]*p[10]*p[20]*p[33]*p[36]*p[40]*p[42]*numeric(1696,9) ).evalf();
  res += ( g[1]*p[1]*p[10]*p[20]*p[33]*p[36]*p[40]*p[42]*numeric(1444,9) ).evalf();
  res += ( g[0]*p[11]*p[20]*p[33]*p[36]*p[40]*p[42]*numeric(-1612,27) ).evalf();
  res += ( g[1]*p[11]*p[20]*p[33]*p[36]*p[40]*p[42]*numeric(-2279,54) ).evalf();
  res += ( g[0]*p[1]*p[11]*p[20]*p[33]*p[36]*p[40]*p[42]*numeric(848,9) ).evalf();
  res += ( g[1]*p[1]*p[11]*p[20]*p[33]*p[36]*p[40]*p[42]*numeric(668,9) ).evalf();
  res += ( 48*g[0]*p[2]*p[20]*p[33]*p[36]*p[40]*p[42] ).evalf();
  res += ( 40*g[1]*p[2]*p[20]*p[33]*p[36]*p[40]*p[42] ).evalf();
  res += ( 96*g[0]*p[10]*p[2]*p[20]*p[33]*p[36]*p[40]*p[42] ).evalf();
  res += ( 56*g[1]*p[10]*p[2]*p[20]*p[33]*p[36]*p[40]*p[42] ).evalf();
  res += ( 48*g[0]*p[11]*p[2]*p[20]*p[33]*p[36]*p[40]*p[42] ).evalf();
  res += ( 24*g[1]*p[11]*p[2]*p[20]*p[33]*p[36]*p[40]*p[42] ).evalf();
  res += ( g[0]*p[20]*p[3]*p[33]*p[36]*p[40]*p[42]*numeric(-64,3) ).evalf();
  res += ( g[1]*p[20]*p[3]*p[33]*p[36]*p[40]*p[42]*numeric(-64,3) ).evalf();
  res += ( g[0]*p[10]*p[20]*p[3]*p[33]*p[36]*p[40]*p[42]*numeric(-128,3) ).evalf();
  res += ( g[1]*p[10]*p[20]*p[3]*p[33]*p[36]*p[40]*p[42]*numeric(-128,3) ).evalf();
  res += ( g[0]*p[11]*p[20]*p[3]*p[33]*p[36]*p[40]*p[42]*numeric(-64,3) ).evalf();
  res += ( g[1]*p[11]*p[20]*p[3]*p[33]*p[36]*p[40]*p[42]*numeric(-64,3) ).evalf();
  res += ( g[25]*p[19]*p[37]*p[40]*p[42]*numeric(400,3) ).evalf();
  res += ( 720*g[25]*p[1]*p[19]*p[37]*p[40]*p[42] ).evalf();
  res += ( g[25]*p[10]*p[19]*p[37]*p[40]*p[42]*numeric(-8200,3) ).evalf();
  res += ( 2648*g[25]*p[1]*p[10]*p[19]*p[37]*p[40]*p[42] ).evalf();
  res += ( g[25]*p[11]*p[19]*p[37]*p[40]*p[42]*numeric(-133826,9) ).evalf();
  res += ( 3488*g[25]*p[1]*p[11]*p[19]*p[37]*p[40]*p[42] ).evalf();
  res += ( g[25]*p[12]*p[19]*p[37]*p[40]*p[42]*numeric(-156089,9) ).evalf();
  res += ( 1760*g[25]*p[1]*p[12]*p[19]*p[37]*p[40]*p[42] ).evalf();
  res += ( g[25]*p[13]*p[19]*p[37]*p[40]*p[42]*numeric(-23800,9) ).evalf();
  res += ( -824*g[25]*p[1]*p[13]*p[19]*p[37]*p[40]*p[42] ).evalf();
  res += ( g[25]*p[14]*p[19]*p[37]*p[40]*p[42]*numeric(20765,3) ).evalf();
  res += ( -1408*g[25]*p[1]*p[14]*p[19]*p[37]*p[40]*p[42] ).evalf();
  res += ( g[25]*p[15]*p[19]*p[37]*p[40]*p[42]*numeric(32476,9) ).evalf();
  res += ( -280*g[25]*p[1]*p[15]*p[19]*p[37]*p[40]*p[42] ).evalf();
  res += ( g[25]*p[16]*p[19]*p[37]*p[40]*p[42]*numeric(-3034,9) ).evalf();
  res += ( 200*g[25]*p[1]*p[16]*p[19]*p[37]*p[40]*p[42] ).evalf();
  res += ( g[25]*p[17]*p[19]*p[37]*p[40]*p[42]*numeric(-5518,9) ).evalf();
  res += ( 64*g[25]*p[1]*p[17]*p[19]*p[37]*p[40]*p[42] ).evalf();
  res += ( -120*g[25]*p[18]*p[19]*p[37]*p[40]*p[42] ).evalf();
  res += ( -768*g[25]*p[19]*p[2]*p[37]*p[40]*p[42] ).evalf();
  res += ( -2304*g[25]*p[10]*p[19]*p[2]*p[37]*p[40]*p[42] ).evalf();
  res += ( -2176*g[25]*p[11]*p[19]*p[2]*p[37]*p[40]*p[42] ).evalf();
  res += ( -256*g[25]*p[12]*p[19]*p[2]*p[37]*p[40]*p[42] ).evalf();
  res += ( 784*g[25]*p[13]*p[19]*p[2]*p[37]*p[40]*p[42] ).evalf();
  res += ( 528*g[25]*p[14]*p[19]*p[2]*p[37]*p[40]*p[42] ).evalf();
  res += ( 80*g[25]*p[15]*p[19]*p[2]*p[37]*p[40]*p[42] ).evalf();
  res += ( -80*g[25]*p[16]*p[19]*p[2]*p[37]*p[40]*p[42] ).evalf();
  res += ( -32*g[25]*p[17]*p[19]*p[2]*p[37]*p[40]*p[42] ).evalf();
  res += ( p[21]*p[37]*p[40]*p[42]*numeric(19232,3)*pow(g[0],2) ).evalf();
  res += ( -4720*g[0]*g[1]*p[21]*p[37]*p[40]*p[42] ).evalf();
  res += ( p[21]*p[37]*p[40]*p[42]*numeric(4915,3)*pow(g[1],2) ).evalf();
  res += ( -4720*g[0]*g[2]*p[21]*p[37]*p[40]*p[42] ).evalf();
  res += ( p[21]*p[37]*p[40]*p[42]*numeric(4915,3)*pow(g[2],2) ).evalf();
  res += ( g[3]*p[21]*p[37]*p[40]*p[42]*numeric(14432,3) ).evalf();
  res += ( g[0]*g[3]*p[21]*p[37]*p[40]*p[42]*numeric(-19232,3) ).evalf();
  res += ( 2360*g[1]*g[3]*p[21]*p[37]*p[40]*p[42] ).evalf();
  res += ( 2360*g[2]*g[3]*p[21]*p[37]*p[40]*p[42] ).evalf();
  res += ( p[21]*p[37]*p[40]*p[42]*numeric(4808,3)*pow(g[3],2) ).evalf();
  res += ( -1536*p[1]*p[21]*p[37]*p[40]*p[42]*pow(g[0],2) ).evalf();
  res += ( -1104*g[0]*g[1]*p[1]*p[21]*p[37]*p[40]*p[42] ).evalf();
  res += ( -1440*p[1]*p[21]*p[37]*p[40]*p[42]*pow(g[1],2) ).evalf();
  res += ( -1104*g[0]*g[2]*p[1]*p[21]*p[37]*p[40]*p[42] ).evalf();
  res += ( -1440*p[1]*p[21]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( g[3]*p[1]*p[21]*p[37]*p[40]*p[42]*numeric(1504,3) ).evalf();
  res += ( 1536*g[0]*g[3]*p[1]*p[21]*p[37]*p[40]*p[42] ).evalf();
  res += ( 552*g[1]*g[3]*p[1]*p[21]*p[37]*p[40]*p[42] ).evalf();
  res += ( 552*g[2]*g[3]*p[1]*p[21]*p[37]*p[40]*p[42] ).evalf();
  res += ( -384*p[1]*p[21]*p[37]*p[40]*p[42]*pow(g[3],2) ).evalf();
  res += ( p[10]*p[21]*p[37]*p[40]*p[42]*numeric(70376,9)*pow(g[0],2) ).evalf();
  res += ( g[0]*g[1]*p[10]*p[21]*p[37]*p[40]*p[42]*numeric(-54280,3) ).evalf();
  res += ( p[10]*p[21]*p[37]*p[40]*p[42]*numeric(27626,3)*pow(g[1],2) ).evalf();
  res += ( g[0]*g[2]*p[10]*p[21]*p[37]*p[40]*p[42]*numeric(20504,9) ).evalf();
  res += ( p[10]*p[21]*p[37]*p[40]*p[42]*numeric(-48979,9)*pow(g[2],2) ).evalf();
  res += ( g[3]*p[10]*p[21]*p[37]*p[40]*p[42]*numeric(56236,9) ).evalf();
  res += ( g[0]*g[3]*p[10]*p[21]*p[37]*p[40]*p[42]*numeric(-70376,9) ).evalf();
  res += ( g[1]*g[3]*p[10]*p[21]*p[37]*p[40]*p[42]*numeric(27140,3) ).evalf();
  res += ( g[2]*g[3]*p[10]*p[21]*p[37]*p[40]*p[42]*numeric(-10252,9) ).evalf();
  res += ( p[10]*p[21]*p[37]*p[40]*p[42]*numeric(17594,9)*pow(g[3],2) ).evalf();
  res += ( -3328*p[1]*p[10]*p[21]*p[37]*p[40]*p[42]*pow(g[0],2) ).evalf();
  res += ( 4008*g[0]*g[1]*p[1]*p[10]*p[21]*p[37]*p[40]*p[42] ).evalf();
  res += ( -304*p[1]*p[10]*p[21]*p[37]*p[40]*p[42]*pow(g[1],2) ).evalf();
  res += ( -3800*g[0]*g[2]*p[1]*p[10]*p[21]*p[37]*p[40]*p[42] ).evalf();
  res += ( -3632*p[1]*p[10]*p[21]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( -232*g[3]*p[1]*p[10]*p[21]*p[37]*p[40]*p[42] ).evalf();
  res += ( 3328*g[0]*g[3]*p[1]*p[10]*p[21]*p[37]*p[40]*p[42] ).evalf();
  res += ( -2004*g[1]*g[3]*p[1]*p[10]*p[21]*p[37]*p[40]*p[42] ).evalf();
  res += ( 1900*g[2]*g[3]*p[1]*p[10]*p[21]*p[37]*p[40]*p[42] ).evalf();
  res += ( -832*p[1]*p[10]*p[21]*p[37]*p[40]*p[42]*pow(g[3],2) ).evalf();
  res += ( 936*p[11]*p[21]*p[37]*p[40]*p[42]*pow(g[0],2) ).evalf();
  res += ( g[0]*g[1]*p[11]*p[21]*p[37]*p[40]*p[42]*numeric(-94036,9) ).evalf();
  res += ( p[11]*p[21]*p[37]*p[40]*p[42]*numeric(52523,9)*pow(g[1],2) ).evalf();
  res += ( g[0]*g[2]*p[11]*p[21]*p[37]*p[40]*p[42]*numeric(16000,9) ).evalf();
  res += ( p[11]*p[21]*p[37]*p[40]*p[42]*numeric(-58475,9)*pow(g[2],2) ).evalf();
  res += ( g[3]*p[11]*p[21]*p[37]*p[40]*p[42]*numeric(2186,9) ).evalf();
  res += ( -936*g[0]*g[3]*p[11]*p[21]*p[37]*p[40]*p[42] ).evalf();
  res += ( g[1]*g[3]*p[11]*p[21]*p[37]*p[40]*p[42]*numeric(47018,9) ).evalf();
  res += ( g[2]*g[3]*p[11]*p[21]*p[37]*p[40]*p[42]*numeric(-8000,9) ).evalf();
  res += ( 234*p[11]*p[21]*p[37]*p[40]*p[42]*pow(g[3],2) ).evalf();
  res += ( -1856*p[1]*p[11]*p[21]*p[37]*p[40]*p[42]*pow(g[0],2) ).evalf();
  res += ( 2912*g[0]*g[1]*p[1]*p[11]*p[21]*p[37]*p[40]*p[42] ).evalf();
  res += ( -608*p[1]*p[11]*p[21]*p[37]*p[40]*p[42]*pow(g[1],2) ).evalf();
  res += ( -3896*g[0]*g[2]*p[1]*p[11]*p[21]*p[37]*p[40]*p[42] ).evalf();
  res += ( -1936*p[1]*p[11]*p[21]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( g[3]*p[1]*p[11]*p[21]*p[37]*p[40]*p[42]*numeric(-3536,3) ).evalf();
  res += ( 1856*g[0]*g[3]*p[1]*p[11]*p[21]*p[37]*p[40]*p[42] ).evalf();
  res += ( -1456*g[1]*g[3]*p[1]*p[11]*p[21]*p[37]*p[40]*p[42] ).evalf();
  res += ( 1948*g[2]*g[3]*p[1]*p[11]*p[21]*p[37]*p[40]*p[42] ).evalf();
  res += ( -464*p[1]*p[11]*p[21]*p[37]*p[40]*p[42]*pow(g[3],2) ).evalf();
  res += ( p[12]*p[21]*p[37]*p[40]*p[42]*numeric(-38092,9)*pow(g[0],2) ).evalf();
  res += ( g[0]*g[1]*p[12]*p[21]*p[37]*p[40]*p[42]*numeric(18064,3) ).evalf();
  res += ( p[12]*p[21]*p[37]*p[40]*p[42]*numeric(-26930,9)*pow(g[1],2) ).evalf();
  res += ( g[0]*g[2]*p[12]*p[21]*p[37]*p[40]*p[42]*numeric(-14260,3) ).evalf();
  res += ( p[12]*p[21]*p[37]*p[40]*p[42]*numeric(18379,9)*pow(g[2],2) ).evalf();
  res += ( g[3]*p[12]*p[21]*p[37]*p[40]*p[42]*numeric(-77930,27) ).evalf();
  res += ( g[0]*g[3]*p[12]*p[21]*p[37]*p[40]*p[42]*numeric(38092,9) ).evalf();
  res += ( g[1]*g[3]*p[12]*p[21]*p[37]*p[40]*p[42]*numeric(-9032,3) ).evalf();
  res += ( g[2]*g[3]*p[12]*p[21]*p[37]*p[40]*p[42]*numeric(7130,3) ).evalf();
  res += ( p[12]*p[21]*p[37]*p[40]*p[42]*numeric(-9523,9)*pow(g[3],2) ).evalf();
  res += ( 384*p[1]*p[12]*p[21]*p[37]*p[40]*p[42]*pow(g[0],2) ).evalf();
  res += ( -1304*g[0]*g[1]*p[1]*p[12]*p[21]*p[37]*p[40]*p[42] ).evalf();
  res += ( 240*p[1]*p[12]*p[21]*p[37]*p[40]*p[42]*pow(g[1],2) ).evalf();
  res += ( -200*g[0]*g[2]*p[1]*p[12]*p[21]*p[37]*p[40]*p[42] ).evalf();
  res += ( 1488*p[1]*p[12]*p[21]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( g[3]*p[1]*p[12]*p[21]*p[37]*p[40]*p[42]*numeric(-10028,9) ).evalf();
  res += ( -384*g[0]*g[3]*p[1]*p[12]*p[21]*p[37]*p[40]*p[42] ).evalf();
  res += ( 652*g[1]*g[3]*p[1]*p[12]*p[21]*p[37]*p[40]*p[42] ).evalf();
  res += ( 100*g[2]*g[3]*p[1]*p[12]*p[21]*p[37]*p[40]*p[42] ).evalf();
  res += ( 96*p[1]*p[12]*p[21]*p[37]*p[40]*p[42]*pow(g[3],2) ).evalf();
  res += ( p[13]*p[21]*p[37]*p[40]*p[42]*numeric(-20867,9)*pow(g[0],2) ).evalf();
  res += ( g[0]*g[1]*p[13]*p[21]*p[37]*p[40]*p[42]*numeric(55744,9) ).evalf();
  res += ( -3070*p[13]*p[21]*p[37]*p[40]*p[42]*pow(g[1],2) ).evalf();
  res += ( g[0]*g[2]*p[13]*p[21]*p[37]*p[40]*p[42]*numeric(-5396,3) ).evalf();
  res += ( p[13]*p[21]*p[37]*p[40]*p[42]*numeric(30217,9)*pow(g[2],2) ).evalf();
  res += ( g[3]*p[13]*p[21]*p[37]*p[40]*p[42]*numeric(-20435,18) ).evalf();
  res += ( g[0]*g[3]*p[13]*p[21]*p[37]*p[40]*p[42]*numeric(20867,9) ).evalf();
  res += ( g[1]*g[3]*p[13]*p[21]*p[37]*p[40]*p[42]*numeric(-27872,9) ).evalf();
  res += ( g[2]*g[3]*p[13]*p[21]*p[37]*p[40]*p[42]*numeric(2698,3) ).evalf();
  res += ( p[13]*p[21]*p[37]*p[40]*p[42]*numeric(-20867,36)*pow(g[3],2) ).evalf();
  res += ( 688*p[1]*p[13]*p[21]*p[37]*p[40]*p[42]*pow(g[0],2) ).evalf();
  res += ( -992*g[0]*g[1]*p[1]*p[13]*p[21]*p[37]*p[40]*p[42] ).evalf();
  res += ( 520*p[1]*p[13]*p[21]*p[37]*p[40]*p[42]*pow(g[1],2) ).evalf();
  res += ( 1560*g[0]*g[2]*p[1]*p[13]*p[21]*p[37]*p[40]*p[42] ).evalf();
  res += ( 1304*p[1]*p[13]*p[21]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( 72*g[3]*p[1]*p[13]*p[21]*p[37]*p[40]*p[42] ).evalf();
  res += ( -688*g[0]*g[3]*p[1]*p[13]*p[21]*p[37]*p[40]*p[42] ).evalf();
  res += ( 496*g[1]*g[3]*p[1]*p[13]*p[21]*p[37]*p[40]*p[42] ).evalf();
  res += ( -780*g[2]*g[3]*p[1]*p[13]*p[21]*p[37]*p[40]*p[42] ).evalf();
  res += ( 172*p[1]*p[13]*p[21]*p[37]*p[40]*p[42]*pow(g[3],2) ).evalf();
  res += ( p[14]*p[21]*p[37]*p[40]*p[42]*numeric(949,3)*pow(g[0],2) ).evalf();
  res += ( g[0]*g[1]*p[14]*p[21]*p[37]*p[40]*p[42]*numeric(3880,9) ).evalf();
  res += ( p[14]*p[21]*p[37]*p[40]*p[42]*numeric(-2314,9)*pow(g[1],2) ).evalf();
  res += ( g[0]*g[2]*p[14]*p[21]*p[37]*p[40]*p[42]*numeric(8716,9) ).evalf();
  res += ( p[14]*p[21]*p[37]*p[40]*p[42]*numeric(856,9)*pow(g[2],2) ).evalf();
  res += ( g[3]*p[14]*p[21]*p[37]*p[40]*p[42]*numeric(20875,54) ).evalf();
  res += ( g[0]*g[3]*p[14]*p[21]*p[37]*p[40]*p[42]*numeric(-949,3) ).evalf();
  res += ( g[1]*g[3]*p[14]*p[21]*p[37]*p[40]*p[42]*numeric(-1940,9) ).evalf();
  res += ( g[2]*g[3]*p[14]*p[21]*p[37]*p[40]*p[42]*numeric(-4358,9) ).evalf();
  res += ( p[14]*p[21]*p[37]*p[40]*p[42]*numeric(949,12)*pow(g[3],2) ).evalf();
  res += ( 96*p[1]*p[14]*p[21]*p[37]*p[40]*p[42]*pow(g[0],2) ).evalf();
  res += ( 128*g[0]*g[1]*p[1]*p[14]*p[21]*p[37]*p[40]*p[42] ).evalf();
  res += ( -56*p[1]*p[14]*p[21]*p[37]*p[40]*p[42]*pow(g[1],2) ).evalf();
  res += ( 416*g[0]*g[2]*p[1]*p[14]*p[21]*p[37]*p[40]*p[42] ).evalf();
  res += ( -104*p[1]*p[14]*p[21]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( g[3]*p[1]*p[14]*p[21]*p[37]*p[40]*p[42]*numeric(3704,9) ).evalf();
  res += ( -96*g[0]*g[3]*p[1]*p[14]*p[21]*p[37]*p[40]*p[42] ).evalf();
  res += ( -64*g[1]*g[3]*p[1]*p[14]*p[21]*p[37]*p[40]*p[42] ).evalf();
  res += ( -208*g[2]*g[3]*p[1]*p[14]*p[21]*p[37]*p[40]*p[42] ).evalf();
  res += ( 24*p[1]*p[14]*p[21]*p[37]*p[40]*p[42]*pow(g[3],2) ).evalf();
  res += ( p[15]*p[21]*p[37]*p[40]*p[42]*numeric(3530,9)*pow(g[0],2) ).evalf();
  res += ( g[0]*g[1]*p[15]*p[21]*p[37]*p[40]*p[42]*numeric(-7436,9) ).evalf();
  res += ( p[15]*p[21]*p[37]*p[40]*p[42]*numeric(3718,9)*pow(g[1],2) ).evalf();
  res += ( 268*g[0]*g[2]*p[15]*p[21]*p[37]*p[40]*p[42] ).evalf();
  res += ( p[15]*p[21]*p[37]*p[40]*p[42]*numeric(-3713,9)*pow(g[2],2) ).evalf();
  res += ( g[3]*p[15]*p[21]*p[37]*p[40]*p[42]*numeric(7604,27) ).evalf();
  res += ( g[0]*g[3]*p[15]*p[21]*p[37]*p[40]*p[42]*numeric(-3530,9) ).evalf();
  res += ( g[1]*g[3]*p[15]*p[21]*p[37]*p[40]*p[42]*numeric(3718,9) ).evalf();
  res += ( -134*g[2]*g[3]*p[15]*p[21]*p[37]*p[40]*p[42] ).evalf();
  res += ( p[15]*p[21]*p[37]*p[40]*p[42]*numeric(1765,18)*pow(g[3],2) ).evalf();
  res += ( -200*p[1]*p[15]*p[21]*p[37]*p[40]*p[42]*pow(g[0],2) ).evalf();
  res += ( 128*g[0]*g[1]*p[1]*p[15]*p[21]*p[37]*p[40]*p[42] ).evalf();
  res += ( -64*p[1]*p[15]*p[21]*p[37]*p[40]*p[42]*pow(g[1],2) ).evalf();
  res += ( -240*g[0]*g[2]*p[1]*p[15]*p[21]*p[37]*p[40]*p[42] ).evalf();
  res += ( -200*p[1]*p[15]*p[21]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( g[3]*p[1]*p[15]*p[21]*p[37]*p[40]*p[42]*numeric(212,9) ).evalf();
  res += ( 200*g[0]*g[3]*p[1]*p[15]*p[21]*p[37]*p[40]*p[42] ).evalf();
  res += ( -64*g[1]*g[3]*p[1]*p[15]*p[21]*p[37]*p[40]*p[42] ).evalf();
  res += ( 120*g[2]*g[3]*p[1]*p[15]*p[21]*p[37]*p[40]*p[42] ).evalf();
  res += ( -50*p[1]*p[15]*p[21]*p[37]*p[40]*p[42]*pow(g[3],2) ).evalf();
  res += ( p[16]*p[21]*p[37]*p[40]*p[42]*numeric(692,9)*pow(g[0],2) ).evalf();
  res += ( -240*g[0]*g[1]*p[16]*p[21]*p[37]*p[40]*p[42] ).evalf();
  res += ( 120*p[16]*p[21]*p[37]*p[40]*p[42]*pow(g[1],2) ).evalf();
  res += ( g[0]*g[2]*p[16]*p[21]*p[37]*p[40]*p[42]*numeric(-776,9) ).evalf();
  res += ( p[16]*p[21]*p[37]*p[40]*p[42]*numeric(-442,9)*pow(g[2],2) ).evalf();
  res += ( g[3]*p[16]*p[21]*p[37]*p[40]*p[42]*numeric(806,27) ).evalf();
  res += ( g[0]*g[3]*p[16]*p[21]*p[37]*p[40]*p[42]*numeric(-692,9) ).evalf();
  res += ( 120*g[1]*g[3]*p[16]*p[21]*p[37]*p[40]*p[42] ).evalf();
  res += ( g[2]*g[3]*p[16]*p[21]*p[37]*p[40]*p[42]*numeric(388,9) ).evalf();
  res += ( p[16]*p[21]*p[37]*p[40]*p[42]*numeric(173,9)*pow(g[3],2) ).evalf();
  res += ( -56*p[1]*p[16]*p[21]*p[37]*p[40]*p[42]*pow(g[0],2) ).evalf();
  res += ( -96*g[0]*g[2]*p[1]*p[16]*p[21]*p[37]*p[40]*p[42] ).evalf();
  res += ( -24*p[1]*p[16]*p[21]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( g[3]*p[1]*p[16]*p[21]*p[37]*p[40]*p[42]*numeric(-424,9) ).evalf();
  res += ( 56*g[0]*g[3]*p[1]*p[16]*p[21]*p[37]*p[40]*p[42] ).evalf();
  res += ( 48*g[2]*g[3]*p[1]*p[16]*p[21]*p[37]*p[40]*p[42] ).evalf();
  res += ( -14*p[1]*p[16]*p[21]*p[37]*p[40]*p[42]*pow(g[3],2) ).evalf();
  res += ( 768*p[2]*p[21]*p[37]*p[40]*p[42]*pow(g[0],2) ).evalf();
  res += ( -3840*g[0]*g[1]*p[2]*p[21]*p[37]*p[40]*p[42] ).evalf();
  res += ( 384*p[2]*p[21]*p[37]*p[40]*p[42]*pow(g[1],2) ).evalf();
  res += ( -3840*g[0]*g[2]*p[2]*p[21]*p[37]*p[40]*p[42] ).evalf();
  res += ( 384*p[2]*p[21]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( -896*g[3]*p[2]*p[21]*p[37]*p[40]*p[42] ).evalf();
  res += ( -768*g[0]*g[3]*p[2]*p[21]*p[37]*p[40]*p[42] ).evalf();
  res += ( 1920*g[1]*g[3]*p[2]*p[21]*p[37]*p[40]*p[42] ).evalf();
  res += ( 1920*g[2]*g[3]*p[2]*p[21]*p[37]*p[40]*p[42] ).evalf();
  res += ( 192*p[2]*p[21]*p[37]*p[40]*p[42]*pow(g[3],2) ).evalf();
  res += ( 2560*p[10]*p[2]*p[21]*p[37]*p[40]*p[42]*pow(g[0],2) ).evalf();
  res += ( 768*g[0]*g[1]*p[10]*p[2]*p[21]*p[37]*p[40]*p[42] ).evalf();
  res += ( 1152*p[10]*p[2]*p[21]*p[37]*p[40]*p[42]*pow(g[1],2) ).evalf();
  res += ( -5888*g[0]*g[2]*p[10]*p[2]*p[21]*p[37]*p[40]*p[42] ).evalf();
  res += ( 1408*p[10]*p[2]*p[21]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( -1024*g[3]*p[10]*p[2]*p[21]*p[37]*p[40]*p[42] ).evalf();
  res += ( -2560*g[0]*g[3]*p[10]*p[2]*p[21]*p[37]*p[40]*p[42] ).evalf();
  res += ( -384*g[1]*g[3]*p[10]*p[2]*p[21]*p[37]*p[40]*p[42] ).evalf();
  res += ( 2944*g[2]*g[3]*p[10]*p[2]*p[21]*p[37]*p[40]*p[42] ).evalf();
  res += ( 640*p[10]*p[2]*p[21]*p[37]*p[40]*p[42]*pow(g[3],2) ).evalf();
  res += ( 1344*p[11]*p[2]*p[21]*p[37]*p[40]*p[42]*pow(g[0],2) ).evalf();
  res += ( 832*g[0]*g[1]*p[11]*p[2]*p[21]*p[37]*p[40]*p[42] ).evalf();
  res += ( -32*p[11]*p[2]*p[21]*p[37]*p[40]*p[42]*pow(g[1],2) ).evalf();
  res += ( 1088*g[0]*g[2]*p[11]*p[2]*p[21]*p[37]*p[40]*p[42] ).evalf();
  res += ( 1376*p[11]*p[2]*p[21]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( -448*g[3]*p[11]*p[2]*p[21]*p[37]*p[40]*p[42] ).evalf();
  res += ( -1344*g[0]*g[3]*p[11]*p[2]*p[21]*p[37]*p[40]*p[42] ).evalf();
  res += ( -416*g[1]*g[3]*p[11]*p[2]*p[21]*p[37]*p[40]*p[42] ).evalf();
  res += ( -544*g[2]*g[3]*p[11]*p[2]*p[21]*p[37]*p[40]*p[42] ).evalf();
  res += ( 336*p[11]*p[2]*p[21]*p[37]*p[40]*p[42]*pow(g[3],2) ).evalf();
  res += ( -576*p[12]*p[2]*p[21]*p[37]*p[40]*p[42]*pow(g[0],2) ).evalf();
  res += ( -256*g[0]*g[1]*p[12]*p[2]*p[21]*p[37]*p[40]*p[42] ).evalf();
  res += ( -384*p[12]*p[2]*p[21]*p[37]*p[40]*p[42]*pow(g[1],2) ).evalf();
  res += ( 3968*g[0]*g[2]*p[12]*p[2]*p[21]*p[37]*p[40]*p[42] ).evalf();
  res += ( -192*p[12]*p[2]*p[21]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( 96*g[3]*p[12]*p[2]*p[21]*p[37]*p[40]*p[42] ).evalf();
  res += ( 576*g[0]*g[3]*p[12]*p[2]*p[21]*p[37]*p[40]*p[42] ).evalf();
  res += ( 128*g[1]*g[3]*p[12]*p[2]*p[21]*p[37]*p[40]*p[42] ).evalf();
  res += ( -1984*g[2]*g[3]*p[12]*p[2]*p[21]*p[37]*p[40]*p[42] ).evalf();
  res += ( -144*p[12]*p[2]*p[21]*p[37]*p[40]*p[42]*pow(g[3],2) ).evalf();
  res += ( -928*p[13]*p[2]*p[21]*p[37]*p[40]*p[42]*pow(g[0],2) ).evalf();
  res += ( 192*g[0]*g[1]*p[13]*p[2]*p[21]*p[37]*p[40]*p[42] ).evalf();
  res += ( -160*p[13]*p[2]*p[21]*p[37]*p[40]*p[42]*pow(g[1],2) ).evalf();
  res += ( 128*g[0]*g[2]*p[13]*p[2]*p[21]*p[37]*p[40]*p[42] ).evalf();
  res += ( -768*p[13]*p[2]*p[21]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( 232*g[3]*p[13]*p[2]*p[21]*p[37]*p[40]*p[42] ).evalf();
  res += ( 928*g[0]*g[3]*p[13]*p[2]*p[21]*p[37]*p[40]*p[42] ).evalf();
  res += ( -96*g[1]*g[3]*p[13]*p[2]*p[21]*p[37]*p[40]*p[42] ).evalf();
  res += ( -64*g[2]*g[3]*p[13]*p[2]*p[21]*p[37]*p[40]*p[42] ).evalf();
  res += ( -232*p[13]*p[2]*p[21]*p[37]*p[40]*p[42]*pow(g[3],2) ).evalf();
  res += ( -128*p[14]*p[2]*p[21]*p[37]*p[40]*p[42]*pow(g[0],2) ).evalf();
  res += ( 64*g[0]*g[1]*p[14]*p[2]*p[21]*p[37]*p[40]*p[42] ).evalf();
  res += ( 32*p[14]*p[2]*p[21]*p[37]*p[40]*p[42]*pow(g[1],2) ).evalf();
  res += ( -832*g[0]*g[2]*p[14]*p[2]*p[21]*p[37]*p[40]*p[42] ).evalf();
  res += ( -160*p[14]*p[2]*p[21]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( 72*g[3]*p[14]*p[2]*p[21]*p[37]*p[40]*p[42] ).evalf();
  res += ( 128*g[0]*g[3]*p[14]*p[2]*p[21]*p[37]*p[40]*p[42] ).evalf();
  res += ( -32*g[1]*g[3]*p[14]*p[2]*p[21]*p[37]*p[40]*p[42] ).evalf();
  res += ( 416*g[2]*g[3]*p[14]*p[2]*p[21]*p[37]*p[40]*p[42] ).evalf();
  res += ( -32*p[14]*p[2]*p[21]*p[37]*p[40]*p[42]*pow(g[3],2) ).evalf();
  res += ( 128*p[15]*p[2]*p[21]*p[37]*p[40]*p[42]*pow(g[0],2) ).evalf();
  res += ( -64*g[0]*g[1]*p[15]*p[2]*p[21]*p[37]*p[40]*p[42] ).evalf();
  res += ( 32*p[15]*p[2]*p[21]*p[37]*p[40]*p[42]*pow(g[1],2) ).evalf();
  res += ( -64*g[0]*g[2]*p[15]*p[2]*p[21]*p[37]*p[40]*p[42] ).evalf();
  res += ( 96*p[15]*p[2]*p[21]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( -56*g[3]*p[15]*p[2]*p[21]*p[37]*p[40]*p[42] ).evalf();
  res += ( -128*g[0]*g[3]*p[15]*p[2]*p[21]*p[37]*p[40]*p[42] ).evalf();
  res += ( 32*g[1]*g[3]*p[15]*p[2]*p[21]*p[37]*p[40]*p[42] ).evalf();
  res += ( 32*g[2]*g[3]*p[15]*p[2]*p[21]*p[37]*p[40]*p[42] ).evalf();
  res += ( 32*p[15]*p[2]*p[21]*p[37]*p[40]*p[42]*pow(g[3],2) ).evalf();
  res += ( 32*p[16]*p[2]*p[21]*p[37]*p[40]*p[42]*pow(g[0],2) ).evalf();
  res += ( 64*g[0]*g[2]*p[16]*p[2]*p[21]*p[37]*p[40]*p[42] ).evalf();
  res += ( 32*p[16]*p[2]*p[21]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( -24*g[3]*p[16]*p[2]*p[21]*p[37]*p[40]*p[42] ).evalf();
  res += ( -32*g[0]*g[3]*p[16]*p[2]*p[21]*p[37]*p[40]*p[42] ).evalf();
  res += ( -32*g[2]*g[3]*p[16]*p[2]*p[21]*p[37]*p[40]*p[42] ).evalf();
  res += ( 8*p[16]*p[2]*p[21]*p[37]*p[40]*p[42]*pow(g[3],2) ).evalf();
  res += ( 40*p[21]*p[23]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( 52*p[10]*p[21]*p[23]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( -30*p[11]*p[21]*p[23]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( -45*p[12]*p[21]*p[23]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( 9*p[13]*p[21]*p[23]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( 12*p[14]*p[21]*p[23]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( -(p[15]*p[21]*p[23]*p[37]*p[40]*p[42]*pow(g[2],2)) ).evalf();
  res += ( -(p[16]*p[21]*p[23]*p[37]*p[40]*p[42]*pow(g[2],2)) ).evalf();
  res += ( -256*g[0]*g[2]*p[21]*p[24]*p[37]*p[40]*p[42] ).evalf();
  res += ( 12*p[21]*p[24]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( 128*g[2]*g[3]*p[21]*p[24]*p[37]*p[40]*p[42] ).evalf();
  res += ( -192*g[0]*g[2]*p[1]*p[21]*p[24]*p[37]*p[40]*p[42] ).evalf();
  res += ( -384*p[1]*p[21]*p[24]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( 96*g[2]*g[3]*p[1]*p[21]*p[24]*p[37]*p[40]*p[42] ).evalf();
  res += ( -480*g[0]*g[2]*p[10]*p[21]*p[24]*p[37]*p[40]*p[42] ).evalf();
  res += ( 8*p[10]*p[21]*p[24]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( 240*g[2]*g[3]*p[10]*p[21]*p[24]*p[37]*p[40]*p[42] ).evalf();
  res += ( -352*g[0]*g[2]*p[1]*p[10]*p[21]*p[24]*p[37]*p[40]*p[42] ).evalf();
  res += ( -704*p[1]*p[10]*p[21]*p[24]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( 176*g[2]*g[3]*p[1]*p[10]*p[21]*p[24]*p[37]*p[40]*p[42] ).evalf();
  res += ( -80*g[0]*g[2]*p[11]*p[21]*p[24]*p[37]*p[40]*p[42] ).evalf();
  res += ( 3*p[11]*p[21]*p[24]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( 40*g[2]*g[3]*p[11]*p[21]*p[24]*p[37]*p[40]*p[42] ).evalf();
  res += ( -48*g[0]*g[2]*p[1]*p[11]*p[21]*p[24]*p[37]*p[40]*p[42] ).evalf();
  res += ( -96*p[1]*p[11]*p[21]*p[24]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( 24*g[2]*g[3]*p[1]*p[11]*p[21]*p[24]*p[37]*p[40]*p[42] ).evalf();
  res += ( 248*g[0]*g[2]*p[12]*p[21]*p[24]*p[37]*p[40]*p[42] ).evalf();
  res += ( 23*p[12]*p[21]*p[24]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( -124*g[2]*g[3]*p[12]*p[21]*p[24]*p[37]*p[40]*p[42] ).evalf();
  res += ( 184*g[0]*g[2]*p[1]*p[12]*p[21]*p[24]*p[37]*p[40]*p[42] ).evalf();
  res += ( 368*p[1]*p[12]*p[21]*p[24]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( -92*g[2]*g[3]*p[1]*p[12]*p[21]*p[24]*p[37]*p[40]*p[42] ).evalf();
  res += ( 84*g[0]*g[2]*p[13]*p[21]*p[24]*p[37]*p[40]*p[42] ).evalf();
  res += ( 4*p[13]*p[21]*p[24]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( -42*g[2]*g[3]*p[13]*p[21]*p[24]*p[37]*p[40]*p[42] ).evalf();
  res += ( 56*g[0]*g[2]*p[1]*p[13]*p[21]*p[24]*p[37]*p[40]*p[42] ).evalf();
  res += ( 112*p[1]*p[13]*p[21]*p[24]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( -28*g[2]*g[3]*p[1]*p[13]*p[21]*p[24]*p[37]*p[40]*p[42] ).evalf();
  res += ( -32*g[0]*g[2]*p[14]*p[21]*p[24]*p[37]*p[40]*p[42] ).evalf();
  res += ( -15*p[14]*p[21]*p[24]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( 16*g[2]*g[3]*p[14]*p[21]*p[24]*p[37]*p[40]*p[42] ).evalf();
  res += ( -24*g[0]*g[2]*p[1]*p[14]*p[21]*p[24]*p[37]*p[40]*p[42] ).evalf();
  res += ( -48*p[1]*p[14]*p[21]*p[24]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( 12*g[2]*g[3]*p[1]*p[14]*p[21]*p[24]*p[37]*p[40]*p[42] ).evalf();
  res += ( -12*g[0]*g[2]*p[15]*p[21]*p[24]*p[37]*p[40]*p[42] ).evalf();
  res += ( -(p[15]*p[21]*p[24]*p[37]*p[40]*p[42]*pow(g[2],2)) ).evalf();
  res += ( 6*g[2]*g[3]*p[15]*p[21]*p[24]*p[37]*p[40]*p[42] ).evalf();
  res += ( -8*g[0]*g[2]*p[1]*p[15]*p[21]*p[24]*p[37]*p[40]*p[42] ).evalf();
  res += ( -16*p[1]*p[15]*p[21]*p[24]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( 4*g[2]*g[3]*p[1]*p[15]*p[21]*p[24]*p[37]*p[40]*p[42] ).evalf();
  res += ( 2*p[16]*p[21]*p[24]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( -160*g[0]*g[2]*p[21]*p[25]*p[37]*p[40]*p[42] ).evalf();
  res += ( 1374*p[21]*p[25]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( -80*g[3]*p[21]*p[25]*p[37]*p[40]*p[42] ).evalf();
  res += ( 80*g[2]*g[3]*p[21]*p[25]*p[37]*p[40]*p[42] ).evalf();
  res += ( 224*g[0]*g[2]*p[1]*p[21]*p[25]*p[37]*p[40]*p[42] ).evalf();
  res += ( 448*p[1]*p[21]*p[25]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( -96*g[3]*p[1]*p[21]*p[25]*p[37]*p[40]*p[42] ).evalf();
  res += ( -112*g[2]*g[3]*p[1]*p[21]*p[25]*p[37]*p[40]*p[42] ).evalf();
  res += ( 48*p[10]*p[21]*p[25]*p[37]*p[40]*p[42]*pow(g[0],2) ).evalf();
  res += ( -32*g[0]*g[2]*p[10]*p[21]*p[25]*p[37]*p[40]*p[42] ).evalf();
  res += ( 2041*p[10]*p[21]*p[25]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( -152*g[3]*p[10]*p[21]*p[25]*p[37]*p[40]*p[42] ).evalf();
  res += ( -48*g[0]*g[3]*p[10]*p[21]*p[25]*p[37]*p[40]*p[42] ).evalf();
  res += ( 16*g[2]*g[3]*p[10]*p[21]*p[25]*p[37]*p[40]*p[42] ).evalf();
  res += ( 12*p[10]*p[21]*p[25]*p[37]*p[40]*p[42]*pow(g[3],2) ).evalf();
  res += ( 448*g[0]*g[2]*p[1]*p[10]*p[21]*p[25]*p[37]*p[40]*p[42] ).evalf();
  res += ( 896*p[1]*p[10]*p[21]*p[25]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( -176*g[3]*p[1]*p[10]*p[21]*p[25]*p[37]*p[40]*p[42] ).evalf();
  res += ( -224*g[2]*g[3]*p[1]*p[10]*p[21]*p[25]*p[37]*p[40]*p[42] ).evalf();
  res += ( 88*p[11]*p[21]*p[25]*p[37]*p[40]*p[42]*pow(g[0],2) ).evalf();
  res += ( 456*g[0]*g[2]*p[11]*p[21]*p[25]*p[37]*p[40]*p[42] ).evalf();
  res += ( -643*p[11]*p[21]*p[25]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( -28*g[3]*p[11]*p[21]*p[25]*p[37]*p[40]*p[42] ).evalf();
  res += ( -88*g[0]*g[3]*p[11]*p[21]*p[25]*p[37]*p[40]*p[42] ).evalf();
  res += ( -228*g[2]*g[3]*p[11]*p[21]*p[25]*p[37]*p[40]*p[42] ).evalf();
  res += ( 22*p[11]*p[21]*p[25]*p[37]*p[40]*p[42]*pow(g[3],2) ).evalf();
  res += ( 120*g[0]*g[2]*p[1]*p[11]*p[21]*p[25]*p[37]*p[40]*p[42] ).evalf();
  res += ( 240*p[1]*p[11]*p[21]*p[25]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( -24*g[3]*p[1]*p[11]*p[21]*p[25]*p[37]*p[40]*p[42] ).evalf();
  res += ( -60*g[2]*g[3]*p[1]*p[11]*p[21]*p[25]*p[37]*p[40]*p[42] ).evalf();
  res += ( 12*p[12]*p[21]*p[25]*p[37]*p[40]*p[42]*pow(g[0],2) ).evalf();
  res += ( 304*g[0]*g[2]*p[12]*p[21]*p[25]*p[37]*p[40]*p[42] ).evalf();
  res += ( -1619*p[12]*p[21]*p[25]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( 78*g[3]*p[12]*p[21]*p[25]*p[37]*p[40]*p[42] ).evalf();
  res += ( -12*g[0]*g[3]*p[12]*p[21]*p[25]*p[37]*p[40]*p[42] ).evalf();
  res += ( -152*g[2]*g[3]*p[12]*p[21]*p[25]*p[37]*p[40]*p[42] ).evalf();
  res += ( 3*p[12]*p[21]*p[25]*p[37]*p[40]*p[42]*pow(g[3],2) ).evalf();
  res += ( -168*g[0]*g[2]*p[1]*p[12]*p[21]*p[25]*p[37]*p[40]*p[42] ).evalf();
  res += ( -336*p[1]*p[12]*p[21]*p[25]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( 92*g[3]*p[1]*p[12]*p[21]*p[25]*p[37]*p[40]*p[42] ).evalf();
  res += ( 84*g[2]*g[3]*p[1]*p[12]*p[21]*p[25]*p[37]*p[40]*p[42] ).evalf();
  res += ( -46*p[13]*p[21]*p[25]*p[37]*p[40]*p[42]*pow(g[0],2) ).evalf();
  res += ( -92*g[0]*g[2]*p[13]*p[21]*p[25]*p[37]*p[40]*p[42] ).evalf();
  res += ( 53*p[13]*p[21]*p[25]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( 28*g[3]*p[13]*p[21]*p[25]*p[37]*p[40]*p[42] ).evalf();
  res += ( 46*g[0]*g[3]*p[13]*p[21]*p[25]*p[37]*p[40]*p[42] ).evalf();
  res += ( 46*g[2]*g[3]*p[13]*p[21]*p[25]*p[37]*p[40]*p[42] ).evalf();
  res += ( p[13]*p[21]*p[25]*p[37]*p[40]*p[42]*numeric(-23,2)*pow(g[3],2) ).evalf();
  res += ( -16*g[0]*g[2]*p[1]*p[13]*p[21]*p[25]*p[37]*p[40]*p[42] ).evalf();
  res += ( -32*p[1]*p[13]*p[21]*p[25]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( 28*g[3]*p[1]*p[13]*p[21]*p[25]*p[37]*p[40]*p[42] ).evalf();
  res += ( 8*g[2]*g[3]*p[1]*p[13]*p[21]*p[25]*p[37]*p[40]*p[42] ).evalf();
  res += ( -14*p[14]*p[21]*p[25]*p[37]*p[40]*p[42]*pow(g[0],2) ).evalf();
  res += ( -72*g[0]*g[2]*p[14]*p[21]*p[25]*p[37]*p[40]*p[42] ).evalf();
  res += ( 399*p[14]*p[21]*p[25]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( -10*g[3]*p[14]*p[21]*p[25]*p[37]*p[40]*p[42] ).evalf();
  res += ( 14*g[0]*g[3]*p[14]*p[21]*p[25]*p[37]*p[40]*p[42] ).evalf();
  res += ( 36*g[2]*g[3]*p[14]*p[21]*p[25]*p[37]*p[40]*p[42] ).evalf();
  res += ( p[14]*p[21]*p[25]*p[37]*p[40]*p[42]*numeric(-7,2)*pow(g[3],2) ).evalf();
  res += ( 48*g[0]*g[2]*p[1]*p[14]*p[21]*p[25]*p[37]*p[40]*p[42] ).evalf();
  res += ( 96*p[1]*p[14]*p[21]*p[25]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( -12*g[3]*p[1]*p[14]*p[21]*p[25]*p[37]*p[40]*p[42] ).evalf();
  res += ( -24*g[2]*g[3]*p[1]*p[14]*p[21]*p[25]*p[37]*p[40]*p[42] ).evalf();
  res += ( 6*p[15]*p[21]*p[25]*p[37]*p[40]*p[42]*pow(g[0],2) ).evalf();
  res += ( -4*g[0]*g[2]*p[15]*p[21]*p[25]*p[37]*p[40]*p[42] ).evalf();
  res += ( 6*p[15]*p[21]*p[25]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( -4*g[3]*p[15]*p[21]*p[25]*p[37]*p[40]*p[42] ).evalf();
  res += ( -6*g[0]*g[3]*p[15]*p[21]*p[25]*p[37]*p[40]*p[42] ).evalf();
  res += ( 2*g[2]*g[3]*p[15]*p[21]*p[25]*p[37]*p[40]*p[42] ).evalf();
  res += ( p[15]*p[21]*p[25]*p[37]*p[40]*p[42]*numeric(3,2)*pow(g[3],2) ).evalf();
  res += ( -8*g[0]*g[2]*p[1]*p[15]*p[21]*p[25]*p[37]*p[40]*p[42] ).evalf();
  res += ( -16*p[1]*p[15]*p[21]*p[25]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( -4*g[3]*p[1]*p[15]*p[21]*p[25]*p[37]*p[40]*p[42] ).evalf();
  res += ( 4*g[2]*g[3]*p[1]*p[15]*p[21]*p[25]*p[37]*p[40]*p[42] ).evalf();
  res += ( 2*p[16]*p[21]*p[25]*p[37]*p[40]*p[42]*pow(g[0],2) ).evalf();
  res += ( -31*p[16]*p[21]*p[25]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( -2*g[0]*g[3]*p[16]*p[21]*p[25]*p[37]*p[40]*p[42] ).evalf();
  res += ( p[16]*p[21]*p[25]*p[37]*p[40]*p[42]*numeric(1,2)*pow(g[3],2) ).evalf();
  res += ( -8*g[0]*g[2]*p[1]*p[16]*p[21]*p[25]*p[37]*p[40]*p[42] ).evalf();
  res += ( -16*p[1]*p[16]*p[21]*p[25]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( 4*g[2]*g[3]*p[1]*p[16]*p[21]*p[25]*p[37]*p[40]*p[42] ).evalf();
  res += ( g[25]*p[19]*p[26]*p[37]*p[40]*p[42]*numeric(26392,9) ).evalf();
  res += ( 1656*g[25]*p[1]*p[19]*p[26]*p[37]*p[40]*p[42] ).evalf();
  res += ( g[25]*p[10]*p[19]*p[26]*p[37]*p[40]*p[42]*numeric(33728,9) ).evalf();
  res += ( 4456*g[25]*p[1]*p[10]*p[19]*p[26]*p[37]*p[40]*p[42] ).evalf();
  res += ( 201*g[25]*p[11]*p[19]*p[26]*p[37]*p[40]*p[42] ).evalf();
  res += ( 3768*g[25]*p[1]*p[11]*p[19]*p[26]*p[37]*p[40]*p[42] ).evalf();
  res += ( g[25]*p[12]*p[19]*p[26]*p[37]*p[40]*p[42]*numeric(103721,9) ).evalf();
  res += ( -192*g[25]*p[1]*p[12]*p[19]*p[26]*p[37]*p[40]*p[42] ).evalf();
  res += ( g[25]*p[13]*p[19]*p[26]*p[37]*p[40]*p[42]*numeric(179834,9) ).evalf();
  res += ( -3824*g[25]*p[1]*p[13]*p[19]*p[26]*p[37]*p[40]*p[42] ).evalf();
  res += ( g[25]*p[14]*p[19]*p[26]*p[37]*p[40]*p[42]*numeric(65389,9) ).evalf();
  res += ( -2912*g[25]*p[1]*p[14]*p[19]*p[26]*p[37]*p[40]*p[42] ).evalf();
  res += ( g[25]*p[15]*p[19]*p[26]*p[37]*p[40]*p[42]*numeric(-38495,9) ).evalf();
  res += ( 192*g[25]*p[1]*p[15]*p[19]*p[26]*p[37]*p[40]*p[42] ).evalf();
  res += ( -3046*g[25]*p[16]*p[19]*p[26]*p[37]*p[40]*p[42] ).evalf();
  res += ( 664*g[25]*p[1]*p[16]*p[19]*p[26]*p[37]*p[40]*p[42] ).evalf();
  res += ( g[25]*p[17]*p[19]*p[26]*p[37]*p[40]*p[42]*numeric(-3260,9) ).evalf();
  res += ( 128*g[25]*p[1]*p[17]*p[19]*p[26]*p[37]*p[40]*p[42] ).evalf();
  res += ( 40*g[25]*p[18]*p[19]*p[26]*p[37]*p[40]*p[42] ).evalf();
  res += ( -1792*g[25]*p[19]*p[2]*p[26]*p[37]*p[40]*p[42] ).evalf();
  res += ( -4352*g[25]*p[10]*p[19]*p[2]*p[26]*p[37]*p[40]*p[42] ).evalf();
  res += ( -1920*g[25]*p[11]*p[19]*p[2]*p[26]*p[37]*p[40]*p[42] ).evalf();
  res += ( 2560*g[25]*p[12]*p[19]*p[2]*p[26]*p[37]*p[40]*p[42] ).evalf();
  res += ( 2512*g[25]*p[13]*p[19]*p[2]*p[26]*p[37]*p[40]*p[42] ).evalf();
  res += ( 560*g[25]*p[14]*p[19]*p[2]*p[26]*p[37]*p[40]*p[42] ).evalf();
  res += ( -208*g[25]*p[15]*p[19]*p[2]*p[26]*p[37]*p[40]*p[42] ).evalf();
  res += ( -240*g[25]*p[16]*p[19]*p[2]*p[26]*p[37]*p[40]*p[42] ).evalf();
  res += ( -64*g[25]*p[17]*p[19]*p[2]*p[26]*p[37]*p[40]*p[42] ).evalf();
  res += ( p[21]*p[26]*p[37]*p[40]*p[42]*numeric(70376,9)*pow(g[0],2) ).evalf();
  res += ( g[0]*g[1]*p[21]*p[26]*p[37]*p[40]*p[42]*numeric(20504,9) ).evalf();
  res += ( p[21]*p[26]*p[37]*p[40]*p[42]*numeric(-48979,9)*pow(g[1],2) ).evalf();
  res += ( g[0]*g[2]*p[21]*p[26]*p[37]*p[40]*p[42]*numeric(-54280,3) ).evalf();
  res += ( p[21]*p[26]*p[37]*p[40]*p[42]*numeric(27626,3)*pow(g[2],2) ).evalf();
  res += ( g[3]*p[21]*p[26]*p[37]*p[40]*p[42]*numeric(56236,9) ).evalf();
  res += ( g[0]*g[3]*p[21]*p[26]*p[37]*p[40]*p[42]*numeric(-70376,9) ).evalf();
  res += ( g[1]*g[3]*p[21]*p[26]*p[37]*p[40]*p[42]*numeric(-10252,9) ).evalf();
  res += ( g[2]*g[3]*p[21]*p[26]*p[37]*p[40]*p[42]*numeric(27140,3) ).evalf();
  res += ( p[21]*p[26]*p[37]*p[40]*p[42]*numeric(17594,9)*pow(g[3],2) ).evalf();
  res += ( -3328*p[1]*p[21]*p[26]*p[37]*p[40]*p[42]*pow(g[0],2) ).evalf();
  res += ( -3800*g[0]*g[1]*p[1]*p[21]*p[26]*p[37]*p[40]*p[42] ).evalf();
  res += ( -3632*p[1]*p[21]*p[26]*p[37]*p[40]*p[42]*pow(g[1],2) ).evalf();
  res += ( 4008*g[0]*g[2]*p[1]*p[21]*p[26]*p[37]*p[40]*p[42] ).evalf();
  res += ( -304*p[1]*p[21]*p[26]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( -232*g[3]*p[1]*p[21]*p[26]*p[37]*p[40]*p[42] ).evalf();
  res += ( 3328*g[0]*g[3]*p[1]*p[21]*p[26]*p[37]*p[40]*p[42] ).evalf();
  res += ( 1900*g[1]*g[3]*p[1]*p[21]*p[26]*p[37]*p[40]*p[42] ).evalf();
  res += ( -2004*g[2]*g[3]*p[1]*p[21]*p[26]*p[37]*p[40]*p[42] ).evalf();
  res += ( -832*p[1]*p[21]*p[26]*p[37]*p[40]*p[42]*pow(g[3],2) ).evalf();
  res += ( -5992*p[10]*p[21]*p[26]*p[37]*p[40]*p[42]*pow(g[0],2) ).evalf();
  res += ( g[0]*g[1]*p[10]*p[21]*p[26]*p[37]*p[40]*p[42]*numeric(18544,9) ).evalf();
  res += ( p[10]*p[21]*p[26]*p[37]*p[40]*p[42]*numeric(-1559,3)*pow(g[1],2) ).evalf();
  res += ( g[0]*g[2]*p[10]*p[21]*p[26]*p[37]*p[40]*p[42]*numeric(18544,9) ).evalf();
  res += ( p[10]*p[21]*p[26]*p[37]*p[40]*p[42]*numeric(-1559,3)*pow(g[2],2) ).evalf();
  res += ( g[3]*p[10]*p[21]*p[26]*p[37]*p[40]*p[42]*numeric(-4048,27) ).evalf();
  res += ( 5992*g[0]*g[3]*p[10]*p[21]*p[26]*p[37]*p[40]*p[42] ).evalf();
  res += ( g[1]*g[3]*p[10]*p[21]*p[26]*p[37]*p[40]*p[42]*numeric(-9272,9) ).evalf();
  res += ( g[2]*g[3]*p[10]*p[21]*p[26]*p[37]*p[40]*p[42]*numeric(-9272,9) ).evalf();
  res += ( -1498*p[10]*p[21]*p[26]*p[37]*p[40]*p[42]*pow(g[3],2) ).evalf();
  res += ( -3968*p[1]*p[10]*p[21]*p[26]*p[37]*p[40]*p[42]*pow(g[0],2) ).evalf();
  res += ( 7880*g[0]*g[1]*p[1]*p[10]*p[21]*p[26]*p[37]*p[40]*p[42] ).evalf();
  res += ( 1232*p[1]*p[10]*p[21]*p[26]*p[37]*p[40]*p[42]*pow(g[1],2) ).evalf();
  res += ( 7880*g[0]*g[2]*p[1]*p[10]*p[21]*p[26]*p[37]*p[40]*p[42] ).evalf();
  res += ( 1232*p[1]*p[10]*p[21]*p[26]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( g[3]*p[1]*p[10]*p[21]*p[26]*p[37]*p[40]*p[42]*numeric(-16792,9) ).evalf();
  res += ( 3968*g[0]*g[3]*p[1]*p[10]*p[21]*p[26]*p[37]*p[40]*p[42] ).evalf();
  res += ( -3940*g[1]*g[3]*p[1]*p[10]*p[21]*p[26]*p[37]*p[40]*p[42] ).evalf();
  res += ( -3940*g[2]*g[3]*p[1]*p[10]*p[21]*p[26]*p[37]*p[40]*p[42] ).evalf();
  res += ( -992*p[1]*p[10]*p[21]*p[26]*p[37]*p[40]*p[42]*pow(g[3],2) ).evalf();
  res += ( p[11]*p[21]*p[26]*p[37]*p[40]*p[42]*numeric(-38450,3)*pow(g[0],2) ).evalf();
  res += ( g[0]*g[1]*p[11]*p[21]*p[26]*p[37]*p[40]*p[42]*numeric(198236,9) ).evalf();
  res += ( p[11]*p[21]*p[26]*p[37]*p[40]*p[42]*numeric(-86192,9)*pow(g[1],2) ).evalf();
  res += ( g[0]*g[2]*p[11]*p[21]*p[26]*p[37]*p[40]*p[42]*numeric(36908,9) ).evalf();
  res += ( p[11]*p[21]*p[26]*p[37]*p[40]*p[42]*numeric(-838,9)*pow(g[2],2) ).evalf();
  res += ( g[3]*p[11]*p[21]*p[26]*p[37]*p[40]*p[42]*numeric(-232346,27) ).evalf();
  res += ( g[0]*g[3]*p[11]*p[21]*p[26]*p[37]*p[40]*p[42]*numeric(38450,3) ).evalf();
  res += ( g[1]*g[3]*p[11]*p[21]*p[26]*p[37]*p[40]*p[42]*numeric(-99118,9) ).evalf();
  res += ( g[2]*g[3]*p[11]*p[21]*p[26]*p[37]*p[40]*p[42]*numeric(-18454,9) ).evalf();
  res += ( p[11]*p[21]*p[26]*p[37]*p[40]*p[42]*numeric(-19225,6)*pow(g[3],2) ).evalf();
  res += ( 2432*p[1]*p[11]*p[21]*p[26]*p[37]*p[40]*p[42]*pow(g[0],2) ).evalf();
  res += ( 1664*g[0]*g[1]*p[1]*p[11]*p[21]*p[26]*p[37]*p[40]*p[42] ).evalf();
  res += ( -1120*p[1]*p[11]*p[21]*p[26]*p[37]*p[40]*p[42]*pow(g[1],2) ).evalf();
  res += ( 3208*g[0]*g[2]*p[1]*p[11]*p[21]*p[26]*p[37]*p[40]*p[42] ).evalf();
  res += ( 3824*p[1]*p[11]*p[21]*p[26]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( g[3]*p[1]*p[11]*p[21]*p[26]*p[37]*p[40]*p[42]*numeric(2416,9) ).evalf();
  res += ( -2432*g[0]*g[3]*p[1]*p[11]*p[21]*p[26]*p[37]*p[40]*p[42] ).evalf();
  res += ( -832*g[1]*g[3]*p[1]*p[11]*p[21]*p[26]*p[37]*p[40]*p[42] ).evalf();
  res += ( -1604*g[2]*g[3]*p[1]*p[11]*p[21]*p[26]*p[37]*p[40]*p[42] ).evalf();
  res += ( 608*p[1]*p[11]*p[21]*p[26]*p[37]*p[40]*p[42]*pow(g[3],2) ).evalf();
  res += ( p[12]*p[21]*p[26]*p[37]*p[40]*p[42]*numeric(-35762,9)*pow(g[0],2) ).evalf();
  res += ( g[0]*g[1]*p[12]*p[21]*p[26]*p[37]*p[40]*p[42]*numeric(144740,9) ).evalf();
  res += ( p[12]*p[21]*p[26]*p[37]*p[40]*p[42]*numeric(-72904,9)*pow(g[1],2) ).evalf();
  res += ( g[0]*g[2]*p[12]*p[21]*p[26]*p[37]*p[40]*p[42]*numeric(-31820,9) ).evalf();
  res += ( p[12]*p[21]*p[26]*p[37]*p[40]*p[42]*numeric(42494,9)*pow(g[2],2) ).evalf();
  res += ( g[3]*p[12]*p[21]*p[26]*p[37]*p[40]*p[42]*numeric(-99766,27) ).evalf();
  res += ( g[0]*g[3]*p[12]*p[21]*p[26]*p[37]*p[40]*p[42]*numeric(35762,9) ).evalf();
  res += ( g[1]*g[3]*p[12]*p[21]*p[26]*p[37]*p[40]*p[42]*numeric(-72370,9) ).evalf();
  res += ( g[2]*g[3]*p[12]*p[21]*p[26]*p[37]*p[40]*p[42]*numeric(15910,9) ).evalf();
  res += ( p[12]*p[21]*p[26]*p[37]*p[40]*p[42]*numeric(-17881,18)*pow(g[3],2) ).evalf();
  res += ( 4864*p[1]*p[12]*p[21]*p[26]*p[37]*p[40]*p[42]*pow(g[0],2) ).evalf();
  res += ( -4824*g[0]*g[1]*p[1]*p[12]*p[21]*p[26]*p[37]*p[40]*p[42] ).evalf();
  res += ( 1392*p[1]*p[12]*p[21]*p[26]*p[37]*p[40]*p[42]*pow(g[1],2) ).evalf();
  res += ( -824*g[0]*g[2]*p[1]*p[12]*p[21]*p[26]*p[37]*p[40]*p[42] ).evalf();
  res += ( 2160*p[1]*p[12]*p[21]*p[26]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( g[3]*p[1]*p[12]*p[21]*p[26]*p[37]*p[40]*p[42]*numeric(10124,9) ).evalf();
  res += ( -4864*g[0]*g[3]*p[1]*p[12]*p[21]*p[26]*p[37]*p[40]*p[42] ).evalf();
  res += ( 2412*g[1]*g[3]*p[1]*p[12]*p[21]*p[26]*p[37]*p[40]*p[42] ).evalf();
  res += ( 412*g[2]*g[3]*p[1]*p[12]*p[21]*p[26]*p[37]*p[40]*p[42] ).evalf();
  res += ( 1216*p[1]*p[12]*p[21]*p[26]*p[37]*p[40]*p[42]*pow(g[3],2) ).evalf();
  res += ( p[13]*p[21]*p[26]*p[37]*p[40]*p[42]*numeric(34075,9)*pow(g[0],2) ).evalf();
  res += ( g[0]*g[1]*p[13]*p[21]*p[26]*p[37]*p[40]*p[42]*numeric(-30004,9) ).evalf();
  res += ( p[13]*p[21]*p[26]*p[37]*p[40]*p[42]*numeric(15599,9)*pow(g[1],2) ).evalf();
  res += ( g[0]*g[2]*p[13]*p[21]*p[26]*p[37]*p[40]*p[42]*numeric(11936,9) ).evalf();
  res += ( p[13]*p[21]*p[26]*p[37]*p[40]*p[42]*numeric(4655,9)*pow(g[2],2) ).evalf();
  res += ( g[3]*p[13]*p[21]*p[26]*p[37]*p[40]*p[42]*numeric(11285,18) ).evalf();
  res += ( g[0]*g[3]*p[13]*p[21]*p[26]*p[37]*p[40]*p[42]*numeric(-34075,9) ).evalf();
  res += ( g[1]*g[3]*p[13]*p[21]*p[26]*p[37]*p[40]*p[42]*numeric(15002,9) ).evalf();
  res += ( g[2]*g[3]*p[13]*p[21]*p[26]*p[37]*p[40]*p[42]*numeric(-5968,9) ).evalf();
  res += ( p[13]*p[21]*p[26]*p[37]*p[40]*p[42]*numeric(34075,36)*pow(g[3],2) ).evalf();
  res += ( 2016*p[1]*p[13]*p[21]*p[26]*p[37]*p[40]*p[42]*pow(g[0],2) ).evalf();
  res += ( -1288*g[0]*g[1]*p[1]*p[13]*p[21]*p[26]*p[37]*p[40]*p[42] ).evalf();
  res += ( 1000*p[1]*p[13]*p[21]*p[26]*p[37]*p[40]*p[42]*pow(g[1],2) ).evalf();
  res += ( 184*g[0]*g[2]*p[1]*p[13]*p[21]*p[26]*p[37]*p[40]*p[42] ).evalf();
  res += ( -744*p[1]*p[13]*p[21]*p[26]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( g[3]*p[1]*p[13]*p[21]*p[26]*p[37]*p[40]*p[42]*numeric(3128,3) ).evalf();
  res += ( -2016*g[0]*g[3]*p[1]*p[13]*p[21]*p[26]*p[37]*p[40]*p[42] ).evalf();
  res += ( 644*g[1]*g[3]*p[1]*p[13]*p[21]*p[26]*p[37]*p[40]*p[42] ).evalf();
  res += ( -92*g[2]*g[3]*p[1]*p[13]*p[21]*p[26]*p[37]*p[40]*p[42] ).evalf();
  res += ( 504*p[1]*p[13]*p[21]*p[26]*p[37]*p[40]*p[42]*pow(g[3],2) ).evalf();
  res += ( p[14]*p[21]*p[26]*p[37]*p[40]*p[42]*numeric(23122,9)*pow(g[0],2) ).evalf();
  res += ( g[0]*g[1]*p[14]*p[21]*p[26]*p[37]*p[40]*p[42]*numeric(-44620,9) ).evalf();
  res += ( p[14]*p[21]*p[26]*p[37]*p[40]*p[42]*numeric(20480,9)*pow(g[1],2) ).evalf();
  res += ( g[0]*g[2]*p[14]*p[21]*p[26]*p[37]*p[40]*p[42]*numeric(12188,9) ).evalf();
  res += ( p[14]*p[21]*p[26]*p[37]*p[40]*p[42]*numeric(-9103,9)*pow(g[2],2) ).evalf();
  res += ( g[3]*p[14]*p[21]*p[26]*p[37]*p[40]*p[42]*numeric(7354,9) ).evalf();
  res += ( g[0]*g[3]*p[14]*p[21]*p[26]*p[37]*p[40]*p[42]*numeric(-23122,9) ).evalf();
  res += ( g[1]*g[3]*p[14]*p[21]*p[26]*p[37]*p[40]*p[42]*numeric(22310,9) ).evalf();
  res += ( g[2]*g[3]*p[14]*p[21]*p[26]*p[37]*p[40]*p[42]*numeric(-6094,9) ).evalf();
  res += ( p[14]*p[21]*p[26]*p[37]*p[40]*p[42]*numeric(11561,18)*pow(g[3],2) ).evalf();
  res += ( -240*p[1]*p[14]*p[21]*p[26]*p[37]*p[40]*p[42]*pow(g[0],2) ).evalf();
  res += ( 656*g[0]*g[1]*p[1]*p[14]*p[21]*p[26]*p[37]*p[40]*p[42] ).evalf();
  res += ( -424*p[1]*p[14]*p[21]*p[26]*p[37]*p[40]*p[42]*pow(g[1],2) ).evalf();
  res += ( 232*g[0]*g[2]*p[1]*p[14]*p[21]*p[26]*p[37]*p[40]*p[42] ).evalf();
  res += ( -664*p[1]*p[14]*p[21]*p[26]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( g[3]*p[1]*p[14]*p[21]*p[26]*p[37]*p[40]*p[42]*numeric(692,3) ).evalf();
  res += ( 240*g[0]*g[3]*p[1]*p[14]*p[21]*p[26]*p[37]*p[40]*p[42] ).evalf();
  res += ( -328*g[1]*g[3]*p[1]*p[14]*p[21]*p[26]*p[37]*p[40]*p[42] ).evalf();
  res += ( -116*g[2]*g[3]*p[1]*p[14]*p[21]*p[26]*p[37]*p[40]*p[42] ).evalf();
  res += ( -60*p[1]*p[14]*p[21]*p[26]*p[37]*p[40]*p[42]*pow(g[3],2) ).evalf();
  res += ( p[15]*p[21]*p[26]*p[37]*p[40]*p[42]*numeric(157,9)*pow(g[0],2) ).evalf();
  res += ( g[0]*g[1]*p[15]*p[21]*p[26]*p[37]*p[40]*p[42]*numeric(-5800,9) ).evalf();
  res += ( p[15]*p[21]*p[26]*p[37]*p[40]*p[42]*numeric(2900,9)*pow(g[1],2) ).evalf();
  res += ( g[0]*g[2]*p[15]*p[21]*p[26]*p[37]*p[40]*p[42]*numeric(-188,9) ).evalf();
  res += ( p[15]*p[21]*p[26]*p[37]*p[40]*p[42]*numeric(-2173,9)*pow(g[2],2) ).evalf();
  res += ( g[3]*p[15]*p[21]*p[26]*p[37]*p[40]*p[42]*numeric(13561,54) ).evalf();
  res += ( g[0]*g[3]*p[15]*p[21]*p[26]*p[37]*p[40]*p[42]*numeric(-157,9) ).evalf();
  res += ( g[1]*g[3]*p[15]*p[21]*p[26]*p[37]*p[40]*p[42]*numeric(2900,9) ).evalf();
  res += ( g[2]*g[3]*p[15]*p[21]*p[26]*p[37]*p[40]*p[42]*numeric(94,9) ).evalf();
  res += ( p[15]*p[21]*p[26]*p[37]*p[40]*p[42]*numeric(157,36)*pow(g[3],2) ).evalf();
  res += ( -520*p[1]*p[15]*p[21]*p[26]*p[37]*p[40]*p[42]*pow(g[0],2) ).evalf();
  res += ( 256*g[0]*g[1]*p[1]*p[15]*p[21]*p[26]*p[37]*p[40]*p[42] ).evalf();
  res += ( -128*p[1]*p[15]*p[21]*p[26]*p[37]*p[40]*p[42]*pow(g[1],2) ).evalf();
  res += ( -200*g[0]*g[2]*p[1]*p[15]*p[21]*p[26]*p[37]*p[40]*p[42] ).evalf();
  res += ( -56*p[1]*p[15]*p[21]*p[26]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( g[3]*p[1]*p[15]*p[21]*p[26]*p[37]*p[40]*p[42]*numeric(-1432,9) ).evalf();
  res += ( 520*g[0]*g[3]*p[1]*p[15]*p[21]*p[26]*p[37]*p[40]*p[42] ).evalf();
  res += ( -128*g[1]*g[3]*p[1]*p[15]*p[21]*p[26]*p[37]*p[40]*p[42] ).evalf();
  res += ( 100*g[2]*g[3]*p[1]*p[15]*p[21]*p[26]*p[37]*p[40]*p[42] ).evalf();
  res += ( -130*p[1]*p[15]*p[21]*p[26]*p[37]*p[40]*p[42]*pow(g[3],2) ).evalf();
  res += ( p[16]*p[21]*p[26]*p[37]*p[40]*p[42]*numeric(-766,9)*pow(g[0],2) ).evalf();
  res += ( 80*g[0]*g[1]*p[16]*p[21]*p[26]*p[37]*p[40]*p[42] ).evalf();
  res += ( -40*p[16]*p[21]*p[26]*p[37]*p[40]*p[42]*pow(g[1],2) ).evalf();
  res += ( g[0]*g[2]*p[16]*p[21]*p[26]*p[37]*p[40]*p[42]*numeric(-776,9) ).evalf();
  res += ( p[16]*p[21]*p[26]*p[37]*p[40]*p[42]*numeric(-352,9)*pow(g[2],2) ).evalf();
  res += ( g[3]*p[16]*p[21]*p[26]*p[37]*p[40]*p[42]*numeric(806,27) ).evalf();
  res += ( g[0]*g[3]*p[16]*p[21]*p[26]*p[37]*p[40]*p[42]*numeric(766,9) ).evalf();
  res += ( -40*g[1]*g[3]*p[16]*p[21]*p[26]*p[37]*p[40]*p[42] ).evalf();
  res += ( g[2]*g[3]*p[16]*p[21]*p[26]*p[37]*p[40]*p[42]*numeric(388,9) ).evalf();
  res += ( p[16]*p[21]*p[26]*p[37]*p[40]*p[42]*numeric(-383,18)*pow(g[3],2) ).evalf();
  res += ( -56*p[1]*p[16]*p[21]*p[26]*p[37]*p[40]*p[42]*pow(g[0],2) ).evalf();
  res += ( -88*g[0]*g[2]*p[1]*p[16]*p[21]*p[26]*p[37]*p[40]*p[42] ).evalf();
  res += ( -8*p[1]*p[16]*p[21]*p[26]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( g[3]*p[1]*p[16]*p[21]*p[26]*p[37]*p[40]*p[42]*numeric(-424,9) ).evalf();
  res += ( 56*g[0]*g[3]*p[1]*p[16]*p[21]*p[26]*p[37]*p[40]*p[42] ).evalf();
  res += ( 44*g[2]*g[3]*p[1]*p[16]*p[21]*p[26]*p[37]*p[40]*p[42] ).evalf();
  res += ( -14*p[1]*p[16]*p[21]*p[26]*p[37]*p[40]*p[42]*pow(g[3],2) ).evalf();
  res += ( 2560*p[2]*p[21]*p[26]*p[37]*p[40]*p[42]*pow(g[0],2) ).evalf();
  res += ( -5888*g[0]*g[1]*p[2]*p[21]*p[26]*p[37]*p[40]*p[42] ).evalf();
  res += ( 1408*p[2]*p[21]*p[26]*p[37]*p[40]*p[42]*pow(g[1],2) ).evalf();
  res += ( 768*g[0]*g[2]*p[2]*p[21]*p[26]*p[37]*p[40]*p[42] ).evalf();
  res += ( 1152*p[2]*p[21]*p[26]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( -1024*g[3]*p[2]*p[21]*p[26]*p[37]*p[40]*p[42] ).evalf();
  res += ( -2560*g[0]*g[3]*p[2]*p[21]*p[26]*p[37]*p[40]*p[42] ).evalf();
  res += ( 2944*g[1]*g[3]*p[2]*p[21]*p[26]*p[37]*p[40]*p[42] ).evalf();
  res += ( -384*g[2]*g[3]*p[2]*p[21]*p[26]*p[37]*p[40]*p[42] ).evalf();
  res += ( 640*p[2]*p[21]*p[26]*p[37]*p[40]*p[42]*pow(g[3],2) ).evalf();
  res += ( 4480*p[10]*p[2]*p[21]*p[26]*p[37]*p[40]*p[42]*pow(g[0],2) ).evalf();
  res += ( 7296*g[0]*g[1]*p[10]*p[2]*p[21]*p[26]*p[37]*p[40]*p[42] ).evalf();
  res += ( 2240*p[10]*p[2]*p[21]*p[26]*p[37]*p[40]*p[42]*pow(g[1],2) ).evalf();
  res += ( 7296*g[0]*g[2]*p[10]*p[2]*p[21]*p[26]*p[37]*p[40]*p[42] ).evalf();
  res += ( 2240*p[10]*p[2]*p[21]*p[26]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( 896*g[3]*p[10]*p[2]*p[21]*p[26]*p[37]*p[40]*p[42] ).evalf();
  res += ( -4480*g[0]*g[3]*p[10]*p[2]*p[21]*p[26]*p[37]*p[40]*p[42] ).evalf();
  res += ( -3648*g[1]*g[3]*p[10]*p[2]*p[21]*p[26]*p[37]*p[40]*p[42] ).evalf();
  res += ( -3648*g[2]*g[3]*p[10]*p[2]*p[21]*p[26]*p[37]*p[40]*p[42] ).evalf();
  res += ( 1120*p[10]*p[2]*p[21]*p[26]*p[37]*p[40]*p[42]*pow(g[3],2) ).evalf();
  res += ( -1984*p[11]*p[2]*p[21]*p[26]*p[37]*p[40]*p[42]*pow(g[0],2) ).evalf();
  res += ( 128*g[0]*g[1]*p[11]*p[2]*p[21]*p[26]*p[37]*p[40]*p[42] ).evalf();
  res += ( -1856*p[11]*p[2]*p[21]*p[26]*p[37]*p[40]*p[42]*pow(g[1],2) ).evalf();
  res += ( 9472*g[0]*g[2]*p[11]*p[2]*p[21]*p[26]*p[37]*p[40]*p[42] ).evalf();
  res += ( -128*p[11]*p[2]*p[21]*p[26]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( 1440*g[3]*p[11]*p[2]*p[21]*p[26]*p[37]*p[40]*p[42] ).evalf();
  res += ( 1984*g[0]*g[3]*p[11]*p[2]*p[21]*p[26]*p[37]*p[40]*p[42] ).evalf();
  res += ( -64*g[1]*g[3]*p[11]*p[2]*p[21]*p[26]*p[37]*p[40]*p[42] ).evalf();
  res += ( -4736*g[2]*g[3]*p[11]*p[2]*p[21]*p[26]*p[37]*p[40]*p[42] ).evalf();
  res += ( -496*p[11]*p[2]*p[21]*p[26]*p[37]*p[40]*p[42]*pow(g[3],2) ).evalf();
  res += ( -3264*p[12]*p[2]*p[21]*p[26]*p[37]*p[40]*p[42]*pow(g[0],2) ).evalf();
  res += ( -1280*g[0]*g[1]*p[12]*p[2]*p[21]*p[26]*p[37]*p[40]*p[42] ).evalf();
  res += ( -896*p[12]*p[2]*p[21]*p[26]*p[37]*p[40]*p[42]*pow(g[1],2) ).evalf();
  res += ( -896*g[0]*g[2]*p[12]*p[2]*p[21]*p[26]*p[37]*p[40]*p[42] ).evalf();
  res += ( -2368*p[12]*p[2]*p[21]*p[26]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( 608*g[3]*p[12]*p[2]*p[21]*p[26]*p[37]*p[40]*p[42] ).evalf();
  res += ( 3264*g[0]*g[3]*p[12]*p[2]*p[21]*p[26]*p[37]*p[40]*p[42] ).evalf();
  res += ( 640*g[1]*g[3]*p[12]*p[2]*p[21]*p[26]*p[37]*p[40]*p[42] ).evalf();
  res += ( 448*g[2]*g[3]*p[12]*p[2]*p[21]*p[26]*p[37]*p[40]*p[42] ).evalf();
  res += ( -816*p[12]*p[2]*p[21]*p[26]*p[37]*p[40]*p[42]*pow(g[3],2) ).evalf();
  res += ( -1024*p[13]*p[2]*p[21]*p[26]*p[37]*p[40]*p[42]*pow(g[0],2) ).evalf();
  res += ( 448*g[0]*g[1]*p[13]*p[2]*p[21]*p[26]*p[37]*p[40]*p[42] ).evalf();
  res += ( -32*p[13]*p[2]*p[21]*p[26]*p[37]*p[40]*p[42]*pow(g[1],2) ).evalf();
  res += ( -4544*g[0]*g[2]*p[13]*p[2]*p[21]*p[26]*p[37]*p[40]*p[42] ).evalf();
  res += ( -992*p[13]*p[2]*p[21]*p[26]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( 232*g[3]*p[13]*p[2]*p[21]*p[26]*p[37]*p[40]*p[42] ).evalf();
  res += ( 1024*g[0]*g[3]*p[13]*p[2]*p[21]*p[26]*p[37]*p[40]*p[42] ).evalf();
  res += ( -224*g[1]*g[3]*p[13]*p[2]*p[21]*p[26]*p[37]*p[40]*p[42] ).evalf();
  res += ( 2272*g[2]*g[3]*p[13]*p[2]*p[21]*p[26]*p[37]*p[40]*p[42] ).evalf();
  res += ( -256*p[13]*p[2]*p[21]*p[26]*p[37]*p[40]*p[42]*pow(g[3],2) ).evalf();
  res += ( 512*p[14]*p[2]*p[21]*p[26]*p[37]*p[40]*p[42]*pow(g[0],2) ).evalf();
  res += ( 64*g[0]*g[1]*p[14]*p[2]*p[21]*p[26]*p[37]*p[40]*p[42] ).evalf();
  res += ( 160*p[14]*p[2]*p[21]*p[26]*p[37]*p[40]*p[42]*pow(g[1],2) ).evalf();
  res += ( -320*g[0]*g[2]*p[14]*p[2]*p[21]*p[26]*p[37]*p[40]*p[42] ).evalf();
  res += ( 352*p[14]*p[2]*p[21]*p[26]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( 16*g[3]*p[14]*p[2]*p[21]*p[26]*p[37]*p[40]*p[42] ).evalf();
  res += ( -512*g[0]*g[3]*p[14]*p[2]*p[21]*p[26]*p[37]*p[40]*p[42] ).evalf();
  res += ( -32*g[1]*g[3]*p[14]*p[2]*p[21]*p[26]*p[37]*p[40]*p[42] ).evalf();
  res += ( 160*g[2]*g[3]*p[14]*p[2]*p[21]*p[26]*p[37]*p[40]*p[42] ).evalf();
  res += ( 128*p[14]*p[2]*p[21]*p[26]*p[37]*p[40]*p[42]*pow(g[3],2) ).evalf();
  res += ( 288*p[15]*p[2]*p[21]*p[26]*p[37]*p[40]*p[42]*pow(g[0],2) ).evalf();
  res += ( -128*g[0]*g[1]*p[15]*p[2]*p[21]*p[26]*p[37]*p[40]*p[42] ).evalf();
  res += ( 64*p[15]*p[2]*p[21]*p[26]*p[37]*p[40]*p[42]*pow(g[1],2) ).evalf();
  res += ( 448*g[0]*g[2]*p[15]*p[2]*p[21]*p[26]*p[37]*p[40]*p[42] ).evalf();
  res += ( 224*p[15]*p[2]*p[21]*p[26]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( -112*g[3]*p[15]*p[2]*p[21]*p[26]*p[37]*p[40]*p[42] ).evalf();
  res += ( -288*g[0]*g[3]*p[15]*p[2]*p[21]*p[26]*p[37]*p[40]*p[42] ).evalf();
  res += ( 64*g[1]*g[3]*p[15]*p[2]*p[21]*p[26]*p[37]*p[40]*p[42] ).evalf();
  res += ( -224*g[2]*g[3]*p[15]*p[2]*p[21]*p[26]*p[37]*p[40]*p[42] ).evalf();
  res += ( 72*p[15]*p[2]*p[21]*p[26]*p[37]*p[40]*p[42]*pow(g[3],2) ).evalf();
  res += ( 32*p[16]*p[2]*p[21]*p[26]*p[37]*p[40]*p[42]*pow(g[0],2) ).evalf();
  res += ( 64*g[0]*g[2]*p[16]*p[2]*p[21]*p[26]*p[37]*p[40]*p[42] ).evalf();
  res += ( 32*p[16]*p[2]*p[21]*p[26]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( -24*g[3]*p[16]*p[2]*p[21]*p[26]*p[37]*p[40]*p[42] ).evalf();
  res += ( -32*g[0]*g[3]*p[16]*p[2]*p[21]*p[26]*p[37]*p[40]*p[42] ).evalf();
  res += ( -32*g[2]*g[3]*p[16]*p[2]*p[21]*p[26]*p[37]*p[40]*p[42] ).evalf();
  res += ( 8*p[16]*p[2]*p[21]*p[26]*p[37]*p[40]*p[42]*pow(g[3],2) ).evalf();
  res += ( g[25]*p[19]*p[27]*p[37]*p[40]*p[42]*numeric(41834,9) ).evalf();
  res += ( 696*g[25]*p[1]*p[19]*p[27]*p[37]*p[40]*p[42] ).evalf();
  res += ( g[25]*p[10]*p[19]*p[27]*p[37]*p[40]*p[42]*numeric(40847,9) ).evalf();
  res += ( -512*g[25]*p[1]*p[10]*p[19]*p[27]*p[37]*p[40]*p[42] ).evalf();
  res += ( g[25]*p[11]*p[19]*p[27]*p[37]*p[40]*p[42]*numeric(38623,9) ).evalf();
  res += ( -4392*g[25]*p[1]*p[11]*p[19]*p[27]*p[37]*p[40]*p[42] ).evalf();
  res += ( g[25]*p[12]*p[19]*p[27]*p[37]*p[40]*p[42]*numeric(68921,9) ).evalf();
  res += ( -5912*g[25]*p[1]*p[12]*p[19]*p[27]*p[37]*p[40]*p[42] ).evalf();
  res += ( g[25]*p[13]*p[19]*p[27]*p[37]*p[40]*p[42]*numeric(6824,9) ).evalf();
  res += ( -4288*g[25]*p[1]*p[13]*p[19]*p[27]*p[37]*p[40]*p[42] ).evalf();
  res += ( g[25]*p[14]*p[19]*p[27]*p[37]*p[40]*p[42]*numeric(-21814,3) ).evalf();
  res += ( -520*g[25]*p[1]*p[14]*p[19]*p[27]*p[37]*p[40]*p[42] ).evalf();
  res += ( g[25]*p[15]*p[19]*p[27]*p[37]*p[40]*p[42]*numeric(-14245,3) ).evalf();
  res += ( 1632*g[25]*p[1]*p[15]*p[19]*p[27]*p[37]*p[40]*p[42] ).evalf();
  res += ( g[25]*p[16]*p[19]*p[27]*p[37]*p[40]*p[42]*numeric(-650,3) ).evalf();
  res += ( 728*g[25]*p[1]*p[16]*p[19]*p[27]*p[37]*p[40]*p[42] ).evalf();
  res += ( g[25]*p[17]*p[19]*p[27]*p[37]*p[40]*p[42]*numeric(2258,9) ).evalf();
  res += ( 64*g[25]*p[1]*p[17]*p[19]*p[27]*p[37]*p[40]*p[42] ).evalf();
  res += ( -896*g[25]*p[19]*p[2]*p[27]*p[37]*p[40]*p[42] ).evalf();
  res += ( -512*g[25]*p[10]*p[19]*p[2]*p[27]*p[37]*p[40]*p[42] ).evalf();
  res += ( 3872*g[25]*p[11]*p[19]*p[2]*p[27]*p[37]*p[40]*p[42] ).evalf();
  res += ( 5536*g[25]*p[12]*p[19]*p[2]*p[27]*p[37]*p[40]*p[42] ).evalf();
  res += ( 1552*g[25]*p[13]*p[19]*p[2]*p[27]*p[37]*p[40]*p[42] ).evalf();
  res += ( -1008*g[25]*p[14]*p[19]*p[2]*p[27]*p[37]*p[40]*p[42] ).evalf();
  res += ( -720*g[25]*p[15]*p[19]*p[2]*p[27]*p[37]*p[40]*p[42] ).evalf();
  res += ( -240*g[25]*p[16]*p[19]*p[2]*p[27]*p[37]*p[40]*p[42] ).evalf();
  res += ( -32*g[25]*p[17]*p[19]*p[2]*p[27]*p[37]*p[40]*p[42] ).evalf();
  res += ( 936*p[21]*p[27]*p[37]*p[40]*p[42]*pow(g[0],2) ).evalf();
  res += ( g[0]*g[1]*p[21]*p[27]*p[37]*p[40]*p[42]*numeric(16000,9) ).evalf();
  res += ( p[21]*p[27]*p[37]*p[40]*p[42]*numeric(-58475,9)*pow(g[1],2) ).evalf();
  res += ( g[0]*g[2]*p[21]*p[27]*p[37]*p[40]*p[42]*numeric(-94036,9) ).evalf();
  res += ( p[21]*p[27]*p[37]*p[40]*p[42]*numeric(52523,9)*pow(g[2],2) ).evalf();
  res += ( g[3]*p[21]*p[27]*p[37]*p[40]*p[42]*numeric(2186,9) ).evalf();
  res += ( -936*g[0]*g[3]*p[21]*p[27]*p[37]*p[40]*p[42] ).evalf();
  res += ( g[1]*g[3]*p[21]*p[27]*p[37]*p[40]*p[42]*numeric(-8000,9) ).evalf();
  res += ( g[2]*g[3]*p[21]*p[27]*p[37]*p[40]*p[42]*numeric(47018,9) ).evalf();
  res += ( 234*p[21]*p[27]*p[37]*p[40]*p[42]*pow(g[3],2) ).evalf();
  res += ( -1856*p[1]*p[21]*p[27]*p[37]*p[40]*p[42]*pow(g[0],2) ).evalf();
  res += ( -3896*g[0]*g[1]*p[1]*p[21]*p[27]*p[37]*p[40]*p[42] ).evalf();
  res += ( -1936*p[1]*p[21]*p[27]*p[37]*p[40]*p[42]*pow(g[1],2) ).evalf();
  res += ( 2912*g[0]*g[2]*p[1]*p[21]*p[27]*p[37]*p[40]*p[42] ).evalf();
  res += ( -608*p[1]*p[21]*p[27]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( g[3]*p[1]*p[21]*p[27]*p[37]*p[40]*p[42]*numeric(-3536,3) ).evalf();
  res += ( 1856*g[0]*g[3]*p[1]*p[21]*p[27]*p[37]*p[40]*p[42] ).evalf();
  res += ( 1948*g[1]*g[3]*p[1]*p[21]*p[27]*p[37]*p[40]*p[42] ).evalf();
  res += ( -1456*g[2]*g[3]*p[1]*p[21]*p[27]*p[37]*p[40]*p[42] ).evalf();
  res += ( -464*p[1]*p[21]*p[27]*p[37]*p[40]*p[42]*pow(g[3],2) ).evalf();
  res += ( p[10]*p[21]*p[27]*p[37]*p[40]*p[42]*numeric(-38450,3)*pow(g[0],2) ).evalf();
  res += ( g[0]*g[1]*p[10]*p[21]*p[27]*p[37]*p[40]*p[42]*numeric(36908,9) ).evalf();
  res += ( p[10]*p[21]*p[27]*p[37]*p[40]*p[42]*numeric(-838,9)*pow(g[1],2) ).evalf();
  res += ( g[0]*g[2]*p[10]*p[21]*p[27]*p[37]*p[40]*p[42]*numeric(198236,9) ).evalf();
  res += ( p[10]*p[21]*p[27]*p[37]*p[40]*p[42]*numeric(-86192,9)*pow(g[2],2) ).evalf();
  res += ( g[3]*p[10]*p[21]*p[27]*p[37]*p[40]*p[42]*numeric(-232346,27) ).evalf();
  res += ( g[0]*g[3]*p[10]*p[21]*p[27]*p[37]*p[40]*p[42]*numeric(38450,3) ).evalf();
  res += ( g[1]*g[3]*p[10]*p[21]*p[27]*p[37]*p[40]*p[42]*numeric(-18454,9) ).evalf();
  res += ( g[2]*g[3]*p[10]*p[21]*p[27]*p[37]*p[40]*p[42]*numeric(-99118,9) ).evalf();
  res += ( p[10]*p[21]*p[27]*p[37]*p[40]*p[42]*numeric(-19225,6)*pow(g[3],2) ).evalf();
  res += ( 2432*p[1]*p[10]*p[21]*p[27]*p[37]*p[40]*p[42]*pow(g[0],2) ).evalf();
  res += ( 3208*g[0]*g[1]*p[1]*p[10]*p[21]*p[27]*p[37]*p[40]*p[42] ).evalf();
  res += ( 3824*p[1]*p[10]*p[21]*p[27]*p[37]*p[40]*p[42]*pow(g[1],2) ).evalf();
  res += ( 1664*g[0]*g[2]*p[1]*p[10]*p[21]*p[27]*p[37]*p[40]*p[42] ).evalf();
  res += ( -1120*p[1]*p[10]*p[21]*p[27]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( g[3]*p[1]*p[10]*p[21]*p[27]*p[37]*p[40]*p[42]*numeric(2416,9) ).evalf();
  res += ( -2432*g[0]*g[3]*p[1]*p[10]*p[21]*p[27]*p[37]*p[40]*p[42] ).evalf();
  res += ( -1604*g[1]*g[3]*p[1]*p[10]*p[21]*p[27]*p[37]*p[40]*p[42] ).evalf();
  res += ( -832*g[2]*g[3]*p[1]*p[10]*p[21]*p[27]*p[37]*p[40]*p[42] ).evalf();
  res += ( 608*p[1]*p[10]*p[21]*p[27]*p[37]*p[40]*p[42]*pow(g[3],2) ).evalf();
  res += ( p[11]*p[21]*p[27]*p[37]*p[40]*p[42]*numeric(3490,3)*pow(g[0],2) ).evalf();
  res += ( g[0]*g[1]*p[11]*p[21]*p[27]*p[37]*p[40]*p[42]*numeric(28232,3) ).evalf();
  res += ( -2998*p[11]*p[21]*p[27]*p[37]*p[40]*p[42]*pow(g[1],2) ).evalf();
  res += ( g[0]*g[2]*p[11]*p[21]*p[27]*p[37]*p[40]*p[42]*numeric(28232,3) ).evalf();
  res += ( -2998*p[11]*p[21]*p[27]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( g[3]*p[11]*p[21]*p[27]*p[37]*p[40]*p[42]*numeric(-16199,3) ).evalf();
  res += ( g[0]*g[3]*p[11]*p[21]*p[27]*p[37]*p[40]*p[42]*numeric(-3490,3) ).evalf();
  res += ( g[1]*g[3]*p[11]*p[21]*p[27]*p[37]*p[40]*p[42]*numeric(-14116,3) ).evalf();
  res += ( g[2]*g[3]*p[11]*p[21]*p[27]*p[37]*p[40]*p[42]*numeric(-14116,3) ).evalf();
  res += ( p[11]*p[21]*p[27]*p[37]*p[40]*p[42]*numeric(1745,6)*pow(g[3],2) ).evalf();
  res += ( 6816*p[1]*p[11]*p[21]*p[27]*p[37]*p[40]*p[42]*pow(g[0],2) ).evalf();
  res += ( -5072*g[0]*g[1]*p[1]*p[11]*p[21]*p[27]*p[37]*p[40]*p[42] ).evalf();
  res += ( -336*p[1]*p[11]*p[21]*p[27]*p[37]*p[40]*p[42]*pow(g[1],2) ).evalf();
  res += ( -5072*g[0]*g[2]*p[1]*p[11]*p[21]*p[27]*p[37]*p[40]*p[42] ).evalf();
  res += ( -336*p[1]*p[11]*p[21]*p[27]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( 4528*g[3]*p[1]*p[11]*p[21]*p[27]*p[37]*p[40]*p[42] ).evalf();
  res += ( -6816*g[0]*g[3]*p[1]*p[11]*p[21]*p[27]*p[37]*p[40]*p[42] ).evalf();
  res += ( 2536*g[1]*g[3]*p[1]*p[11]*p[21]*p[27]*p[37]*p[40]*p[42] ).evalf();
  res += ( 2536*g[2]*g[3]*p[1]*p[11]*p[21]*p[27]*p[37]*p[40]*p[42] ).evalf();
  res += ( 1704*p[1]*p[11]*p[21]*p[27]*p[37]*p[40]*p[42]*pow(g[3],2) ).evalf();
  res += ( p[12]*p[21]*p[27]*p[37]*p[40]*p[42]*numeric(75664,9)*pow(g[0],2) ).evalf();
  res += ( g[0]*g[1]*p[12]*p[21]*p[27]*p[37]*p[40]*p[42]*numeric(-66292,9) ).evalf();
  res += ( p[12]*p[21]*p[27]*p[37]*p[40]*p[42]*numeric(29993,9)*pow(g[1],2) ).evalf();
  res += ( g[0]*g[2]*p[12]*p[21]*p[27]*p[37]*p[40]*p[42]*numeric(-24904,9) ).evalf();
  res += ( p[12]*p[21]*p[27]*p[37]*p[40]*p[42]*numeric(24395,9)*pow(g[2],2) ).evalf();
  res += ( g[3]*p[12]*p[21]*p[27]*p[37]*p[40]*p[42]*numeric(32189,9) ).evalf();
  res += ( g[0]*g[3]*p[12]*p[21]*p[27]*p[37]*p[40]*p[42]*numeric(-75664,9) ).evalf();
  res += ( g[1]*g[3]*p[12]*p[21]*p[27]*p[37]*p[40]*p[42]*numeric(33146,9) ).evalf();
  res += ( g[2]*g[3]*p[12]*p[21]*p[27]*p[37]*p[40]*p[42]*numeric(12452,9) ).evalf();
  res += ( p[12]*p[21]*p[27]*p[37]*p[40]*p[42]*numeric(18916,9)*pow(g[3],2) ).evalf();
  res += ( 2240*p[1]*p[12]*p[21]*p[27]*p[37]*p[40]*p[42]*pow(g[0],2) ).evalf();
  res += ( -4432*g[0]*g[1]*p[1]*p[12]*p[21]*p[27]*p[37]*p[40]*p[42] ).evalf();
  res += ( 2032*p[1]*p[12]*p[21]*p[27]*p[37]*p[40]*p[42]*pow(g[1],2) ).evalf();
  res += ( -2680*g[0]*g[2]*p[1]*p[12]*p[21]*p[27]*p[37]*p[40]*p[42] ).evalf();
  res += ( 192*p[1]*p[12]*p[21]*p[27]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( g[3]*p[1]*p[12]*p[21]*p[27]*p[37]*p[40]*p[42]*numeric(4012,3) ).evalf();
  res += ( -2240*g[0]*g[3]*p[1]*p[12]*p[21]*p[27]*p[37]*p[40]*p[42] ).evalf();
  res += ( 2216*g[1]*g[3]*p[1]*p[12]*p[21]*p[27]*p[37]*p[40]*p[42] ).evalf();
  res += ( 1340*g[2]*g[3]*p[1]*p[12]*p[21]*p[27]*p[37]*p[40]*p[42] ).evalf();
  res += ( 560*p[1]*p[12]*p[21]*p[27]*p[37]*p[40]*p[42]*pow(g[3],2) ).evalf();
  res += ( p[13]*p[21]*p[27]*p[37]*p[40]*p[42]*numeric(30398,9)*pow(g[0],2) ).evalf();
  res += ( g[0]*g[1]*p[13]*p[21]*p[27]*p[37]*p[40]*p[42]*numeric(-76844,9) ).evalf();
  res += ( 4048*p[13]*p[21]*p[27]*p[37]*p[40]*p[42]*pow(g[1],2) ).evalf();
  res += ( g[0]*g[2]*p[13]*p[21]*p[27]*p[37]*p[40]*p[42]*numeric(9292,9) ).evalf();
  res += ( p[13]*p[21]*p[27]*p[37]*p[40]*p[42]*numeric(-4453,9)*pow(g[2],2) ).evalf();
  res += ( g[3]*p[13]*p[21]*p[27]*p[37]*p[40]*p[42]*numeric(5822,3) ).evalf();
  res += ( g[0]*g[3]*p[13]*p[21]*p[27]*p[37]*p[40]*p[42]*numeric(-30398,9) ).evalf();
  res += ( g[1]*g[3]*p[13]*p[21]*p[27]*p[37]*p[40]*p[42]*numeric(38422,9) ).evalf();
  res += ( g[2]*g[3]*p[13]*p[21]*p[27]*p[37]*p[40]*p[42]*numeric(-4646,9) ).evalf();
  res += ( p[13]*p[21]*p[27]*p[37]*p[40]*p[42]*numeric(15199,18)*pow(g[3],2) ).evalf();
  res += ( -760*p[1]*p[13]*p[21]*p[27]*p[37]*p[40]*p[42]*pow(g[0],2) ).evalf();
  res += ( 776*g[0]*g[1]*p[1]*p[13]*p[21]*p[27]*p[37]*p[40]*p[42] ).evalf();
  res += ( -88*p[1]*p[13]*p[21]*p[27]*p[37]*p[40]*p[42]*pow(g[1],2) ).evalf();
  res += ( 1736*g[0]*g[2]*p[1]*p[13]*p[21]*p[27]*p[37]*p[40]*p[42] ).evalf();
  res += ( -160*p[1]*p[13]*p[21]*p[27]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( g[3]*p[1]*p[13]*p[21]*p[27]*p[37]*p[40]*p[42]*numeric(-1100,3) ).evalf();
  res += ( 760*g[0]*g[3]*p[1]*p[13]*p[21]*p[27]*p[37]*p[40]*p[42] ).evalf();
  res += ( -388*g[1]*g[3]*p[1]*p[13]*p[21]*p[27]*p[37]*p[40]*p[42] ).evalf();
  res += ( -868*g[2]*g[3]*p[1]*p[13]*p[21]*p[27]*p[37]*p[40]*p[42] ).evalf();
  res += ( -190*p[1]*p[13]*p[21]*p[27]*p[37]*p[40]*p[42]*pow(g[3],2) ).evalf();
  res += ( p[14]*p[21]*p[27]*p[37]*p[40]*p[42]*numeric(-1471,3)*pow(g[0],2) ).evalf();
  res += ( g[0]*g[1]*p[14]*p[21]*p[27]*p[37]*p[40]*p[42]*numeric(-8576,9) ).evalf();
  res += ( p[14]*p[21]*p[27]*p[37]*p[40]*p[42]*numeric(1750,9)*pow(g[1],2) ).evalf();
  res += ( g[0]*g[2]*p[14]*p[21]*p[27]*p[37]*p[40]*p[42]*numeric(1756,9) ).evalf();
  res += ( p[14]*p[21]*p[27]*p[37]*p[40]*p[42]*numeric(-6457,9)*pow(g[2],2) ).evalf();
  res += ( g[3]*p[14]*p[21]*p[27]*p[37]*p[40]*p[42]*numeric(7297,54) ).evalf();
  res += ( g[0]*g[3]*p[14]*p[21]*p[27]*p[37]*p[40]*p[42]*numeric(1471,3) ).evalf();
  res += ( g[1]*g[3]*p[14]*p[21]*p[27]*p[37]*p[40]*p[42]*numeric(4288,9) ).evalf();
  res += ( g[2]*g[3]*p[14]*p[21]*p[27]*p[37]*p[40]*p[42]*numeric(-878,9) ).evalf();
  res += ( p[14]*p[21]*p[27]*p[37]*p[40]*p[42]*numeric(-1471,12)*pow(g[3],2) ).evalf();
  res += ( -792*p[1]*p[14]*p[21]*p[27]*p[37]*p[40]*p[42]*pow(g[0],2) ).evalf();
  res += ( 928*g[0]*g[1]*p[1]*p[14]*p[21]*p[27]*p[37]*p[40]*p[42] ).evalf();
  res += ( -680*p[1]*p[14]*p[21]*p[27]*p[37]*p[40]*p[42]*pow(g[1],2) ).evalf();
  res += ( 376*g[0]*g[2]*p[1]*p[14]*p[21]*p[27]*p[37]*p[40]*p[42] ).evalf();
  res += ( -288*p[1]*p[14]*p[21]*p[27]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( g[3]*p[1]*p[14]*p[21]*p[27]*p[37]*p[40]*p[42]*numeric(-3952,9) ).evalf();
  res += ( 792*g[0]*g[3]*p[1]*p[14]*p[21]*p[27]*p[37]*p[40]*p[42] ).evalf();
  res += ( -464*g[1]*g[3]*p[1]*p[14]*p[21]*p[27]*p[37]*p[40]*p[42] ).evalf();
  res += ( -188*g[2]*g[3]*p[1]*p[14]*p[21]*p[27]*p[37]*p[40]*p[42] ).evalf();
  res += ( -198*p[1]*p[14]*p[21]*p[27]*p[37]*p[40]*p[42]*pow(g[3],2) ).evalf();
  res += ( p[15]*p[21]*p[27]*p[37]*p[40]*p[42]*numeric(-4759,9)*pow(g[0],2) ).evalf();
  res += ( g[0]*g[1]*p[15]*p[21]*p[27]*p[37]*p[40]*p[42]*numeric(4516,9) ).evalf();
  res += ( p[15]*p[21]*p[27]*p[37]*p[40]*p[42]*numeric(-2258,9)*pow(g[1],2) ).evalf();
  res += ( g[0]*g[2]*p[15]*p[21]*p[27]*p[37]*p[40]*p[42]*numeric(-544,9) ).evalf();
  res += ( p[15]*p[21]*p[27]*p[37]*p[40]*p[42]*numeric(-1502,9)*pow(g[2],2) ).evalf();
  res += ( g[3]*p[15]*p[21]*p[27]*p[37]*p[40]*p[42]*numeric(1145,54) ).evalf();
  res += ( g[0]*g[3]*p[15]*p[21]*p[27]*p[37]*p[40]*p[42]*numeric(4759,9) ).evalf();
  res += ( g[1]*g[3]*p[15]*p[21]*p[27]*p[37]*p[40]*p[42]*numeric(-2258,9) ).evalf();
  res += ( g[2]*g[3]*p[15]*p[21]*p[27]*p[37]*p[40]*p[42]*numeric(272,9) ).evalf();
  res += ( p[15]*p[21]*p[27]*p[37]*p[40]*p[42]*numeric(-4759,36)*pow(g[3],2) ).evalf();
  res += ( -320*p[1]*p[15]*p[21]*p[27]*p[37]*p[40]*p[42]*pow(g[0],2) ).evalf();
  res += ( 128*g[0]*g[1]*p[1]*p[15]*p[21]*p[27]*p[37]*p[40]*p[42] ).evalf();
  res += ( -64*p[1]*p[15]*p[21]*p[27]*p[37]*p[40]*p[42]*pow(g[1],2) ).evalf();
  res += ( -216*g[0]*g[2]*p[1]*p[15]*p[21]*p[27]*p[37]*p[40]*p[42] ).evalf();
  res += ( -112*p[1]*p[15]*p[21]*p[27]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( g[3]*p[1]*p[15]*p[21]*p[27]*p[37]*p[40]*p[42]*numeric(-1184,9) ).evalf();
  res += ( 320*g[0]*g[3]*p[1]*p[15]*p[21]*p[27]*p[37]*p[40]*p[42] ).evalf();
  res += ( -64*g[1]*g[3]*p[1]*p[15]*p[21]*p[27]*p[37]*p[40]*p[42] ).evalf();
  res += ( 108*g[2]*g[3]*p[1]*p[15]*p[21]*p[27]*p[37]*p[40]*p[42] ).evalf();
  res += ( -80*p[1]*p[15]*p[21]*p[27]*p[37]*p[40]*p[42]*pow(g[3],2) ).evalf();
  res += ( 1344*p[2]*p[21]*p[27]*p[37]*p[40]*p[42]*pow(g[0],2) ).evalf();
  res += ( 1088*g[0]*g[1]*p[2]*p[21]*p[27]*p[37]*p[40]*p[42] ).evalf();
  res += ( 1376*p[2]*p[21]*p[27]*p[37]*p[40]*p[42]*pow(g[1],2) ).evalf();
  res += ( 832*g[0]*g[2]*p[2]*p[21]*p[27]*p[37]*p[40]*p[42] ).evalf();
  res += ( -32*p[2]*p[21]*p[27]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( -448*g[3]*p[2]*p[21]*p[27]*p[37]*p[40]*p[42] ).evalf();
  return res;
}


==> numerics/ggtt_a_exact_0_16.cpp <==
/* R. Bonciani, A. Ferroglia, T. Gehrmann, A. v. Manteuffel, C. Studerus
 * file: ggtt_a_exact_0_16.cpp
 * date: 2010-11-29
 */

#include <ginac/ginac.h>
using namespace GiNaC;

ex ggtt_a_exact_0_16(const exvector& g, const exvector& p)
{
  ex res = 0;
  res += ( -1344*g[0]*g[3]*p[2]*p[21]*p[27]*p[37]*p[40]*p[42] ).evalf();
  res += ( -544*g[1]*g[3]*p[2]*p[21]*p[27]*p[37]*p[40]*p[42] ).evalf();
  res += ( -416*g[2]*g[3]*p[2]*p[21]*p[27]*p[37]*p[40]*p[42] ).evalf();
  res += ( 336*p[2]*p[21]*p[27]*p[37]*p[40]*p[42]*pow(g[3],2) ).evalf();
  res += ( -1984*p[10]*p[2]*p[21]*p[27]*p[37]*p[40]*p[42]*pow(g[0],2) ).evalf();
  res += ( 9472*g[0]*g[1]*p[10]*p[2]*p[21]*p[27]*p[37]*p[40]*p[42] ).evalf();
  res += ( -128*p[10]*p[2]*p[21]*p[27]*p[37]*p[40]*p[42]*pow(g[1],2) ).evalf();
  res += ( 128*g[0]*g[2]*p[10]*p[2]*p[21]*p[27]*p[37]*p[40]*p[42] ).evalf();
  res += ( -1856*p[10]*p[2]*p[21]*p[27]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( 1440*g[3]*p[10]*p[2]*p[21]*p[27]*p[37]*p[40]*p[42] ).evalf();
  res += ( 1984*g[0]*g[3]*p[10]*p[2]*p[21]*p[27]*p[37]*p[40]*p[42] ).evalf();
  res += ( -4736*g[1]*g[3]*p[10]*p[2]*p[21]*p[27]*p[37]*p[40]*p[42] ).evalf();
  res += ( -64*g[2]*g[3]*p[10]*p[2]*p[21]*p[27]*p[37]*p[40]*p[42] ).evalf();
  res += ( -496*p[10]*p[2]*p[21]*p[27]*p[37]*p[40]*p[42]*pow(g[3],2) ).evalf();
  res += ( -7488*p[11]*p[2]*p[21]*p[27]*p[37]*p[40]*p[42]*pow(g[0],2) ).evalf();
  res += ( -4800*g[0]*g[1]*p[11]*p[2]*p[21]*p[27]*p[37]*p[40]*p[42] ).evalf();
  res += ( -3744*p[11]*p[2]*p[21]*p[27]*p[37]*p[40]*p[42]*pow(g[1],2) ).evalf();
  res += ( -4800*g[0]*g[2]*p[11]*p[2]*p[21]*p[27]*p[37]*p[40]*p[42] ).evalf();
  res += ( -3744*p[11]*p[2]*p[21]*p[27]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( 624*g[3]*p[11]*p[2]*p[21]*p[27]*p[37]*p[40]*p[42] ).evalf();
  res += ( 7488*g[0]*g[3]*p[11]*p[2]*p[21]*p[27]*p[37]*p[40]*p[42] ).evalf();
  res += ( 2400*g[1]*g[3]*p[11]*p[2]*p[21]*p[27]*p[37]*p[40]*p[42] ).evalf();
  res += ( 2400*g[2]*g[3]*p[11]*p[2]*p[21]*p[27]*p[37]*p[40]*p[42] ).evalf();
  res += ( -1872*p[11]*p[2]*p[21]*p[27]*p[37]*p[40]*p[42]*pow(g[3],2) ).evalf();
  res += ( -1408*p[12]*p[2]*p[21]*p[27]*p[37]*p[40]*p[42]*pow(g[0],2) ).evalf();
  res += ( -896*g[0]*g[1]*p[12]*p[2]*p[21]*p[27]*p[37]*p[40]*p[42] ).evalf();
  res += ( 64*p[12]*p[2]*p[21]*p[27]*p[37]*p[40]*p[42]*pow(g[1],2) ).evalf();
  res += ( -5504*g[0]*g[2]*p[12]*p[2]*p[21]*p[27]*p[37]*p[40]*p[42] ).evalf();
  res += ( -1472*p[12]*p[2]*p[21]*p[27]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( -304*g[3]*p[12]*p[2]*p[21]*p[27]*p[37]*p[40]*p[42] ).evalf();
  res += ( 1408*g[0]*g[3]*p[12]*p[2]*p[21]*p[27]*p[37]*p[40]*p[42] ).evalf();
  res += ( 448*g[1]*g[3]*p[12]*p[2]*p[21]*p[27]*p[37]*p[40]*p[42] ).evalf();
  res += ( 2752*g[2]*g[3]*p[12]*p[2]*p[21]*p[27]*p[37]*p[40]*p[42] ).evalf();
  res += ( -352*p[12]*p[2]*p[21]*p[27]*p[37]*p[40]*p[42]*pow(g[3],2) ).evalf();
  res += ( 1600*p[13]*p[2]*p[21]*p[27]*p[37]*p[40]*p[42]*pow(g[0],2) ).evalf();
  res += ( 384*g[0]*g[1]*p[13]*p[2]*p[21]*p[27]*p[37]*p[40]*p[42] ).evalf();
  res += ( 512*p[13]*p[2]*p[21]*p[27]*p[37]*p[40]*p[42]*pow(g[1],2) ).evalf();
  res += ( -128*g[0]*g[2]*p[13]*p[2]*p[21]*p[27]*p[37]*p[40]*p[42] ).evalf();
  res += ( 1088*p[13]*p[2]*p[21]*p[27]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( -8*g[3]*p[13]*p[2]*p[21]*p[27]*p[37]*p[40]*p[42] ).evalf();
  res += ( -1600*g[0]*g[3]*p[13]*p[2]*p[21]*p[27]*p[37]*p[40]*p[42] ).evalf();
  res += ( -192*g[1]*g[3]*p[13]*p[2]*p[21]*p[27]*p[37]*p[40]*p[42] ).evalf();
  res += ( 64*g[2]*g[3]*p[13]*p[2]*p[21]*p[27]*p[37]*p[40]*p[42] ).evalf();
  res += ( 400*p[13]*p[2]*p[21]*p[27]*p[37]*p[40]*p[42]*pow(g[3],2) ).evalf();
  res += ( 928*p[14]*p[2]*p[21]*p[27]*p[37]*p[40]*p[42]*pow(g[0],2) ).evalf();
  res += ( -64*g[0]*g[1]*p[14]*p[2]*p[21]*p[27]*p[37]*p[40]*p[42] ).evalf();
  res += ( 224*p[14]*p[2]*p[21]*p[27]*p[37]*p[40]*p[42]*pow(g[1],2) ).evalf();
  res += ( 1408*g[0]*g[2]*p[14]*p[2]*p[21]*p[27]*p[37]*p[40]*p[42] ).evalf();
  res += ( 704*p[14]*p[2]*p[21]*p[27]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( -64*g[3]*p[14]*p[2]*p[21]*p[27]*p[37]*p[40]*p[42] ).evalf();
  res += ( -928*g[0]*g[3]*p[14]*p[2]*p[21]*p[27]*p[37]*p[40]*p[42] ).evalf();
  res += ( 32*g[1]*g[3]*p[14]*p[2]*p[21]*p[27]*p[37]*p[40]*p[42] ).evalf();
  res += ( -704*g[2]*g[3]*p[14]*p[2]*p[21]*p[27]*p[37]*p[40]*p[42] ).evalf();
  res += ( 232*p[14]*p[2]*p[21]*p[27]*p[37]*p[40]*p[42]*pow(g[3],2) ).evalf();
  res += ( 96*p[15]*p[2]*p[21]*p[27]*p[37]*p[40]*p[42]*pow(g[0],2) ).evalf();
  res += ( -64*g[0]*g[1]*p[15]*p[2]*p[21]*p[27]*p[37]*p[40]*p[42] ).evalf();
  res += ( 32*p[15]*p[2]*p[21]*p[27]*p[37]*p[40]*p[42]*pow(g[1],2) ).evalf();
  res += ( 128*g[0]*g[2]*p[15]*p[2]*p[21]*p[27]*p[37]*p[40]*p[42] ).evalf();
  res += ( 64*p[15]*p[2]*p[21]*p[27]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( -88*g[3]*p[15]*p[2]*p[21]*p[27]*p[37]*p[40]*p[42] ).evalf();
  res += ( -96*g[0]*g[3]*p[15]*p[2]*p[21]*p[27]*p[37]*p[40]*p[42] ).evalf();
  res += ( 32*g[1]*g[3]*p[15]*p[2]*p[21]*p[27]*p[37]*p[40]*p[42] ).evalf();
  res += ( -64*g[2]*g[3]*p[15]*p[2]*p[21]*p[27]*p[37]*p[40]*p[42] ).evalf();
  res += ( 24*p[15]*p[2]*p[21]*p[27]*p[37]*p[40]*p[42]*pow(g[3],2) ).evalf();
  res += ( g[25]*p[19]*p[28]*p[37]*p[40]*p[42]*numeric(335,9) ).evalf();
  res += ( -848*g[25]*p[1]*p[19]*p[28]*p[37]*p[40]*p[42] ).evalf();
  res += ( g[25]*p[10]*p[19]*p[28]*p[37]*p[40]*p[42]*numeric(-42043,9) ).evalf();
  res += ( -3648*g[25]*p[1]*p[10]*p[19]*p[28]*p[37]*p[40]*p[42] ).evalf();
  res += ( g[25]*p[11]*p[19]*p[28]*p[37]*p[40]*p[42]*numeric(-61219,9) ).evalf();
  res += ( -5360*g[25]*p[1]*p[11]*p[19]*p[28]*p[37]*p[40]*p[42] ).evalf();
  res += ( g[25]*p[12]*p[19]*p[28]*p[37]*p[40]*p[42]*numeric(-20855,3) ).evalf();
  res += ( -3272*g[25]*p[1]*p[12]*p[19]*p[28]*p[37]*p[40]*p[42] ).evalf();
  res += ( g[25]*p[13]*p[19]*p[28]*p[37]*p[40]*p[42]*numeric(-50327,9) ).evalf();
  res += ( 312*g[25]*p[1]*p[13]*p[19]*p[28]*p[37]*p[40]*p[42] ).evalf();
  res += ( g[25]*p[14]*p[19]*p[28]*p[37]*p[40]*p[42]*numeric(-8302,9) ).evalf();
  res += ( 2344*g[25]*p[1]*p[14]*p[19]*p[28]*p[37]*p[40]*p[42] ).evalf();
  res += ( g[25]*p[15]*p[19]*p[28]*p[37]*p[40]*p[42]*numeric(11023,9) ).evalf();
  res += ( 1568*g[25]*p[1]*p[15]*p[19]*p[28]*p[37]*p[40]*p[42] ).evalf();
  res += ( g[25]*p[16]*p[19]*p[28]*p[37]*p[40]*p[42]*numeric(5150,9) ).evalf();
  res += ( 264*g[25]*p[1]*p[16]*p[19]*p[28]*p[37]*p[40]*p[42] ).evalf();
  res += ( 640*g[25]*p[19]*p[2]*p[28]*p[37]*p[40]*p[42] ).evalf();
  res += ( 2944*g[25]*p[10]*p[19]*p[2]*p[28]*p[37]*p[40]*p[42] ).evalf();
  res += ( 4384*g[25]*p[11]*p[19]*p[2]*p[28]*p[37]*p[40]*p[42] ).evalf();
  res += ( 1632*g[25]*p[12]*p[19]*p[2]*p[28]*p[37]*p[40]*p[42] ).evalf();
  res += ( -1648*g[25]*p[13]*p[19]*p[2]*p[28]*p[37]*p[40]*p[42] ).evalf();
  res += ( -1616*g[25]*p[14]*p[19]*p[2]*p[28]*p[37]*p[40]*p[42] ).evalf();
  res += ( -496*g[25]*p[15]*p[19]*p[2]*p[28]*p[37]*p[40]*p[42] ).evalf();
  res += ( -80*g[25]*p[16]*p[19]*p[2]*p[28]*p[37]*p[40]*p[42] ).evalf();
  res += ( p[21]*p[28]*p[37]*p[40]*p[42]*numeric(-38092,9)*pow(g[0],2) ).evalf();
  res += ( g[0]*g[1]*p[21]*p[28]*p[37]*p[40]*p[42]*numeric(-14260,3) ).evalf();
  res += ( p[21]*p[28]*p[37]*p[40]*p[42]*numeric(18379,9)*pow(g[1],2) ).evalf();
  res += ( g[0]*g[2]*p[21]*p[28]*p[37]*p[40]*p[42]*numeric(18064,3) ).evalf();
  res += ( p[21]*p[28]*p[37]*p[40]*p[42]*numeric(-26930,9)*pow(g[2],2) ).evalf();
  res += ( g[3]*p[21]*p[28]*p[37]*p[40]*p[42]*numeric(-77930,27) ).evalf();
  res += ( g[0]*g[3]*p[21]*p[28]*p[37]*p[40]*p[42]*numeric(38092,9) ).evalf();
  res += ( g[1]*g[3]*p[21]*p[28]*p[37]*p[40]*p[42]*numeric(7130,3) ).evalf();
  res += ( g[2]*g[3]*p[21]*p[28]*p[37]*p[40]*p[42]*numeric(-9032,3) ).evalf();
  res += ( p[21]*p[28]*p[37]*p[40]*p[42]*numeric(-9523,9)*pow(g[3],2) ).evalf();
  res += ( 384*p[1]*p[21]*p[28]*p[37]*p[40]*p[42]*pow(g[0],2) ).evalf();
  res += ( -200*g[0]*g[1]*p[1]*p[21]*p[28]*p[37]*p[40]*p[42] ).evalf();
  res += ( 1488*p[1]*p[21]*p[28]*p[37]*p[40]*p[42]*pow(g[1],2) ).evalf();
  res += ( -1304*g[0]*g[2]*p[1]*p[21]*p[28]*p[37]*p[40]*p[42] ).evalf();
  res += ( 240*p[1]*p[21]*p[28]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( g[3]*p[1]*p[21]*p[28]*p[37]*p[40]*p[42]*numeric(-10028,9) ).evalf();
  res += ( -384*g[0]*g[3]*p[1]*p[21]*p[28]*p[37]*p[40]*p[42] ).evalf();
  res += ( 100*g[1]*g[3]*p[1]*p[21]*p[28]*p[37]*p[40]*p[42] ).evalf();
  res += ( 652*g[2]*g[3]*p[1]*p[21]*p[28]*p[37]*p[40]*p[42] ).evalf();
  res += ( 96*p[1]*p[21]*p[28]*p[37]*p[40]*p[42]*pow(g[3],2) ).evalf();
  res += ( p[10]*p[21]*p[28]*p[37]*p[40]*p[42]*numeric(-35762,9)*pow(g[0],2) ).evalf();
  res += ( g[0]*g[1]*p[10]*p[21]*p[28]*p[37]*p[40]*p[42]*numeric(-31820,9) ).evalf();
  res += ( p[10]*p[21]*p[28]*p[37]*p[40]*p[42]*numeric(42494,9)*pow(g[1],2) ).evalf();
  res += ( g[0]*g[2]*p[10]*p[21]*p[28]*p[37]*p[40]*p[42]*numeric(144740,9) ).evalf();
  res += ( p[10]*p[21]*p[28]*p[37]*p[40]*p[42]*numeric(-72904,9)*pow(g[2],2) ).evalf();
  res += ( g[3]*p[10]*p[21]*p[28]*p[37]*p[40]*p[42]*numeric(-99766,27) ).evalf();
  res += ( g[0]*g[3]*p[10]*p[21]*p[28]*p[37]*p[40]*p[42]*numeric(35762,9) ).evalf();
  res += ( g[1]*g[3]*p[10]*p[21]*p[28]*p[37]*p[40]*p[42]*numeric(15910,9) ).evalf();
  res += ( g[2]*g[3]*p[10]*p[21]*p[28]*p[37]*p[40]*p[42]*numeric(-72370,9) ).evalf();
  res += ( p[10]*p[21]*p[28]*p[37]*p[40]*p[42]*numeric(-17881,18)*pow(g[3],2) ).evalf();
  res += ( 4864*p[1]*p[10]*p[21]*p[28]*p[37]*p[40]*p[42]*pow(g[0],2) ).evalf();
  res += ( -824*g[0]*g[1]*p[1]*p[10]*p[21]*p[28]*p[37]*p[40]*p[42] ).evalf();
  res += ( 2160*p[1]*p[10]*p[21]*p[28]*p[37]*p[40]*p[42]*pow(g[1],2) ).evalf();
  res += ( -4824*g[0]*g[2]*p[1]*p[10]*p[21]*p[28]*p[37]*p[40]*p[42] ).evalf();
  res += ( 1392*p[1]*p[10]*p[21]*p[28]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( g[3]*p[1]*p[10]*p[21]*p[28]*p[37]*p[40]*p[42]*numeric(10124,9) ).evalf();
  res += ( -4864*g[0]*g[3]*p[1]*p[10]*p[21]*p[28]*p[37]*p[40]*p[42] ).evalf();
  res += ( 412*g[1]*g[3]*p[1]*p[10]*p[21]*p[28]*p[37]*p[40]*p[42] ).evalf();
  res += ( 2412*g[2]*g[3]*p[1]*p[10]*p[21]*p[28]*p[37]*p[40]*p[42] ).evalf();
  res += ( 1216*p[1]*p[10]*p[21]*p[28]*p[37]*p[40]*p[42]*pow(g[3],2) ).evalf();
  res += ( p[11]*p[21]*p[28]*p[37]*p[40]*p[42]*numeric(75664,9)*pow(g[0],2) ).evalf();
  res += ( g[0]*g[1]*p[11]*p[21]*p[28]*p[37]*p[40]*p[42]*numeric(-24904,9) ).evalf();
  res += ( p[11]*p[21]*p[28]*p[37]*p[40]*p[42]*numeric(24395,9)*pow(g[1],2) ).evalf();
  res += ( g[0]*g[2]*p[11]*p[21]*p[28]*p[37]*p[40]*p[42]*numeric(-66292,9) ).evalf();
  res += ( p[11]*p[21]*p[28]*p[37]*p[40]*p[42]*numeric(29993,9)*pow(g[2],2) ).evalf();
  res += ( g[3]*p[11]*p[21]*p[28]*p[37]*p[40]*p[42]*numeric(32189,9) ).evalf();
  res += ( g[0]*g[3]*p[11]*p[21]*p[28]*p[37]*p[40]*p[42]*numeric(-75664,9) ).evalf();
  res += ( g[1]*g[3]*p[11]*p[21]*p[28]*p[37]*p[40]*p[42]*numeric(12452,9) ).evalf();
  res += ( g[2]*g[3]*p[11]*p[21]*p[28]*p[37]*p[40]*p[42]*numeric(33146,9) ).evalf();
  res += ( p[11]*p[21]*p[28]*p[37]*p[40]*p[42]*numeric(18916,9)*pow(g[3],2) ).evalf();
  res += ( 2240*p[1]*p[11]*p[21]*p[28]*p[37]*p[40]*p[42]*pow(g[0],2) ).evalf();
  res += ( -2680*g[0]*g[1]*p[1]*p[11]*p[21]*p[28]*p[37]*p[40]*p[42] ).evalf();
  res += ( 192*p[1]*p[11]*p[21]*p[28]*p[37]*p[40]*p[42]*pow(g[1],2) ).evalf();
  res += ( -4432*g[0]*g[2]*p[1]*p[11]*p[21]*p[28]*p[37]*p[40]*p[42] ).evalf();
  res += ( 2032*p[1]*p[11]*p[21]*p[28]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( g[3]*p[1]*p[11]*p[21]*p[28]*p[37]*p[40]*p[42]*numeric(4012,3) ).evalf();
  res += ( -2240*g[0]*g[3]*p[1]*p[11]*p[21]*p[28]*p[37]*p[40]*p[42] ).evalf();
  res += ( 1340*g[1]*g[3]*p[1]*p[11]*p[21]*p[28]*p[37]*p[40]*p[42] ).evalf();
  res += ( 2216*g[2]*g[3]*p[1]*p[11]*p[21]*p[28]*p[37]*p[40]*p[42] ).evalf();
  res += ( 560*p[1]*p[11]*p[21]*p[28]*p[37]*p[40]*p[42]*pow(g[3],2) ).evalf();
  res += ( p[12]*p[21]*p[28]*p[37]*p[40]*p[42]*numeric(1720,3)*pow(g[0],2) ).evalf();
  res += ( g[0]*g[1]*p[12]*p[21]*p[28]*p[37]*p[40]*p[42]*numeric(-17072,3) ).evalf();
  res += ( p[12]*p[21]*p[28]*p[37]*p[40]*p[42]*numeric(6386,3)*pow(g[1],2) ).evalf();
  res += ( g[0]*g[2]*p[12]*p[21]*p[28]*p[37]*p[40]*p[42]*numeric(-17072,3) ).evalf();
  res += ( p[12]*p[21]*p[28]*p[37]*p[40]*p[42]*numeric(6386,3)*pow(g[2],2) ).evalf();
  res += ( g[3]*p[12]*p[21]*p[28]*p[37]*p[40]*p[42]*numeric(41216,9) ).evalf();
  res += ( g[0]*g[3]*p[12]*p[21]*p[28]*p[37]*p[40]*p[42]*numeric(-1720,3) ).evalf();
  res += ( g[1]*g[3]*p[12]*p[21]*p[28]*p[37]*p[40]*p[42]*numeric(8536,3) ).evalf();
  res += ( g[2]*g[3]*p[12]*p[21]*p[28]*p[37]*p[40]*p[42]*numeric(8536,3) ).evalf();
  res += ( p[12]*p[21]*p[28]*p[37]*p[40]*p[42]*numeric(430,3)*pow(g[3],2) ).evalf();
  res += ( -4256*p[1]*p[12]*p[21]*p[28]*p[37]*p[40]*p[42]*pow(g[0],2) ).evalf();
  res += ( 368*g[0]*g[1]*p[1]*p[12]*p[21]*p[28]*p[37]*p[40]*p[42] ).evalf();
  res += ( 464*p[1]*p[12]*p[21]*p[28]*p[37]*p[40]*p[42]*pow(g[1],2) ).evalf();
  res += ( 368*g[0]*g[2]*p[1]*p[12]*p[21]*p[28]*p[37]*p[40]*p[42] ).evalf();
  res += ( 464*p[1]*p[12]*p[21]*p[28]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( g[3]*p[1]*p[12]*p[21]*p[28]*p[37]*p[40]*p[42]*numeric(-6152,3) ).evalf();
  res += ( 4256*g[0]*g[3]*p[1]*p[12]*p[21]*p[28]*p[37]*p[40]*p[42] ).evalf();
  res += ( -184*g[1]*g[3]*p[1]*p[12]*p[21]*p[28]*p[37]*p[40]*p[42] ).evalf();
  res += ( -184*g[2]*g[3]*p[1]*p[12]*p[21]*p[28]*p[37]*p[40]*p[42] ).evalf();
  res += ( -1064*p[1]*p[12]*p[21]*p[28]*p[37]*p[40]*p[42]*pow(g[3],2) ).evalf();
  res += ( -2932*p[13]*p[21]*p[28]*p[37]*p[40]*p[42]*pow(g[0],2) ).evalf();
  res += ( 148*g[0]*g[1]*p[13]*p[21]*p[28]*p[37]*p[40]*p[42] ).evalf();
  res += ( p[13]*p[21]*p[28]*p[37]*p[40]*p[42]*numeric(-1823,3)*pow(g[1],2) ).evalf();
  res += ( g[0]*g[2]*p[13]*p[21]*p[28]*p[37]*p[40]*p[42]*numeric(7436,9) ).evalf();
  res += ( -1125*p[13]*p[21]*p[28]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( g[3]*p[13]*p[21]*p[28]*p[37]*p[40]*p[42]*numeric(8669,27) ).evalf();
  res += ( 2932*g[0]*g[3]*p[13]*p[21]*p[28]*p[37]*p[40]*p[42] ).evalf();
  res += ( -74*g[1]*g[3]*p[13]*p[21]*p[28]*p[37]*p[40]*p[42] ).evalf();
  res += ( g[2]*g[3]*p[13]*p[21]*p[28]*p[37]*p[40]*p[42]*numeric(-3718,9) ).evalf();
  res += ( -733*p[13]*p[21]*p[28]*p[37]*p[40]*p[42]*pow(g[3],2) ).evalf();
  res += ( -2472*p[1]*p[13]*p[21]*p[28]*p[37]*p[40]*p[42]*pow(g[0],2) ).evalf();
  res += ( 1448*g[0]*g[1]*p[1]*p[13]*p[21]*p[28]*p[37]*p[40]*p[42] ).evalf();
  res += ( -1096*p[1]*p[13]*p[21]*p[28]*p[37]*p[40]*p[42]*pow(g[1],2) ).evalf();
  res += ( 1256*g[0]*g[2]*p[1]*p[13]*p[21]*p[28]*p[37]*p[40]*p[42] ).evalf();
  res += ( -800*p[1]*p[13]*p[21]*p[28]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( g[3]*p[1]*p[13]*p[21]*p[28]*p[37]*p[40]*p[42]*numeric(-8752,9) ).evalf();
  res += ( 2472*g[0]*g[3]*p[1]*p[13]*p[21]*p[28]*p[37]*p[40]*p[42] ).evalf();
  res += ( -724*g[1]*g[3]*p[1]*p[13]*p[21]*p[28]*p[37]*p[40]*p[42] ).evalf();
  res += ( -628*g[2]*g[3]*p[1]*p[13]*p[21]*p[28]*p[37]*p[40]*p[42] ).evalf();
  res += ( -618*p[1]*p[13]*p[21]*p[28]*p[37]*p[40]*p[42]*pow(g[3],2) ).evalf();
  res += ( p[14]*p[21]*p[28]*p[37]*p[40]*p[42]*numeric(-8722,9)*pow(g[0],2) ).evalf();
  res += ( 916*g[0]*g[1]*p[14]*p[21]*p[28]*p[37]*p[40]*p[42] ).evalf();
  res += ( p[14]*p[21]*p[28]*p[37]*p[40]*p[42]*numeric(-5204,9)*pow(g[1],2) ).evalf();
  res += ( g[0]*g[2]*p[14]*p[21]*p[28]*p[37]*p[40]*p[42]*numeric(2612,9) ).evalf();
  res += ( p[14]*p[21]*p[28]*p[37]*p[40]*p[42]*numeric(-3716,9)*pow(g[2],2) ).evalf();
  res += ( -174*g[3]*p[14]*p[21]*p[28]*p[37]*p[40]*p[42] ).evalf();
  res += ( g[0]*g[3]*p[14]*p[21]*p[28]*p[37]*p[40]*p[42]*numeric(8722,9) ).evalf();
  res += ( -458*g[1]*g[3]*p[14]*p[21]*p[28]*p[37]*p[40]*p[42] ).evalf();
  res += ( g[2]*g[3]*p[14]*p[21]*p[28]*p[37]*p[40]*p[42]*numeric(-1306,9) ).evalf();
  res += ( p[14]*p[21]*p[28]*p[37]*p[40]*p[42]*numeric(-4361,18)*pow(g[3],2) ).evalf();
  res += ( -456*p[1]*p[14]*p[21]*p[28]*p[37]*p[40]*p[42]*pow(g[0],2) ).evalf();
  res += ( 400*g[0]*g[1]*p[1]*p[14]*p[21]*p[28]*p[37]*p[40]*p[42] ).evalf();
  res += ( -312*p[1]*p[14]*p[21]*p[28]*p[37]*p[40]*p[42]*pow(g[1],2) ).evalf();
  res += ( -24*g[0]*g[2]*p[1]*p[14]*p[21]*p[28]*p[37]*p[40]*p[42] ).evalf();
  res += ( -384*p[1]*p[14]*p[21]*p[28]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( -136*g[3]*p[1]*p[14]*p[21]*p[28]*p[37]*p[40]*p[42] ).evalf();
  res += ( 456*g[0]*g[3]*p[1]*p[14]*p[21]*p[28]*p[37]*p[40]*p[42] ).evalf();
  res += ( -200*g[1]*g[3]*p[1]*p[14]*p[21]*p[28]*p[37]*p[40]*p[42] ).evalf();
  res += ( 12*g[2]*g[3]*p[1]*p[14]*p[21]*p[28]*p[37]*p[40]*p[42] ).evalf();
  res += ( -114*p[1]*p[14]*p[21]*p[28]*p[37]*p[40]*p[42]*pow(g[3],2) ).evalf();
  res += ( -576*p[2]*p[21]*p[28]*p[37]*p[40]*p[42]*pow(g[0],2) ).evalf();
  res += ( 3968*g[0]*g[1]*p[2]*p[21]*p[28]*p[37]*p[40]*p[42] ).evalf();
  res += ( -192*p[2]*p[21]*p[28]*p[37]*p[40]*p[42]*pow(g[1],2) ).evalf();
  res += ( -256*g[0]*g[2]*p[2]*p[21]*p[28]*p[37]*p[40]*p[42] ).evalf();
  res += ( -384*p[2]*p[21]*p[28]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( 96*g[3]*p[2]*p[21]*p[28]*p[37]*p[40]*p[42] ).evalf();
  res += ( 576*g[0]*g[3]*p[2]*p[21]*p[28]*p[37]*p[40]*p[42] ).evalf();
  res += ( -1984*g[1]*g[3]*p[2]*p[21]*p[28]*p[37]*p[40]*p[42] ).evalf();
  res += ( 128*g[2]*g[3]*p[2]*p[21]*p[28]*p[37]*p[40]*p[42] ).evalf();
  res += ( -144*p[2]*p[21]*p[28]*p[37]*p[40]*p[42]*pow(g[3],2) ).evalf();
  res += ( -3264*p[10]*p[2]*p[21]*p[28]*p[37]*p[40]*p[42]*pow(g[0],2) ).evalf();
  res += ( -896*g[0]*g[1]*p[10]*p[2]*p[21]*p[28]*p[37]*p[40]*p[42] ).evalf();
  res += ( -2368*p[10]*p[2]*p[21]*p[28]*p[37]*p[40]*p[42]*pow(g[1],2) ).evalf();
  res += ( -1280*g[0]*g[2]*p[10]*p[2]*p[21]*p[28]*p[37]*p[40]*p[42] ).evalf();
  res += ( -896*p[10]*p[2]*p[21]*p[28]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( 608*g[3]*p[10]*p[2]*p[21]*p[28]*p[37]*p[40]*p[42] ).evalf();
  res += ( 3264*g[0]*g[3]*p[10]*p[2]*p[21]*p[28]*p[37]*p[40]*p[42] ).evalf();
  res += ( 448*g[1]*g[3]*p[10]*p[2]*p[21]*p[28]*p[37]*p[40]*p[42] ).evalf();
  res += ( 640*g[2]*g[3]*p[10]*p[2]*p[21]*p[28]*p[37]*p[40]*p[42] ).evalf();
  res += ( -816*p[10]*p[2]*p[21]*p[28]*p[37]*p[40]*p[42]*pow(g[3],2) ).evalf();
  res += ( -1408*p[11]*p[2]*p[21]*p[28]*p[37]*p[40]*p[42]*pow(g[0],2) ).evalf();
  res += ( -5504*g[0]*g[1]*p[11]*p[2]*p[21]*p[28]*p[37]*p[40]*p[42] ).evalf();
  res += ( -1472*p[11]*p[2]*p[21]*p[28]*p[37]*p[40]*p[42]*pow(g[1],2) ).evalf();
  res += ( -896*g[0]*g[2]*p[11]*p[2]*p[21]*p[28]*p[37]*p[40]*p[42] ).evalf();
  res += ( 64*p[11]*p[2]*p[21]*p[28]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( -304*g[3]*p[11]*p[2]*p[21]*p[28]*p[37]*p[40]*p[42] ).evalf();
  res += ( 1408*g[0]*g[3]*p[11]*p[2]*p[21]*p[28]*p[37]*p[40]*p[42] ).evalf();
  res += ( 2752*g[1]*g[3]*p[11]*p[2]*p[21]*p[28]*p[37]*p[40]*p[42] ).evalf();
  res += ( 448*g[2]*g[3]*p[11]*p[2]*p[21]*p[28]*p[37]*p[40]*p[42] ).evalf();
  res += ( -352*p[11]*p[2]*p[21]*p[28]*p[37]*p[40]*p[42]*pow(g[3],2) ).evalf();
  res += ( 2688*p[12]*p[2]*p[21]*p[28]*p[37]*p[40]*p[42]*pow(g[0],2) ).evalf();
  res += ( 1152*g[0]*g[1]*p[12]*p[2]*p[21]*p[28]*p[37]*p[40]*p[42] ).evalf();
  res += ( 1344*p[12]*p[2]*p[21]*p[28]*p[37]*p[40]*p[42]*pow(g[1],2) ).evalf();
  res += ( 1152*g[0]*g[2]*p[12]*p[2]*p[21]*p[28]*p[37]*p[40]*p[42] ).evalf();
  res += ( 1344*p[12]*p[2]*p[21]*p[28]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( -928*g[3]*p[12]*p[2]*p[21]*p[28]*p[37]*p[40]*p[42] ).evalf();
  res += ( -2688*g[0]*g[3]*p[12]*p[2]*p[21]*p[28]*p[37]*p[40]*p[42] ).evalf();
  res += ( -576*g[1]*g[3]*p[12]*p[2]*p[21]*p[28]*p[37]*p[40]*p[42] ).evalf();
  res += ( -576*g[2]*g[3]*p[12]*p[2]*p[21]*p[28]*p[37]*p[40]*p[42] ).evalf();
  res += ( 672*p[12]*p[2]*p[21]*p[28]*p[37]*p[40]*p[42]*pow(g[3],2) ).evalf();
  res += ( 1312*p[13]*p[2]*p[21]*p[28]*p[37]*p[40]*p[42]*pow(g[0],2) ).evalf();
  res += ( 192*g[0]*g[1]*p[13]*p[2]*p[21]*p[28]*p[37]*p[40]*p[42] ).evalf();
  res += ( 480*p[13]*p[2]*p[21]*p[28]*p[37]*p[40]*p[42]*pow(g[1],2) ).evalf();
  res += ( 1152*g[0]*g[2]*p[13]*p[2]*p[21]*p[28]*p[37]*p[40]*p[42] ).evalf();
  res += ( 832*p[13]*p[2]*p[21]*p[28]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( -312*g[3]*p[13]*p[2]*p[21]*p[28]*p[37]*p[40]*p[42] ).evalf();
  res += ( -1312*g[0]*g[3]*p[13]*p[2]*p[21]*p[28]*p[37]*p[40]*p[42] ).evalf();
  res += ( -96*g[1]*g[3]*p[13]*p[2]*p[21]*p[28]*p[37]*p[40]*p[42] ).evalf();
  res += ( -576*g[2]*g[3]*p[13]*p[2]*p[21]*p[28]*p[37]*p[40]*p[42] ).evalf();
  res += ( 328*p[13]*p[2]*p[21]*p[28]*p[37]*p[40]*p[42]*pow(g[3],2) ).evalf();
  res += ( 160*p[14]*p[2]*p[21]*p[28]*p[37]*p[40]*p[42]*pow(g[0],2) ).evalf();
  res += ( -64*g[0]*g[1]*p[14]*p[2]*p[21]*p[28]*p[37]*p[40]*p[42] ).evalf();
  res += ( 96*p[14]*p[2]*p[21]*p[28]*p[37]*p[40]*p[42]*pow(g[1],2) ).evalf();
  res += ( 128*g[0]*g[2]*p[14]*p[2]*p[21]*p[28]*p[37]*p[40]*p[42] ).evalf();
  res += ( 64*p[14]*p[2]*p[21]*p[28]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( -72*g[3]*p[14]*p[2]*p[21]*p[28]*p[37]*p[40]*p[42] ).evalf();
  res += ( -160*g[0]*g[3]*p[14]*p[2]*p[21]*p[28]*p[37]*p[40]*p[42] ).evalf();
  res += ( 32*g[1]*g[3]*p[14]*p[2]*p[21]*p[28]*p[37]*p[40]*p[42] ).evalf();
  res += ( -64*g[2]*g[3]*p[14]*p[2]*p[21]*p[28]*p[37]*p[40]*p[42] ).evalf();
  res += ( 40*p[14]*p[2]*p[21]*p[28]*p[37]*p[40]*p[42]*pow(g[3],2) ).evalf();
  res += ( g[25]*p[19]*p[29]*p[37]*p[40]*p[42]*numeric(-23683,9) ).evalf();
  res += ( -680*g[25]*p[1]*p[19]*p[29]*p[37]*p[40]*p[42] ).evalf();
  res += ( g[25]*p[10]*p[19]*p[29]*p[37]*p[40]*p[42]*numeric(-41002,9) ).evalf();
  res += ( -960*g[25]*p[1]*p[10]*p[19]*p[29]*p[37]*p[40]*p[42] ).evalf();
  res += ( g[25]*p[11]*p[19]*p[29]*p[37]*p[40]*p[42]*numeric(-26869,9) ).evalf();
  res += ( 344*g[25]*p[1]*p[11]*p[19]*p[29]*p[37]*p[40]*p[42] ).evalf();
  res += ( g[25]*p[12]*p[19]*p[29]*p[37]*p[40]*p[42]*numeric(-785,3) ).evalf();
  res += ( 1816*g[25]*p[1]*p[12]*p[19]*p[29]*p[37]*p[40]*p[42] ).evalf();
  res += ( g[25]*p[13]*p[19]*p[29]*p[37]*p[40]*p[42]*numeric(20897,9) ).evalf();
  res += ( 2384*g[25]*p[1]*p[13]*p[19]*p[29]*p[37]*p[40]*p[42] ).evalf();
  res += ( g[25]*p[14]*p[19]*p[29]*p[37]*p[40]*p[42]*numeric(21083,9) ).evalf();
  res += ( 1640*g[25]*p[1]*p[14]*p[19]*p[29]*p[37]*p[40]*p[42] ).evalf();
  res += ( g[25]*p[15]*p[19]*p[29]*p[37]*p[40]*p[42]*numeric(5827,9) ).evalf();
  res += ( 408*g[25]*p[1]*p[15]*p[19]*p[29]*p[37]*p[40]*p[42] ).evalf();
  res += ( 592*g[25]*p[19]*p[2]*p[29]*p[37]*p[40]*p[42] ).evalf();
  res += ( 1360*g[25]*p[10]*p[19]*p[2]*p[29]*p[37]*p[40]*p[42] ).evalf();
  res += ( 112*g[25]*p[11]*p[19]*p[2]*p[29]*p[37]*p[40]*p[42] ).evalf();
  res += ( -1968*g[25]*p[12]*p[19]*p[2]*p[29]*p[37]*p[40]*p[42] ).evalf();
  res += ( -1856*g[25]*p[13]*p[19]*p[2]*p[29]*p[37]*p[40]*p[42] ).evalf();
  res += ( -608*g[25]*p[14]*p[19]*p[2]*p[29]*p[37]*p[40]*p[42] ).evalf();
  res += ( -64*g[25]*p[15]*p[19]*p[2]*p[29]*p[37]*p[40]*p[42] ).evalf();
  res += ( p[21]*p[29]*p[37]*p[40]*p[42]*numeric(-20867,9)*pow(g[0],2) ).evalf();
  res += ( g[0]*g[1]*p[21]*p[29]*p[37]*p[40]*p[42]*numeric(-5396,3) ).evalf();
  res += ( p[21]*p[29]*p[37]*p[40]*p[42]*numeric(30217,9)*pow(g[1],2) ).evalf();
  res += ( g[0]*g[2]*p[21]*p[29]*p[37]*p[40]*p[42]*numeric(55744,9) ).evalf();
  res += ( -3070*p[21]*p[29]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( g[3]*p[21]*p[29]*p[37]*p[40]*p[42]*numeric(-20435,18) ).evalf();
  res += ( g[0]*g[3]*p[21]*p[29]*p[37]*p[40]*p[42]*numeric(20867,9) ).evalf();
  res += ( g[1]*g[3]*p[21]*p[29]*p[37]*p[40]*p[42]*numeric(2698,3) ).evalf();
  res += ( g[2]*g[3]*p[21]*p[29]*p[37]*p[40]*p[42]*numeric(-27872,9) ).evalf();
  res += ( p[21]*p[29]*p[37]*p[40]*p[42]*numeric(-20867,36)*pow(g[3],2) ).evalf();
  res += ( 688*p[1]*p[21]*p[29]*p[37]*p[40]*p[42]*pow(g[0],2) ).evalf();
  res += ( 1560*g[0]*g[1]*p[1]*p[21]*p[29]*p[37]*p[40]*p[42] ).evalf();
  res += ( 1304*p[1]*p[21]*p[29]*p[37]*p[40]*p[42]*pow(g[1],2) ).evalf();
  res += ( -992*g[0]*g[2]*p[1]*p[21]*p[29]*p[37]*p[40]*p[42] ).evalf();
  res += ( 520*p[1]*p[21]*p[29]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( 72*g[3]*p[1]*p[21]*p[29]*p[37]*p[40]*p[42] ).evalf();
  res += ( -688*g[0]*g[3]*p[1]*p[21]*p[29]*p[37]*p[40]*p[42] ).evalf();
  res += ( -780*g[1]*g[3]*p[1]*p[21]*p[29]*p[37]*p[40]*p[42] ).evalf();
  res += ( 496*g[2]*g[3]*p[1]*p[21]*p[29]*p[37]*p[40]*p[42] ).evalf();
  res += ( 172*p[1]*p[21]*p[29]*p[37]*p[40]*p[42]*pow(g[3],2) ).evalf();
  res += ( p[10]*p[21]*p[29]*p[37]*p[40]*p[42]*numeric(34075,9)*pow(g[0],2) ).evalf();
  res += ( g[0]*g[1]*p[10]*p[21]*p[29]*p[37]*p[40]*p[42]*numeric(11936,9) ).evalf();
  res += ( p[10]*p[21]*p[29]*p[37]*p[40]*p[42]*numeric(4655,9)*pow(g[1],2) ).evalf();
  res += ( g[0]*g[2]*p[10]*p[21]*p[29]*p[37]*p[40]*p[42]*numeric(-30004,9) ).evalf();
  res += ( p[10]*p[21]*p[29]*p[37]*p[40]*p[42]*numeric(15599,9)*pow(g[2],2) ).evalf();
  res += ( g[3]*p[10]*p[21]*p[29]*p[37]*p[40]*p[42]*numeric(11285,18) ).evalf();
  res += ( g[0]*g[3]*p[10]*p[21]*p[29]*p[37]*p[40]*p[42]*numeric(-34075,9) ).evalf();
  res += ( g[1]*g[3]*p[10]*p[21]*p[29]*p[37]*p[40]*p[42]*numeric(-5968,9) ).evalf();
  res += ( g[2]*g[3]*p[10]*p[21]*p[29]*p[37]*p[40]*p[42]*numeric(15002,9) ).evalf();
  res += ( p[10]*p[21]*p[29]*p[37]*p[40]*p[42]*numeric(34075,36)*pow(g[3],2) ).evalf();
  res += ( 2016*p[1]*p[10]*p[21]*p[29]*p[37]*p[40]*p[42]*pow(g[0],2) ).evalf();
  res += ( 184*g[0]*g[1]*p[1]*p[10]*p[21]*p[29]*p[37]*p[40]*p[42] ).evalf();
  res += ( -744*p[1]*p[10]*p[21]*p[29]*p[37]*p[40]*p[42]*pow(g[1],2) ).evalf();
  res += ( -1288*g[0]*g[2]*p[1]*p[10]*p[21]*p[29]*p[37]*p[40]*p[42] ).evalf();
  res += ( 1000*p[1]*p[10]*p[21]*p[29]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( g[3]*p[1]*p[10]*p[21]*p[29]*p[37]*p[40]*p[42]*numeric(3128,3) ).evalf();
  res += ( -2016*g[0]*g[3]*p[1]*p[10]*p[21]*p[29]*p[37]*p[40]*p[42] ).evalf();
  res += ( -92*g[1]*g[3]*p[1]*p[10]*p[21]*p[29]*p[37]*p[40]*p[42] ).evalf();
  res += ( 644*g[2]*g[3]*p[1]*p[10]*p[21]*p[29]*p[37]*p[40]*p[42] ).evalf();
  res += ( 504*p[1]*p[10]*p[21]*p[29]*p[37]*p[40]*p[42]*pow(g[3],2) ).evalf();
  res += ( p[11]*p[21]*p[29]*p[37]*p[40]*p[42]*numeric(30398,9)*pow(g[0],2) ).evalf();
  res += ( g[0]*g[1]*p[11]*p[21]*p[29]*p[37]*p[40]*p[42]*numeric(9292,9) ).evalf();
  res += ( p[11]*p[21]*p[29]*p[37]*p[40]*p[42]*numeric(-4453,9)*pow(g[1],2) ).evalf();
  res += ( g[0]*g[2]*p[11]*p[21]*p[29]*p[37]*p[40]*p[42]*numeric(-76844,9) ).evalf();
  res += ( 4048*p[11]*p[21]*p[29]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( g[3]*p[11]*p[21]*p[29]*p[37]*p[40]*p[42]*numeric(5822,3) ).evalf();
  res += ( g[0]*g[3]*p[11]*p[21]*p[29]*p[37]*p[40]*p[42]*numeric(-30398,9) ).evalf();
  res += ( g[1]*g[3]*p[11]*p[21]*p[29]*p[37]*p[40]*p[42]*numeric(-4646,9) ).evalf();
  res += ( g[2]*g[3]*p[11]*p[21]*p[29]*p[37]*p[40]*p[42]*numeric(38422,9) ).evalf();
  res += ( p[11]*p[21]*p[29]*p[37]*p[40]*p[42]*numeric(15199,18)*pow(g[3],2) ).evalf();
  res += ( -760*p[1]*p[11]*p[21]*p[29]*p[37]*p[40]*p[42]*pow(g[0],2) ).evalf();
  res += ( 1736*g[0]*g[1]*p[1]*p[11]*p[21]*p[29]*p[37]*p[40]*p[42] ).evalf();
  res += ( -160*p[1]*p[11]*p[21]*p[29]*p[37]*p[40]*p[42]*pow(g[1],2) ).evalf();
  res += ( 776*g[0]*g[2]*p[1]*p[11]*p[21]*p[29]*p[37]*p[40]*p[42] ).evalf();
  res += ( -88*p[1]*p[11]*p[21]*p[29]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( g[3]*p[1]*p[11]*p[21]*p[29]*p[37]*p[40]*p[42]*numeric(-1100,3) ).evalf();
  res += ( 760*g[0]*g[3]*p[1]*p[11]*p[21]*p[29]*p[37]*p[40]*p[42] ).evalf();
  res += ( -868*g[1]*g[3]*p[1]*p[11]*p[21]*p[29]*p[37]*p[40]*p[42] ).evalf();
  res += ( -388*g[2]*g[3]*p[1]*p[11]*p[21]*p[29]*p[37]*p[40]*p[42] ).evalf();
  res += ( -190*p[1]*p[11]*p[21]*p[29]*p[37]*p[40]*p[42]*pow(g[3],2) ).evalf();
  res += ( -2932*p[12]*p[21]*p[29]*p[37]*p[40]*p[42]*pow(g[0],2) ).evalf();
  res += ( g[0]*g[1]*p[12]*p[21]*p[29]*p[37]*p[40]*p[42]*numeric(7436,9) ).evalf();
  res += ( -1125*p[12]*p[21]*p[29]*p[37]*p[40]*p[42]*pow(g[1],2) ).evalf();
  res += ( 148*g[0]*g[2]*p[12]*p[21]*p[29]*p[37]*p[40]*p[42] ).evalf();
  res += ( p[12]*p[21]*p[29]*p[37]*p[40]*p[42]*numeric(-1823,3)*pow(g[2],2) ).evalf();
  res += ( g[3]*p[12]*p[21]*p[29]*p[37]*p[40]*p[42]*numeric(8669,27) ).evalf();
  res += ( 2932*g[0]*g[3]*p[12]*p[21]*p[29]*p[37]*p[40]*p[42] ).evalf();
  res += ( g[1]*g[3]*p[12]*p[21]*p[29]*p[37]*p[40]*p[42]*numeric(-3718,9) ).evalf();
  res += ( -74*g[2]*g[3]*p[12]*p[21]*p[29]*p[37]*p[40]*p[42] ).evalf();
  res += ( -733*p[12]*p[21]*p[29]*p[37]*p[40]*p[42]*pow(g[3],2) ).evalf();
  res += ( -2472*p[1]*p[12]*p[21]*p[29]*p[37]*p[40]*p[42]*pow(g[0],2) ).evalf();
  res += ( 1256*g[0]*g[1]*p[1]*p[12]*p[21]*p[29]*p[37]*p[40]*p[42] ).evalf();
  res += ( -800*p[1]*p[12]*p[21]*p[29]*p[37]*p[40]*p[42]*pow(g[1],2) ).evalf();
  res += ( 1448*g[0]*g[2]*p[1]*p[12]*p[21]*p[29]*p[37]*p[40]*p[42] ).evalf();
  res += ( -1096*p[1]*p[12]*p[21]*p[29]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( g[3]*p[1]*p[12]*p[21]*p[29]*p[37]*p[40]*p[42]*numeric(-8752,9) ).evalf();
  res += ( 2472*g[0]*g[3]*p[1]*p[12]*p[21]*p[29]*p[37]*p[40]*p[42] ).evalf();
  res += ( -628*g[1]*g[3]*p[1]*p[12]*p[21]*p[29]*p[37]*p[40]*p[42] ).evalf();
  res += ( -724*g[2]*g[3]*p[1]*p[12]*p[21]*p[29]*p[37]*p[40]*p[42] ).evalf();
  res += ( -618*p[1]*p[12]*p[21]*p[29]*p[37]*p[40]*p[42]*pow(g[3],2) ).evalf();
  res += ( p[13]*p[21]*p[29]*p[37]*p[40]*p[42]*numeric(-9458,9)*pow(g[0],2) ).evalf();
  res += ( g[0]*g[1]*p[13]*p[21]*p[29]*p[37]*p[40]*p[42]*numeric(2276,3) ).evalf();
  res += ( p[13]*p[21]*p[29]*p[37]*p[40]*p[42]*numeric(-5872,9)*pow(g[1],2) ).evalf();
  res += ( g[0]*g[2]*p[13]*p[21]*p[29]*p[37]*p[40]*p[42]*numeric(2276,3) ).evalf();
  res += ( p[13]*p[21]*p[29]*p[37]*p[40]*p[42]*numeric(-5872,9)*pow(g[2],2) ).evalf();
  res += ( g[3]*p[13]*p[21]*p[29]*p[37]*p[40]*p[42]*numeric(-8929,27) ).evalf();
  res += ( g[0]*g[3]*p[13]*p[21]*p[29]*p[37]*p[40]*p[42]*numeric(9458,9) ).evalf();
  res += ( g[1]*g[3]*p[13]*p[21]*p[29]*p[37]*p[40]*p[42]*numeric(-1138,3) ).evalf();
  res += ( g[2]*g[3]*p[13]*p[21]*p[29]*p[37]*p[40]*p[42]*numeric(-1138,3) ).evalf();
  res += ( p[13]*p[21]*p[29]*p[37]*p[40]*p[42]*numeric(-4729,18)*pow(g[3],2) ).evalf();
  res += ( -384*p[1]*p[13]*p[21]*p[29]*p[37]*p[40]*p[42]*pow(g[0],2) ).evalf();
  res += ( 376*g[0]*g[1]*p[1]*p[13]*p[21]*p[29]*p[37]*p[40]*p[42] ).evalf();
  res += ( -528*p[1]*p[13]*p[21]*p[29]*p[37]*p[40]*p[42]*pow(g[1],2) ).evalf();
  res += ( 376*g[0]*g[2]*p[1]*p[13]*p[21]*p[29]*p[37]*p[40]*p[42] ).evalf();
  res += ( -528*p[1]*p[13]*p[21]*p[29]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( g[3]*p[1]*p[13]*p[21]*p[29]*p[37]*p[40]*p[42]*numeric(-928,9) ).evalf();
  res += ( 384*g[0]*g[3]*p[1]*p[13]*p[21]*p[29]*p[37]*p[40]*p[42] ).evalf();
  res += ( -188*g[1]*g[3]*p[1]*p[13]*p[21]*p[29]*p[37]*p[40]*p[42] ).evalf();
  res += ( -188*g[2]*g[3]*p[1]*p[13]*p[21]*p[29]*p[37]*p[40]*p[42] ).evalf();
  res += ( -96*p[1]*p[13]*p[21]*p[29]*p[37]*p[40]*p[42]*pow(g[3],2) ).evalf();
  res += ( -928*p[2]*p[21]*p[29]*p[37]*p[40]*p[42]*pow(g[0],2) ).evalf();
  res += ( 128*g[0]*g[1]*p[2]*p[21]*p[29]*p[37]*p[40]*p[42] ).evalf();
  res += ( -768*p[2]*p[21]*p[29]*p[37]*p[40]*p[42]*pow(g[1],2) ).evalf();
  res += ( 192*g[0]*g[2]*p[2]*p[21]*p[29]*p[37]*p[40]*p[42] ).evalf();
  res += ( -160*p[2]*p[21]*p[29]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( 232*g[3]*p[2]*p[21]*p[29]*p[37]*p[40]*p[42] ).evalf();
  res += ( 928*g[0]*g[3]*p[2]*p[21]*p[29]*p[37]*p[40]*p[42] ).evalf();
  res += ( -64*g[1]*g[3]*p[2]*p[21]*p[29]*p[37]*p[40]*p[42] ).evalf();
  res += ( -96*g[2]*g[3]*p[2]*p[21]*p[29]*p[37]*p[40]*p[42] ).evalf();
  res += ( -232*p[2]*p[21]*p[29]*p[37]*p[40]*p[42]*pow(g[3],2) ).evalf();
  res += ( -1024*p[10]*p[2]*p[21]*p[29]*p[37]*p[40]*p[42]*pow(g[0],2) ).evalf();
  res += ( -4544*g[0]*g[1]*p[10]*p[2]*p[21]*p[29]*p[37]*p[40]*p[42] ).evalf();
  res += ( -992*p[10]*p[2]*p[21]*p[29]*p[37]*p[40]*p[42]*pow(g[1],2) ).evalf();
  res += ( 448*g[0]*g[2]*p[10]*p[2]*p[21]*p[29]*p[37]*p[40]*p[42] ).evalf();
  res += ( -32*p[10]*p[2]*p[21]*p[29]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( 232*g[3]*p[10]*p[2]*p[21]*p[29]*p[37]*p[40]*p[42] ).evalf();
  res += ( 1024*g[0]*g[3]*p[10]*p[2]*p[21]*p[29]*p[37]*p[40]*p[42] ).evalf();
  res += ( 2272*g[1]*g[3]*p[10]*p[2]*p[21]*p[29]*p[37]*p[40]*p[42] ).evalf();
  res += ( -224*g[2]*g[3]*p[10]*p[2]*p[21]*p[29]*p[37]*p[40]*p[42] ).evalf();
  res += ( -256*p[10]*p[2]*p[21]*p[29]*p[37]*p[40]*p[42]*pow(g[3],2) ).evalf();
  res += ( 1600*p[11]*p[2]*p[21]*p[29]*p[37]*p[40]*p[42]*pow(g[0],2) ).evalf();
  res += ( -128*g[0]*g[1]*p[11]*p[2]*p[21]*p[29]*p[37]*p[40]*p[42] ).evalf();
  res += ( 1088*p[11]*p[2]*p[21]*p[29]*p[37]*p[40]*p[42]*pow(g[1],2) ).evalf();
  res += ( 384*g[0]*g[2]*p[11]*p[2]*p[21]*p[29]*p[37]*p[40]*p[42] ).evalf();
  res += ( 512*p[11]*p[2]*p[21]*p[29]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( -8*g[3]*p[11]*p[2]*p[21]*p[29]*p[37]*p[40]*p[42] ).evalf();
  res += ( -1600*g[0]*g[3]*p[11]*p[2]*p[21]*p[29]*p[37]*p[40]*p[42] ).evalf();
  res += ( 64*g[1]*g[3]*p[11]*p[2]*p[21]*p[29]*p[37]*p[40]*p[42] ).evalf();
  res += ( -192*g[2]*g[3]*p[11]*p[2]*p[21]*p[29]*p[37]*p[40]*p[42] ).evalf();
  res += ( 400*p[11]*p[2]*p[21]*p[29]*p[37]*p[40]*p[42]*pow(g[3],2) ).evalf();
  res += ( 1312*p[12]*p[2]*p[21]*p[29]*p[37]*p[40]*p[42]*pow(g[0],2) ).evalf();
  res += ( 1152*g[0]*g[1]*p[12]*p[2]*p[21]*p[29]*p[37]*p[40]*p[42] ).evalf();
  res += ( 832*p[12]*p[2]*p[21]*p[29]*p[37]*p[40]*p[42]*pow(g[1],2) ).evalf();
  res += ( 192*g[0]*g[2]*p[12]*p[2]*p[21]*p[29]*p[37]*p[40]*p[42] ).evalf();
  res += ( 480*p[12]*p[2]*p[21]*p[29]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( -312*g[3]*p[12]*p[2]*p[21]*p[29]*p[37]*p[40]*p[42] ).evalf();
  res += ( -1312*g[0]*g[3]*p[12]*p[2]*p[21]*p[29]*p[37]*p[40]*p[42] ).evalf();
  res += ( -576*g[1]*g[3]*p[12]*p[2]*p[21]*p[29]*p[37]*p[40]*p[42] ).evalf();
  res += ( -96*g[2]*g[3]*p[12]*p[2]*p[21]*p[29]*p[37]*p[40]*p[42] ).evalf();
  res += ( 328*p[12]*p[2]*p[21]*p[29]*p[37]*p[40]*p[42]*pow(g[3],2) ).evalf();
  res += ( 192*p[13]*p[2]*p[21]*p[29]*p[37]*p[40]*p[42]*pow(g[0],2) ).evalf();
  res += ( 64*g[0]*g[1]*p[13]*p[2]*p[21]*p[29]*p[37]*p[40]*p[42] ).evalf();
  res += ( 96*p[13]*p[2]*p[21]*p[29]*p[37]*p[40]*p[42]*pow(g[1],2) ).evalf();
  res += ( 64*g[0]*g[2]*p[13]*p[2]*p[21]*p[29]*p[37]*p[40]*p[42] ).evalf();
  res += ( 96*p[13]*p[2]*p[21]*p[29]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( -16*g[3]*p[13]*p[2]*p[21]*p[29]*p[37]*p[40]*p[42] ).evalf();
  res += ( -192*g[0]*g[3]*p[13]*p[2]*p[21]*p[29]*p[37]*p[40]*p[42] ).evalf();
  res += ( -32*g[1]*g[3]*p[13]*p[2]*p[21]*p[29]*p[37]*p[40]*p[42] ).evalf();
  res += ( -32*g[2]*g[3]*p[13]*p[2]*p[21]*p[29]*p[37]*p[40]*p[42] ).evalf();
  res += ( 48*p[13]*p[2]*p[21]*p[29]*p[37]*p[40]*p[42]*pow(g[3],2) ).evalf();
  res += ( -512*g[3]*p[21]*p[3]*p[37]*p[40]*p[42] ).evalf();
  res += ( 384*g[3]*p[11]*p[21]*p[3]*p[37]*p[40]*p[42] ).evalf();
  res += ( g[3]*p[12]*p[21]*p[3]*p[37]*p[40]*p[42]*numeric(640,3) ).evalf();
  res += ( -128*g[3]*p[13]*p[21]*p[3]*p[37]*p[40]*p[42] ).evalf();
  res += ( g[3]*p[14]*p[21]*p[3]*p[37]*p[40]*p[42]*numeric(-256,3) ).evalf();
  res += ( g[3]*p[15]*p[21]*p[3]*p[37]*p[40]*p[42]*numeric(32,3) ).evalf();
  res += ( g[3]*p[16]*p[21]*p[3]*p[37]*p[40]*p[42]*numeric(32,3) ).evalf();
  res += ( g[3]*p[10]*p[21]*p[26]*p[3]*p[37]*p[40]*p[42]*numeric(5888,3) ).evalf();
  res += ( g[3]*p[11]*p[21]*p[26]*p[3]*p[37]*p[40]*p[42]*numeric(1408,3) ).evalf();
  res += ( g[3]*p[12]*p[21]*p[26]*p[3]*p[37]*p[40]*p[42]*numeric(-2176,3) ).evalf();
  res += ( -512*g[3]*p[13]*p[21]*p[26]*p[3]*p[37]*p[40]*p[42] ).evalf();
  res += ( 64*g[3]*p[14]*p[21]*p[26]*p[3]*p[37]*p[40]*p[42] ).evalf();
  res += ( g[3]*p[15]*p[21]*p[26]*p[3]*p[37]*p[40]*p[42]*numeric(224,3) ).evalf();
  res += ( g[3]*p[16]*p[21]*p[26]*p[3]*p[37]*p[40]*p[42]*numeric(32,3) ).evalf();
  res += ( 384*g[3]*p[21]*p[27]*p[3]*p[37]*p[40]*p[42] ).evalf();
  res += ( g[3]*p[10]*p[21]*p[27]*p[3]*p[37]*p[40]*p[42]*numeric(1408,3) ).evalf();
  res += ( -2048*g[3]*p[11]*p[21]*p[27]*p[3]*p[37]*p[40]*p[42] ).evalf();
  res += ( -768*g[3]*p[12]*p[21]*p[27]*p[3]*p[37]*p[40]*p[42] ).evalf();
  res += ( 288*g[3]*p[13]*p[21]*p[27]*p[3]*p[37]*p[40]*p[42] ).evalf();
  res += ( g[3]*p[14]*p[21]*p[27]*p[3]*p[37]*p[40]*p[42]*numeric(800,3) ).evalf();
  res += ( g[3]*p[15]*p[21]*p[27]*p[3]*p[37]*p[40]*p[42]*numeric(64,3) ).evalf();
  res += ( g[3]*p[21]*p[28]*p[3]*p[37]*p[40]*p[42]*numeric(640,3) ).evalf();
  res += ( g[3]*p[10]*p[21]*p[28]*p[3]*p[37]*p[40]*p[42]*numeric(-2176,3) ).evalf();
  res += ( -768*g[3]*p[11]*p[21]*p[28]*p[3]*p[37]*p[40]*p[42] ).evalf();
  res += ( 640*g[3]*p[12]*p[21]*p[28]*p[3]*p[37]*p[40]*p[42] ).evalf();
  res += ( g[3]*p[13]*p[21]*p[28]*p[3]*p[37]*p[40]*p[42]*numeric(992,3) ).evalf();
  res += ( 32*g[3]*p[14]*p[21]*p[28]*p[3]*p[37]*p[40]*p[42] ).evalf();
  res += ( -128*g[3]*p[21]*p[29]*p[3]*p[37]*p[40]*p[42] ).evalf();
  res += ( -512*g[3]*p[10]*p[21]*p[29]*p[3]*p[37]*p[40]*p[42] ).evalf();
  res += ( 288*g[3]*p[11]*p[21]*p[29]*p[3]*p[37]*p[40]*p[42] ).evalf();
  res += ( g[3]*p[12]*p[21]*p[29]*p[3]*p[37]*p[40]*p[42]*numeric(992,3) ).evalf();
  res += ( g[3]*p[13]*p[21]*p[29]*p[3]*p[37]*p[40]*p[42]*numeric(128,3) ).evalf();
  res += ( g[25]*p[19]*p[30]*p[37]*p[40]*p[42]*numeric(-4939,9) ).evalf();
  res += ( 32*g[25]*p[1]*p[19]*p[30]*p[37]*p[40]*p[42] ).evalf();
  res += ( g[25]*p[10]*p[19]*p[30]*p[37]*p[40]*p[42]*numeric(2570,9) ).evalf();
  res += ( 608*g[25]*p[1]*p[10]*p[19]*p[30]*p[37]*p[40]*p[42] ).evalf();
  res += ( g[25]*p[11]*p[19]*p[30]*p[37]*p[40]*p[42]*numeric(13154,9) ).evalf();
  res += ( 1296*g[25]*p[1]*p[11]*p[19]*p[30]*p[37]*p[40]*p[42] ).evalf();
  res += ( g[25]*p[12]*p[19]*p[30]*p[37]*p[40]*p[42]*numeric(18479,9) ).evalf();
  res += ( 1320*g[25]*p[1]*p[12]*p[19]*p[30]*p[37]*p[40]*p[42] ).evalf();
  res += ( g[25]*p[13]*p[19]*p[30]*p[37]*p[40]*p[42]*numeric(14741,9) ).evalf();
  res += ( 856*g[25]*p[1]*p[13]*p[19]*p[30]*p[37]*p[40]*p[42] ).evalf();
  res += ( g[25]*p[14]*p[19]*p[30]*p[37]*p[40]*p[42]*numeric(4049,9) ).evalf();
  res += ( 280*g[25]*p[1]*p[14]*p[19]*p[30]*p[37]*p[40]*p[42] ).evalf();
  res += ( 16*g[25]*p[19]*p[2]*p[30]*p[37]*p[40]*p[42] ).evalf();
  res += ( -272*g[25]*p[10]*p[19]*p[2]*p[30]*p[37]*p[40]*p[42] ).evalf();
  res += ( -944*g[25]*p[11]*p[19]*p[2]*p[30]*p[37]*p[40]*p[42] ).evalf();
  res += ( -1040*g[25]*p[12]*p[19]*p[2]*p[30]*p[37]*p[40]*p[42] ).evalf();
  res += ( -416*g[25]*p[13]*p[19]*p[2]*p[30]*p[37]*p[40]*p[42] ).evalf();
  res += ( -32*g[25]*p[14]*p[19]*p[2]*p[30]*p[37]*p[40]*p[42] ).evalf();
  res += ( p[21]*p[30]*p[37]*p[40]*p[42]*numeric(949,3)*pow(g[0],2) ).evalf();
  res += ( g[0]*g[1]*p[21]*p[30]*p[37]*p[40]*p[42]*numeric(8716,9) ).evalf();
  res += ( p[21]*p[30]*p[37]*p[40]*p[42]*numeric(856,9)*pow(g[1],2) ).evalf();
  res += ( g[0]*g[2]*p[21]*p[30]*p[37]*p[40]*p[42]*numeric(3880,9) ).evalf();
  res += ( p[21]*p[30]*p[37]*p[40]*p[42]*numeric(-2314,9)*pow(g[2],2) ).evalf();
  res += ( g[3]*p[21]*p[30]*p[37]*p[40]*p[42]*numeric(20875,54) ).evalf();
  res += ( g[0]*g[3]*p[21]*p[30]*p[37]*p[40]*p[42]*numeric(-949,3) ).evalf();
  res += ( g[1]*g[3]*p[21]*p[30]*p[37]*p[40]*p[42]*numeric(-4358,9) ).evalf();
  res += ( g[2]*g[3]*p[21]*p[30]*p[37]*p[40]*p[42]*numeric(-1940,9) ).evalf();
  res += ( p[21]*p[30]*p[37]*p[40]*p[42]*numeric(949,12)*pow(g[3],2) ).evalf();
  res += ( 96*p[1]*p[21]*p[30]*p[37]*p[40]*p[42]*pow(g[0],2) ).evalf();
  res += ( 416*g[0]*g[1]*p[1]*p[21]*p[30]*p[37]*p[40]*p[42] ).evalf();
  res += ( -104*p[1]*p[21]*p[30]*p[37]*p[40]*p[42]*pow(g[1],2) ).evalf();
  res += ( 128*g[0]*g[2]*p[1]*p[21]*p[30]*p[37]*p[40]*p[42] ).evalf();
  res += ( -56*p[1]*p[21]*p[30]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( g[3]*p[1]*p[21]*p[30]*p[37]*p[40]*p[42]*numeric(3704,9) ).evalf();
  res += ( -96*g[0]*g[3]*p[1]*p[21]*p[30]*p[37]*p[40]*p[42] ).evalf();
  res += ( -208*g[1]*g[3]*p[1]*p[21]*p[30]*p[37]*p[40]*p[42] ).evalf();
  res += ( -64*g[2]*g[3]*p[1]*p[21]*p[30]*p[37]*p[40]*p[42] ).evalf();
  res += ( 24*p[1]*p[21]*p[30]*p[37]*p[40]*p[42]*pow(g[3],2) ).evalf();
  res += ( p[10]*p[21]*p[30]*p[37]*p[40]*p[42]*numeric(23122,9)*pow(g[0],2) ).evalf();
  res += ( g[0]*g[1]*p[10]*p[21]*p[30]*p[37]*p[40]*p[42]*numeric(12188,9) ).evalf();
  res += ( p[10]*p[21]*p[30]*p[37]*p[40]*p[42]*numeric(-9103,9)*pow(g[1],2) ).evalf();
  res += ( g[0]*g[2]*p[10]*p[21]*p[30]*p[37]*p[40]*p[42]*numeric(-44620,9) ).evalf();
  res += ( p[10]*p[21]*p[30]*p[37]*p[40]*p[42]*numeric(20480,9)*pow(g[2],2) ).evalf();
  res += ( g[3]*p[10]*p[21]*p[30]*p[37]*p[40]*p[42]*numeric(7354,9) ).evalf();
  res += ( g[0]*g[3]*p[10]*p[21]*p[30]*p[37]*p[40]*p[42]*numeric(-23122,9) ).evalf();
  res += ( g[1]*g[3]*p[10]*p[21]*p[30]*p[37]*p[40]*p[42]*numeric(-6094,9) ).evalf();
  res += ( g[2]*g[3]*p[10]*p[21]*p[30]*p[37]*p[40]*p[42]*numeric(22310,9) ).evalf();
  res += ( p[10]*p[21]*p[30]*p[37]*p[40]*p[42]*numeric(11561,18)*pow(g[3],2) ).evalf();
  res += ( -240*p[1]*p[10]*p[21]*p[30]*p[37]*p[40]*p[42]*pow(g[0],2) ).evalf();
  res += ( 232*g[0]*g[1]*p[1]*p[10]*p[21]*p[30]*p[37]*p[40]*p[42] ).evalf();
  res += ( -664*p[1]*p[10]*p[21]*p[30]*p[37]*p[40]*p[42]*pow(g[1],2) ).evalf();
  res += ( 656*g[0]*g[2]*p[1]*p[10]*p[21]*p[30]*p[37]*p[40]*p[42] ).evalf();
  res += ( -424*p[1]*p[10]*p[21]*p[30]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( g[3]*p[1]*p[10]*p[21]*p[30]*p[37]*p[40]*p[42]*numeric(692,3) ).evalf();
  res += ( 240*g[0]*g[3]*p[1]*p[10]*p[21]*p[30]*p[37]*p[40]*p[42] ).evalf();
  res += ( -116*g[1]*g[3]*p[1]*p[10]*p[21]*p[30]*p[37]*p[40]*p[42] ).evalf();
  res += ( -328*g[2]*g[3]*p[1]*p[10]*p[21]*p[30]*p[37]*p[40]*p[42] ).evalf();
  res += ( -60*p[1]*p[10]*p[21]*p[30]*p[37]*p[40]*p[42]*pow(g[3],2) ).evalf();
  res += ( p[11]*p[21]*p[30]*p[37]*p[40]*p[42]*numeric(-1471,3)*pow(g[0],2) ).evalf();
  res += ( g[0]*g[1]*p[11]*p[21]*p[30]*p[37]*p[40]*p[42]*numeric(1756,9) ).evalf();
  res += ( p[11]*p[21]*p[30]*p[37]*p[40]*p[42]*numeric(-6457,9)*pow(g[1],2) ).evalf();
  res += ( g[0]*g[2]*p[11]*p[21]*p[30]*p[37]*p[40]*p[42]*numeric(-8576,9) ).evalf();
  res += ( p[11]*p[21]*p[30]*p[37]*p[40]*p[42]*numeric(1750,9)*pow(g[2],2) ).evalf();
  res += ( g[3]*p[11]*p[21]*p[30]*p[37]*p[40]*p[42]*numeric(7297,54) ).evalf();
  res += ( g[0]*g[3]*p[11]*p[21]*p[30]*p[37]*p[40]*p[42]*numeric(1471,3) ).evalf();
  res += ( g[1]*g[3]*p[11]*p[21]*p[30]*p[37]*p[40]*p[42]*numeric(-878,9) ).evalf();
  res += ( g[2]*g[3]*p[11]*p[21]*p[30]*p[37]*p[40]*p[42]*numeric(4288,9) ).evalf();
  res += ( p[11]*p[21]*p[30]*p[37]*p[40]*p[42]*numeric(-1471,12)*pow(g[3],2) ).evalf();
  res += ( -792*p[1]*p[11]*p[21]*p[30]*p[37]*p[40]*p[42]*pow(g[0],2) ).evalf();
  res += ( 376*g[0]*g[1]*p[1]*p[11]*p[21]*p[30]*p[37]*p[40]*p[42] ).evalf();
  res += ( -288*p[1]*p[11]*p[21]*p[30]*p[37]*p[40]*p[42]*pow(g[1],2) ).evalf();
  res += ( 928*g[0]*g[2]*p[1]*p[11]*p[21]*p[30]*p[37]*p[40]*p[42] ).evalf();
  res += ( -680*p[1]*p[11]*p[21]*p[30]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( g[3]*p[1]*p[11]*p[21]*p[30]*p[37]*p[40]*p[42]*numeric(-3952,9) ).evalf();
  res += ( 792*g[0]*g[3]*p[1]*p[11]*p[21]*p[30]*p[37]*p[40]*p[42] ).evalf();
  res += ( -188*g[1]*g[3]*p[1]*p[11]*p[21]*p[30]*p[37]*p[40]*p[42] ).evalf();
  res += ( -464*g[2]*g[3]*p[1]*p[11]*p[21]*p[30]*p[37]*p[40]*p[42] ).evalf();
  res += ( -198*p[1]*p[11]*p[21]*p[30]*p[37]*p[40]*p[42]*pow(g[3],2) ).evalf();
  res += ( p[12]*p[21]*p[30]*p[37]*p[40]*p[42]*numeric(-8722,9)*pow(g[0],2) ).evalf();
  res += ( g[0]*g[1]*p[12]*p[21]*p[30]*p[37]*p[40]*p[42]*numeric(2612,9) ).evalf();
  res += ( p[12]*p[21]*p[30]*p[37]*p[40]*p[42]*numeric(-3716,9)*pow(g[1],2) ).evalf();
  res += ( 916*g[0]*g[2]*p[12]*p[21]*p[30]*p[37]*p[40]*p[42] ).evalf();
  res += ( p[12]*p[21]*p[30]*p[37]*p[40]*p[42]*numeric(-5204,9)*pow(g[2],2) ).evalf();
  res += ( -174*g[3]*p[12]*p[21]*p[30]*p[37]*p[40]*p[42] ).evalf();
  res += ( g[0]*g[3]*p[12]*p[21]*p[30]*p[37]*p[40]*p[42]*numeric(8722,9) ).evalf();
  res += ( g[1]*g[3]*p[12]*p[21]*p[30]*p[37]*p[40]*p[42]*numeric(-1306,9) ).evalf();
  res += ( -458*g[2]*g[3]*p[12]*p[21]*p[30]*p[37]*p[40]*p[42] ).evalf();
  res += ( p[12]*p[21]*p[30]*p[37]*p[40]*p[42]*numeric(-4361,18)*pow(g[3],2) ).evalf();
  res += ( -456*p[1]*p[12]*p[21]*p[30]*p[37]*p[40]*p[42]*pow(g[0],2) ).evalf();
  res += ( -24*g[0]*g[1]*p[1]*p[12]*p[21]*p[30]*p[37]*p[40]*p[42] ).evalf();
  res += ( -384*p[1]*p[12]*p[21]*p[30]*p[37]*p[40]*p[42]*pow(g[1],2) ).evalf();
  res += ( 400*g[0]*g[2]*p[1]*p[12]*p[21]*p[30]*p[37]*p[40]*p[42] ).evalf();
  res += ( -312*p[1]*p[12]*p[21]*p[30]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( -136*g[3]*p[1]*p[12]*p[21]*p[30]*p[37]*p[40]*p[42] ).evalf();
  res += ( 456*g[0]*g[3]*p[1]*p[12]*p[21]*p[30]*p[37]*p[40]*p[42] ).evalf();
  res += ( 12*g[1]*g[3]*p[1]*p[12]*p[21]*p[30]*p[37]*p[40]*p[42] ).evalf();
  res += ( -200*g[2]*g[3]*p[1]*p[12]*p[21]*p[30]*p[37]*p[40]*p[42] ).evalf();
  res += ( -114*p[1]*p[12]*p[21]*p[30]*p[37]*p[40]*p[42]*pow(g[3],2) ).evalf();
  res += ( -128*p[2]*p[21]*p[30]*p[37]*p[40]*p[42]*pow(g[0],2) ).evalf();
  res += ( -832*g[0]*g[1]*p[2]*p[21]*p[30]*p[37]*p[40]*p[42] ).evalf();
  res += ( -160*p[2]*p[21]*p[30]*p[37]*p[40]*p[42]*pow(g[1],2) ).evalf();
  res += ( 64*g[0]*g[2]*p[2]*p[21]*p[30]*p[37]*p[40]*p[42] ).evalf();
  res += ( 32*p[2]*p[21]*p[30]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( 72*g[3]*p[2]*p[21]*p[30]*p[37]*p[40]*p[42] ).evalf();
  res += ( 128*g[0]*g[3]*p[2]*p[21]*p[30]*p[37]*p[40]*p[42] ).evalf();
  res += ( 416*g[1]*g[3]*p[2]*p[21]*p[30]*p[37]*p[40]*p[42] ).evalf();
  res += ( -32*g[2]*g[3]*p[2]*p[21]*p[30]*p[37]*p[40]*p[42] ).evalf();
  res += ( -32*p[2]*p[21]*p[30]*p[37]*p[40]*p[42]*pow(g[3],2) ).evalf();
  res += ( 512*p[10]*p[2]*p[21]*p[30]*p[37]*p[40]*p[42]*pow(g[0],2) ).evalf();
  res += ( -320*g[0]*g[1]*p[10]*p[2]*p[21]*p[30]*p[37]*p[40]*p[42] ).evalf();
  res += ( 352*p[10]*p[2]*p[21]*p[30]*p[37]*p[40]*p[42]*pow(g[1],2) ).evalf();
  res += ( 64*g[0]*g[2]*p[10]*p[2]*p[21]*p[30]*p[37]*p[40]*p[42] ).evalf();
  res += ( 160*p[10]*p[2]*p[21]*p[30]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( 16*g[3]*p[10]*p[2]*p[21]*p[30]*p[37]*p[40]*p[42] ).evalf();
  res += ( -512*g[0]*g[3]*p[10]*p[2]*p[21]*p[30]*p[37]*p[40]*p[42] ).evalf();
  res += ( 160*g[1]*g[3]*p[10]*p[2]*p[21]*p[30]*p[37]*p[40]*p[42] ).evalf();
  res += ( -32*g[2]*g[3]*p[10]*p[2]*p[21]*p[30]*p[37]*p[40]*p[42] ).evalf();
  res += ( 128*p[10]*p[2]*p[21]*p[30]*p[37]*p[40]*p[42]*pow(g[3],2) ).evalf();
  res += ( 928*p[11]*p[2]*p[21]*p[30]*p[37]*p[40]*p[42]*pow(g[0],2) ).evalf();
  res += ( 1408*g[0]*g[1]*p[11]*p[2]*p[21]*p[30]*p[37]*p[40]*p[42] ).evalf();
  res += ( 704*p[11]*p[2]*p[21]*p[30]*p[37]*p[40]*p[42]*pow(g[1],2) ).evalf();
  res += ( -64*g[0]*g[2]*p[11]*p[2]*p[21]*p[30]*p[37]*p[40]*p[42] ).evalf();
  res += ( 224*p[11]*p[2]*p[21]*p[30]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( -64*g[3]*p[11]*p[2]*p[21]*p[30]*p[37]*p[40]*p[42] ).evalf();
  res += ( -928*g[0]*g[3]*p[11]*p[2]*p[21]*p[30]*p[37]*p[40]*p[42] ).evalf();
  res += ( -704*g[1]*g[3]*p[11]*p[2]*p[21]*p[30]*p[37]*p[40]*p[42] ).evalf();
  res += ( 32*g[2]*g[3]*p[11]*p[2]*p[21]*p[30]*p[37]*p[40]*p[42] ).evalf();
  res += ( 232*p[11]*p[2]*p[21]*p[30]*p[37]*p[40]*p[42]*pow(g[3],2) ).evalf();
  res += ( 160*p[12]*p[2]*p[21]*p[30]*p[37]*p[40]*p[42]*pow(g[0],2) ).evalf();
  res += ( 128*g[0]*g[1]*p[12]*p[2]*p[21]*p[30]*p[37]*p[40]*p[42] ).evalf();
  res += ( 64*p[12]*p[2]*p[21]*p[30]*p[37]*p[40]*p[42]*pow(g[1],2) ).evalf();
  res += ( -64*g[0]*g[2]*p[12]*p[2]*p[21]*p[30]*p[37]*p[40]*p[42] ).evalf();
  res += ( 96*p[12]*p[2]*p[21]*p[30]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( -72*g[3]*p[12]*p[2]*p[21]*p[30]*p[37]*p[40]*p[42] ).evalf();
  res += ( -160*g[0]*g[3]*p[12]*p[2]*p[21]*p[30]*p[37]*p[40]*p[42] ).evalf();
  res += ( -64*g[1]*g[3]*p[12]*p[2]*p[21]*p[30]*p[37]*p[40]*p[42] ).evalf();
  res += ( 32*g[2]*g[3]*p[12]*p[2]*p[21]*p[30]*p[37]*p[40]*p[42] ).evalf();
  res += ( 40*p[12]*p[2]*p[21]*p[30]*p[37]*p[40]*p[42]*pow(g[3],2) ).evalf();
  res += ( g[3]*p[21]*p[3]*p[30]*p[37]*p[40]*p[42]*numeric(-256,3) ).evalf();
  res += ( 64*g[3]*p[10]*p[21]*p[3]*p[30]*p[37]*p[40]*p[42] ).evalf();
  res += ( g[3]*p[11]*p[21]*p[3]*p[30]*p[37]*p[40]*p[42]*numeric(800,3) ).evalf();
  res += ( 32*g[3]*p[12]*p[21]*p[3]*p[30]*p[37]*p[40]*p[42] ).evalf();
  res += ( g[25]*p[19]*p[31]*p[37]*p[40]*p[42]*numeric(3293,9) ).evalf();
  res += ( 128*g[25]*p[1]*p[19]*p[31]*p[37]*p[40]*p[42] ).evalf();
  res += ( g[25]*p[10]*p[19]*p[31]*p[37]*p[40]*p[42]*numeric(7403,9) ).evalf();
  res += ( 264*g[25]*p[1]*p[10]*p[19]*p[31]*p[37]*p[40]*p[42] ).evalf();
  res += ( g[25]*p[11]*p[19]*p[31]*p[37]*p[40]*p[42]*numeric(2672,3) ).evalf();
  res += ( 272*g[25]*p[1]*p[11]*p[19]*p[31]*p[37]*p[40]*p[42] ).evalf();
  res += ( g[25]*p[12]*p[19]*p[31]*p[37]*p[40]*p[42]*numeric(5771,9) ).evalf();
  res += ( 192*g[25]*p[1]*p[12]*p[19]*p[31]*p[37]*p[40]*p[42] ).evalf();
  res += ( g[25]*p[13]*p[19]*p[31]*p[37]*p[40]*p[42]*numeric(2087,9) ).evalf();
  res += ( 72*g[25]*p[1]*p[13]*p[19]*p[31]*p[37]*p[40]*p[42] ).evalf();
  res += ( -80*g[25]*p[19]*p[2]*p[31]*p[37]*p[40]*p[42] ).evalf();
  res += ( -272*g[25]*p[10]*p[19]*p[2]*p[31]*p[37]*p[40]*p[42] ).evalf();
  res += ( -336*g[25]*p[11]*p[19]*p[2]*p[31]*p[37]*p[40]*p[42] ).evalf();
  res += ( -176*g[25]*p[12]*p[19]*p[2]*p[31]*p[37]*p[40]*p[42] ).evalf();
  res += ( -32*g[25]*p[13]*p[19]*p[2]*p[31]*p[37]*p[40]*p[42] ).evalf();
  res += ( p[21]*p[31]*p[37]*p[40]*p[42]*numeric(3530,9)*pow(g[0],2) ).evalf();
  res += ( 268*g[0]*g[1]*p[21]*p[31]*p[37]*p[40]*p[42] ).evalf();
  res += ( p[21]*p[31]*p[37]*p[40]*p[42]*numeric(-3713,9)*pow(g[1],2) ).evalf();
  res += ( g[0]*g[2]*p[21]*p[31]*p[37]*p[40]*p[42]*numeric(-7436,9) ).evalf();
  res += ( p[21]*p[31]*p[37]*p[40]*p[42]*numeric(3718,9)*pow(g[2],2) ).evalf();
  res += ( g[3]*p[21]*p[31]*p[37]*p[40]*p[42]*numeric(7604,27) ).evalf();
  res += ( g[0]*g[3]*p[21]*p[31]*p[37]*p[40]*p[42]*numeric(-3530,9) ).evalf();
  res += ( -134*g[1]*g[3]*p[21]*p[31]*p[37]*p[40]*p[42] ).evalf();
  res += ( g[2]*g[3]*p[21]*p[31]*p[37]*p[40]*p[42]*numeric(3718,9) ).evalf();
  res += ( p[21]*p[31]*p[37]*p[40]*p[42]*numeric(1765,18)*pow(g[3],2) ).evalf();
  res += ( -200*p[1]*p[21]*p[31]*p[37]*p[40]*p[42]*pow(g[0],2) ).evalf();
  res += ( -240*g[0]*g[1]*p[1]*p[21]*p[31]*p[37]*p[40]*p[42] ).evalf();
  res += ( -200*p[1]*p[21]*p[31]*p[37]*p[40]*p[42]*pow(g[1],2) ).evalf();
  res += ( 128*g[0]*g[2]*p[1]*p[21]*p[31]*p[37]*p[40]*p[42] ).evalf();
  res += ( -64*p[1]*p[21]*p[31]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( g[3]*p[1]*p[21]*p[31]*p[37]*p[40]*p[42]*numeric(212,9) ).evalf();
  res += ( 200*g[0]*g[3]*p[1]*p[21]*p[31]*p[37]*p[40]*p[42] ).evalf();
  res += ( 120*g[1]*g[3]*p[1]*p[21]*p[31]*p[37]*p[40]*p[42] ).evalf();
  res += ( -64*g[2]*g[3]*p[1]*p[21]*p[31]*p[37]*p[40]*p[42] ).evalf();
  res += ( -50*p[1]*p[21]*p[31]*p[37]*p[40]*p[42]*pow(g[3],2) ).evalf();
  res += ( p[10]*p[21]*p[31]*p[37]*p[40]*p[42]*numeric(157,9)*pow(g[0],2) ).evalf();
  res += ( g[0]*g[1]*p[10]*p[21]*p[31]*p[37]*p[40]*p[42]*numeric(-188,9) ).evalf();
  res += ( p[10]*p[21]*p[31]*p[37]*p[40]*p[42]*numeric(-2173,9)*pow(g[1],2) ).evalf();
  res += ( g[0]*g[2]*p[10]*p[21]*p[31]*p[37]*p[40]*p[42]*numeric(-5800,9) ).evalf();
  res += ( p[10]*p[21]*p[31]*p[37]*p[40]*p[42]*numeric(2900,9)*pow(g[2],2) ).evalf();
  res += ( g[3]*p[10]*p[21]*p[31]*p[37]*p[40]*p[42]*numeric(13561,54) ).evalf();
  res += ( g[0]*g[3]*p[10]*p[21]*p[31]*p[37]*p[40]*p[42]*numeric(-157,9) ).evalf();
  res += ( g[1]*g[3]*p[10]*p[21]*p[31]*p[37]*p[40]*p[42]*numeric(94,9) ).evalf();
  res += ( g[2]*g[3]*p[10]*p[21]*p[31]*p[37]*p[40]*p[42]*numeric(2900,9) ).evalf();
  res += ( p[10]*p[21]*p[31]*p[37]*p[40]*p[42]*numeric(157,36)*pow(g[3],2) ).evalf();
  res += ( -520*p[1]*p[10]*p[21]*p[31]*p[37]*p[40]*p[42]*pow(g[0],2) ).evalf();
  res += ( -200*g[0]*g[1]*p[1]*p[10]*p[21]*p[31]*p[37]*p[40]*p[42] ).evalf();
  res += ( -56*p[1]*p[10]*p[21]*p[31]*p[37]*p[40]*p[42]*pow(g[1],2) ).evalf();
  res += ( 256*g[0]*g[2]*p[1]*p[10]*p[21]*p[31]*p[37]*p[40]*p[42] ).evalf();
  res += ( -128*p[1]*p[10]*p[21]*p[31]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( g[3]*p[1]*p[10]*p[21]*p[31]*p[37]*p[40]*p[42]*numeric(-1432,9) ).evalf();
  res += ( 520*g[0]*g[3]*p[1]*p[10]*p[21]*p[31]*p[37]*p[40]*p[42] ).evalf();
  res += ( 100*g[1]*g[3]*p[1]*p[10]*p[21]*p[31]*p[37]*p[40]*p[42] ).evalf();
  res += ( -128*g[2]*g[3]*p[1]*p[10]*p[21]*p[31]*p[37]*p[40]*p[42] ).evalf();
  res += ( -130*p[1]*p[10]*p[21]*p[31]*p[37]*p[40]*p[42]*pow(g[3],2) ).evalf();
  res += ( p[11]*p[21]*p[31]*p[37]*p[40]*p[42]*numeric(-4759,9)*pow(g[0],2) ).evalf();
  res += ( g[0]*g[1]*p[11]*p[21]*p[31]*p[37]*p[40]*p[42]*numeric(-544,9) ).evalf();
  res += ( p[11]*p[21]*p[31]*p[37]*p[40]*p[42]*numeric(-1502,9)*pow(g[1],2) ).evalf();
  res += ( g[0]*g[2]*p[11]*p[21]*p[31]*p[37]*p[40]*p[42]*numeric(4516,9) ).evalf();
  res += ( p[11]*p[21]*p[31]*p[37]*p[40]*p[42]*numeric(-2258,9)*pow(g[2],2) ).evalf();
  res += ( g[3]*p[11]*p[21]*p[31]*p[37]*p[40]*p[42]*numeric(1145,54) ).evalf();
  res += ( g[0]*g[3]*p[11]*p[21]*p[31]*p[37]*p[40]*p[42]*numeric(4759,9) ).evalf();
  res += ( g[1]*g[3]*p[11]*p[21]*p[31]*p[37]*p[40]*p[42]*numeric(272,9) ).evalf();
  res += ( g[2]*g[3]*p[11]*p[21]*p[31]*p[37]*p[40]*p[42]*numeric(-2258,9) ).evalf();
  res += ( p[11]*p[21]*p[31]*p[37]*p[40]*p[42]*numeric(-4759,36)*pow(g[3],2) ).evalf();
  res += ( -320*p[1]*p[11]*p[21]*p[31]*p[37]*p[40]*p[42]*pow(g[0],2) ).evalf();
  res += ( -216*g[0]*g[1]*p[1]*p[11]*p[21]*p[31]*p[37]*p[40]*p[42] ).evalf();
  res += ( -112*p[1]*p[11]*p[21]*p[31]*p[37]*p[40]*p[42]*pow(g[1],2) ).evalf();
  res += ( 128*g[0]*g[2]*p[1]*p[11]*p[21]*p[31]*p[37]*p[40]*p[42] ).evalf();
  res += ( -64*p[1]*p[11]*p[21]*p[31]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( g[3]*p[1]*p[11]*p[21]*p[31]*p[37]*p[40]*p[42]*numeric(-1184,9) ).evalf();
  res += ( 320*g[0]*g[3]*p[1]*p[11]*p[21]*p[31]*p[37]*p[40]*p[42] ).evalf();
  res += ( 108*g[1]*g[3]*p[1]*p[11]*p[21]*p[31]*p[37]*p[40]*p[42] ).evalf();
  res += ( -64*g[2]*g[3]*p[1]*p[11]*p[21]*p[31]*p[37]*p[40]*p[42] ).evalf();
  res += ( -80*p[1]*p[11]*p[21]*p[31]*p[37]*p[40]*p[42]*pow(g[3],2) ).evalf();
  res += ( 128*p[2]*p[21]*p[31]*p[37]*p[40]*p[42]*pow(g[0],2) ).evalf();
  res += ( -64*g[0]*g[1]*p[2]*p[21]*p[31]*p[37]*p[40]*p[42] ).evalf();
  res += ( 96*p[2]*p[21]*p[31]*p[37]*p[40]*p[42]*pow(g[1],2) ).evalf();
  res += ( -64*g[0]*g[2]*p[2]*p[21]*p[31]*p[37]*p[40]*p[42] ).evalf();
  res += ( 32*p[2]*p[21]*p[31]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( -56*g[3]*p[2]*p[21]*p[31]*p[37]*p[40]*p[42] ).evalf();
  res += ( -128*g[0]*g[3]*p[2]*p[21]*p[31]*p[37]*p[40]*p[42] ).evalf();
  res += ( 32*g[1]*g[3]*p[2]*p[21]*p[31]*p[37]*p[40]*p[42] ).evalf();
  res += ( 32*g[2]*g[3]*p[2]*p[21]*p[31]*p[37]*p[40]*p[42] ).evalf();
  res += ( 32*p[2]*p[21]*p[31]*p[37]*p[40]*p[42]*pow(g[3],2) ).evalf();
  res += ( 288*p[10]*p[2]*p[21]*p[31]*p[37]*p[40]*p[42]*pow(g[0],2) ).evalf();
  res += ( 448*g[0]*g[1]*p[10]*p[2]*p[21]*p[31]*p[37]*p[40]*p[42] ).evalf();
  res += ( 224*p[10]*p[2]*p[21]*p[31]*p[37]*p[40]*p[42]*pow(g[1],2) ).evalf();
  res += ( -128*g[0]*g[2]*p[10]*p[2]*p[21]*p[31]*p[37]*p[40]*p[42] ).evalf();
  res += ( 64*p[10]*p[2]*p[21]*p[31]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( -112*g[3]*p[10]*p[2]*p[21]*p[31]*p[37]*p[40]*p[42] ).evalf();
  res += ( -288*g[0]*g[3]*p[10]*p[2]*p[21]*p[31]*p[37]*p[40]*p[42] ).evalf();
  res += ( -224*g[1]*g[3]*p[10]*p[2]*p[21]*p[31]*p[37]*p[40]*p[42] ).evalf();
  res += ( 64*g[2]*g[3]*p[10]*p[2]*p[21]*p[31]*p[37]*p[40]*p[42] ).evalf();
  res += ( 72*p[10]*p[2]*p[21]*p[31]*p[37]*p[40]*p[42]*pow(g[3],2) ).evalf();
  res += ( 96*p[11]*p[2]*p[21]*p[31]*p[37]*p[40]*p[42]*pow(g[0],2) ).evalf();
  res += ( 128*g[0]*g[1]*p[11]*p[2]*p[21]*p[31]*p[37]*p[40]*p[42] ).evalf();
  res += ( 64*p[11]*p[2]*p[21]*p[31]*p[37]*p[40]*p[42]*pow(g[1],2) ).evalf();
  res += ( -64*g[0]*g[2]*p[11]*p[2]*p[21]*p[31]*p[37]*p[40]*p[42] ).evalf();
  res += ( 32*p[11]*p[2]*p[21]*p[31]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( -88*g[3]*p[11]*p[2]*p[21]*p[31]*p[37]*p[40]*p[42] ).evalf();
  res += ( -96*g[0]*g[3]*p[11]*p[2]*p[21]*p[31]*p[37]*p[40]*p[42] ).evalf();
  res += ( -64*g[1]*g[3]*p[11]*p[2]*p[21]*p[31]*p[37]*p[40]*p[42] ).evalf();
  res += ( 32*g[2]*g[3]*p[11]*p[2]*p[21]*p[31]*p[37]*p[40]*p[42] ).evalf();
  res += ( 24*p[11]*p[2]*p[21]*p[31]*p[37]*p[40]*p[42]*pow(g[3],2) ).evalf();
  res += ( g[3]*p[21]*p[3]*p[31]*p[37]*p[40]*p[42]*numeric(32,3) ).evalf();
  res += ( g[3]*p[10]*p[21]*p[3]*p[31]*p[37]*p[40]*p[42]*numeric(224,3) ).evalf();
  res += ( g[3]*p[11]*p[21]*p[3]*p[31]*p[37]*p[40]*p[42]*numeric(64,3) ).evalf();
  res += ( g[25]*p[19]*p[32]*p[37]*p[40]*p[42]*numeric(856,9) ).evalf();
  res += ( 24*g[25]*p[1]*p[19]*p[32]*p[37]*p[40]*p[42] ).evalf();
  res += ( g[25]*p[10]*p[19]*p[32]*p[37]*p[40]*p[42]*numeric(451,3) ).evalf();
  res += ( 24*g[25]*p[1]*p[10]*p[19]*p[32]*p[37]*p[40]*p[42] ).evalf();
  res += ( g[25]*p[11]*p[19]*p[32]*p[37]*p[40]*p[42]*numeric(440,3) ).evalf();
  res += ( 8*g[25]*p[1]*p[11]*p[19]*p[32]*p[37]*p[40]*p[42] ).evalf();
  res += ( g[25]*p[12]*p[19]*p[32]*p[37]*p[40]*p[42]*numeric(613,9) ).evalf();
  res += ( -16*g[25]*p[19]*p[2]*p[32]*p[37]*p[40]*p[42] ).evalf();
  res += ( -48*g[25]*p[10]*p[19]*p[2]*p[32]*p[37]*p[40]*p[42] ).evalf();
  res += ( -48*g[25]*p[11]*p[19]*p[2]*p[32]*p[37]*p[40]*p[42] ).evalf();
  res += ( -16*g[25]*p[12]*p[19]*p[2]*p[32]*p[37]*p[40]*p[42] ).evalf();
  res += ( p[21]*p[32]*p[37]*p[40]*p[42]*numeric(692,9)*pow(g[0],2) ).evalf();
  res += ( g[0]*g[1]*p[21]*p[32]*p[37]*p[40]*p[42]*numeric(-776,9) ).evalf();
  res += ( p[21]*p[32]*p[37]*p[40]*p[42]*numeric(-442,9)*pow(g[1],2) ).evalf();
  res += ( -240*g[0]*g[2]*p[21]*p[32]*p[37]*p[40]*p[42] ).evalf();
  res += ( 120*p[21]*p[32]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( g[3]*p[21]*p[32]*p[37]*p[40]*p[42]*numeric(806,27) ).evalf();
  res += ( g[0]*g[3]*p[21]*p[32]*p[37]*p[40]*p[42]*numeric(-692,9) ).evalf();
  res += ( g[1]*g[3]*p[21]*p[32]*p[37]*p[40]*p[42]*numeric(388,9) ).evalf();
  res += ( 120*g[2]*g[3]*p[21]*p[32]*p[37]*p[40]*p[42] ).evalf();
  res += ( p[21]*p[32]*p[37]*p[40]*p[42]*numeric(173,9)*pow(g[3],2) ).evalf();
  res += ( -56*p[1]*p[21]*p[32]*p[37]*p[40]*p[42]*pow(g[0],2) ).evalf();
  res += ( -96*g[0]*g[1]*p[1]*p[21]*p[32]*p[37]*p[40]*p[42] ).evalf();
  res += ( -24*p[1]*p[21]*p[32]*p[37]*p[40]*p[42]*pow(g[1],2) ).evalf();
  res += ( g[3]*p[1]*p[21]*p[32]*p[37]*p[40]*p[42]*numeric(-424,9) ).evalf();
  res += ( 56*g[0]*g[3]*p[1]*p[21]*p[32]*p[37]*p[40]*p[42] ).evalf();
  res += ( 48*g[1]*g[3]*p[1]*p[21]*p[32]*p[37]*p[40]*p[42] ).evalf();
  res += ( -14*p[1]*p[21]*p[32]*p[37]*p[40]*p[42]*pow(g[3],2) ).evalf();
  res += ( p[10]*p[21]*p[32]*p[37]*p[40]*p[42]*numeric(-766,9)*pow(g[0],2) ).evalf();
  res += ( g[0]*g[1]*p[10]*p[21]*p[32]*p[37]*p[40]*p[42]*numeric(-776,9) ).evalf();
  res += ( p[10]*p[21]*p[32]*p[37]*p[40]*p[42]*numeric(-352,9)*pow(g[1],2) ).evalf();
  res += ( 80*g[0]*g[2]*p[10]*p[21]*p[32]*p[37]*p[40]*p[42] ).evalf();
  res += ( -40*p[10]*p[21]*p[32]*p[37]*p[40]*p[42]*pow(g[2],2) ).evalf();
  res += ( g[3]*p[10]*p[21]*p[32]*p[37]*p[40]*p[42]*numeric(806,27) ).evalf();
  res += ( g[0]*g[3]*p[10]*p[21]*p[32]*p[37]*p[40]*p[42]*numeric(766,9) ).evalf();
  res += ( g[1]*g[3]*p[10]*p[21]*p[32]*p[37]*p[40]*p[42]*numeric(388,9) ).evalf();
  res += ( -40*g[2]*g[3]*p[10]*p[21]*p[32]*p[37]*p[40]*p[42] ).evalf();
  res += ( p[10]*p[21]*p[32]*p[37]*p[40]*p[42]*numeric(-383,18)*pow(g[3],2) ).evalf();
  res += ( -56*p[1]*p[10]*p[21]*p[32]*p[37]*p[40]*p[42]*pow(g[0],2) ).evalf();
  res += ( -88*g[0]*g[1]*p[1]*p[10]*p[21]*p[32]*p[37]*p[40]*p[42] ).evalf();
  res += ( -8*p[1]*p[10]*p[21]*p[32]*p[37]*p[40]*p[42]*pow(g[1],2) ).evalf();
  res += ( g[3]*p[1]*p[10]*p[21]*p[32]*p[37]*p[40]*p[42]*numeric(-424,9) ).evalf();
  res += ( 56*g[0]*g[3]*p[1]*p[10]*p[21]*p[32]*p[37]*p[40]*p[42] ).evalf();
  res += ( 44*g[1]*g[3]*p[1]*p[10]*p[21]*p[32]*p[37]*p[40]*p[42] ).evalf();
  res += ( -14*p[1]*p[10]*p[21]*p[32]*p[37]*p[40]*p[42]*pow(g[3],2) ).evalf();
  res += ( 32*p[2]*p[21]*p[32]*p[37]*p[40]*p[42]*pow(g[0],2) ).evalf();
  res += ( 64*g[0]*g[1]*p[2]*p[21]*p[32]*p[37]*p[40]*p[42] ).evalf();
  res += ( 32*p[2]*p[21]*p[32]*p[37]*p[40]*p[42]*pow(g[1],2) ).evalf();
  res += ( -24*g[3]*p[2]*p[21]*p[32]*p[37]*p[40]*p[42] ).evalf();
  res += ( -32*g[0]*g[3]*p[2]*p[21]*p[32]*p[37]*p[40]*p[42] ).evalf();
  res += ( -32*g[1]*g[3]*p[2]*p[21]*p[32]*p[37]*p[40]*p[42] ).evalf();
  res += ( 8*p[2]*p[21]*p[32]*p[37]*p[40]*p[42]*pow(g[3],2) ).evalf();
  res += ( 32*p[10]*p[2]*p[21]*p[32]*p[37]*p[40]*p[42]*pow(g[0],2) ).evalf();
  res += ( 64*g[0]*g[1]*p[10]*p[2]*p[21]*p[32]*p[37]*p[40]*p[42] ).evalf();
  res += ( 32*p[10]*p[2]*p[21]*p[32]*p[37]*p[40]*p[42]*pow(g[1],2) ).evalf();
  res += ( -24*g[3]*p[10]*p[2]*p[21]*p[32]*p[37]*p[40]*p[42] ).evalf();
  res += ( -32*g[0]*g[3]*p[10]*p[2]*p[21]*p[32]*p[37]*p[40]*p[42] ).evalf();
  res += ( -32*g[1]*g[3]*p[10]*p[2]*p[21]*p[32]*p[37]*p[40]*p[42] ).evalf();
  res += ( 8*p[10]*p[2]*p[21]*p[32]*p[37]*p[40]*p[42]*pow(g[3],2) ).evalf();
  res += ( g[3]*p[21]*p[3]*p[32]*p[37]*p[40]*p[42]*numeric(32,3) ).evalf();
  res += ( g[3]*p[10]*p[21]*p[3]*p[32]*p[37]*p[40]*p[42]*numeric(32,3) ).evalf();
  res += ( -256*p[19]*p[35]*p[4]*p[40]*p[42] ).evalf();
  res += ( -512*p[10]*p[19]*p[35]*p[4]*p[40]*p[42] ).evalf();
  res += ( -64*p[11]*p[19]*p[35]*p[4]*p[40]*p[42] ).evalf();
  res += ( p[12]*p[19]*p[35]*p[4]*p[40]*p[42]*numeric(1472,3) ).evalf();
  res += ( p[13]*p[19]*p[35]*p[4]*p[40]*p[42]*numeric(1024,3) ).evalf();
  res += ( -64*p[14]*p[19]*p[35]*p[4]*p[40]*p[42] ).evalf();
  res += ( -144*p[15]*p[19]*p[35]*p[4]*p[40]*p[42] ).evalf();
  res += ( p[16]*p[19]*p[35]*p[4]*p[40]*p[42]*numeric(-80,3) ).evalf();
  res += ( 16*p[17]*p[19]*p[35]*p[4]*p[40]*p[42] ).evalf();
  res += ( p[18]*p[19]*p[35]*p[4]*p[40]*p[42]*numeric(16,3) ).evalf();
  res += ( -512*p[19]*p[26]*p[35]*p[4]*p[40]*p[42] ).evalf();
  res += ( p[10]*p[19]*p[26]*p[35]*p[4]*p[40]*p[42]*numeric(-128,3) ).evalf();
  res += ( p[11]*p[19]*p[26]*p[35]*p[4]*p[40]*p[42]*numeric(6208,3) ).evalf();
  res += ( p[12]*p[19]*p[26]*p[35]*p[4]*p[40]*p[42]*numeric(6208,3) ).evalf();
  res += ( -64*p[13]*p[19]*p[26]*p[35]*p[4]*p[40]*p[42] ).evalf();
  res += ( p[14]*p[19]*p[26]*p[35]*p[4]*p[40]*p[42]*numeric(-2912,3) ).evalf();
  res += ( p[15]*p[19]*p[26]*p[35]*p[4]*p[40]*p[42]*numeric(-1328,3) ).evalf();
  res += ( p[16]*p[19]*p[26]*p[35]*p[4]*p[40]*p[42]*numeric(176,3) ).evalf();
  res += ( 80*p[17]*p[19]*p[26]*p[35]*p[4]*p[40]*p[42] ).evalf();
  res += ( 16*p[18]*p[19]*p[26]*p[35]*p[4]*p[40]*p[42] ).evalf();
  res += ( -64*p[19]*p[27]*p[35]*p[4]*p[40]*p[42] ).evalf();
  res += ( p[10]*p[19]*p[27]*p[35]*p[4]*p[40]*p[42]*numeric(6208,3) ).evalf();
  res += ( 3968*p[11]*p[19]*p[27]*p[35]*p[4]*p[40]*p[42] ).evalf();
  res += ( p[12]*p[19]*p[27]*p[35]*p[4]*p[40]*p[42]*numeric(1408,3) ).evalf();
  res += ( -2800*p[13]*p[19]*p[27]*p[35]*p[4]*p[40]*p[42] ).evalf();
  res += ( -1712*p[14]*p[19]*p[27]*p[35]*p[4]*p[40]*p[42] ).evalf();
  res += ( -32*p[15]*p[19]*p[27]*p[35]*p[4]*p[40]*p[42] ).evalf();
  res += ( 352*p[16]*p[19]*p[27]*p[35]*p[4]*p[40]*p[42] ).evalf();
  res += ( p[17]*p[19]*p[27]*p[35]*p[4]*p[40]*p[42]*numeric(368,3) ).evalf();
  res += ( 16*p[18]*p[19]*p[27]*p[35]*p[4]*p[40]*p[42] ).evalf();
  res += ( p[19]*p[28]*p[35]*p[4]*p[40]*p[42]*numeric(1472,3) ).evalf();
  res += ( p[10]*p[19]*p[28]*p[35]*p[4]*p[40]*p[42]*numeric(6208,3) ).evalf();
  res += ( p[11]*p[19]*p[28]*p[35]*p[4]*p[40]*p[42]*numeric(1408,3) ).evalf();
  res += ( p[12]*p[19]*p[28]*p[35]*p[4]*p[40]*p[42]*numeric(-12352,3) ).evalf();
  res += ( p[13]*p[19]*p[28]*p[35]*p[4]*p[40]*p[42]*numeric(-10864,3) ).evalf();
  res += ( p[14]*p[19]*p[28]*p[35]*p[4]*p[40]*p[42]*numeric(-304,3) ).evalf();
  res += ( p[15]*p[19]*p[28]*p[35]*p[4]*p[40]*p[42]*numeric(2656,3) ).evalf();
  res += ( p[16]*p[19]*p[28]*p[35]*p[4]*p[40]*p[42]*numeric(1312,3) ).evalf();
  res += ( p[17]*p[19]*p[28]*p[35]*p[4]*p[40]*p[42]*numeric(208,3) ).evalf();
  res += ( p[18]*p[19]*p[28]*p[35]*p[4]*p[40]*p[42]*numeric(16,3) ).evalf();
  res += ( p[19]*p[29]*p[35]*p[4]*p[40]*p[42]*numeric(1024,3) ).evalf();
  res += ( -64*p[10]*p[19]*p[29]*p[35]*p[4]*p[40]*p[42] ).evalf();
  res += ( -2800*p[11]*p[19]*p[29]*p[35]*p[4]*p[40]*p[42] ).evalf();
  res += ( p[12]*p[19]*p[29]*p[35]*p[4]*p[40]*p[42]*numeric(-10864,3) ).evalf();
  res += ( p[13]*p[19]*p[29]*p[35]*p[4]*p[40]*p[42]*numeric(-928,3) ).evalf();
  res += ( p[14]*p[19]*p[29]*p[35]*p[4]*p[40]*p[42]*numeric(4736,3) ).evalf();
  res += ( p[15]*p[19]*p[29]*p[35]*p[4]*p[40]*p[42]*numeric(2512,3) ).evalf();
  res += ( p[16]*p[19]*p[29]*p[35]*p[4]*p[40]*p[42]*numeric(560,3) ).evalf();
  res += ( p[17]*p[19]*p[29]*p[35]*p[4]*p[40]*p[42]*numeric(32,3) ).evalf();
  res += ( -64*p[19]*p[30]*p[35]*p[4]*p[40]*p[42] ).evalf();
  res += ( p[10]*p[19]*p[30]*p[35]*p[4]*p[40]*p[42]*numeric(-2912,3) ).evalf();
  res += ( -1712*p[11]*p[19]*p[30]*p[35]*p[4]*p[40]*p[42] ).evalf();
  res += ( p[12]*p[19]*p[30]*p[35]*p[4]*p[40]*p[42]*numeric(-304,3) ).evalf();
  res += ( p[13]*p[19]*p[30]*p[35]*p[4]*p[40]*p[42]*numeric(4736,3) ).evalf();
  res += ( p[14]*p[19]*p[30]*p[35]*p[4]*p[40]*p[42]*numeric(3296,3) ).evalf();
  res += ( 240*p[15]*p[19]*p[30]*p[35]*p[4]*p[40]*p[42] ).evalf();
  res += ( 16*p[16]*p[19]*p[30]*p[35]*p[4]*p[40]*p[42] ).evalf();
  res += ( -144*p[19]*p[31]*p[35]*p[4]*p[40]*p[42] ).evalf();
  res += ( p[10]*p[19]*p[31]*p[35]*p[4]*p[40]*p[42]*numeric(-1328,3) ).evalf();
  res += ( -32*p[11]*p[19]*p[31]*p[35]*p[4]*p[40]*p[42] ).evalf();
  res += ( p[12]*p[19]*p[31]*p[35]*p[4]*p[40]*p[42]*numeric(2656,3) ).evalf();
  res += ( p[13]*p[19]*p[31]*p[35]*p[4]*p[40]*p[42]*numeric(2512,3) ).evalf();
  res += ( 240*p[14]*p[19]*p[31]*p[35]*p[4]*p[40]*p[42] ).evalf();
  res += ( p[15]*p[19]*p[31]*p[35]*p[4]*p[40]*p[42]*numeric(64,3) ).evalf();
  res += ( p[19]*p[32]*p[35]*p[4]*p[40]*p[42]*numeric(-80,3) ).evalf();
  res += ( p[10]*p[19]*p[32]*p[35]*p[4]*p[40]*p[42]*numeric(176,3) ).evalf();
  res += ( 352*p[11]*p[19]*p[32]*p[35]*p[4]*p[40]*p[42] ).evalf();
  res += ( p[12]*p[19]*p[32]*p[35]*p[4]*p[40]*p[42]*numeric(1312,3) ).evalf();
  res += ( p[13]*p[19]*p[32]*p[35]*p[4]*p[40]*p[42]*numeric(560,3) ).evalf();
  res += ( 16*p[14]*p[19]*p[32]*p[35]*p[4]*p[40]*p[42] ).evalf();
  res += ( 16*p[19]*p[33]*p[35]*p[4]*p[40]*p[42] ).evalf();
  res += ( 80*p[10]*p[19]*p[33]*p[35]*p[4]*p[40]*p[42] ).evalf();
  res += ( p[11]*p[19]*p[33]*p[35]*p[4]*p[40]*p[42]*numeric(368,3) ).evalf();
  res += ( p[12]*p[19]*p[33]*p[35]*p[4]*p[40]*p[42]*numeric(208,3) ).evalf();
  res += ( p[13]*p[19]*p[33]*p[35]*p[4]*p[40]*p[42]*numeric(32,3) ).evalf();
  res += ( p[19]*p[34]*p[35]*p[4]*p[40]*p[42]*numeric(16,3) ).evalf();
  res += ( 16*p[10]*p[19]*p[34]*p[35]*p[4]*p[40]*p[42] ).evalf();
  res += ( 16*p[11]*p[19]*p[34]*p[35]*p[4]*p[40]*p[42] ).evalf();
  res += ( p[12]*p[19]*p[34]*p[35]*p[4]*p[40]*p[42]*numeric(16,3) ).evalf();
  res += ( p[43]*numeric(352,9)*pow(g[0],3) ).evalf();
  res += ( -64*p[43]*pow(g[0],4) ).evalf();
  res += ( -148*g[1]*p[43]*pow(g[0],2) ).evalf();
  res += ( 332*g[0]*p[43]*pow(g[1],2) ).evalf();
  res += ( p[43]*numeric(68,3)*pow(g[1],3) ).evalf();
  res += ( 48*g[1]*g[101]*p[43] ).evalf();
  res += ( -106*g[102]*p[43] ).evalf();
  res += ( 48*g[1]*g[102]*p[43] ).evalf();
  res += ( 48*g[1]*g[104]*p[43] ).evalf();
  res += ( 352*g[0]*g[125]*p[43] ).evalf();
  res += ( -212*g[133]*p[43] ).evalf();
  res += ( -96*g[1]*g[133]*p[43] ).evalf();
  res += ( 106*g[134]*p[43] ).evalf();
  res += ( -48*g[1]*g[134]*p[43] ).evalf();
  res += ( 48*g[1]*g[137]*p[43] ).evalf();
  res += ( 96*g[1]*g[139]*p[43] ).evalf();
  res += ( -212*g[140]*p[43] ).evalf();
  res += ( -96*g[1]*g[140]*p[43] ).evalf();
  res += ( -106*g[141]*p[43] ).evalf();
  res += ( -48*g[1]*g[141]*p[43] ).evalf();
  res += ( 48*g[1]*g[143]*p[43] ).evalf();
  res += ( 96*g[1]*g[145]*p[43] ).evalf();
  res += ( -106*g[15]*p[43]*pow(g[1],2) ).evalf();
  res += ( -106*g[16]*p[43]*pow(g[1],2) ).evalf();
  res += ( -448*g[164]*p[43] ).evalf();
  res += ( -896*g[167]*p[43] ).evalf();
  res += ( 1088*g[186]*p[43] ).evalf();
  res += ( 864*g[188]*p[43] ).evalf();
  res += ( -352*g[189]*p[43] ).evalf();
  res += ( 896*g[199]*p[43] ).evalf();
  res += ( 96*g[109]*g[2]*p[43] ).evalf();
  res += ( -144*g[110]*g[2]*p[43] ).evalf();
  res += ( 96*g[112]*g[2]*p[43] ).evalf();
  res += ( -224*g[147]*g[2]*p[43] ).evalf();
  res += ( -16*g[148]*g[2]*p[43] ).evalf();
  res += ( 96*g[151]*g[2]*p[43] ).evalf();
  res += ( 192*g[153]*g[2]*p[43] ).evalf();
  res += ( -224*g[154]*g[2]*p[43] ).evalf();
  res += ( -176*g[155]*g[2]*p[43] ).evalf();
  res += ( 96*g[157]*g[2]*p[43] ).evalf();
  res += ( 192*g[159]*g[2]*p[43] ).evalf();
  res += ( 8*p[43]*pow(g[2],3) ).evalf();
  res += ( g[0]*p[43]*numeric(-256,3)*pow(g[2],3) ).evalf();
  res += ( g[17]*p[43]*numeric(-16,3)*pow(g[2],3) ).evalf();
  res += ( g[18]*p[43]*numeric(-16,3)*pow(g[2],3) ).evalf();
  res += ( p[43]*numeric(-248,3)*pow(g[2],4) ).evalf();
  res += ( 400*g[205]*p[43] ).evalf();
  res += ( 1104*g[208]*p[43] ).evalf();
  res += ( 704*g[209]*p[43] ).evalf();
  res += ( -704*g[216]*p[43] ).evalf();
  res += ( -48*g[218]*p[43] ).evalf();
  res += ( -48*g[220]*p[43] ).evalf();
  res += ( 48*g[221]*p[43] ).evalf();
  res += ( -48*g[222]*p[43] ).evalf();
  res += ( -96*g[224]*p[43] ).evalf();
  res += ( 96*g[226]*p[43] ).evalf();
  res += ( 96*g[227]*p[43] ).evalf();
  res += ( -96*g[228]*p[43] ).evalf();
  res += ( -736*g[229]*p[43] ).evalf();
  res += ( -1408*g[237]*p[43] ).evalf();
  res += ( -212*g[1]*g[24]*p[43] ).evalf();
  res += ( -48*g[240]*p[43] ).evalf();
  res += ( -48*g[243]*p[43] ).evalf();
  res += ( -48*g[244]*p[43] ).evalf();
  res += ( -48*g[245]*p[43] ).evalf();
  res += ( 48*g[246]*p[43] ).evalf();
  res += ( -48*g[247]*p[43] ).evalf();
  res += ( -48*g[248]*p[43] ).evalf();
  res += ( 106*g[15]*g[25]*p[43] ).evalf();
  res += ( 106*g[16]*g[25]*p[43] ).evalf();
  res += ( -96*g[252]*p[43] ).evalf();
  res += ( -96*g[255]*p[43] ).evalf();
  res += ( 144*g[256]*p[43] ).evalf();
  res += ( 128*g[257]*p[43] ).evalf();
  res += ( 96*g[258]*p[43] ).evalf();
  res += ( -96*g[259]*p[43] ).evalf();
  res += ( 64*g[26]*p[43]*pow(g[0],2) ).evalf();
  res += ( -96*g[260]*p[43] ).evalf();
  res += ( -2816*g[281]*p[43] ).evalf();
  res += ( 2112*g[282]*p[43] ).evalf();
  res += ( 352*g[283]*p[43] ).evalf();
  res += ( -704*g[284]*p[43] ).evalf();
  res += ( -352*g[29]*p[43]*pow(g[0],2) ).evalf();
  res += ( -704*g[0]*g[11]*g[29]*p[43] ).evalf();
  res += ( -352*g[29]*p[43]*pow(g[11],2) ).evalf();
  res += ( 352*g[24]*g[29]*p[43] ).evalf();
  res += ( 96*g[295]*p[43] ).evalf();
  res += ( 48*g[296]*p[43] ).evalf();
  res += ( 144*g[297]*p[43] ).evalf();
  res += ( -96*g[298]*p[43] ).evalf();
  res += ( -48*g[299]*p[43] ).evalf();
  res += ( g[3]*p[43]*numeric(-176,3)*pow(g[0],2) ).evalf();
  res += ( 128*g[3]*p[43]*pow(g[0],3) ).evalf();
  res += ( 148*g[0]*g[1]*g[3]*p[43] ).evalf();
  res += ( -60*g[3]*p[43]*pow(g[1],2) ).evalf();
  res += ( -48*g[103]*g[3]*p[43] ).evalf();
  res += ( 48*g[104]*g[3]*p[43] ).evalf();
  res += ( 96*g[107]*g[3]*p[43] ).evalf();
  res += ( -80*g[110]*g[3]*p[43] ).evalf();
  res += ( -96*g[111]*g[3]*p[43] ).evalf();
  res += ( 96*g[112]*g[3]*p[43] ).evalf();
  res += ( 352*g[12]*g[3]*p[43]*pow(g[0],2) ).evalf();
  res += ( 1408*g[124]*g[3]*p[43] ).evalf();
  res += ( -352*g[126]*g[3]*p[43] ).evalf();
  res += ( -48*g[133]*g[3]*p[43] ).evalf();
  res += ( -48*g[134]*g[3]*p[43] ).evalf();
  res += ( 48*g[135]*g[3]*p[43] ).evalf();
  res += ( 48*g[139]*g[3]*p[43] ).evalf();
  res += ( -48*g[140]*g[3]*p[43] ).evalf();
  res += ( -48*g[142]*g[3]*p[43] ).evalf();
  res += ( 48*g[143]*g[3]*p[43] ).evalf();
  res += ( 48*g[145]*g[3]*p[43] ).evalf();
  res += ( -112*g[147]*g[3]*p[43] ).evalf();
  res += ( 16*g[148]*g[3]*p[43] ).evalf();
  res += ( 96*g[149]*g[3]*p[43] ).evalf();
  res += ( -106*g[1]*g[15]*g[3]*p[43] ).evalf();
  res += ( 96*g[153]*g[3]*p[43] ).evalf();
  res += ( -112*g[154]*g[3]*p[43] ).evalf();
  res += ( -112*g[155]*g[3]*p[43] ).evalf();
  res += ( -96*g[156]*g[3]*p[43] ).evalf();
  res += ( 96*g[157]*g[3]*p[43] ).evalf();
  res += ( 96*g[159]*g[3]*p[43] ).evalf();
  res += ( -106*g[1]*g[16]*g[3]*p[43] ).evalf();
  res += ( -8*g[17]*g[3]*p[43]*pow(g[2],2) ).evalf();
  res += ( -8*g[18]*g[3]*p[43]*pow(g[2],2) ).evalf();
  res += ( 48*g[3]*p[43]*pow(g[2],3) ).evalf();
  res += ( 352*g[12]*g[24]*g[3]*p[43] ).evalf();
  res += ( -96*g[15]*g[25]*g[3]*p[43] ).evalf();
  res += ( -48*g[16]*g[25]*g[3]*p[43] ).evalf();
  res += ( -80*g[17]*g[26]*g[3]*p[43] ).evalf();
  res += ( 16*g[18]*g[26]*g[3]*p[43] ).evalf();
  res += ( g[0]*p[43]*numeric(88,3)*pow(g[3],2) ).evalf();
  res += ( -96*p[43]*pow(g[0],2)*pow(g[3],2) ).evalf();
  res += ( 16*g[1]*p[43]*pow(g[3],2) ).evalf();
  res += ( -352*g[0]*g[12]*p[43]*pow(g[3],2) ).evalf();
  res += ( -53*g[15]*p[43]*pow(g[3],2) ).evalf();
  res += ( 8*g[2]*p[43]*pow(g[3],2) ).evalf();
  res += ( -64*g[0]*g[2]*p[43]*pow(g[3],2) ).evalf();
  res += ( -24*g[17]*g[2]*p[43]*pow(g[3],2) ).evalf();
  return res;
}


==> numerics/ggtt_a_exact_0_17.cpp <==
/* R. Bonciani, A. Ferroglia, T. Gehrmann, A. v. Manteuffel, C. Studerus
 * file: ggtt_a_exact_0_17.cpp
 * date: 2010-11-29
 */

#include <ginac/ginac.h>
using namespace GiNaC;

ex ggtt_a_exact_0_17(const exvector& g, const exvector& p)
{
  ex res = 0;
  res += ( 16*g[18]*g[2]*p[43]*pow(g[3],2) ).evalf();
  res += ( 4*p[43]*pow(g[2],2)*pow(g[3],2) ).evalf();
  res += ( 56*g[24]*p[43]*pow(g[3],2) ).evalf();
  res += ( 16*g[26]*p[43]*pow(g[3],2) ).evalf();
  res += ( 184*g[27]*p[43]*pow(g[3],2) ).evalf();
  res += ( 352*g[28]*p[43]*pow(g[3],2) ).evalf();
  res += ( p[43]*numeric(406,9)*pow(g[3],3) ).evalf();
  res += ( g[0]*p[43]*numeric(208,3)*pow(g[3],3) ).evalf();
  res += ( 16*g[15]*p[43]*pow(g[3],3) ).evalf();
  res += ( -2*p[43]*pow(g[3],4) ).evalf();
  res += ( -48*g[302]*p[43] ).evalf();
  res += ( 96*g[303]*p[43] ).evalf();
  res += ( -96*g[306]*p[43] ).evalf();
  res += ( -48*g[307]*p[43] ).evalf();
  res += ( 96*g[308]*p[43] ).evalf();
  res += ( -48*g[309]*p[43] ).evalf();
  res += ( -48*g[310]*p[43] ).evalf();
  res += ( -48*g[311]*p[43] ).evalf();
  res += ( 48*g[312]*p[43] ).evalf();
  res += ( -48*g[313]*p[43] ).evalf();
  res += ( -48*g[314]*p[43] ).evalf();
  res += ( -96*g[316]*p[43] ).evalf();
  res += ( -96*g[317]*p[43] ).evalf();
  res += ( 48*g[318]*p[43] ).evalf();
  res += ( 224*g[321]*p[43] ).evalf();
  res += ( 16*g[322]*p[43] ).evalf();
  res += ( -16*g[323]*p[43] ).evalf();
  res += ( -80*g[324]*p[43] ).evalf();
  res += ( -96*g[325]*p[43] ).evalf();
  res += ( -96*g[328]*p[43] ).evalf();
  res += ( 192*g[329]*p[43] ).evalf();
  res += ( 106*g[1]*g[33]*p[43] ).evalf();
  res += ( 106*g[3]*g[33]*p[43] ).evalf();
  res += ( -192*g[332]*p[43] ).evalf();
  res += ( -96*g[333]*p[43] ).evalf();
  res += ( 224*g[334]*p[43] ).evalf();
  res += ( -16*g[335]*p[43] ).evalf();
  res += ( 208*g[336]*p[43] ).evalf();
  res += ( 160*g[337]*p[43] ).evalf();
  res += ( 96*g[338]*p[43] ).evalf();
  res += ( -96*g[339]*p[43] ).evalf();
  res += ( 106*g[1]*g[34]*p[43] ).evalf();
  res += ( -48*g[34]*p[43]*pow(g[1],2) ).evalf();
  res += ( 96*g[25]*g[34]*p[43] ).evalf();
  res += ( -48*g[1]*g[3]*g[34]*p[43] ).evalf();
  res += ( -96*g[340]*p[43] ).evalf();
  res += ( -192*g[342]*p[43] ).evalf();
  res += ( -192*g[343]*p[43] ).evalf();
  res += ( 96*g[344]*p[43] ).evalf();
  res += ( 24*g[36]*p[43]*pow(g[2],2) ).evalf();
  res += ( -32*g[26]*g[36]*p[43] ).evalf();
  res += ( -16*g[2]*g[3]*g[36]*p[43] ).evalf();
  res += ( -352*g[42]*p[43]*pow(g[3],2) ).evalf();
  res += ( -352*g[29]*g[43]*p[43] ).evalf();
  res += ( 212*g[1]*g[48]*p[43] ).evalf();
  res += ( 48*g[48]*p[43]*pow(g[1],2) ).evalf();
  res += ( 96*g[25]*g[48]*p[43] ).evalf();
  res += ( 106*g[3]*g[48]*p[43] ).evalf();
  res += ( 48*g[1]*g[3]*g[48]*p[43] ).evalf();
  res += ( -24*g[49]*p[43]*pow(g[3],2) ).evalf();
  res += ( -48*g[50]*p[43]*pow(g[1],2) ).evalf();
  res += ( 48*g[25]*g[50]*p[43] ).evalf();
  res += ( -48*g[1]*g[3]*g[50]*p[43] ).evalf();
  res += ( 212*g[1]*g[51]*p[43] ).evalf();
  res += ( 48*g[51]*p[43]*pow(g[1],2) ).evalf();
  res += ( 96*g[25]*g[51]*p[43] ).evalf();
  res += ( 106*g[3]*g[51]*p[43] ).evalf();
  res += ( 48*g[1]*g[3]*g[51]*p[43] ).evalf();
  res += ( 24*g[51]*p[43]*pow(g[3],2) ).evalf();
  res += ( 24*g[52]*p[43]*pow(g[3],2) ).evalf();
  res += ( -48*g[53]*p[43]*pow(g[1],2) ).evalf();
  res += ( 48*g[25]*g[53]*p[43] ).evalf();
  res += ( -48*g[1]*g[3]*g[53]*p[43] ).evalf();
  res += ( -24*g[53]*p[43]*pow(g[3],2) ).evalf();
  res += ( 112*g[54]*p[43]*pow(g[2],2) ).evalf();
  res += ( -32*g[26]*g[54]*p[43] ).evalf();
  res += ( 112*g[2]*g[3]*g[54]*p[43] ).evalf();
  res += ( 24*g[54]*p[43]*pow(g[3],2) ).evalf();
  res += ( -48*g[55]*p[43]*pow(g[3],2) ).evalf();
  res += ( -96*g[56]*p[43]*pow(g[2],2) ).evalf();
  res += ( 96*g[26]*g[56]*p[43] ).evalf();
  res += ( -96*g[2]*g[3]*g[56]*p[43] ).evalf();
  res += ( 112*g[57]*p[43]*pow(g[2],2) ).evalf();
  res += ( -32*g[26]*g[57]*p[43] ).evalf();
  res += ( 112*g[2]*g[3]*g[57]*p[43] ).evalf();
  res += ( 32*g[57]*p[43]*pow(g[3],2) ).evalf();
  res += ( 48*g[58]*p[43]*pow(g[3],2) ).evalf();
  res += ( -96*g[59]*p[43]*pow(g[2],2) ).evalf();
  res += ( 96*g[26]*g[59]*p[43] ).evalf();
  res += ( -96*g[2]*g[3]*g[59]*p[43] ).evalf();
  res += ( -48*g[59]*p[43]*pow(g[3],2) ).evalf();
  res += ( 224*g[3]*g[60]*p[43] ).evalf();
  res += ( -144*g[15]*g[61]*p[43] ).evalf();
  res += ( -144*g[16]*g[61]*p[43] ).evalf();
  res += ( -64*g[17]*g[62]*p[43] ).evalf();
  res += ( -64*g[18]*g[62]*p[43] ).evalf();
  res += ( g[7]*p[43]*numeric(-352,3)*pow(g[3],3) ).evalf();
  res += ( 96*g[1]*g[72]*p[43] ).evalf();
  res += ( 224*g[2]*g[72]*p[43] ).evalf();
  res += ( -544*g[3]*g[72]*p[43] ).evalf();
  res += ( -192*g[15]*g[73]*p[43] ).evalf();
  res += ( -96*g[16]*g[73]*p[43] ).evalf();
  res += ( -80*g[17]*g[74]*p[43] ).evalf();
  res += ( 112*g[18]*g[74]*p[43] ).evalf();
  res += ( -144*g[3]*g[74]*p[43] ).evalf();
  res += ( 704*g[3]*g[8]*p[43]*pow(g[0],2) ).evalf();
  res += ( 704*g[0]*g[11]*g[3]*g[8]*p[43] ).evalf();
  res += ( 352*g[3]*g[8]*p[43]*pow(g[11],2) ).evalf();
  res += ( -352*g[0]*g[8]*p[43]*pow(g[3],2) ).evalf();
  res += ( 352*g[3]*g[43]*g[8]*p[43] ).evalf();
  res += ( -352*g[3]*g[80]*p[43] ).evalf();
  res += ( 144*g[15]*g[81]*p[43] ).evalf();
  res += ( 96*g[16]*g[81]*p[43] ).evalf();
  res += ( -48*g[3]*g[81]*p[43] ).evalf();
  res += ( 32*g[17]*g[82]*p[43] ).evalf();
  res += ( -64*g[18]*g[82]*p[43] ).evalf();
  res += ( 16*g[3]*g[82]*p[43] ).evalf();
  res += ( -736*g[3]*g[83]*p[43] ).evalf();
  res += ( -704*g[3]*g[84]*p[43] ).evalf();
  res += ( -106*g[85]*p[43] ).evalf();
  res += ( 96*g[1]*g[86]*p[43] ).evalf();
  res += ( 704*g[3]*g[95]*p[43] ).evalf();
  res += ( -106*g[98]*p[43] ).evalf();
  res += ( 48*g[3]*g[99]*p[43] ).evalf();
  res += ( 4*g[1]*g[101]*p[0]*p[43] ).evalf();
  res += ( g[102]*p[0]*p[43]*numeric(-20,3) ).evalf();
  res += ( -20*g[1]*g[102]*p[0]*p[43] ).evalf();
  res += ( -4*g[1]*g[104]*p[0]*p[43] ).evalf();
  res += ( g[106]*p[0]*p[43]*numeric(-20,3) ).evalf();
  res += ( g[110]*p[0]*p[43]*numeric(20,3) ).evalf();
  res += ( 64*g[114]*p[0]*p[43] ).evalf();
  res += ( 8*g[1]*g[114]*p[0]*p[43] ).evalf();
  res += ( 8*g[1]*g[116]*p[0]*p[43] ).evalf();
  res += ( -8*g[1]*g[117]*p[0]*p[43] ).evalf();
  res += ( 16*g[1]*g[120]*p[0]*p[43] ).evalf();
  res += ( -16*g[1]*g[121]*p[0]*p[43] ).evalf();
  res += ( g[133]*p[0]*p[43]*numeric(40,3) ).evalf();
  res += ( -8*g[1]*g[133]*p[0]*p[43] ).evalf();
  res += ( g[134]*p[0]*p[43]*numeric(-20,3) ).evalf();
  res += ( -8*g[1]*g[134]*p[0]*p[43] ).evalf();
  res += ( 4*g[1]*g[137]*p[0]*p[43] ).evalf();
  res += ( 8*g[1]*g[139]*p[0]*p[43] ).evalf();
  res += ( g[140]*p[0]*p[43]*numeric(-40,3) ).evalf();
  res += ( 8*g[1]*g[140]*p[0]*p[43] ).evalf();
  res += ( g[141]*p[0]*p[43]*numeric(-20,3) ).evalf();
  res += ( -4*g[1]*g[143]*p[0]*p[43] ).evalf();
  res += ( -8*g[1]*g[145]*p[0]*p[43] ).evalf();
  res += ( g[147]*p[0]*p[43]*numeric(-40,3) ).evalf();
  res += ( g[148]*p[0]*p[43]*numeric(20,3) ).evalf();
  res += ( g[15]*p[0]*p[43]*numeric(20,3)*pow(g[1],2) ).evalf();
  res += ( g[154]*p[0]*p[43]*numeric(40,3) ).evalf();
  res += ( g[155]*p[0]*p[43]*numeric(20,3) ).evalf();
  res += ( g[16]*p[0]*p[43]*numeric(-20,3)*pow(g[1],2) ).evalf();
  res += ( 192*g[161]*p[0]*p[43] ).evalf();
  res += ( 192*g[164]*p[0]*p[43] ).evalf();
  res += ( -8*g[165]*p[0]*p[43] ).evalf();
  res += ( -40*g[166]*p[0]*p[43] ).evalf();
  res += ( -24*g[167]*p[0]*p[43] ).evalf();
  res += ( 4*g[168]*p[0]*p[43] ).evalf();
  res += ( 20*g[169]*p[0]*p[43] ).evalf();
  res += ( 72*g[170]*p[0]*p[43] ).evalf();
  res += ( -8*g[171]*p[0]*p[43] ).evalf();
  res += ( 8*g[172]*p[0]*p[43] ).evalf();
  res += ( -8*g[173]*p[0]*p[43] ).evalf();
  res += ( 8*g[174]*p[0]*p[43] ).evalf();
  res += ( 8*g[175]*p[0]*p[43] ).evalf();
  res += ( -8*g[176]*p[0]*p[43] ).evalf();
  res += ( -144*g[177]*p[0]*p[43] ).evalf();
  res += ( -16*g[178]*p[0]*p[43] ).evalf();
  res += ( 8*g[179]*p[0]*p[43] ).evalf();
  res += ( 16*g[180]*p[0]*p[43] ).evalf();
  res += ( 8*g[181]*p[0]*p[43] ).evalf();
  res += ( 16*g[182]*p[0]*p[43] ).evalf();
  res += ( -8*g[183]*p[0]*p[43] ).evalf();
  res += ( -16*g[184]*p[0]*p[43] ).evalf();
  res += ( -8*g[185]*p[0]*p[43] ).evalf();
  res += ( 336*g[186]*p[0]*p[43] ).evalf();
  res += ( -24*g[189]*p[0]*p[43] ).evalf();
  res += ( 24*g[190]*p[0]*p[43] ).evalf();
  res += ( -24*g[191]*p[0]*p[43] ).evalf();
  res += ( 72*g[192]*p[0]*p[43] ).evalf();
  res += ( -8*g[193]*p[0]*p[43] ).evalf();
  res += ( 8*g[194]*p[0]*p[43] ).evalf();
  res += ( -8*g[195]*p[0]*p[43] ).evalf();
  res += ( 8*g[196]*p[0]*p[43] ).evalf();
  res += ( 8*g[197]*p[0]*p[43] ).evalf();
  res += ( -8*g[198]*p[0]*p[43] ).evalf();
  res += ( 96*g[199]*p[0]*p[43] ).evalf();
  res += ( 76*g[106]*g[2]*p[0]*p[43] ).evalf();
  res += ( -28*g[109]*g[2]*p[0]*p[43] ).evalf();
  res += ( -52*g[110]*g[2]*p[0]*p[43] ).evalf();
  res += ( 28*g[112]*g[2]*p[0]*p[43] ).evalf();
  res += ( 40*g[114]*g[2]*p[0]*p[43] ).evalf();
  res += ( -56*g[118]*g[2]*p[0]*p[43] ).evalf();
  res += ( 56*g[119]*g[2]*p[0]*p[43] ).evalf();
  res += ( -112*g[122]*g[2]*p[0]*p[43] ).evalf();
  res += ( 112*g[123]*g[2]*p[0]*p[43] ).evalf();
  res += ( 56*g[147]*g[2]*p[0]*p[43] ).evalf();
  res += ( 8*g[148]*g[2]*p[0]*p[43] ).evalf();
  res += ( -28*g[151]*g[2]*p[0]*p[43] ).evalf();
  res += ( -56*g[153]*g[2]*p[0]*p[43] ).evalf();
  res += ( -56*g[154]*g[2]*p[0]*p[43] ).evalf();
  res += ( -48*g[155]*g[2]*p[0]*p[43] ).evalf();
  res += ( 28*g[157]*g[2]*p[0]*p[43] ).evalf();
  res += ( 56*g[159]*g[2]*p[0]*p[43] ).evalf();
  res += ( g[17]*p[0]*p[43]*numeric(-20,3)*pow(g[2],2) ).evalf();
  res += ( g[18]*p[0]*p[43]*numeric(20,3)*pow(g[2],2) ).evalf();
  res += ( -8*g[20]*p[0]*p[43]*pow(g[1],2) ).evalf();
  res += ( 24*g[200]*p[0]*p[43] ).evalf();
  res += ( 24*g[201]*p[0]*p[43] ).evalf();
  res += ( 72*g[202]*p[0]*p[43] ).evalf();
  res += ( -8*g[203]*p[0]*p[43] ).evalf();
  res += ( 8*g[204]*p[0]*p[43] ).evalf();
  res += ( -21*g[205]*p[0]*p[43] ).evalf();
  res += ( -22*g[206]*p[0]*p[43] ).evalf();
  res += ( -14*g[207]*p[0]*p[43] ).evalf();
  res += ( 120*g[208]*p[0]*p[43] ).evalf();
  res += ( 8*g[21]*p[0]*p[43]*pow(g[1],2) ).evalf();
  res += ( 54*g[210]*p[0]*p[43] ).evalf();
  res += ( -66*g[211]*p[0]*p[43] ).evalf();
  res += ( 72*g[212]*p[0]*p[43] ).evalf();
  res += ( -144*g[213]*p[0]*p[43] ).evalf();
  res += ( -8*g[214]*p[0]*p[43] ).evalf();
  res += ( 56*g[215]*p[0]*p[43] ).evalf();
  res += ( 46*g[217]*p[0]*p[43] ).evalf();
  res += ( -4*g[218]*p[0]*p[43] ).evalf();
  res += ( 8*g[22]*p[0]*p[43]*pow(g[2],2) ).evalf();
  res += ( 18*g[220]*p[0]*p[43] ).evalf();
  res += ( -4*g[221]*p[0]*p[43] ).evalf();
  res += ( 4*g[222]*p[0]*p[43] ).evalf();
  res += ( -58*g[223]*p[0]*p[43] ).evalf();
  res += ( 28*g[224]*p[0]*p[43] ).evalf();
  res += ( 42*g[226]*p[0]*p[43] ).evalf();
  res += ( 28*g[227]*p[0]*p[43] ).evalf();
  res += ( -28*g[228]*p[0]*p[43] ).evalf();
  res += ( -144*g[229]*p[0]*p[43] ).evalf();
  res += ( -8*g[23]*p[0]*p[43]*pow(g[2],2) ).evalf();
  res += ( -144*g[230]*p[0]*p[43] ).evalf();
  res += ( -8*g[231]*p[0]*p[43] ).evalf();
  res += ( 56*g[232]*p[0]*p[43] ).evalf();
  res += ( -8*g[233]*p[0]*p[43] ).evalf();
  res += ( 8*g[234]*p[0]*p[43] ).evalf();
  res += ( 56*g[235]*p[0]*p[43] ).evalf();
  res += ( -56*g[236]*p[0]*p[43] ).evalf();
  res += ( 52*g[238]*p[0]*p[43] ).evalf();
  res += ( -14*g[239]*p[0]*p[43] ).evalf();
  res += ( 4*g[1]*g[24]*p[0]*p[43] ).evalf();
  res += ( -32*g[24]*p[0]*p[43]*pow(g[1],2) ).evalf();
  res += ( 20*g[2]*g[24]*p[0]*p[43] ).evalf();
  res += ( 32*g[24]*p[0]*p[43]*pow(g[2],2) ).evalf();
  res += ( -4*g[240]*p[0]*p[43] ).evalf();
  res += ( -4*g[243]*p[0]*p[43] ).evalf();
  res += ( 20*g[244]*p[0]*p[43] ).evalf();
  res += ( 18*g[245]*p[0]*p[43] ).evalf();
  res += ( -4*g[246]*p[0]*p[43] ).evalf();
  res += ( 4*g[247]*p[0]*p[43] ).evalf();
  res += ( 4*g[248]*p[0]*p[43] ).evalf();
  res += ( g[15]*g[25]*p[0]*p[43]*numeric(-20,3) ).evalf();
  res += ( g[16]*g[25]*p[0]*p[43]*numeric(20,3) ).evalf();
  res += ( 8*g[20]*g[25]*p[0]*p[43] ).evalf();
  res += ( -8*g[21]*g[25]*p[0]*p[43] ).evalf();
  res += ( 12*g[24]*g[25]*p[0]*p[43] ).evalf();
  res += ( -76*g[250]*p[0]*p[43] ).evalf();
  res += ( 26*g[251]*p[0]*p[43] ).evalf();
  res += ( 28*g[252]*p[0]*p[43] ).evalf();
  res += ( 28*g[255]*p[0]*p[43] ).evalf();
  res += ( 52*g[256]*p[0]*p[43] ).evalf();
  res += ( 42*g[257]*p[0]*p[43] ).evalf();
  res += ( 28*g[258]*p[0]*p[43] ).evalf();
  res += ( -28*g[259]*p[0]*p[43] ).evalf();
  res += ( g[17]*g[26]*p[0]*p[43]*numeric(20,3) ).evalf();
  res += ( g[18]*g[26]*p[0]*p[43]*numeric(-20,3) ).evalf();
  res += ( -8*g[22]*g[26]*p[0]*p[43] ).evalf();
  res += ( 8*g[23]*g[26]*p[0]*p[43] ).evalf();
  res += ( 12*g[24]*g[26]*p[0]*p[43] ).evalf();
  res += ( -28*g[260]*p[0]*p[43] ).evalf();
  res += ( -144*g[262]*p[0]*p[43] ).evalf();
  res += ( -384*g[263]*p[0]*p[43] ).evalf();
  res += ( -144*g[264]*p[0]*p[43] ).evalf();
  res += ( -144*g[265]*p[0]*p[43] ).evalf();
  res += ( -8*g[266]*p[0]*p[43] ).evalf();
  res += ( 56*g[267]*p[0]*p[43] ).evalf();
  res += ( -8*g[268]*p[0]*p[43] ).evalf();
  res += ( 8*g[269]*p[0]*p[43] ).evalf();
  res += ( -8*g[25]*g[27]*p[0]*p[43] ).evalf();
  res += ( 56*g[26]*g[27]*p[0]*p[43] ).evalf();
  res += ( 56*g[270]*p[0]*p[43] ).evalf();
  res += ( -56*g[271]*p[0]*p[43] ).evalf();
  res += ( 288*g[272]*p[0]*p[43] ).evalf();
  res += ( -16*g[273]*p[0]*p[43] ).evalf();
  res += ( 8*g[274]*p[0]*p[43] ).evalf();
  res += ( 16*g[275]*p[0]*p[43] ).evalf();
  res += ( 8*g[276]*p[0]*p[43] ).evalf();
  res += ( 112*g[277]*p[0]*p[43] ).evalf();
  res += ( -56*g[278]*p[0]*p[43] ).evalf();
  res += ( -112*g[279]*p[0]*p[43] ).evalf();
  res += ( -56*g[280]*p[0]*p[43] ).evalf();
  res += ( 8*g[295]*p[0]*p[43] ).evalf();
  res += ( 8*g[296]*p[0]*p[43] ).evalf();
  res += ( 28*g[297]*p[0]*p[43] ).evalf();
  res += ( -14*g[298]*p[0]*p[43] ).evalf();
  res += ( -4*g[299]*p[0]*p[43] ).evalf();
  res += ( -6*g[102]*g[3]*p[0]*p[43] ).evalf();
  res += ( 4*g[103]*g[3]*p[0]*p[43] ).evalf();
  res += ( -4*g[104]*g[3]*p[0]*p[43] ).evalf();
  res += ( 34*g[106]*g[3]*p[0]*p[43] ).evalf();
  res += ( -28*g[107]*g[3]*p[0]*p[43] ).evalf();
  res += ( -30*g[110]*g[3]*p[0]*p[43] ).evalf();
  res += ( -28*g[111]*g[3]*p[0]*p[43] ).evalf();
  res += ( 28*g[112]*g[3]*p[0]*p[43] ).evalf();
  res += ( 120*g[114]*g[3]*p[0]*p[43] ).evalf();
  res += ( 144*g[115]*g[3]*p[0]*p[43] ).evalf();
  res += ( 8*g[116]*g[3]*p[0]*p[43] ).evalf();
  res += ( -56*g[118]*g[3]*p[0]*p[43] ).evalf();
  res += ( 8*g[120]*g[3]*p[0]*p[43] ).evalf();
  res += ( -8*g[121]*g[3]*p[0]*p[43] ).evalf();
  res += ( -56*g[122]*g[3]*p[0]*p[43] ).evalf();
  res += ( 56*g[123]*g[3]*p[0]*p[43] ).evalf();
  res += ( -4*g[133]*g[3]*p[0]*p[43] ).evalf();
  res += ( -10*g[134]*g[3]*p[0]*p[43] ).evalf();
  res += ( 4*g[135]*g[3]*p[0]*p[43] ).evalf();
  res += ( 4*g[139]*g[3]*p[0]*p[43] ).evalf();
  res += ( 4*g[140]*g[3]*p[0]*p[43] ).evalf();
  res += ( -6*g[141]*g[3]*p[0]*p[43] ).evalf();
  res += ( 4*g[142]*g[3]*p[0]*p[43] ).evalf();
  res += ( -4*g[143]*g[3]*p[0]*p[43] ).evalf();
  res += ( -4*g[145]*g[3]*p[0]*p[43] ).evalf();
  res += ( 28*g[147]*g[3]*p[0]*p[43] ).evalf();
  res += ( -2*g[148]*g[3]*p[0]*p[43] ).evalf();
  res += ( -28*g[149]*g[3]*p[0]*p[43] ).evalf();
  res += ( g[1]*g[15]*g[3]*p[0]*p[43]*numeric(20,3) ).evalf();
  res += ( -28*g[153]*g[3]*p[0]*p[43] ).evalf();
  res += ( -28*g[154]*g[3]*p[0]*p[43] ).evalf();
  res += ( -30*g[155]*g[3]*p[0]*p[43] ).evalf();
  res += ( -28*g[156]*g[3]*p[0]*p[43] ).evalf();
  res += ( 28*g[157]*g[3]*p[0]*p[43] ).evalf();
  res += ( 28*g[159]*g[3]*p[0]*p[43] ).evalf();
  res += ( g[1]*g[16]*g[3]*p[0]*p[43]*numeric(-20,3) ).evalf();
  res += ( g[17]*g[2]*g[3]*p[0]*p[43]*numeric(-20,3) ).evalf();
  res += ( g[18]*g[2]*g[3]*p[0]*p[43]*numeric(20,3) ).evalf();
  res += ( -8*g[1]*g[20]*g[3]*p[0]*p[43] ).evalf();
  res += ( 8*g[1]*g[21]*g[3]*p[0]*p[43] ).evalf();
  res += ( 8*g[2]*g[22]*g[3]*p[0]*p[43] ).evalf();
  res += ( -8*g[2]*g[23]*g[3]*p[0]*p[43] ).evalf();
  res += ( g[24]*g[3]*p[0]*p[43]*numeric(185,4) ).evalf();
  res += ( -32*g[1]*g[24]*g[3]*p[0]*p[43] ).evalf();
  res += ( 32*g[2]*g[24]*g[3]*p[0]*p[43] ).evalf();
  res += ( g[25]*g[3]*p[0]*p[43]*numeric(-20,3) ).evalf();
  res += ( 8*g[0]*g[25]*g[3]*p[0]*p[43] ).evalf();
  res += ( -14*g[15]*g[25]*g[3]*p[0]*p[43] ).evalf();
  res += ( 10*g[16]*g[25]*g[3]*p[0]*p[43] ).evalf();
  res += ( g[26]*g[3]*p[0]*p[43]*numeric(20,3) ).evalf();
  res += ( -8*g[0]*g[26]*g[3]*p[0]*p[43] ).evalf();
  res += ( 26*g[17]*g[26]*g[3]*p[0]*p[43] ).evalf();
  res += ( 2*g[18]*g[26]*g[3]*p[0]*p[43] ).evalf();
  res += ( 32*g[27]*g[3]*p[0]*p[43] ).evalf();
  res += ( 4*g[1]*g[27]*g[3]*p[0]*p[43] ).evalf();
  res += ( 20*g[2]*g[27]*g[3]*p[0]*p[43] ).evalf();
  res += ( -6*g[0]*p[0]*p[43]*pow(g[3],2) ).evalf();
  res += ( -24*p[0]*p[43]*pow(g[0],2)*pow(g[3],2) ).evalf();
  res += ( -(g[1]*p[0]*p[43]*pow(g[3],2)) ).evalf();
  res += ( -4*g[0]*g[1]*p[0]*p[43]*pow(g[3],2) ).evalf();
  res += ( -(p[0]*p[43]*pow(g[1],2)*pow(g[3],2)) ).evalf();
  res += ( g[15]*p[0]*p[43]*numeric(10,3)*pow(g[3],2) ).evalf();
  res += ( g[1]*g[15]*p[0]*p[43]*pow(g[3],2) ).evalf();
  res += ( g[1]*g[16]*p[0]*p[43]*pow(g[3],2) ).evalf();
  res += ( g[17]*p[0]*p[43]*numeric(-10,3)*pow(g[3],2) ).evalf();
  res += ( 36*g[19]*p[0]*p[43]*pow(g[3],2) ).evalf();
  res += ( -5*g[2]*p[0]*p[43]*pow(g[3],2) ).evalf();
  res += ( -20*g[0]*g[2]*p[0]*p[43]*pow(g[3],2) ).evalf();
  res += ( 5*g[17]*g[2]*p[0]*p[43]*pow(g[3],2) ).evalf();
  res += ( 5*g[18]*g[2]*p[0]*p[43]*pow(g[3],2) ).evalf();
  res += ( -5*p[0]*p[43]*pow(g[2],2)*pow(g[3],2) ).evalf();
  res += ( -4*g[20]*p[0]*p[43]*pow(g[3],2) ).evalf();
  res += ( 4*g[22]*p[0]*p[43]*pow(g[3],2) ).evalf();
  res += ( 18*g[24]*p[0]*p[43]*pow(g[3],2) ).evalf();
  res += ( g[25]*p[0]*p[43]*pow(g[3],2) ).evalf();
  res += ( 5*g[26]*p[0]*p[43]*pow(g[3],2) ).evalf();
  res += ( 48*g[27]*p[0]*p[43]*pow(g[3],2) ).evalf();
  res += ( p[0]*p[43]*numeric(13,16)*pow(g[3],3) ).evalf();
  res += ( 10*g[0]*p[0]*p[43]*pow(g[3],3) ).evalf();
  res += ( g[1]*p[0]*p[43]*pow(g[3],3) ).evalf();
  res += ( 3*g[15]*p[0]*p[43]*pow(g[3],3) ).evalf();
  res += ( -(g[17]*p[0]*p[43]*pow(g[3],3)) ).evalf();
  res += ( 5*g[2]*p[0]*p[43]*pow(g[3],3) ).evalf();
  res += ( p[0]*p[43]*numeric(11,16)*pow(g[3],4) ).evalf();
  res += ( -4*g[302]*p[0]*p[43] ).evalf();
  res += ( 8*g[303]*p[0]*p[43] ).evalf();
  res += ( -8*g[306]*p[0]*p[43] ).evalf();
  res += ( -4*g[307]*p[0]*p[43] ).evalf();
  res += ( -8*g[308]*p[0]*p[43] ).evalf();
  res += ( 8*g[309]*p[0]*p[43] ).evalf();
  res += ( 20*g[310]*p[0]*p[43] ).evalf();
  res += ( 18*g[311]*p[0]*p[43] ).evalf();
  res += ( -4*g[312]*p[0]*p[43] ).evalf();
  res += ( 4*g[313]*p[0]*p[43] ).evalf();
  res += ( 4*g[314]*p[0]*p[43] ).evalf();
  res += ( 8*g[316]*p[0]*p[43] ).evalf();
  res += ( 8*g[317]*p[0]*p[43] ).evalf();
  res += ( -4*g[318]*p[0]*p[43] ).evalf();
  res += ( -56*g[321]*p[0]*p[43] ).evalf();
  res += ( -8*g[322]*p[0]*p[43] ).evalf();
  res += ( -4*g[323]*p[0]*p[43] ).evalf();
  res += ( 26*g[324]*p[0]*p[43] ).evalf();
  res += ( 28*g[325]*p[0]*p[43] ).evalf();
  res += ( 28*g[328]*p[0]*p[43] ).evalf();
  res += ( -56*g[329]*p[0]*p[43] ).evalf();
  res += ( g[1]*g[33]*p[0]*p[43]*numeric(-20,3) ).evalf();
  res += ( 24*g[33]*p[0]*p[43]*pow(g[1],2) ).evalf();
  res += ( -10*g[25]*g[33]*p[0]*p[43] ).evalf();
  res += ( g[3]*g[33]*p[0]*p[43]*numeric(-20,3) ).evalf();
  res += ( 22*g[1]*g[3]*g[33]*p[0]*p[43] ).evalf();
  res += ( 3*g[33]*p[0]*p[43]*pow(g[3],2) ).evalf();
  res += ( 56*g[332]*p[0]*p[43] ).evalf();
  res += ( 28*g[333]*p[0]*p[43] ).evalf();
  res += ( 56*g[334]*p[0]*p[43] ).evalf();
  res += ( -8*g[335]*p[0]*p[43] ).evalf();
  res += ( 52*g[336]*p[0]*p[43] ).evalf();
  res += ( 42*g[337]*p[0]*p[43] ).evalf();
  res += ( 28*g[338]*p[0]*p[43] ).evalf();
  res += ( -28*g[339]*p[0]*p[43] ).evalf();
  res += ( g[1]*g[34]*p[0]*p[43]*numeric(20,3) ).evalf();
  res += ( 12*g[34]*p[0]*p[43]*pow(g[1],2) ).evalf();
  res += ( -22*g[25]*g[34]*p[0]*p[43] ).evalf();
  res += ( 10*g[1]*g[3]*g[34]*p[0]*p[43] ).evalf();
  res += ( -28*g[340]*p[0]*p[43] ).evalf();
  res += ( -56*g[342]*p[0]*p[43] ).evalf();
  res += ( -56*g[343]*p[0]*p[43] ).evalf();
  res += ( 28*g[344]*p[0]*p[43] ).evalf();
  res += ( g[2]*g[35]*p[0]*p[43]*numeric(20,3) ).evalf();
  res += ( -24*g[35]*p[0]*p[43]*pow(g[2],2) ).evalf();
  res += ( -2*g[26]*g[35]*p[0]*p[43] ).evalf();
  res += ( g[3]*g[35]*p[0]*p[43]*numeric(20,3) ).evalf();
  res += ( -34*g[2]*g[3]*g[35]*p[0]*p[43] ).evalf();
  res += ( -9*g[35]*p[0]*p[43]*pow(g[3],2) ).evalf();
  res += ( g[2]*g[36]*p[0]*p[43]*numeric(-20,3) ).evalf();
  res += ( 12*g[36]*p[0]*p[43]*pow(g[2],2) ).evalf();
  res += ( -14*g[26]*g[36]*p[0]*p[43] ).evalf();
  res += ( 2*g[2]*g[3]*g[36]*p[0]*p[43] ).evalf();
  res += ( 36*g[37]*p[0]*p[43]*pow(g[3],2) ).evalf();
  res += ( -8*g[38]*p[0]*p[43]*pow(g[1],2) ).evalf();
  res += ( 8*g[25]*g[38]*p[0]*p[43] ).evalf();
  res += ( -8*g[1]*g[3]*g[38]*p[0]*p[43] ).evalf();
  res += ( -4*g[38]*p[0]*p[43]*pow(g[3],2) ).evalf();
  res += ( 8*g[39]*p[0]*p[43]*pow(g[1],2) ).evalf();
  res += ( -8*g[25]*g[39]*p[0]*p[43] ).evalf();
  res += ( 8*g[1]*g[3]*g[39]*p[0]*p[43] ).evalf();
  res += ( 56*g[40]*p[0]*p[43]*pow(g[2],2) ).evalf();
  res += ( -56*g[26]*g[40]*p[0]*p[43] ).evalf();
  res += ( 56*g[2]*g[3]*g[40]*p[0]*p[43] ).evalf();
  res += ( 28*g[40]*p[0]*p[43]*pow(g[3],2) ).evalf();
  res += ( -56*g[41]*p[0]*p[43]*pow(g[2],2) ).evalf();
  res += ( 56*g[26]*g[41]*p[0]*p[43] ).evalf();
  res += ( -56*g[2]*g[3]*g[41]*p[0]*p[43] ).evalf();
  res += ( g[1]*g[48]*p[0]*p[43]*numeric(-40,3) ).evalf();
  res += ( 4*g[48]*p[0]*p[43]*pow(g[1],2) ).evalf();
  res += ( 20*g[25]*g[48]*p[0]*p[43] ).evalf();
  res += ( g[3]*g[48]*p[0]*p[43]*numeric(-20,3) ).evalf();
  res += ( 4*g[1]*g[3]*g[48]*p[0]*p[43] ).evalf();
  res += ( -(g[48]*p[0]*p[43]*pow(g[3],2)) ).evalf();
  res += ( -2*g[49]*p[0]*p[43]*pow(g[3],2) ).evalf();
  res += ( -4*g[50]*p[0]*p[43]*pow(g[1],2) ).evalf();
  res += ( 4*g[25]*g[50]*p[0]*p[43] ).evalf();
  res += ( -4*g[1]*g[3]*g[50]*p[0]*p[43] ).evalf();
  res += ( g[1]*g[51]*p[0]*p[43]*numeric(40,3) ).evalf();
  res += ( -4*g[51]*p[0]*p[43]*pow(g[1],2) ).evalf();
  res += ( -20*g[25]*g[51]*p[0]*p[43] ).evalf();
  res += ( g[3]*g[51]*p[0]*p[43]*numeric(20,3) ).evalf();
  res += ( -4*g[1]*g[3]*g[51]*p[0]*p[43] ).evalf();
  res += ( -3*g[51]*p[0]*p[43]*pow(g[3],2) ).evalf();
  res += ( -2*g[52]*p[0]*p[43]*pow(g[3],2) ).evalf();
  res += ( 4*g[53]*p[0]*p[43]*pow(g[1],2) ).evalf();
  res += ( -4*g[25]*g[53]*p[0]*p[43] ).evalf();
  res += ( 4*g[1]*g[3]*g[53]*p[0]*p[43] ).evalf();
  res += ( 2*g[53]*p[0]*p[43]*pow(g[3],2) ).evalf();
  res += ( g[2]*g[54]*p[0]*p[43]*numeric(40,3) ).evalf();
  res += ( -28*g[54]*p[0]*p[43]*pow(g[2],2) ).evalf();
  res += ( 4*g[26]*g[54]*p[0]*p[43] ).evalf();
  res += ( g[3]*g[54]*p[0]*p[43]*numeric(20,3) ).evalf();
  res += ( -28*g[2]*g[3]*g[54]*p[0]*p[43] ).evalf();
  res += ( -5*g[54]*p[0]*p[43]*pow(g[3],2) ).evalf();
  res += ( 14*g[55]*p[0]*p[43]*pow(g[3],2) ).evalf();
  res += ( 28*g[56]*p[0]*p[43]*pow(g[2],2) ).evalf();
  res += ( -28*g[26]*g[56]*p[0]*p[43] ).evalf();
  res += ( 28*g[2]*g[3]*g[56]*p[0]*p[43] ).evalf();
  res += ( g[2]*g[57]*p[0]*p[43]*numeric(-40,3) ).evalf();
  res += ( 28*g[57]*p[0]*p[43]*pow(g[2],2) ).evalf();
  res += ( -4*g[26]*g[57]*p[0]*p[43] ).evalf();
  res += ( g[3]*g[57]*p[0]*p[43]*numeric(-20,3) ).evalf();
  res += ( 28*g[2]*g[3]*g[57]*p[0]*p[43] ).evalf();
  res += ( 9*g[57]*p[0]*p[43]*pow(g[3],2) ).evalf();
  res += ( 14*g[58]*p[0]*p[43]*pow(g[3],2) ).evalf();
  res += ( -28*g[59]*p[0]*p[43]*pow(g[2],2) ).evalf();
  res += ( 28*g[26]*g[59]*p[0]*p[43] ).evalf();
  res += ( -28*g[2]*g[3]*g[59]*p[0]*p[43] ).evalf();
  res += ( -14*g[59]*p[0]*p[43]*pow(g[3],2) ).evalf();
  res += ( 8*g[25]*g[3]*g[6]*p[0]*p[43] ).evalf();
  res += ( -56*g[26]*g[3]*g[6]*p[0]*p[43] ).evalf();
  res += ( -16*g[6]*p[0]*p[43]*pow(g[3],2) ).evalf();
  res += ( -2*g[1]*g[6]*p[0]*p[43]*pow(g[3],2) ).evalf();
  res += ( -10*g[2]*g[6]*p[0]*p[43]*pow(g[3],2) ).evalf();
  res += ( -14*g[6]*p[0]*p[43]*pow(g[3],3) ).evalf();
  res += ( -36*p[0]*p[43]*pow(g[3],2)*pow(g[6],2) ).evalf();
  res += ( 24*g[60]*p[0]*p[43] ).evalf();
  res += ( 16*g[1]*g[60]*p[0]*p[43] ).evalf();
  res += ( 80*g[2]*g[60]*p[0]*p[43] ).evalf();
  res += ( -24*g[15]*g[61]*p[0]*p[43] ).evalf();
  res += ( 24*g[16]*g[61]*p[0]*p[43] ).evalf();
  res += ( -4*g[3]*g[61]*p[0]*p[43] ).evalf();
  res += ( 24*g[17]*g[62]*p[0]*p[43] ).evalf();
  res += ( -24*g[18]*g[62]*p[0]*p[43] ).evalf();
  res += ( -20*g[3]*g[62]*p[0]*p[43] ).evalf();
  res += ( -72*g[3]*g[63]*p[0]*p[43] ).evalf();
  res += ( 8*g[1]*g[64]*p[0]*p[43] ).evalf();
  res += ( 8*g[3]*g[64]*p[0]*p[43] ).evalf();
  res += ( -8*g[1]*g[65]*p[0]*p[43] ).evalf();
  res += ( -8*g[2]*g[66]*p[0]*p[43] ).evalf();
  res += ( -8*g[3]*g[66]*p[0]*p[43] ).evalf();
  res += ( 8*g[2]*g[67]*p[0]*p[43] ).evalf();
  res += ( 16*g[1]*g[68]*p[0]*p[43] ).evalf();
  res += ( 8*g[3]*g[68]*p[0]*p[43] ).evalf();
  res += ( -16*g[1]*g[69]*p[0]*p[43] ).evalf();
  res += ( -8*g[3]*g[69]*p[0]*p[43] ).evalf();
  res += ( -16*g[2]*g[70]*p[0]*p[43] ).evalf();
  res += ( -8*g[3]*g[70]*p[0]*p[43] ).evalf();
  res += ( 16*g[2]*g[71]*p[0]*p[43] ).evalf();
  res += ( 8*g[3]*g[71]*p[0]*p[43] ).evalf();
  res += ( g[72]*p[0]*p[43]*numeric(-137,2) ).evalf();
  res += ( 80*g[1]*g[72]*p[0]*p[43] ).evalf();
  res += ( 16*g[2]*g[72]*p[0]*p[43] ).evalf();
  res += ( -72*g[3]*g[72]*p[0]*p[43] ).evalf();
  res += ( g[73]*p[0]*p[43]*numeric(-40,3) ).evalf();
  res += ( 16*g[0]*g[73]*p[0]*p[43] ).evalf();
  res += ( -32*g[15]*g[73]*p[0]*p[43] ).evalf();
  res += ( 24*g[16]*g[73]*p[0]*p[43] ).evalf();
  res += ( 16*g[6]*g[73]*p[0]*p[43] ).evalf();
  res += ( g[74]*p[0]*p[43]*numeric(40,3) ).evalf();
  res += ( -16*g[0]*g[74]*p[0]*p[43] ).evalf();
  res += ( 32*g[17]*g[74]*p[0]*p[43] ).evalf();
  res += ( 24*g[18]*g[74]*p[0]*p[43] ).evalf();
  res += ( -112*g[6]*g[74]*p[0]*p[43] ).evalf();
  res += ( -72*g[3]*g[75]*p[0]*p[43] ).evalf();
  res += ( 8*g[1]*g[76]*p[0]*p[43] ).evalf();
  res += ( 8*g[3]*g[76]*p[0]*p[43] ).evalf();
  res += ( -8*g[1]*g[77]*p[0]*p[43] ).evalf();
  res += ( -8*g[2]*g[78]*p[0]*p[43] ).evalf();
  res += ( -8*g[3]*g[78]*p[0]*p[43] ).evalf();
  res += ( 8*g[2]*g[79]*p[0]*p[43] ).evalf();
  res += ( g[80]*p[0]*p[43]*numeric(-361,4) ).evalf();
  res += ( 60*g[1]*g[80]*p[0]*p[43] ).evalf();
  res += ( -84*g[2]*g[80]*p[0]*p[43] ).evalf();
  res += ( -60*g[3]*g[80]*p[0]*p[43] ).evalf();
  res += ( g[81]*p[0]*p[43]*numeric(20,3) ).evalf();
  res += ( -8*g[0]*g[81]*p[0]*p[43] ).evalf();
  res += ( 26*g[15]*g[81]*p[0]*p[43] ).evalf();
  res += ( -22*g[16]*g[81]*p[0]*p[43] ).evalf();
  res += ( 10*g[3]*g[81]*p[0]*p[43] ).evalf();
  res += ( -8*g[6]*g[81]*p[0]*p[43] ).evalf();
  res += ( g[82]*p[0]*p[43]*numeric(-20,3) ).evalf();
  res += ( 8*g[0]*g[82]*p[0]*p[43] ).evalf();
  res += ( -14*g[17]*g[82]*p[0]*p[43] ).evalf();
  res += ( -14*g[18]*g[82]*p[0]*p[43] ).evalf();
  res += ( 2*g[3]*g[82]*p[0]*p[43] ).evalf();
  res += ( 56*g[6]*g[82]*p[0]*p[43] ).evalf();
  res += ( -32*g[83]*p[0]*p[43] ).evalf();
  res += ( -4*g[1]*g[83]*p[0]*p[43] ).evalf();
  res += ( -20*g[2]*g[83]*p[0]*p[43] ).evalf();
  res += ( -108*g[3]*g[83]*p[0]*p[43] ).evalf();
  res += ( g[85]*p[0]*p[43]*numeric(20,3) ).evalf();
  res += ( -46*g[1]*g[85]*p[0]*p[43] ).evalf();
  res += ( -30*g[3]*g[85]*p[0]*p[43] ).evalf();
  res += ( -22*g[1]*g[86]*p[0]*p[43] ).evalf();
  res += ( g[87]*p[0]*p[43]*numeric(-20,3) ).evalf();
  res += ( 58*g[2]*g[87]*p[0]*p[43] ).evalf();
  res += ( 42*g[3]*g[87]*p[0]*p[43] ).evalf();
  res += ( -14*g[2]*g[88]*p[0]*p[43] ).evalf();
  res += ( -72*g[3]*g[89]*p[0]*p[43] ).evalf();
  res += ( 144*g[3]*g[90]*p[0]*p[43] ).evalf();
  res += ( 8*g[1]*g[91]*p[0]*p[43] ).evalf();
  res += ( 8*g[3]*g[91]*p[0]*p[43] ).evalf();
  res += ( -8*g[1]*g[92]*p[0]*p[43] ).evalf();
  res += ( -56*g[2]*g[93]*p[0]*p[43] ).evalf();
  res += ( -56*g[3]*g[93]*p[0]*p[43] ).evalf();
  res += ( 56*g[2]*g[94]*p[0]*p[43] ).evalf();
  res += ( g[98]*p[0]*p[43]*numeric(20,3) ).evalf();
  res += ( -52*g[1]*g[98]*p[0]*p[43] ).evalf();
  res += ( -22*g[3]*g[98]*p[0]*p[43] ).evalf();
  res += ( 4*g[3]*g[99]*p[0]*p[43] ).evalf();
  res += ( p[1]*p[43]*numeric(640,3)*pow(g[0],3) ).evalf();
  res += ( p[1]*p[43]*numeric(640,3)*pow(g[2],3) ).evalf();
  res += ( -320*g[3]*p[1]*p[43]*pow(g[0],2) ).evalf();
  res += ( 160*g[0]*p[1]*p[43]*pow(g[3],2) ).evalf();
  res += ( 32*g[2]*p[1]*p[43]*pow(g[3],2) ).evalf();
  res += ( p[1]*p[43]*numeric(-80,3)*pow(g[3],3) ).evalf();
  res += ( 96*g[114]*p[0]*p[1]*p[43] ).evalf();
  res += ( -8*g[1]*g[24]*p[0]*p[1]*p[43] ).evalf();
  res += ( -40*g[2]*g[24]*p[0]*p[1]*p[43] ).evalf();
  res += ( 24*g[24]*g[3]*p[0]*p[1]*p[43] ).evalf();
  res += ( 48*g[27]*g[3]*p[0]*p[1]*p[43] ).evalf();
  res += ( 36*g[0]*p[0]*p[1]*p[43]*pow(g[3],2) ).evalf();
  res += ( 2*g[1]*p[0]*p[1]*p[43]*pow(g[3],2) ).evalf();
  res += ( 10*g[2]*p[0]*p[1]*p[43]*pow(g[3],2) ).evalf();
  res += ( -10*p[0]*p[1]*p[43]*pow(g[3],3) ).evalf();
  res += ( -24*g[6]*p[0]*p[1]*p[43]*pow(g[3],2) ).evalf();
  res += ( -144*g[60]*p[0]*p[1]*p[43] ).evalf();
  res += ( -192*g[72]*p[0]*p[1]*p[43] ).evalf();
  res += ( -48*g[83]*p[0]*p[1]*p[43] ).evalf();
  res += ( -256*p[10]*p[43]*pow(g[0],3) ).evalf();
  res += ( p[10]*p[43]*numeric(-256,3)*pow(g[0],4) ).evalf();
  res += ( g[1]*p[10]*p[43]*numeric(-460,3)*pow(g[0],2) ).evalf();
  res += ( g[0]*p[10]*p[43]*numeric(436,3)*pow(g[1],2) ).evalf();
  res += ( p[10]*p[43]*numeric(-44,3)*pow(g[1],3) ).evalf();
  res += ( g[0]*p[10]*p[43]*numeric(-64,3)*pow(g[1],3) ).evalf();
  res += ( 32*g[1]*g[100]*p[10]*p[43] ).evalf();
  res += ( 16*g[1]*g[101]*p[10]*p[43] ).evalf();
  res += ( g[102]*p[10]*p[43]*numeric(-158,3) ).evalf();
  res += ( 16*g[1]*g[102]*p[10]*p[43] ).evalf();
  res += ( 16*g[1]*g[104]*p[10]*p[43] ).evalf();
  res += ( 32*g[1]*g[105]*p[10]*p[43] ).evalf();
  res += ( g[133]*p[10]*p[43]*numeric(-316,3) ).evalf();
  res += ( -160*g[1]*g[133]*p[10]*p[43] ).evalf();
  res += ( g[134]*p[10]*p[43]*numeric(158,3) ).evalf();
  res += ( -112*g[1]*g[134]*p[10]*p[43] ).evalf();
  res += ( 32*g[1]*g[136]*p[10]*p[43] ).evalf();
  res += ( 16*g[1]*g[137]*p[10]*p[43] ).evalf();
  res += ( 64*g[1]*g[138]*p[10]*p[43] ).evalf();
  res += ( 32*g[1]*g[139]*p[10]*p[43] ).evalf();
  res += ( g[140]*p[10]*p[43]*numeric(-316,3) ).evalf();
  res += ( -160*g[1]*g[140]*p[10]*p[43] ).evalf();
  res += ( g[141]*p[10]*p[43]*numeric(-158,3) ).evalf();
  res += ( 16*g[1]*g[141]*p[10]*p[43] ).evalf();
  res += ( 16*g[1]*g[143]*p[10]*p[43] ).evalf();
  res += ( 32*g[1]*g[144]*p[10]*p[43] ).evalf();
  res += ( 32*g[1]*g[145]*p[10]*p[43] ).evalf();
  res += ( 64*g[1]*g[146]*p[10]*p[43] ).evalf();
  res += ( g[15]*p[10]*p[43]*numeric(-158,3)*pow(g[1],2) ).evalf();
  res += ( g[15]*p[10]*p[43]*numeric(224,3)*pow(g[1],3) ).evalf();
  res += ( -16*p[10]*p[43]*pow(g[1],2)*pow(g[15],2) ).evalf();
  res += ( g[16]*p[10]*p[43]*numeric(-158,3)*pow(g[1],2) ).evalf();
  res += ( g[16]*p[10]*p[43]*numeric(224,3)*pow(g[1],3) ).evalf();
  res += ( -16*p[10]*p[43]*pow(g[1],2)*pow(g[16],2) ).evalf();
  res += ( -384*g[164]*p[10]*p[43] ).evalf();
  res += ( -192*g[167]*p[10]*p[43] ).evalf();
  res += ( -864*g[186]*p[10]*p[43] ).evalf();
  res += ( 912*g[188]*p[10]*p[43] ).evalf();
  res += ( -192*g[189]*p[10]*p[43] ).evalf();
  res += ( -352*g[199]*p[10]*p[43] ).evalf();
  res += ( 32*g[108]*g[2]*p[10]*p[43] ).evalf();
  res += ( 40*g[109]*g[2]*p[10]*p[43] ).evalf();
  res += ( -128*g[110]*g[2]*p[10]*p[43] ).evalf();
  res += ( 40*g[112]*g[2]*p[10]*p[43] ).evalf();
  res += ( 32*g[113]*g[2]*p[10]*p[43] ).evalf();
  res += ( -192*g[147]*g[2]*p[10]*p[43] ).evalf();
  res += ( -80*g[148]*g[2]*p[10]*p[43] ).evalf();
  res += ( 32*g[150]*g[2]*p[10]*p[43] ).evalf();
  res += ( 40*g[151]*g[2]*p[10]*p[43] ).evalf();
  res += ( 64*g[152]*g[2]*p[10]*p[43] ).evalf();
  res += ( 80*g[153]*g[2]*p[10]*p[43] ).evalf();
  res += ( -192*g[154]*g[2]*p[10]*p[43] ).evalf();
  res += ( -64*g[155]*g[2]*p[10]*p[43] ).evalf();
  res += ( 40*g[157]*g[2]*p[10]*p[43] ).evalf();
  res += ( 32*g[158]*g[2]*p[10]*p[43] ).evalf();
  res += ( 80*g[159]*g[2]*p[10]*p[43] ).evalf();
  res += ( 64*g[160]*g[2]*p[10]*p[43] ).evalf();
  res += ( -16*p[10]*p[43]*pow(g[17],2)*pow(g[2],2) ).evalf();
  res += ( -16*p[10]*p[43]*pow(g[18],2)*pow(g[2],2) ).evalf();
  res += ( p[10]*p[43]*numeric(-16,3)*pow(g[2],3) ).evalf();
  res += ( g[0]*p[10]*p[43]*numeric(-320,3)*pow(g[2],3) ).evalf();
  res += ( g[17]*p[10]*p[43]*numeric(232,3)*pow(g[2],3) ).evalf();
  res += ( g[18]*p[10]*p[43]*numeric(232,3)*pow(g[2],3) ).evalf();
  res += ( p[10]*p[43]*numeric(-260,3)*pow(g[2],4) ).evalf();
  res += ( -40*g[205]*p[10]*p[43] ).evalf();
  res += ( 24*g[208]*p[10]*p[43] ).evalf();
  res += ( -16*g[218]*p[10]*p[43] ).evalf();
  res += ( -32*g[219]*p[10]*p[43] ).evalf();
  res += ( -32*g[220]*p[10]*p[43] ).evalf();
  res += ( 16*g[221]*p[10]*p[43] ).evalf();
  res += ( -16*g[222]*p[10]*p[43] ).evalf();
  res += ( -40*g[224]*p[10]*p[43] ).evalf();
  res += ( -32*g[225]*p[10]*p[43] ).evalf();
  res += ( 88*g[226]*p[10]*p[43] ).evalf();
  res += ( 40*g[227]*p[10]*p[43] ).evalf();
  res += ( -40*g[228]*p[10]*p[43] ).evalf();
  res += ( -16*g[229]*p[10]*p[43] ).evalf();
  res += ( g[1]*g[24]*p[10]*p[43]*numeric(-316,3) ).evalf();
  res += ( -16*g[240]*p[10]*p[43] ).evalf();
  res += ( -32*g[241]*p[10]*p[43] ).evalf();
  res += ( -32*g[242]*p[10]*p[43] ).evalf();
  res += ( -16*g[243]*p[10]*p[43] ).evalf();
  res += ( 112*g[244]*p[10]*p[43] ).evalf();
  res += ( -48*g[245]*p[10]*p[43] ).evalf();
  res += ( 16*g[246]*p[10]*p[43] ).evalf();
  res += ( -16*g[247]*p[10]*p[43] ).evalf();
  res += ( -16*g[248]*p[10]*p[43] ).evalf();
  res += ( -32*g[249]*p[10]*p[43] ).evalf();
  res += ( -32*g[25]*p[10]*p[43]*pow(g[0],2) ).evalf();
  res += ( g[15]*g[25]*p[10]*p[43]*numeric(158,3) ).evalf();
  res += ( 16*g[25]*p[10]*p[43]*pow(g[15],2) ).evalf();
  res += ( g[16]*g[25]*p[10]*p[43]*numeric(158,3) ).evalf();
  res += ( 16*g[25]*p[10]*p[43]*pow(g[16],2) ).evalf();
  res += ( -40*g[252]*p[10]*p[43] ).evalf();
  res += ( -32*g[253]*p[10]*p[43] ).evalf();
  res += ( -32*g[254]*p[10]*p[43] ).evalf();
  res += ( -40*g[255]*p[10]*p[43] ).evalf();
  res += ( 256*g[256]*p[10]*p[43] ).evalf();
  res += ( 104*g[257]*p[10]*p[43] ).evalf();
  res += ( 40*g[258]*p[10]*p[43] ).evalf();
  res += ( -40*g[259]*p[10]*p[43] ).evalf();
  res += ( 32*g[26]*p[10]*p[43]*pow(g[0],2) ).evalf();
  res += ( 16*g[26]*p[10]*p[43]*pow(g[17],2) ).evalf();
  res += ( 16*g[26]*p[10]*p[43]*pow(g[18],2) ).evalf();
  res += ( -40*g[260]*p[10]*p[43] ).evalf();
  res += ( -32*g[261]*p[10]*p[43] ).evalf();
  res += ( 416*g[295]*p[10]*p[43] ).evalf();
  res += ( -80*g[296]*p[10]*p[43] ).evalf();
  res += ( 16*g[297]*p[10]*p[43] ).evalf();
  res += ( 16*g[298]*p[10]*p[43] ).evalf();
  res += ( -16*g[299]*p[10]*p[43] ).evalf();
  res += ( 384*g[3]*p[10]*p[43]*pow(g[0],2) ).evalf();
  res += ( g[3]*p[10]*p[43]*numeric(512,3)*pow(g[0],3) ).evalf();
  res += ( g[0]*g[1]*g[3]*p[10]*p[43]*numeric(460,3) ).evalf();
  res += ( -20*g[3]*p[10]*p[43]*pow(g[1],2) ).evalf();
  res += ( -224*g[0]*g[3]*p[10]*p[43]*pow(g[1],2) ).evalf();
  res += ( -64*g[3]*p[10]*p[43]*pow(g[1],3) ).evalf();
  res += ( 32*g[100]*g[3]*p[10]*p[43] ).evalf();
  res += ( -16*g[102]*g[3]*p[10]*p[43] ).evalf();
  res += ( -16*g[103]*g[3]*p[10]*p[43] ).evalf();
  res += ( 16*g[104]*g[3]*p[10]*p[43] ).evalf();
  res += ( 40*g[107]*g[3]*p[10]*p[43] ).evalf();
  res += ( 32*g[108]*g[3]*p[10]*p[43] ).evalf();
  res += ( -72*g[110]*g[3]*p[10]*p[43] ).evalf();
  res += ( -40*g[111]*g[3]*p[10]*p[43] ).evalf();
  res += ( 40*g[112]*g[3]*p[10]*p[43] ).evalf();
  res += ( -208*g[133]*g[3]*p[10]*p[43] ).evalf();
  res += ( -48*g[134]*g[3]*p[10]*p[43] ).evalf();
  res += ( 16*g[135]*g[3]*p[10]*p[43] ).evalf();
  res += ( 32*g[136]*g[3]*p[10]*p[43] ).evalf();
  res += ( 32*g[138]*g[3]*p[10]*p[43] ).evalf();
  res += ( 16*g[139]*g[3]*p[10]*p[43] ).evalf();
  res += ( -208*g[140]*g[3]*p[10]*p[43] ).evalf();
  res += ( -16*g[142]*g[3]*p[10]*p[43] ).evalf();
  res += ( 16*g[143]*g[3]*p[10]*p[43] ).evalf();
  res += ( 16*g[145]*g[3]*p[10]*p[43] ).evalf();
  res += ( 32*g[146]*g[3]*p[10]*p[43] ).evalf();
  res += ( -224*g[147]*g[3]*p[10]*p[43] ).evalf();
  res += ( 16*g[148]*g[3]*p[10]*p[43] ).evalf();
  res += ( 40*g[149]*g[3]*p[10]*p[43] ).evalf();
  res += ( g[1]*g[15]*g[3]*p[10]*p[43]*numeric(-158,3) ).evalf();
  res += ( 48*g[15]*g[3]*p[10]*p[43]*pow(g[1],2) ).evalf();
  res += ( -16*g[1]*g[3]*p[10]*p[43]*pow(g[15],2) ).evalf();
  res += ( 32*g[150]*g[3]*p[10]*p[43] ).evalf();
  res += ( 32*g[152]*g[3]*p[10]*p[43] ).evalf();
  res += ( 40*g[153]*g[3]*p[10]*p[43] ).evalf();
  res += ( -224*g[154]*g[3]*p[10]*p[43] ).evalf();
  res += ( -88*g[155]*g[3]*p[10]*p[43] ).evalf();
  res += ( -40*g[156]*g[3]*p[10]*p[43] ).evalf();
  res += ( 40*g[157]*g[3]*p[10]*p[43] ).evalf();
  res += ( 40*g[159]*g[3]*p[10]*p[43] ).evalf();
  res += ( g[1]*g[16]*g[3]*p[10]*p[43]*numeric(-158,3) ).evalf();
  res += ( 48*g[16]*g[3]*p[10]*p[43]*pow(g[1],2) ).evalf();
  res += ( -16*g[1]*g[3]*p[10]*p[43]*pow(g[16],2) ).evalf();
  res += ( 32*g[160]*g[3]*p[10]*p[43] ).evalf();
  res += ( -16*g[2]*g[3]*p[10]*p[43]*pow(g[17],2) ).evalf();
  res += ( -16*g[2]*g[3]*p[10]*p[43]*pow(g[18],2) ).evalf();
  res += ( -224*g[0]*g[3]*p[10]*p[43]*pow(g[2],2) ).evalf();
  res += ( 52*g[17]*g[3]*p[10]*p[43]*pow(g[2],2) ).evalf();
  res += ( 52*g[18]*g[3]*p[10]*p[43]*pow(g[2],2) ).evalf();
  res += ( -24*g[3]*p[10]*p[43]*pow(g[2],3) ).evalf();
  res += ( -32*g[15]*g[25]*g[3]*p[10]*p[43] ).evalf();
  res += ( -48*g[16]*g[25]*g[3]*p[10]*p[43] ).evalf();
  res += ( 8*g[17]*g[26]*g[3]*p[10]*p[43] ).evalf();
  res += ( 16*g[18]*g[26]*g[3]*p[10]*p[43] ).evalf();
  res += ( -192*g[0]*p[10]*p[43]*pow(g[3],2) ).evalf();
  res += ( -128*p[10]*p[43]*pow(g[0],2)*pow(g[3],2) ).evalf();
  res += ( -12*g[1]*p[10]*p[43]*pow(g[3],2) ).evalf();
  res += ( 48*g[0]*g[1]*p[10]*p[43]*pow(g[3],2) ).evalf();
  res += ( 32*p[10]*p[43]*pow(g[1],2)*pow(g[3],2) ).evalf();
  res += ( g[15]*p[10]*p[43]*numeric(-79,3)*pow(g[3],2) ).evalf();
  res += ( 8*g[1]*g[15]*p[10]*p[43]*pow(g[3],2) ).evalf();
  res += ( -8*p[10]*p[43]*pow(g[15],2)*pow(g[3],2) ).evalf();
  res += ( -24*g[1]*g[16]*p[10]*p[43]*pow(g[3],2) ).evalf();
  res += ( -8*p[10]*p[43]*pow(g[17],2)*pow(g[3],2) ).evalf();
  res += ( -20*g[2]*p[10]*p[43]*pow(g[3],2) ).evalf();
  res += ( -16*g[0]*g[2]*p[10]*p[43]*pow(g[3],2) ).evalf();
  res += ( -4*g[17]*g[2]*p[10]*p[43]*pow(g[3],2) ).evalf();
  res += ( -8*g[18]*g[2]*p[10]*p[43]*pow(g[3],2) ).evalf();
  res += ( 30*p[10]*p[43]*pow(g[2],2)*pow(g[3],2) ).evalf();
  res += ( -60*g[24]*p[10]*p[43]*pow(g[3],2) ).evalf();
  res += ( -24*g[25]*p[10]*p[43]*pow(g[3],2) ).evalf();
  res += ( -8*g[26]*p[10]*p[43]*pow(g[3],2) ).evalf();
  res += ( 4*g[27]*p[10]*p[43]*pow(g[3],2) ).evalf();
  res += ( p[10]*p[43]*numeric(170,9)*pow(g[3],3) ).evalf();
  res += ( g[0]*p[10]*p[43]*numeric(80,3)*pow(g[3],3) ).evalf();
  res += ( g[15]*p[10]*p[43]*numeric(-16,3)*pow(g[3],3) ).evalf();
  res += ( g[17]*p[10]*p[43]*numeric(-64,3)*pow(g[3],3) ).evalf();
  res += ( -32*g[300]*p[10]*p[43] ).evalf();
  res += ( -32*g[301]*p[10]*p[43] ).evalf();
  res += ( -16*g[302]*p[10]*p[43] ).evalf();
  res += ( 32*g[303]*p[10]*p[43] ).evalf();
  res += ( -64*g[304]*p[10]*p[43] ).evalf();
  res += ( 32*g[305]*p[10]*p[43] ).evalf();
  res += ( -32*g[306]*p[10]*p[43] ).evalf();
  res += ( -16*g[307]*p[10]*p[43] ).evalf();
  res += ( 416*g[308]*p[10]*p[43] ).evalf();
  res += ( 80*g[309]*p[10]*p[43] ).evalf();
  res += ( 80*g[310]*p[10]*p[43] ).evalf();
  res += ( -64*g[311]*p[10]*p[43] ).evalf();
  res += ( 16*g[312]*p[10]*p[43] ).evalf();
  res += ( -16*g[313]*p[10]*p[43] ).evalf();
  res += ( -16*g[314]*p[10]*p[43] ).evalf();
  res += ( -32*g[315]*p[10]*p[43] ).evalf();
  res += ( -32*g[316]*p[10]*p[43] ).evalf();
  res += ( -32*g[317]*p[10]*p[43] ).evalf();
  res += ( 16*g[318]*p[10]*p[43] ).evalf();
  res += ( -64*g[319]*p[10]*p[43] ).evalf();
  res += ( -32*g[320]*p[10]*p[43] ).evalf();
  res += ( 448*g[321]*p[10]*p[43] ).evalf();
  res += ( -112*g[322]*p[10]*p[43] ).evalf();
  res += ( -144*g[323]*p[10]*p[43] ).evalf();
  res += ( 56*g[324]*p[10]*p[43] ).evalf();
  res += ( -40*g[325]*p[10]*p[43] ).evalf();
  res += ( -32*g[326]*p[10]*p[43] ).evalf();
  res += ( -32*g[327]*p[10]*p[43] ).evalf();
  res += ( -40*g[328]*p[10]*p[43] ).evalf();
  res += ( 80*g[329]*p[10]*p[43] ).evalf();
  res += ( g[1]*g[33]*p[10]*p[43]*numeric(158,3) ).evalf();
  res += ( g[3]*g[33]*p[10]*p[43]*numeric(158,3) ).evalf();
  res += ( -64*g[330]*p[10]*p[43] ).evalf();
  res += ( 32*g[331]*p[10]*p[43] ).evalf();
  res += ( -80*g[332]*p[10]*p[43] ).evalf();
  res += ( -40*g[333]*p[10]*p[43] ).evalf();
  res += ( 448*g[334]*p[10]*p[43] ).evalf();
  res += ( 112*g[335]*p[10]*p[43] ).evalf();
  res += ( 288*g[336]*p[10]*p[43] ).evalf();
  res += ( 120*g[337]*p[10]*p[43] ).evalf();
  res += ( 40*g[338]*p[10]*p[43] ).evalf();
  res += ( -40*g[339]*p[10]*p[43] ).evalf();
  res += ( g[1]*g[34]*p[10]*p[43]*numeric(158,3) ).evalf();
  res += ( -96*g[34]*p[10]*p[43]*pow(g[1],2) ).evalf();
  res += ( 96*g[25]*g[34]*p[10]*p[43] ).evalf();
  res += ( -40*g[340]*p[10]*p[43] ).evalf();
  res += ( -32*g[341]*p[10]*p[43] ).evalf();
  res += ( -80*g[342]*p[10]*p[43] ).evalf();
  res += ( -80*g[343]*p[10]*p[43] ).evalf();
  res += ( 40*g[344]*p[10]*p[43] ).evalf();
  res += ( -64*g[345]*p[10]*p[43] ).evalf();
  res += ( -32*g[346]*p[10]*p[43] ).evalf();
  res += ( -36*g[36]*p[10]*p[43]*pow(g[2],2) ).evalf();
  res += ( -32*g[26]*g[36]*p[10]*p[43] ).evalf();
  res += ( 32*g[2]*g[3]*g[36]*p[10]*p[43] ).evalf();
  res += ( g[1]*g[48]*p[10]*p[43]*numeric(316,3) ).evalf();
  res += ( -48*g[48]*p[10]*p[43]*pow(g[1],2) ).evalf();
  res += ( 32*g[25]*g[48]*p[10]*p[43] ).evalf();
  res += ( g[3]*g[48]*p[10]*p[43]*numeric(158,3) ).evalf();
  res += ( 80*g[1]*g[3]*g[48]*p[10]*p[43] ).evalf();
  res += ( 72*g[48]*p[10]*p[43]*pow(g[3],2) ).evalf();
  res += ( -8*g[49]*p[10]*p[43]*pow(g[3],2) ).evalf();
  res += ( -16*g[50]*p[10]*p[43]*pow(g[1],2) ).evalf();
  res += ( 16*g[25]*g[50]*p[10]*p[43] ).evalf();
  res += ( -16*g[1]*g[3]*g[50]*p[10]*p[43] ).evalf();
  res += ( g[1]*g[51]*p[10]*p[43]*numeric(316,3) ).evalf();
  res += ( -48*g[51]*p[10]*p[43]*pow(g[1],2) ).evalf();
  res += ( 32*g[25]*g[51]*p[10]*p[43] ).evalf();
  res += ( g[3]*g[51]*p[10]*p[43]*numeric(158,3) ).evalf();
  res += ( 80*g[1]*g[3]*g[51]*p[10]*p[43] ).evalf();
  res += ( 32*g[51]*p[10]*p[43]*pow(g[3],2) ).evalf();
  res += ( 8*g[52]*p[10]*p[43]*pow(g[3],2) ).evalf();
  res += ( -16*g[53]*p[10]*p[43]*pow(g[1],2) ).evalf();
  res += ( 16*g[25]*g[53]*p[10]*p[43] ).evalf();
  res += ( -16*g[1]*g[3]*g[53]*p[10]*p[43] ).evalf();
  res += ( -8*g[53]*p[10]*p[43]*pow(g[3],2) ).evalf();
  res += ( -32*g[54]*p[10]*p[43]*pow(g[2],2) ).evalf();
  res += ( -96*g[26]*g[54]*p[10]*p[43] ).evalf();
  res += ( 96*g[2]*g[3]*g[54]*p[10]*p[43] ).evalf();
  res += ( 84*g[54]*p[10]*p[43]*pow(g[3],2) ).evalf();
  res += ( -20*g[55]*p[10]*p[43]*pow(g[3],2) ).evalf();
  res += ( -40*g[56]*p[10]*p[43]*pow(g[2],2) ).evalf();
  res += ( 40*g[26]*g[56]*p[10]*p[43] ).evalf();
  res += ( -40*g[2]*g[3]*g[56]*p[10]*p[43] ).evalf();
  res += ( -32*g[57]*p[10]*p[43]*pow(g[2],2) ).evalf();
  res += ( -96*g[26]*g[57]*p[10]*p[43] ).evalf();
  res += ( 96*g[2]*g[3]*g[57]*p[10]*p[43] ).evalf();
  res += ( 28*g[57]*p[10]*p[43]*pow(g[3],2) ).evalf();
  res += ( 20*g[58]*p[10]*p[43]*pow(g[3],2) ).evalf();
  res += ( -40*g[59]*p[10]*p[43]*pow(g[2],2) ).evalf();
  res += ( 40*g[26]*g[59]*p[10]*p[43] ).evalf();
  res += ( -40*g[2]*g[3]*g[59]*p[10]*p[43] ).evalf();
  res += ( -20*g[59]*p[10]*p[43]*pow(g[3],2) ).evalf();
  res += ( 192*g[3]*g[60]*p[10]*p[43] ).evalf();
  res += ( -208*g[15]*g[61]*p[10]*p[43] ).evalf();
  res += ( -208*g[16]*g[61]*p[10]*p[43] ).evalf();
  res += ( -104*g[17]*g[62]*p[10]*p[43] ).evalf();
  res += ( -104*g[18]*g[62]*p[10]*p[43] ).evalf();
  res += ( 160*g[1]*g[72]*p[10]*p[43] ).evalf();
  res += ( 192*g[2]*g[72]*p[10]*p[43] ).evalf();
  res += ( 432*g[3]*g[72]*p[10]*p[43] ).evalf();
  res += ( -256*g[15]*g[73]*p[10]*p[43] ).evalf();
  res += ( -288*g[16]*g[73]*p[10]*p[43] ).evalf();
  res += ( 160*g[3]*g[73]*p[10]*p[43] ).evalf();
  res += ( -120*g[17]*g[74]*p[10]*p[43] ).evalf();
  res += ( -104*g[18]*g[74]*p[10]*p[43] ).evalf();
  res += ( 40*g[3]*g[74]*p[10]*p[43] ).evalf();
  res += ( 80*g[3]*g[80]*p[10]*p[43] ).evalf();
  res += ( 128*g[15]*g[81]*p[10]*p[43] ).evalf();
  res += ( 144*g[16]*g[81]*p[10]*p[43] ).evalf();
  res += ( -48*g[3]*g[81]*p[10]*p[43] ).evalf();
  res += ( -8*g[17]*g[82]*p[10]*p[43] ).evalf();
  res += ( -16*g[18]*g[82]*p[10]*p[43] ).evalf();
  res += ( 16*g[3]*g[82]*p[10]*p[43] ).evalf();
  res += ( -16*g[3]*g[83]*p[10]*p[43] ).evalf();
  res += ( g[85]*p[10]*p[43]*numeric(-158,3) ).evalf();
  res += ( 48*g[1]*g[86]*p[10]*p[43] ).evalf();
  res += ( -48*g[2]*g[88]*p[10]*p[43] ).evalf();
  res += ( g[98]*p[10]*p[43]*numeric(-158,3) ).evalf();
  res += ( 16*g[3]*g[99]*p[10]*p[43] ).evalf();
  res += ( -8*g[1]*g[101]*p[0]*p[10]*p[43] ).evalf();
  res += ( g[102]*p[0]*p[10]*p[43]*numeric(-20,3) ).evalf();
  res += ( -56*g[1]*g[102]*p[0]*p[10]*p[43] ).evalf();
  res += ( 8*g[1]*g[104]*p[0]*p[10]*p[43] ).evalf();
  res += ( g[106]*p[0]*p[10]*p[43]*numeric(-20,3) ).evalf();
  res += ( g[110]*p[0]*p[10]*p[43]*numeric(20,3) ).evalf();
  res += ( 128*g[114]*p[0]*p[10]*p[43] ).evalf();
  res += ( 32*g[1]*g[114]*p[0]*p[10]*p[43] ).evalf();
  res += ( -16*g[1]*g[116]*p[0]*p[10]*p[43] ).evalf();
  res += ( 16*g[1]*g[117]*p[0]*p[10]*p[43] ).evalf();
  res += ( -32*g[1]*g[120]*p[0]*p[10]*p[43] ).evalf();
  res += ( 32*g[1]*g[121]*p[0]*p[10]*p[43] ).evalf();
  res += ( g[133]*p[0]*p[10]*p[43]*numeric(40,3) ).evalf();
  res += ( 16*g[1]*g[133]*p[0]*p[10]*p[43] ).evalf();
  res += ( g[134]*p[0]*p[10]*p[43]*numeric(-20,3) ).evalf();
  res += ( -8*g[1]*g[134]*p[0]*p[10]*p[43] ).evalf();
  res += ( -8*g[1]*g[137]*p[0]*p[10]*p[43] ).evalf();
  res += ( -16*g[1]*g[139]*p[0]*p[10]*p[43] ).evalf();
  res += ( g[140]*p[0]*p[10]*p[43]*numeric(-40,3) ).evalf();
  res += ( -16*g[1]*g[140]*p[0]*p[10]*p[43] ).evalf();
  res += ( g[141]*p[0]*p[10]*p[43]*numeric(-20,3) ).evalf();
  res += ( -24*g[1]*g[141]*p[0]*p[10]*p[43] ).evalf();
  res += ( 8*g[1]*g[143]*p[0]*p[10]*p[43] ).evalf();
  res += ( 16*g[1]*g[145]*p[0]*p[10]*p[43] ).evalf();
  res += ( g[147]*p[0]*p[10]*p[43]*numeric(-40,3) ).evalf();
  res += ( g[148]*p[0]*p[10]*p[43]*numeric(20,3) ).evalf();
  res += ( g[15]*p[0]*p[10]*p[43]*numeric(20,3)*pow(g[1],2) ).evalf();
  res += ( g[154]*p[0]*p[10]*p[43]*numeric(40,3) ).evalf();
  res += ( g[155]*p[0]*p[10]*p[43]*numeric(20,3) ).evalf();
  res += ( g[16]*p[0]*p[10]*p[43]*numeric(-20,3)*pow(g[1],2) ).evalf();
  res += ( 384*g[161]*p[0]*p[10]*p[43] ).evalf();
  res += ( 384*g[164]*p[0]*p[10]*p[43] ).evalf();
  res += ( -32*g[165]*p[0]*p[10]*p[43] ).evalf();
  res += ( -64*g[166]*p[0]*p[10]*p[43] ).evalf();
  res += ( -48*g[167]*p[0]*p[10]*p[43] ).evalf();
  res += ( 16*g[168]*p[0]*p[10]*p[43] ).evalf();
  res += ( 32*g[169]*p[0]*p[10]*p[43] ).evalf();
  res += ( 144*g[170]*p[0]*p[10]*p[43] ).evalf();
  res += ( -8*g[171]*p[0]*p[10]*p[43] ).evalf();
  res += ( 8*g[172]*p[0]*p[10]*p[43] ).evalf();
  res += ( -8*g[173]*p[0]*p[10]*p[43] ).evalf();
  res += ( 8*g[174]*p[0]*p[10]*p[43] ).evalf();
  res += ( 8*g[175]*p[0]*p[10]*p[43] ).evalf();
  res += ( -8*g[176]*p[0]*p[10]*p[43] ).evalf();
  res += ( -288*g[177]*p[0]*p[10]*p[43] ).evalf();
  res += ( -16*g[178]*p[0]*p[10]*p[43] ).evalf();
  res += ( 8*g[179]*p[0]*p[10]*p[43] ).evalf();
  res += ( 16*g[180]*p[0]*p[10]*p[43] ).evalf();
  res += ( 8*g[181]*p[0]*p[10]*p[43] ).evalf();
  res += ( 16*g[182]*p[0]*p[10]*p[43] ).evalf();
  res += ( -8*g[183]*p[0]*p[10]*p[43] ).evalf();
  res += ( -16*g[184]*p[0]*p[10]*p[43] ).evalf();
  res += ( -8*g[185]*p[0]*p[10]*p[43] ).evalf();
  res += ( 672*g[186]*p[0]*p[10]*p[43] ).evalf();
  res += ( -48*g[189]*p[0]*p[10]*p[43] ).evalf();
  res += ( 24*g[190]*p[0]*p[10]*p[43] ).evalf();
  res += ( -24*g[191]*p[0]*p[10]*p[43] ).evalf();
  res += ( 144*g[192]*p[0]*p[10]*p[43] ).evalf();
  res += ( -8*g[193]*p[0]*p[10]*p[43] ).evalf();
  res += ( 8*g[194]*p[0]*p[10]*p[43] ).evalf();
  res += ( -8*g[195]*p[0]*p[10]*p[43] ).evalf();
  res += ( 8*g[196]*p[0]*p[10]*p[43] ).evalf();
  res += ( 8*g[197]*p[0]*p[10]*p[43] ).evalf();
  res += ( -8*g[198]*p[0]*p[10]*p[43] ).evalf();
  res += ( 192*g[199]*p[0]*p[10]*p[43] ).evalf();
  res += ( 88*g[106]*g[2]*p[0]*p[10]*p[43] ).evalf();
  res += ( -40*g[109]*g[2]*p[0]*p[10]*p[43] ).evalf();
  res += ( -88*g[110]*g[2]*p[0]*p[10]*p[43] ).evalf();
  res += ( 40*g[112]*g[2]*p[0]*p[10]*p[43] ).evalf();
  res += ( 64*g[114]*g[2]*p[0]*p[10]*p[43] ).evalf();
  res += ( -80*g[118]*g[2]*p[0]*p[10]*p[43] ).evalf();
  res += ( 80*g[119]*g[2]*p[0]*p[10]*p[43] ).evalf();
  res += ( -160*g[122]*g[2]*p[0]*p[10]*p[43] ).evalf();
  res += ( 160*g[123]*g[2]*p[0]*p[10]*p[43] ).evalf();
  res += ( 80*g[147]*g[2]*p[0]*p[10]*p[43] ).evalf();
  res += ( 8*g[148]*g[2]*p[0]*p[10]*p[43] ).evalf();
  res += ( -40*g[151]*g[2]*p[0]*p[10]*p[43] ).evalf();
  res += ( -80*g[153]*g[2]*p[0]*p[10]*p[43] ).evalf();
  res += ( -80*g[154]*g[2]*p[0]*p[10]*p[43] ).evalf();
  res += ( -72*g[155]*g[2]*p[0]*p[10]*p[43] ).evalf();
  res += ( 40*g[157]*g[2]*p[0]*p[10]*p[43] ).evalf();
  res += ( 80*g[159]*g[2]*p[0]*p[10]*p[43] ).evalf();
  res += ( g[17]*p[0]*p[10]*p[43]*numeric(-20,3)*pow(g[2],2) ).evalf();
  res += ( g[18]*p[0]*p[10]*p[43]*numeric(20,3)*pow(g[2],2) ).evalf();
  res += ( -8*g[20]*p[0]*p[10]*p[43]*pow(g[1],2) ).evalf();
  return res;
}


==> numerics/ggtt_a_exact_0_18.cpp <==
/* R. Bonciani, A. Ferroglia, T. Gehrmann, A. v. Manteuffel, C. Studerus
 * file: ggtt_a_exact_0_18.cpp
 * date: 2010-11-29
 */

#include <ginac/ginac.h>
using namespace GiNaC;

ex ggtt_a_exact_0_18(const exvector& g, const exvector& p)
{
  ex res = 0;
  res += ( 48*g[200]*p[0]*p[10]*p[43] ).evalf();
  res += ( 48*g[201]*p[0]*p[10]*p[43] ).evalf();
  res += ( 144*g[202]*p[0]*p[10]*p[43] ).evalf();
  res += ( -8*g[203]*p[0]*p[10]*p[43] ).evalf();
  res += ( 8*g[204]*p[0]*p[10]*p[43] ).evalf();
  res += ( 162*g[205]*p[0]*p[10]*p[43] ).evalf();
  res += ( -40*g[206]*p[0]*p[10]*p[43] ).evalf();
  res += ( -32*g[207]*p[0]*p[10]*p[43] ).evalf();
  res += ( 240*g[208]*p[0]*p[10]*p[43] ).evalf();
  res += ( 8*g[21]*p[0]*p[10]*p[43]*pow(g[1],2) ).evalf();
  res += ( 48*g[210]*p[0]*p[10]*p[43] ).evalf();
  res += ( -72*g[211]*p[0]*p[10]*p[43] ).evalf();
  res += ( 144*g[212]*p[0]*p[10]*p[43] ).evalf();
  res += ( -288*g[213]*p[0]*p[10]*p[43] ).evalf();
  res += ( 16*g[214]*p[0]*p[10]*p[43] ).evalf();
  res += ( 80*g[215]*p[0]*p[10]*p[43] ).evalf();
  res += ( 40*g[217]*p[0]*p[10]*p[43] ).evalf();
  res += ( 8*g[218]*p[0]*p[10]*p[43] ).evalf();
  res += ( 8*g[22]*p[0]*p[10]*p[43]*pow(g[2],2) ).evalf();
  res += ( 48*g[220]*p[0]*p[10]*p[43] ).evalf();
  res += ( 8*g[221]*p[0]*p[10]*p[43] ).evalf();
  res += ( -8*g[222]*p[0]*p[10]*p[43] ).evalf();
  res += ( -64*g[223]*p[0]*p[10]*p[43] ).evalf();
  res += ( 40*g[224]*p[0]*p[10]*p[43] ).evalf();
  res += ( 72*g[226]*p[0]*p[10]*p[43] ).evalf();
  res += ( 40*g[227]*p[0]*p[10]*p[43] ).evalf();
  res += ( -40*g[228]*p[0]*p[10]*p[43] ).evalf();
  res += ( -288*g[229]*p[0]*p[10]*p[43] ).evalf();
  res += ( -8*g[23]*p[0]*p[10]*p[43]*pow(g[2],2) ).evalf();
  res += ( -288*g[230]*p[0]*p[10]*p[43] ).evalf();
  res += ( 16*g[231]*p[0]*p[10]*p[43] ).evalf();
  res += ( 80*g[232]*p[0]*p[10]*p[43] ).evalf();
  res += ( 16*g[233]*p[0]*p[10]*p[43] ).evalf();
  res += ( -16*g[234]*p[0]*p[10]*p[43] ).evalf();
  res += ( 80*g[235]*p[0]*p[10]*p[43] ).evalf();
  res += ( -80*g[236]*p[0]*p[10]*p[43] ).evalf();
  res += ( 40*g[238]*p[0]*p[10]*p[43] ).evalf();
  res += ( -8*g[239]*p[0]*p[10]*p[43] ).evalf();
  res += ( 16*g[1]*g[24]*p[0]*p[10]*p[43] ).evalf();
  res += ( -32*g[24]*p[0]*p[10]*p[43]*pow(g[1],2) ).evalf();
  res += ( 32*g[2]*g[24]*p[0]*p[10]*p[43] ).evalf();
  res += ( 32*g[24]*p[0]*p[10]*p[43]*pow(g[2],2) ).evalf();
  res += ( 8*g[240]*p[0]*p[10]*p[43] ).evalf();
  res += ( 8*g[243]*p[0]*p[10]*p[43] ).evalf();
  res += ( 56*g[244]*p[0]*p[10]*p[43] ).evalf();
  res += ( 48*g[245]*p[0]*p[10]*p[43] ).evalf();
  res += ( 8*g[246]*p[0]*p[10]*p[43] ).evalf();
  res += ( -8*g[247]*p[0]*p[10]*p[43] ).evalf();
  res += ( -8*g[248]*p[0]*p[10]*p[43] ).evalf();
  res += ( g[15]*g[25]*p[0]*p[10]*p[43]*numeric(-20,3) ).evalf();
  res += ( g[16]*g[25]*p[0]*p[10]*p[43]*numeric(20,3) ).evalf();
  res += ( 8*g[20]*g[25]*p[0]*p[10]*p[43] ).evalf();
  res += ( -8*g[21]*g[25]*p[0]*p[10]*p[43] ).evalf();
  res += ( 24*g[24]*g[25]*p[0]*p[10]*p[43] ).evalf();
  res += ( -88*g[250]*p[0]*p[10]*p[43] ).evalf();
  res += ( 32*g[251]*p[0]*p[10]*p[43] ).evalf();
  res += ( 40*g[252]*p[0]*p[10]*p[43] ).evalf();
  res += ( 40*g[255]*p[0]*p[10]*p[43] ).evalf();
  res += ( 88*g[256]*p[0]*p[10]*p[43] ).evalf();
  res += ( 72*g[257]*p[0]*p[10]*p[43] ).evalf();
  res += ( 40*g[258]*p[0]*p[10]*p[43] ).evalf();
  res += ( -40*g[259]*p[0]*p[10]*p[43] ).evalf();
  res += ( g[17]*g[26]*p[0]*p[10]*p[43]*numeric(20,3) ).evalf();
  res += ( g[18]*g[26]*p[0]*p[10]*p[43]*numeric(-20,3) ).evalf();
  res += ( -8*g[22]*g[26]*p[0]*p[10]*p[43] ).evalf();
  res += ( 8*g[23]*g[26]*p[0]*p[10]*p[43] ).evalf();
  res += ( 24*g[24]*g[26]*p[0]*p[10]*p[43] ).evalf();
  res += ( -40*g[260]*p[0]*p[10]*p[43] ).evalf();
  res += ( -288*g[262]*p[0]*p[10]*p[43] ).evalf();
  res += ( -768*g[263]*p[0]*p[10]*p[43] ).evalf();
  res += ( -288*g[264]*p[0]*p[10]*p[43] ).evalf();
  res += ( -288*g[265]*p[0]*p[10]*p[43] ).evalf();
  res += ( 16*g[266]*p[0]*p[10]*p[43] ).evalf();
  res += ( 80*g[267]*p[0]*p[10]*p[43] ).evalf();
  res += ( 16*g[268]*p[0]*p[10]*p[43] ).evalf();
  res += ( -16*g[269]*p[0]*p[10]*p[43] ).evalf();
  res += ( 16*g[25]*g[27]*p[0]*p[10]*p[43] ).evalf();
  res += ( 80*g[26]*g[27]*p[0]*p[10]*p[43] ).evalf();
  res += ( 80*g[270]*p[0]*p[10]*p[43] ).evalf();
  res += ( -80*g[271]*p[0]*p[10]*p[43] ).evalf();
  res += ( 576*g[272]*p[0]*p[10]*p[43] ).evalf();
  res += ( 32*g[273]*p[0]*p[10]*p[43] ).evalf();
  res += ( -16*g[274]*p[0]*p[10]*p[43] ).evalf();
  res += ( -32*g[275]*p[0]*p[10]*p[43] ).evalf();
  res += ( -16*g[276]*p[0]*p[10]*p[43] ).evalf();
  res += ( 160*g[277]*p[0]*p[10]*p[43] ).evalf();
  res += ( -80*g[278]*p[0]*p[10]*p[43] ).evalf();
  res += ( -160*g[279]*p[0]*p[10]*p[43] ).evalf();
  res += ( -80*g[280]*p[0]*p[10]*p[43] ).evalf();
  res += ( -16*g[295]*p[0]*p[10]*p[43] ).evalf();
  res += ( 8*g[296]*p[0]*p[10]*p[43] ).evalf();
  res += ( 40*g[297]*p[0]*p[10]*p[43] ).evalf();
  res += ( -8*g[298]*p[0]*p[10]*p[43] ).evalf();
  res += ( 8*g[299]*p[0]*p[10]*p[43] ).evalf();
  res += ( -24*g[102]*g[3]*p[0]*p[10]*p[43] ).evalf();
  res += ( -8*g[103]*g[3]*p[0]*p[10]*p[43] ).evalf();
  res += ( 8*g[104]*g[3]*p[0]*p[10]*p[43] ).evalf();
  res += ( 40*g[106]*g[3]*p[0]*p[10]*p[43] ).evalf();
  res += ( -40*g[107]*g[3]*p[0]*p[10]*p[43] ).evalf();
  res += ( -48*g[110]*g[3]*p[0]*p[10]*p[43] ).evalf();
  res += ( -40*g[111]*g[3]*p[0]*p[10]*p[43] ).evalf();
  res += ( 40*g[112]*g[3]*p[0]*p[10]*p[43] ).evalf();
  res += ( 240*g[114]*g[3]*p[0]*p[10]*p[43] ).evalf();
  res += ( 288*g[115]*g[3]*p[0]*p[10]*p[43] ).evalf();
  res += ( -16*g[116]*g[3]*p[0]*p[10]*p[43] ).evalf();
  res += ( -80*g[118]*g[3]*p[0]*p[10]*p[43] ).evalf();
  res += ( -16*g[120]*g[3]*p[0]*p[10]*p[43] ).evalf();
  res += ( 16*g[121]*g[3]*p[0]*p[10]*p[43] ).evalf();
  res += ( -80*g[122]*g[3]*p[0]*p[10]*p[43] ).evalf();
  res += ( 80*g[123]*g[3]*p[0]*p[10]*p[43] ).evalf();
  res += ( 8*g[133]*g[3]*p[0]*p[10]*p[43] ).evalf();
  res += ( -16*g[134]*g[3]*p[0]*p[10]*p[43] ).evalf();
  res += ( -8*g[135]*g[3]*p[0]*p[10]*p[43] ).evalf();
  res += ( -8*g[139]*g[3]*p[0]*p[10]*p[43] ).evalf();
  res += ( -8*g[140]*g[3]*p[0]*p[10]*p[43] ).evalf();
  res += ( -24*g[141]*g[3]*p[0]*p[10]*p[43] ).evalf();
  res += ( -8*g[142]*g[3]*p[0]*p[10]*p[43] ).evalf();
  res += ( 8*g[143]*g[3]*p[0]*p[10]*p[43] ).evalf();
  res += ( 8*g[145]*g[3]*p[0]*p[10]*p[43] ).evalf();
  res += ( 40*g[147]*g[3]*p[0]*p[10]*p[43] ).evalf();
  res += ( -8*g[148]*g[3]*p[0]*p[10]*p[43] ).evalf();
  res += ( -40*g[149]*g[3]*p[0]*p[10]*p[43] ).evalf();
  res += ( g[1]*g[15]*g[3]*p[0]*p[10]*p[43]*numeric(20,3) ).evalf();
  res += ( -40*g[153]*g[3]*p[0]*p[10]*p[43] ).evalf();
  res += ( -40*g[154]*g[3]*p[0]*p[10]*p[43] ).evalf();
  res += ( -48*g[155]*g[3]*p[0]*p[10]*p[43] ).evalf();
  res += ( -40*g[156]*g[3]*p[0]*p[10]*p[43] ).evalf();
  res += ( 40*g[157]*g[3]*p[0]*p[10]*p[43] ).evalf();
  res += ( 40*g[159]*g[3]*p[0]*p[10]*p[43] ).evalf();
  res += ( g[1]*g[16]*g[3]*p[0]*p[10]*p[43]*numeric(-20,3) ).evalf();
  res += ( g[17]*g[2]*g[3]*p[0]*p[10]*p[43]*numeric(-20,3) ).evalf();
  res += ( g[18]*g[2]*g[3]*p[0]*p[10]*p[43]*numeric(20,3) ).evalf();
  res += ( -8*g[1]*g[20]*g[3]*p[0]*p[10]*p[43] ).evalf();
  res += ( 8*g[1]*g[21]*g[3]*p[0]*p[10]*p[43] ).evalf();
  res += ( 8*g[2]*g[22]*g[3]*p[0]*p[10]*p[43] ).evalf();
  res += ( -8*g[2]*g[23]*g[3]*p[0]*p[10]*p[43] ).evalf();
  res += ( g[24]*g[3]*p[0]*p[10]*p[43]*numeric(45,2) ).evalf();
  res += ( -32*g[1]*g[24]*g[3]*p[0]*p[10]*p[43] ).evalf();
  res += ( 32*g[2]*g[24]*g[3]*p[0]*p[10]*p[43] ).evalf();
  res += ( g[25]*g[3]*p[0]*p[10]*p[43]*numeric(-20,3) ).evalf();
  res += ( 8*g[0]*g[25]*g[3]*p[0]*p[10]*p[43] ).evalf();
  res += ( -8*g[15]*g[25]*g[3]*p[0]*p[10]*p[43] ).evalf();
  res += ( 16*g[16]*g[25]*g[3]*p[0]*p[10]*p[43] ).evalf();
  res += ( g[26]*g[3]*p[0]*p[10]*p[43]*numeric(20,3) ).evalf();
  res += ( -8*g[0]*g[26]*g[3]*p[0]*p[10]*p[43] ).evalf();
  res += ( 32*g[17]*g[26]*g[3]*p[0]*p[10]*p[43] ).evalf();
  res += ( 8*g[18]*g[26]*g[3]*p[0]*p[10]*p[43] ).evalf();
  res += ( 64*g[27]*g[3]*p[0]*p[10]*p[43] ).evalf();
  res += ( 16*g[1]*g[27]*g[3]*p[0]*p[10]*p[43] ).evalf();
  res += ( 32*g[2]*g[27]*g[3]*p[0]*p[10]*p[43] ).evalf();
  res += ( -12*g[0]*p[0]*p[10]*p[43]*pow(g[3],2) ).evalf();
  res += ( -48*p[0]*p[10]*p[43]*pow(g[0],2)*pow(g[3],2) ).evalf();
  res += ( -4*g[1]*p[0]*p[10]*p[43]*pow(g[3],2) ).evalf();
  res += ( -16*g[0]*g[1]*p[0]*p[10]*p[43]*pow(g[3],2) ).evalf();
  res += ( -4*p[0]*p[10]*p[43]*pow(g[1],2)*pow(g[3],2) ).evalf();
  res += ( g[15]*p[0]*p[10]*p[43]*numeric(10,3)*pow(g[3],2) ).evalf();
  res += ( 4*g[1]*g[15]*p[0]*p[10]*p[43]*pow(g[3],2) ).evalf();
  res += ( 4*g[1]*g[16]*p[0]*p[10]*p[43]*pow(g[3],2) ).evalf();
  res += ( g[17]*p[0]*p[10]*p[43]*numeric(-10,3)*pow(g[3],2) ).evalf();
  res += ( 72*g[19]*p[0]*p[10]*p[43]*pow(g[3],2) ).evalf();
  res += ( -8*g[2]*p[0]*p[10]*p[43]*pow(g[3],2) ).evalf();
  res += ( -32*g[0]*g[2]*p[0]*p[10]*p[43]*pow(g[3],2) ).evalf();
  res += ( 8*g[17]*g[2]*p[0]*p[10]*p[43]*pow(g[3],2) ).evalf();
  res += ( 8*g[18]*g[2]*p[0]*p[10]*p[43]*pow(g[3],2) ).evalf();
  res += ( -8*p[0]*p[10]*p[43]*pow(g[2],2)*pow(g[3],2) ).evalf();
  res += ( -4*g[20]*p[0]*p[10]*p[43]*pow(g[3],2) ).evalf();
  res += ( 4*g[22]*p[0]*p[10]*p[43]*pow(g[3],2) ).evalf();
  res += ( 36*g[24]*p[0]*p[10]*p[43]*pow(g[3],2) ).evalf();
  res += ( 4*g[25]*p[0]*p[10]*p[43]*pow(g[3],2) ).evalf();
  res += ( 8*g[26]*p[0]*p[10]*p[43]*pow(g[3],2) ).evalf();
  res += ( 96*g[27]*p[0]*p[10]*p[43]*pow(g[3],2) ).evalf();
  res += ( p[0]*p[10]*p[43]*numeric(179,24)*pow(g[3],3) ).evalf();
  res += ( 20*g[0]*p[0]*p[10]*p[43]*pow(g[3],3) ).evalf();
  res += ( 4*g[1]*p[0]*p[10]*p[43]*pow(g[3],3) ).evalf();
  res += ( 4*g[15]*p[0]*p[10]*p[43]*pow(g[3],3) ).evalf();
  res += ( 8*g[2]*p[0]*p[10]*p[43]*pow(g[3],3) ).evalf();
  res += ( p[0]*p[10]*p[43]*numeric(-23,8)*pow(g[3],4) ).evalf();
  res += ( 8*g[302]*p[0]*p[10]*p[43] ).evalf();
  res += ( -16*g[303]*p[0]*p[10]*p[43] ).evalf();
  res += ( 16*g[306]*p[0]*p[10]*p[43] ).evalf();
  res += ( 8*g[307]*p[0]*p[10]*p[43] ).evalf();
  res += ( 16*g[308]*p[0]*p[10]*p[43] ).evalf();
  res += ( 8*g[309]*p[0]*p[10]*p[43] ).evalf();
  res += ( 56*g[310]*p[0]*p[10]*p[43] ).evalf();
  res += ( 48*g[311]*p[0]*p[10]*p[43] ).evalf();
  res += ( 8*g[312]*p[0]*p[10]*p[43] ).evalf();
  res += ( -8*g[313]*p[0]*p[10]*p[43] ).evalf();
  res += ( -8*g[314]*p[0]*p[10]*p[43] ).evalf();
  res += ( -16*g[316]*p[0]*p[10]*p[43] ).evalf();
  res += ( -16*g[317]*p[0]*p[10]*p[43] ).evalf();
  res += ( 8*g[318]*p[0]*p[10]*p[43] ).evalf();
  res += ( -80*g[321]*p[0]*p[10]*p[43] ).evalf();
  res += ( -8*g[322]*p[0]*p[10]*p[43] ).evalf();
  res += ( 8*g[323]*p[0]*p[10]*p[43] ).evalf();
  res += ( 32*g[324]*p[0]*p[10]*p[43] ).evalf();
  res += ( 40*g[325]*p[0]*p[10]*p[43] ).evalf();
  res += ( 40*g[328]*p[0]*p[10]*p[43] ).evalf();
  res += ( -80*g[329]*p[0]*p[10]*p[43] ).evalf();
  res += ( g[1]*g[33]*p[0]*p[10]*p[43]*numeric(-20,3) ).evalf();
  res += ( 24*g[33]*p[0]*p[10]*p[43]*pow(g[1],2) ).evalf();
  res += ( -16*g[25]*g[33]*p[0]*p[10]*p[43] ).evalf();
  res += ( g[3]*g[33]*p[0]*p[10]*p[43]*numeric(-20,3) ).evalf();
  res += ( 16*g[1]*g[3]*g[33]*p[0]*p[10]*p[43] ).evalf();
  res += ( 80*g[332]*p[0]*p[10]*p[43] ).evalf();
  res += ( 40*g[333]*p[0]*p[10]*p[43] ).evalf();
  res += ( 80*g[334]*p[0]*p[10]*p[43] ).evalf();
  res += ( -8*g[335]*p[0]*p[10]*p[43] ).evalf();
  res += ( 88*g[336]*p[0]*p[10]*p[43] ).evalf();
  res += ( 72*g[337]*p[0]*p[10]*p[43] ).evalf();
  res += ( 40*g[338]*p[0]*p[10]*p[43] ).evalf();
  res += ( -40*g[339]*p[0]*p[10]*p[43] ).evalf();
  res += ( g[1]*g[34]*p[0]*p[10]*p[43]*numeric(20,3) ).evalf();
  res += ( 24*g[34]*p[0]*p[10]*p[43]*pow(g[1],2) ).evalf();
  res += ( -40*g[25]*g[34]*p[0]*p[10]*p[43] ).evalf();
  res += ( 16*g[1]*g[3]*g[34]*p[0]*p[10]*p[43] ).evalf();
  res += ( -40*g[340]*p[0]*p[10]*p[43] ).evalf();
  res += ( -80*g[342]*p[0]*p[10]*p[43] ).evalf();
  res += ( -80*g[343]*p[0]*p[10]*p[43] ).evalf();
  res += ( 40*g[344]*p[0]*p[10]*p[43] ).evalf();
  res += ( g[2]*g[35]*p[0]*p[10]*p[43]*numeric(20,3) ).evalf();
  res += ( -24*g[35]*p[0]*p[10]*p[43]*pow(g[2],2) ).evalf();
  res += ( -8*g[26]*g[35]*p[0]*p[10]*p[43] ).evalf();
  res += ( g[3]*g[35]*p[0]*p[10]*p[43]*numeric(20,3) ).evalf();
  res += ( -40*g[2]*g[3]*g[35]*p[0]*p[10]*p[43] ).evalf();
  res += ( -12*g[35]*p[0]*p[10]*p[43]*pow(g[3],2) ).evalf();
  res += ( g[2]*g[36]*p[0]*p[10]*p[43]*numeric(-20,3) ).evalf();
  res += ( 24*g[36]*p[0]*p[10]*p[43]*pow(g[2],2) ).evalf();
  res += ( -32*g[26]*g[36]*p[0]*p[10]*p[43] ).evalf();
  res += ( 8*g[2]*g[3]*g[36]*p[0]*p[10]*p[43] ).evalf();
  res += ( 72*g[37]*p[0]*p[10]*p[43]*pow(g[3],2) ).evalf();
  res += ( 16*g[38]*p[0]*p[10]*p[43]*pow(g[1],2) ).evalf();
  res += ( -16*g[25]*g[38]*p[0]*p[10]*p[43] ).evalf();
  res += ( 16*g[1]*g[3]*g[38]*p[0]*p[10]*p[43] ).evalf();
  res += ( 8*g[38]*p[0]*p[10]*p[43]*pow(g[3],2) ).evalf();
  res += ( -16*g[39]*p[0]*p[10]*p[43]*pow(g[1],2) ).evalf();
  res += ( 16*g[25]*g[39]*p[0]*p[10]*p[43] ).evalf();
  res += ( -16*g[1]*g[3]*g[39]*p[0]*p[10]*p[43] ).evalf();
  res += ( 80*g[40]*p[0]*p[10]*p[43]*pow(g[2],2) ).evalf();
  res += ( -80*g[26]*g[40]*p[0]*p[10]*p[43] ).evalf();
  res += ( 80*g[2]*g[3]*g[40]*p[0]*p[10]*p[43] ).evalf();
  res += ( 40*g[40]*p[0]*p[10]*p[43]*pow(g[3],2) ).evalf();
  res += ( -80*g[41]*p[0]*p[10]*p[43]*pow(g[2],2) ).evalf();
  res += ( 80*g[26]*g[41]*p[0]*p[10]*p[43] ).evalf();
  res += ( -80*g[2]*g[3]*g[41]*p[0]*p[10]*p[43] ).evalf();
  res += ( g[1]*g[48]*p[0]*p[10]*p[43]*numeric(-40,3) ).evalf();
  res += ( -8*g[48]*p[0]*p[10]*p[43]*pow(g[1],2) ).evalf();
  res += ( 32*g[25]*g[48]*p[0]*p[10]*p[43] ).evalf();
  res += ( g[3]*g[48]*p[0]*p[10]*p[43]*numeric(-20,3) ).evalf();
  res += ( -8*g[1]*g[3]*g[48]*p[0]*p[10]*p[43] ).evalf();
  res += ( -4*g[48]*p[0]*p[10]*p[43]*pow(g[3],2) ).evalf();
  res += ( 4*g[49]*p[0]*p[10]*p[43]*pow(g[3],2) ).evalf();
  res += ( 8*g[50]*p[0]*p[10]*p[43]*pow(g[1],2) ).evalf();
  res += ( -8*g[25]*g[50]*p[0]*p[10]*p[43] ).evalf();
  res += ( 8*g[1]*g[3]*g[50]*p[0]*p[10]*p[43] ).evalf();
  res += ( g[1]*g[51]*p[0]*p[10]*p[43]*numeric(40,3) ).evalf();
  res += ( 8*g[51]*p[0]*p[10]*p[43]*pow(g[1],2) ).evalf();
  res += ( -32*g[25]*g[51]*p[0]*p[10]*p[43] ).evalf();
  res += ( g[3]*g[51]*p[0]*p[10]*p[43]*numeric(20,3) ).evalf();
  res += ( 8*g[1]*g[3]*g[51]*p[0]*p[10]*p[43] ).evalf();
  res += ( 4*g[52]*p[0]*p[10]*p[43]*pow(g[3],2) ).evalf();
  res += ( -8*g[53]*p[0]*p[10]*p[43]*pow(g[1],2) ).evalf();
  res += ( 8*g[25]*g[53]*p[0]*p[10]*p[43] ).evalf();
  res += ( -8*g[1]*g[3]*g[53]*p[0]*p[10]*p[43] ).evalf();
  res += ( -4*g[53]*p[0]*p[10]*p[43]*pow(g[3],2) ).evalf();
  res += ( g[2]*g[54]*p[0]*p[10]*p[43]*numeric(40,3) ).evalf();
  res += ( -40*g[54]*p[0]*p[10]*p[43]*pow(g[2],2) ).evalf();
  res += ( 16*g[26]*g[54]*p[0]*p[10]*p[43] ).evalf();
  res += ( g[3]*g[54]*p[0]*p[10]*p[43]*numeric(20,3) ).evalf();
  res += ( -40*g[2]*g[3]*g[54]*p[0]*p[10]*p[43] ).evalf();
  res += ( -8*g[54]*p[0]*p[10]*p[43]*pow(g[3],2) ).evalf();
  res += ( 20*g[55]*p[0]*p[10]*p[43]*pow(g[3],2) ).evalf();
  res += ( 40*g[56]*p[0]*p[10]*p[43]*pow(g[2],2) ).evalf();
  res += ( -40*g[26]*g[56]*p[0]*p[10]*p[43] ).evalf();
  res += ( 40*g[2]*g[3]*g[56]*p[0]*p[10]*p[43] ).evalf();
  res += ( g[2]*g[57]*p[0]*p[10]*p[43]*numeric(-40,3) ).evalf();
  res += ( 40*g[57]*p[0]*p[10]*p[43]*pow(g[2],2) ).evalf();
  res += ( -16*g[26]*g[57]*p[0]*p[10]*p[43] ).evalf();
  res += ( g[3]*g[57]*p[0]*p[10]*p[43]*numeric(-20,3) ).evalf();
  res += ( 40*g[2]*g[3]*g[57]*p[0]*p[10]*p[43] ).evalf();
  res += ( 12*g[57]*p[0]*p[10]*p[43]*pow(g[3],2) ).evalf();
  res += ( 20*g[58]*p[0]*p[10]*p[43]*pow(g[3],2) ).evalf();
  res += ( -40*g[59]*p[0]*p[10]*p[43]*pow(g[2],2) ).evalf();
  res += ( 40*g[26]*g[59]*p[0]*p[10]*p[43] ).evalf();
  res += ( -40*g[2]*g[3]*g[59]*p[0]*p[10]*p[43] ).evalf();
  res += ( -20*g[59]*p[0]*p[10]*p[43]*pow(g[3],2) ).evalf();
  res += ( -16*g[25]*g[3]*g[6]*p[0]*p[10]*p[43] ).evalf();
  res += ( -80*g[26]*g[3]*g[6]*p[0]*p[10]*p[43] ).evalf();
  res += ( -32*g[6]*p[0]*p[10]*p[43]*pow(g[3],2) ).evalf();
  res += ( -8*g[1]*g[6]*p[0]*p[10]*p[43]*pow(g[3],2) ).evalf();
  res += ( -16*g[2]*g[6]*p[0]*p[10]*p[43]*pow(g[3],2) ).evalf();
  res += ( -28*g[6]*p[0]*p[10]*p[43]*pow(g[3],3) ).evalf();
  res += ( -72*p[0]*p[10]*p[43]*pow(g[3],2)*pow(g[6],2) ).evalf();
  res += ( 48*g[60]*p[0]*p[10]*p[43] ).evalf();
  res += ( 64*g[1]*g[60]*p[0]*p[10]*p[43] ).evalf();
  res += ( 128*g[2]*g[60]*p[0]*p[10]*p[43] ).evalf();
  res += ( -24*g[15]*g[61]*p[0]*p[10]*p[43] ).evalf();
  res += ( 24*g[16]*g[61]*p[0]*p[10]*p[43] ).evalf();
  res += ( -16*g[3]*g[61]*p[0]*p[10]*p[43] ).evalf();
  res += ( 24*g[17]*g[62]*p[0]*p[10]*p[43] ).evalf();
  res += ( -24*g[18]*g[62]*p[0]*p[10]*p[43] ).evalf();
  res += ( -32*g[3]*g[62]*p[0]*p[10]*p[43] ).evalf();
  res += ( -144*g[3]*g[63]*p[0]*p[10]*p[43] ).evalf();
  res += ( 8*g[1]*g[64]*p[0]*p[10]*p[43] ).evalf();
  res += ( 8*g[3]*g[64]*p[0]*p[10]*p[43] ).evalf();
  res += ( -8*g[1]*g[65]*p[0]*p[10]*p[43] ).evalf();
  res += ( -8*g[2]*g[66]*p[0]*p[10]*p[43] ).evalf();
  res += ( -8*g[3]*g[66]*p[0]*p[10]*p[43] ).evalf();
  res += ( 8*g[2]*g[67]*p[0]*p[10]*p[43] ).evalf();
  res += ( 16*g[1]*g[68]*p[0]*p[10]*p[43] ).evalf();
  res += ( 8*g[3]*g[68]*p[0]*p[10]*p[43] ).evalf();
  res += ( -16*g[1]*g[69]*p[0]*p[10]*p[43] ).evalf();
  res += ( -8*g[3]*g[69]*p[0]*p[10]*p[43] ).evalf();
  res += ( -16*g[2]*g[70]*p[0]*p[10]*p[43] ).evalf();
  res += ( -8*g[3]*g[70]*p[0]*p[10]*p[43] ).evalf();
  res += ( 16*g[2]*g[71]*p[0]*p[10]*p[43] ).evalf();
  res += ( 8*g[3]*g[71]*p[0]*p[10]*p[43] ).evalf();
  res += ( 3*g[72]*p[0]*p[10]*p[43] ).evalf();
  res += ( 128*g[1]*g[72]*p[0]*p[10]*p[43] ).evalf();
  res += ( 64*g[2]*g[72]*p[0]*p[10]*p[43] ).evalf();
  res += ( -144*g[3]*g[72]*p[0]*p[10]*p[43] ).evalf();
  res += ( g[73]*p[0]*p[10]*p[43]*numeric(-40,3) ).evalf();
  res += ( 16*g[0]*g[73]*p[0]*p[10]*p[43] ).evalf();
  res += ( -32*g[15]*g[73]*p[0]*p[10]*p[43] ).evalf();
  res += ( 48*g[16]*g[73]*p[0]*p[10]*p[43] ).evalf();
  res += ( -32*g[6]*g[73]*p[0]*p[10]*p[43] ).evalf();
  res += ( g[74]*p[0]*p[10]*p[43]*numeric(40,3) ).evalf();
  res += ( -16*g[0]*g[74]*p[0]*p[10]*p[43] ).evalf();
  res += ( 32*g[17]*g[74]*p[0]*p[10]*p[43] ).evalf();
  res += ( 48*g[18]*g[74]*p[0]*p[10]*p[43] ).evalf();
  res += ( -160*g[6]*g[74]*p[0]*p[10]*p[43] ).evalf();
  res += ( -144*g[3]*g[75]*p[0]*p[10]*p[43] ).evalf();
  res += ( 8*g[1]*g[76]*p[0]*p[10]*p[43] ).evalf();
  res += ( 8*g[3]*g[76]*p[0]*p[10]*p[43] ).evalf();
  res += ( -8*g[1]*g[77]*p[0]*p[10]*p[43] ).evalf();
  res += ( -8*g[2]*g[78]*p[0]*p[10]*p[43] ).evalf();
  res += ( -8*g[3]*g[78]*p[0]*p[10]*p[43] ).evalf();
  res += ( 8*g[2]*g[79]*p[0]*p[10]*p[43] ).evalf();
  res += ( g[80]*p[0]*p[10]*p[43]*numeric(-221,2) ).evalf();
  res += ( 48*g[1]*g[80]*p[0]*p[10]*p[43] ).evalf();
  res += ( -96*g[2]*g[80]*p[0]*p[10]*p[43] ).evalf();
  res += ( -120*g[3]*g[80]*p[0]*p[10]*p[43] ).evalf();
  res += ( g[81]*p[0]*p[10]*p[43]*numeric(20,3) ).evalf();
  res += ( -8*g[0]*g[81]*p[0]*p[10]*p[43] ).evalf();
  res += ( 32*g[15]*g[81]*p[0]*p[10]*p[43] ).evalf();
  res += ( -40*g[16]*g[81]*p[0]*p[10]*p[43] ).evalf();
  res += ( 16*g[3]*g[81]*p[0]*p[10]*p[43] ).evalf();
  res += ( 16*g[6]*g[81]*p[0]*p[10]*p[43] ).evalf();
  res += ( g[82]*p[0]*p[10]*p[43]*numeric(-20,3) ).evalf();
  res += ( 8*g[0]*g[82]*p[0]*p[10]*p[43] ).evalf();
  res += ( -8*g[17]*g[82]*p[0]*p[10]*p[43] ).evalf();
  res += ( -32*g[18]*g[82]*p[0]*p[10]*p[43] ).evalf();
  res += ( 8*g[3]*g[82]*p[0]*p[10]*p[43] ).evalf();
  res += ( 80*g[6]*g[82]*p[0]*p[10]*p[43] ).evalf();
  res += ( -64*g[83]*p[0]*p[10]*p[43] ).evalf();
  res += ( -16*g[1]*g[83]*p[0]*p[10]*p[43] ).evalf();
  res += ( -32*g[2]*g[83]*p[0]*p[10]*p[43] ).evalf();
  res += ( -216*g[3]*g[83]*p[0]*p[10]*p[43] ).evalf();
  res += ( g[85]*p[0]*p[10]*p[43]*numeric(20,3) ).evalf();
  res += ( -40*g[1]*g[85]*p[0]*p[10]*p[43] ).evalf();
  res += ( -24*g[3]*g[85]*p[0]*p[10]*p[43] ).evalf();
  res += ( -40*g[1]*g[86]*p[0]*p[10]*p[43] ).evalf();
  res += ( g[87]*p[0]*p[10]*p[43]*numeric(-20,3) ).evalf();
  res += ( 64*g[2]*g[87]*p[0]*p[10]*p[43] ).evalf();
  res += ( 48*g[3]*g[87]*p[0]*p[10]*p[43] ).evalf();
  res += ( -32*g[2]*g[88]*p[0]*p[10]*p[43] ).evalf();
  res += ( -144*g[3]*g[89]*p[0]*p[10]*p[43] ).evalf();
  res += ( 288*g[3]*g[90]*p[0]*p[10]*p[43] ).evalf();
  res += ( -16*g[1]*g[91]*p[0]*p[10]*p[43] ).evalf();
  res += ( -16*g[3]*g[91]*p[0]*p[10]*p[43] ).evalf();
  res += ( 16*g[1]*g[92]*p[0]*p[10]*p[43] ).evalf();
  res += ( -80*g[2]*g[93]*p[0]*p[10]*p[43] ).evalf();
  res += ( -80*g[3]*g[93]*p[0]*p[10]*p[43] ).evalf();
  res += ( 80*g[2]*g[94]*p[0]*p[10]*p[43] ).evalf();
  res += ( g[98]*p[0]*p[10]*p[43]*numeric(20,3) ).evalf();
  res += ( -40*g[1]*g[98]*p[0]*p[10]*p[43] ).evalf();
  res += ( -16*g[3]*g[98]*p[0]*p[10]*p[43] ).evalf();
  res += ( -8*g[3]*g[99]*p[0]*p[10]*p[43] ).evalf();
  res += ( p[1]*p[10]*p[43]*numeric(256,3)*pow(g[0],3) ).evalf();
  res += ( -320*g[1]*p[1]*p[10]*p[43]*pow(g[0],2) ).evalf();
  res += ( -192*g[0]*p[1]*p[10]*p[43]*pow(g[1],2) ).evalf();
  res += ( -64*p[1]*p[10]*p[43]*pow(g[1],3) ).evalf();
  res += ( -64*g[102]*p[1]*p[10]*p[43] ).evalf();
  res += ( -128*g[133]*p[1]*p[10]*p[43] ).evalf();
  res += ( 64*g[134]*p[1]*p[10]*p[43] ).evalf();
  res += ( -128*g[140]*p[1]*p[10]*p[43] ).evalf();
  res += ( -64*g[141]*p[1]*p[10]*p[43] ).evalf();
  res += ( -64*g[15]*p[1]*p[10]*p[43]*pow(g[1],2) ).evalf();
  res += ( -64*g[16]*p[1]*p[10]*p[43]*pow(g[1],2) ).evalf();
  res += ( p[1]*p[10]*p[43]*numeric(448,3)*pow(g[2],3) ).evalf();
  res += ( -128*g[1]*g[24]*p[1]*p[10]*p[43] ).evalf();
  res += ( 64*g[15]*g[25]*p[1]*p[10]*p[43] ).evalf();
  res += ( 64*g[16]*g[25]*p[1]*p[10]*p[43] ).evalf();
  res += ( -128*g[3]*p[1]*p[10]*p[43]*pow(g[0],2) ).evalf();
  res += ( 320*g[0]*g[1]*g[3]*p[1]*p[10]*p[43] ).evalf();
  res += ( 160*g[3]*p[1]*p[10]*p[43]*pow(g[1],2) ).evalf();
  res += ( -64*g[1]*g[15]*g[3]*p[1]*p[10]*p[43] ).evalf();
  res += ( -64*g[1]*g[16]*g[3]*p[1]*p[10]*p[43] ).evalf();
  res += ( 64*g[0]*p[1]*p[10]*p[43]*pow(g[3],2) ).evalf();
  res += ( -48*g[1]*p[1]*p[10]*p[43]*pow(g[3],2) ).evalf();
  res += ( -32*g[15]*p[1]*p[10]*p[43]*pow(g[3],2) ).evalf();
  res += ( -16*g[2]*p[1]*p[10]*p[43]*pow(g[3],2) ).evalf();
  res += ( 64*g[1]*g[33]*p[1]*p[10]*p[43] ).evalf();
  res += ( 64*g[3]*g[33]*p[1]*p[10]*p[43] ).evalf();
  res += ( 64*g[1]*g[34]*p[1]*p[10]*p[43] ).evalf();
  res += ( 128*g[1]*g[48]*p[1]*p[10]*p[43] ).evalf();
  res += ( 64*g[3]*g[48]*p[1]*p[10]*p[43] ).evalf();
  res += ( 128*g[1]*g[51]*p[1]*p[10]*p[43] ).evalf();
  res += ( 64*g[3]*g[51]*p[1]*p[10]*p[43] ).evalf();
  res += ( -64*g[85]*p[1]*p[10]*p[43] ).evalf();
  res += ( -64*g[98]*p[1]*p[10]*p[43] ).evalf();
  res += ( 192*g[114]*p[0]*p[1]*p[10]*p[43] ).evalf();
  res += ( -32*g[1]*g[24]*p[0]*p[1]*p[10]*p[43] ).evalf();
  res += ( -64*g[2]*g[24]*p[0]*p[1]*p[10]*p[43] ).evalf();
  res += ( 48*g[24]*g[3]*p[0]*p[1]*p[10]*p[43] ).evalf();
  res += ( 96*g[27]*g[3]*p[0]*p[1]*p[10]*p[43] ).evalf();
  res += ( 72*g[0]*p[0]*p[1]*p[10]*p[43]*pow(g[3],2) ).evalf();
  res += ( 8*g[1]*p[0]*p[1]*p[10]*p[43]*pow(g[3],2) ).evalf();
  res += ( 16*g[2]*p[0]*p[1]*p[10]*p[43]*pow(g[3],2) ).evalf();
  res += ( -20*p[0]*p[1]*p[10]*p[43]*pow(g[3],3) ).evalf();
  res += ( -48*g[6]*p[0]*p[1]*p[10]*p[43]*pow(g[3],2) ).evalf();
  res += ( -288*g[60]*p[0]*p[1]*p[10]*p[43] ).evalf();
  res += ( -384*g[72]*p[0]*p[1]*p[10]*p[43] ).evalf();
  res += ( -96*g[83]*p[0]*p[1]*p[10]*p[43] ).evalf();
  res += ( -64*p[11]*p[43]*pow(g[0],3) ).evalf();
  res += ( -48*g[1]*p[11]*p[43]*pow(g[0],2) ).evalf();
  res += ( 16*g[0]*p[11]*p[43]*pow(g[1],2) ).evalf();
  res += ( -16*g[102]*p[11]*p[43] ).evalf();
  res += ( -32*g[133]*p[11]*p[43] ).evalf();
  res += ( 16*g[134]*p[11]*p[43] ).evalf();
  res += ( -32*g[140]*p[11]*p[43] ).evalf();
  res += ( -16*g[141]*p[11]*p[43] ).evalf();
  res += ( -16*g[15]*p[11]*p[43]*pow(g[1],2) ).evalf();
  res += ( -16*g[16]*p[11]*p[43]*pow(g[1],2) ).evalf();
  res += ( -32*g[1]*g[24]*p[11]*p[43] ).evalf();
  res += ( 16*g[15]*g[25]*p[11]*p[43] ).evalf();
  res += ( 16*g[16]*g[25]*p[11]*p[43] ).evalf();
  res += ( 96*g[3]*p[11]*p[43]*pow(g[0],2) ).evalf();
  res += ( 48*g[0]*g[1]*g[3]*p[11]*p[43] ).evalf();
  res += ( 8*g[3]*p[11]*p[43]*pow(g[1],2) ).evalf();
  res += ( -16*g[1]*g[15]*g[3]*p[11]*p[43] ).evalf();
  res += ( -16*g[1]*g[16]*g[3]*p[11]*p[43] ).evalf();
  res += ( -48*g[0]*p[11]*p[43]*pow(g[3],2) ).evalf();
  res += ( -4*g[1]*p[11]*p[43]*pow(g[3],2) ).evalf();
  res += ( -8*g[15]*p[11]*p[43]*pow(g[3],2) ).evalf();
  res += ( -4*g[2]*p[11]*p[43]*pow(g[3],2) ).evalf();
  res += ( p[11]*p[43]*numeric(26,3)*pow(g[3],3) ).evalf();
  res += ( 16*g[1]*g[33]*p[11]*p[43] ).evalf();
  res += ( 16*g[3]*g[33]*p[11]*p[43] ).evalf();
  res += ( 16*g[1]*g[34]*p[11]*p[43] ).evalf();
  res += ( 32*g[1]*g[48]*p[11]*p[43] ).evalf();
  res += ( 16*g[3]*g[48]*p[11]*p[43] ).evalf();
  res += ( 32*g[1]*g[51]*p[11]*p[43] ).evalf();
  res += ( 16*g[3]*g[51]*p[11]*p[43] ).evalf();
  res += ( -16*g[85]*p[11]*p[43] ).evalf();
  res += ( -16*g[98]*p[11]*p[43] ).evalf();
  res += ( -12*g[1]*g[101]*p[0]*p[11]*p[43] ).evalf();
  res += ( -36*g[1]*g[102]*p[0]*p[11]*p[43] ).evalf();
  res += ( 12*g[1]*g[104]*p[0]*p[11]*p[43] ).evalf();
  res += ( 64*g[114]*p[0]*p[11]*p[43] ).evalf();
  res += ( 24*g[1]*g[114]*p[0]*p[11]*p[43] ).evalf();
  res += ( -24*g[1]*g[116]*p[0]*p[11]*p[43] ).evalf();
  res += ( 24*g[1]*g[117]*p[0]*p[11]*p[43] ).evalf();
  res += ( -48*g[1]*g[120]*p[0]*p[11]*p[43] ).evalf();
  res += ( 48*g[1]*g[121]*p[0]*p[11]*p[43] ).evalf();
  res += ( 24*g[1]*g[133]*p[0]*p[11]*p[43] ).evalf();
  res += ( -12*g[1]*g[137]*p[0]*p[11]*p[43] ).evalf();
  res += ( -24*g[1]*g[139]*p[0]*p[11]*p[43] ).evalf();
  res += ( -24*g[1]*g[140]*p[0]*p[11]*p[43] ).evalf();
  res += ( -24*g[1]*g[141]*p[0]*p[11]*p[43] ).evalf();
  res += ( 12*g[1]*g[143]*p[0]*p[11]*p[43] ).evalf();
  res += ( 24*g[1]*g[145]*p[0]*p[11]*p[43] ).evalf();
  res += ( 192*g[161]*p[0]*p[11]*p[43] ).evalf();
  res += ( 192*g[164]*p[0]*p[11]*p[43] ).evalf();
  res += ( -24*g[165]*p[0]*p[11]*p[43] ).evalf();
  res += ( -24*g[166]*p[0]*p[11]*p[43] ).evalf();
  res += ( -24*g[167]*p[0]*p[11]*p[43] ).evalf();
  res += ( 12*g[168]*p[0]*p[11]*p[43] ).evalf();
  res += ( 12*g[169]*p[0]*p[11]*p[43] ).evalf();
  res += ( 72*g[170]*p[0]*p[11]*p[43] ).evalf();
  res += ( -144*g[177]*p[0]*p[11]*p[43] ).evalf();
  res += ( 336*g[186]*p[0]*p[11]*p[43] ).evalf();
  res += ( -24*g[189]*p[0]*p[11]*p[43] ).evalf();
  res += ( 72*g[192]*p[0]*p[11]*p[43] ).evalf();
  res += ( 96*g[199]*p[0]*p[11]*p[43] ).evalf();
  res += ( 12*g[106]*g[2]*p[0]*p[11]*p[43] ).evalf();
  res += ( -12*g[109]*g[2]*p[0]*p[11]*p[43] ).evalf();
  res += ( -36*g[110]*g[2]*p[0]*p[11]*p[43] ).evalf();
  res += ( 12*g[112]*g[2]*p[0]*p[11]*p[43] ).evalf();
  res += ( 24*g[114]*g[2]*p[0]*p[11]*p[43] ).evalf();
  res += ( -24*g[118]*g[2]*p[0]*p[11]*p[43] ).evalf();
  res += ( 24*g[119]*g[2]*p[0]*p[11]*p[43] ).evalf();
  res += ( -48*g[122]*g[2]*p[0]*p[11]*p[43] ).evalf();
  res += ( 48*g[123]*g[2]*p[0]*p[11]*p[43] ).evalf();
  res += ( 24*g[147]*g[2]*p[0]*p[11]*p[43] ).evalf();
  res += ( -12*g[151]*g[2]*p[0]*p[11]*p[43] ).evalf();
  res += ( -24*g[153]*g[2]*p[0]*p[11]*p[43] ).evalf();
  res += ( -24*g[154]*g[2]*p[0]*p[11]*p[43] ).evalf();
  res += ( -24*g[155]*g[2]*p[0]*p[11]*p[43] ).evalf();
  res += ( 12*g[157]*g[2]*p[0]*p[11]*p[43] ).evalf();
  res += ( 24*g[159]*g[2]*p[0]*p[11]*p[43] ).evalf();
  res += ( 24*g[200]*p[0]*p[11]*p[43] ).evalf();
  res += ( 24*g[201]*p[0]*p[11]*p[43] ).evalf();
  res += ( 72*g[202]*p[0]*p[11]*p[43] ).evalf();
  res += ( 75*g[205]*p[0]*p[11]*p[43] ).evalf();
  res += ( -18*g[206]*p[0]*p[11]*p[43] ).evalf();
  res += ( -18*g[207]*p[0]*p[11]*p[43] ).evalf();
  res += ( 120*g[208]*p[0]*p[11]*p[43] ).evalf();
  res += ( -6*g[210]*p[0]*p[11]*p[43] ).evalf();
  res += ( -6*g[211]*p[0]*p[11]*p[43] ).evalf();
  res += ( 72*g[212]*p[0]*p[11]*p[43] ).evalf();
  res += ( -144*g[213]*p[0]*p[11]*p[43] ).evalf();
  res += ( 24*g[214]*p[0]*p[11]*p[43] ).evalf();
  res += ( 24*g[215]*p[0]*p[11]*p[43] ).evalf();
  res += ( -6*g[217]*p[0]*p[11]*p[43] ).evalf();
  res += ( 12*g[218]*p[0]*p[11]*p[43] ).evalf();
  res += ( 30*g[220]*p[0]*p[11]*p[43] ).evalf();
  res += ( 12*g[221]*p[0]*p[11]*p[43] ).evalf();
  res += ( -12*g[222]*p[0]*p[11]*p[43] ).evalf();
  res += ( -6*g[223]*p[0]*p[11]*p[43] ).evalf();
  res += ( 12*g[224]*p[0]*p[11]*p[43] ).evalf();
  res += ( 30*g[226]*p[0]*p[11]*p[43] ).evalf();
  res += ( 12*g[227]*p[0]*p[11]*p[43] ).evalf();
  res += ( -12*g[228]*p[0]*p[11]*p[43] ).evalf();
  res += ( -144*g[229]*p[0]*p[11]*p[43] ).evalf();
  res += ( -144*g[230]*p[0]*p[11]*p[43] ).evalf();
  res += ( 24*g[231]*p[0]*p[11]*p[43] ).evalf();
  res += ( 24*g[232]*p[0]*p[11]*p[43] ).evalf();
  res += ( 24*g[233]*p[0]*p[11]*p[43] ).evalf();
  res += ( -24*g[234]*p[0]*p[11]*p[43] ).evalf();
  res += ( 24*g[235]*p[0]*p[11]*p[43] ).evalf();
  res += ( -24*g[236]*p[0]*p[11]*p[43] ).evalf();
  res += ( -12*g[238]*p[0]*p[11]*p[43] ).evalf();
  res += ( 6*g[239]*p[0]*p[11]*p[43] ).evalf();
  res += ( 12*g[1]*g[24]*p[0]*p[11]*p[43] ).evalf();
  res += ( 12*g[2]*g[24]*p[0]*p[11]*p[43] ).evalf();
  res += ( 12*g[240]*p[0]*p[11]*p[43] ).evalf();
  res += ( 12*g[243]*p[0]*p[11]*p[43] ).evalf();
  res += ( 36*g[244]*p[0]*p[11]*p[43] ).evalf();
  res += ( 30*g[245]*p[0]*p[11]*p[43] ).evalf();
  res += ( 12*g[246]*p[0]*p[11]*p[43] ).evalf();
  res += ( -12*g[247]*p[0]*p[11]*p[43] ).evalf();
  res += ( -12*g[248]*p[0]*p[11]*p[43] ).evalf();
  res += ( 12*g[24]*g[25]*p[0]*p[11]*p[43] ).evalf();
  res += ( -12*g[250]*p[0]*p[11]*p[43] ).evalf();
  res += ( 6*g[251]*p[0]*p[11]*p[43] ).evalf();
  res += ( 12*g[252]*p[0]*p[11]*p[43] ).evalf();
  res += ( 12*g[255]*p[0]*p[11]*p[43] ).evalf();
  res += ( 36*g[256]*p[0]*p[11]*p[43] ).evalf();
  res += ( 30*g[257]*p[0]*p[11]*p[43] ).evalf();
  res += ( 12*g[258]*p[0]*p[11]*p[43] ).evalf();
  res += ( -12*g[259]*p[0]*p[11]*p[43] ).evalf();
  res += ( 12*g[24]*g[26]*p[0]*p[11]*p[43] ).evalf();
  res += ( -12*g[260]*p[0]*p[11]*p[43] ).evalf();
  res += ( -144*g[262]*p[0]*p[11]*p[43] ).evalf();
  res += ( -384*g[263]*p[0]*p[11]*p[43] ).evalf();
  res += ( -144*g[264]*p[0]*p[11]*p[43] ).evalf();
  res += ( -144*g[265]*p[0]*p[11]*p[43] ).evalf();
  res += ( 24*g[266]*p[0]*p[11]*p[43] ).evalf();
  res += ( 24*g[267]*p[0]*p[11]*p[43] ).evalf();
  res += ( 24*g[268]*p[0]*p[11]*p[43] ).evalf();
  res += ( -24*g[269]*p[0]*p[11]*p[43] ).evalf();
  res += ( 24*g[25]*g[27]*p[0]*p[11]*p[43] ).evalf();
  res += ( 24*g[26]*g[27]*p[0]*p[11]*p[43] ).evalf();
  res += ( 24*g[270]*p[0]*p[11]*p[43] ).evalf();
  res += ( -24*g[271]*p[0]*p[11]*p[43] ).evalf();
  res += ( 288*g[272]*p[0]*p[11]*p[43] ).evalf();
  res += ( 48*g[273]*p[0]*p[11]*p[43] ).evalf();
  res += ( -24*g[274]*p[0]*p[11]*p[43] ).evalf();
  res += ( -48*g[275]*p[0]*p[11]*p[43] ).evalf();
  res += ( -24*g[276]*p[0]*p[11]*p[43] ).evalf();
  res += ( 48*g[277]*p[0]*p[11]*p[43] ).evalf();
  res += ( -24*g[278]*p[0]*p[11]*p[43] ).evalf();
  res += ( -48*g[279]*p[0]*p[11]*p[43] ).evalf();
  res += ( -24*g[280]*p[0]*p[11]*p[43] ).evalf();
  res += ( -24*g[295]*p[0]*p[11]*p[43] ).evalf();
  res += ( 12*g[297]*p[0]*p[11]*p[43] ).evalf();
  res += ( 6*g[298]*p[0]*p[11]*p[43] ).evalf();
  res += ( 12*g[299]*p[0]*p[11]*p[43] ).evalf();
  res += ( -18*g[102]*g[3]*p[0]*p[11]*p[43] ).evalf();
  res += ( -12*g[103]*g[3]*p[0]*p[11]*p[43] ).evalf();
  res += ( 12*g[104]*g[3]*p[0]*p[11]*p[43] ).evalf();
  res += ( 6*g[106]*g[3]*p[0]*p[11]*p[43] ).evalf();
  res += ( -12*g[107]*g[3]*p[0]*p[11]*p[43] ).evalf();
  res += ( -18*g[110]*g[3]*p[0]*p[11]*p[43] ).evalf();
  res += ( -12*g[111]*g[3]*p[0]*p[11]*p[43] ).evalf();
  res += ( 12*g[112]*g[3]*p[0]*p[11]*p[43] ).evalf();
  res += ( 120*g[114]*g[3]*p[0]*p[11]*p[43] ).evalf();
  res += ( 144*g[115]*g[3]*p[0]*p[11]*p[43] ).evalf();
  res += ( -24*g[116]*g[3]*p[0]*p[11]*p[43] ).evalf();
  res += ( -24*g[118]*g[3]*p[0]*p[11]*p[43] ).evalf();
  res += ( -24*g[120]*g[3]*p[0]*p[11]*p[43] ).evalf();
  res += ( 24*g[121]*g[3]*p[0]*p[11]*p[43] ).evalf();
  res += ( -24*g[122]*g[3]*p[0]*p[11]*p[43] ).evalf();
  res += ( 24*g[123]*g[3]*p[0]*p[11]*p[43] ).evalf();
  res += ( 12*g[133]*g[3]*p[0]*p[11]*p[43] ).evalf();
  res += ( -6*g[134]*g[3]*p[0]*p[11]*p[43] ).evalf();
  res += ( -12*g[135]*g[3]*p[0]*p[11]*p[43] ).evalf();
  res += ( -12*g[139]*g[3]*p[0]*p[11]*p[43] ).evalf();
  res += ( -12*g[140]*g[3]*p[0]*p[11]*p[43] ).evalf();
  res += ( -18*g[141]*g[3]*p[0]*p[11]*p[43] ).evalf();
  res += ( -12*g[142]*g[3]*p[0]*p[11]*p[43] ).evalf();
  res += ( 12*g[143]*g[3]*p[0]*p[11]*p[43] ).evalf();
  res += ( 12*g[145]*g[3]*p[0]*p[11]*p[43] ).evalf();
  res += ( 12*g[147]*g[3]*p[0]*p[11]*p[43] ).evalf();
  res += ( -6*g[148]*g[3]*p[0]*p[11]*p[43] ).evalf();
  res += ( -12*g[149]*g[3]*p[0]*p[11]*p[43] ).evalf();
  res += ( -12*g[153]*g[3]*p[0]*p[11]*p[43] ).evalf();
  res += ( -12*g[154]*g[3]*p[0]*p[11]*p[43] ).evalf();
  res += ( -18*g[155]*g[3]*p[0]*p[11]*p[43] ).evalf();
  res += ( -12*g[156]*g[3]*p[0]*p[11]*p[43] ).evalf();
  res += ( 12*g[157]*g[3]*p[0]*p[11]*p[43] ).evalf();
  res += ( 12*g[159]*g[3]*p[0]*p[11]*p[43] ).evalf();
  res += ( g[24]*g[3]*p[0]*p[11]*p[43]*numeric(73,4) ).evalf();
  res += ( 6*g[15]*g[25]*g[3]*p[0]*p[11]*p[43] ).evalf();
  res += ( 6*g[16]*g[25]*g[3]*p[0]*p[11]*p[43] ).evalf();
  res += ( 6*g[17]*g[26]*g[3]*p[0]*p[11]*p[43] ).evalf();
  res += ( 6*g[18]*g[26]*g[3]*p[0]*p[11]*p[43] ).evalf();
  res += ( 32*g[27]*g[3]*p[0]*p[11]*p[43] ).evalf();
  res += ( 12*g[1]*g[27]*g[3]*p[0]*p[11]*p[43] ).evalf();
  res += ( 12*g[2]*g[27]*g[3]*p[0]*p[11]*p[43] ).evalf();
  res += ( -6*g[0]*p[0]*p[11]*p[43]*pow(g[3],2) ).evalf();
  res += ( -24*p[0]*p[11]*p[43]*pow(g[0],2)*pow(g[3],2) ).evalf();
  res += ( -3*g[1]*p[0]*p[11]*p[43]*pow(g[3],2) ).evalf();
  res += ( -12*g[0]*g[1]*p[0]*p[11]*p[43]*pow(g[3],2) ).evalf();
  res += ( -3*p[0]*p[11]*p[43]*pow(g[1],2)*pow(g[3],2) ).evalf();
  res += ( 3*g[1]*g[15]*p[0]*p[11]*p[43]*pow(g[3],2) ).evalf();
  res += ( 3*g[1]*g[16]*p[0]*p[11]*p[43]*pow(g[3],2) ).evalf();
  res += ( 36*g[19]*p[0]*p[11]*p[43]*pow(g[3],2) ).evalf();
  res += ( -3*g[2]*p[0]*p[11]*p[43]*pow(g[3],2) ).evalf();
  res += ( -12*g[0]*g[2]*p[0]*p[11]*p[43]*pow(g[3],2) ).evalf();
  res += ( 3*g[17]*g[2]*p[0]*p[11]*p[43]*pow(g[3],2) ).evalf();
  res += ( 3*g[18]*g[2]*p[0]*p[11]*p[43]*pow(g[3],2) ).evalf();
  res += ( -3*p[0]*p[11]*p[43]*pow(g[2],2)*pow(g[3],2) ).evalf();
  res += ( 18*g[24]*p[0]*p[11]*p[43]*pow(g[3],2) ).evalf();
  res += ( 3*g[25]*p[0]*p[11]*p[43]*pow(g[3],2) ).evalf();
  res += ( 3*g[26]*p[0]*p[11]*p[43]*pow(g[3],2) ).evalf();
  res += ( 48*g[27]*p[0]*p[11]*p[43]*pow(g[3],2) ).evalf();
  res += ( p[0]*p[11]*p[43]*numeric(151,48)*pow(g[3],3) ).evalf();
  res += ( 10*g[0]*p[0]*p[11]*p[43]*pow(g[3],3) ).evalf();
  res += ( 3*g[1]*p[0]*p[11]*p[43]*pow(g[3],3) ).evalf();
  res += ( g[15]*p[0]*p[11]*p[43]*pow(g[3],3) ).evalf();
  res += ( g[17]*p[0]*p[11]*p[43]*pow(g[3],3) ).evalf();
  res += ( 3*g[2]*p[0]*p[11]*p[43]*pow(g[3],3) ).evalf();
  res += ( p[0]*p[11]*p[43]*numeric(-21,16)*pow(g[3],4) ).evalf();
  res += ( 12*g[302]*p[0]*p[11]*p[43] ).evalf();
  res += ( -24*g[303]*p[0]*p[11]*p[43] ).evalf();
  res += ( 24*g[306]*p[0]*p[11]*p[43] ).evalf();
  res += ( 12*g[307]*p[0]*p[11]*p[43] ).evalf();
  res += ( 24*g[308]*p[0]*p[11]*p[43] ).evalf();
  res += ( 36*g[310]*p[0]*p[11]*p[43] ).evalf();
  res += ( 30*g[311]*p[0]*p[11]*p[43] ).evalf();
  res += ( 12*g[312]*p[0]*p[11]*p[43] ).evalf();
  res += ( -12*g[313]*p[0]*p[11]*p[43] ).evalf();
  res += ( -12*g[314]*p[0]*p[11]*p[43] ).evalf();
  res += ( -24*g[316]*p[0]*p[11]*p[43] ).evalf();
  res += ( -24*g[317]*p[0]*p[11]*p[43] ).evalf();
  res += ( 12*g[318]*p[0]*p[11]*p[43] ).evalf();
  res += ( -24*g[321]*p[0]*p[11]*p[43] ).evalf();
  res += ( 12*g[323]*p[0]*p[11]*p[43] ).evalf();
  res += ( 6*g[324]*p[0]*p[11]*p[43] ).evalf();
  res += ( 12*g[325]*p[0]*p[11]*p[43] ).evalf();
  res += ( 12*g[328]*p[0]*p[11]*p[43] ).evalf();
  res += ( -24*g[329]*p[0]*p[11]*p[43] ).evalf();
  res += ( -6*g[25]*g[33]*p[0]*p[11]*p[43] ).evalf();
  res += ( -6*g[1]*g[3]*g[33]*p[0]*p[11]*p[43] ).evalf();
  res += ( -3*g[33]*p[0]*p[11]*p[43]*pow(g[3],2) ).evalf();
  res += ( 24*g[332]*p[0]*p[11]*p[43] ).evalf();
  res += ( 12*g[333]*p[0]*p[11]*p[43] ).evalf();
  res += ( 24*g[334]*p[0]*p[11]*p[43] ).evalf();
  res += ( 36*g[336]*p[0]*p[11]*p[43] ).evalf();
  res += ( 30*g[337]*p[0]*p[11]*p[43] ).evalf();
  res += ( 12*g[338]*p[0]*p[11]*p[43] ).evalf();
  res += ( -12*g[339]*p[0]*p[11]*p[43] ).evalf();
  res += ( 12*g[34]*p[0]*p[11]*p[43]*pow(g[1],2) ).evalf();
  res += ( -18*g[25]*g[34]*p[0]*p[11]*p[43] ).evalf();
  res += ( 6*g[1]*g[3]*g[34]*p[0]*p[11]*p[43] ).evalf();
  res += ( -12*g[340]*p[0]*p[11]*p[43] ).evalf();
  res += ( -24*g[342]*p[0]*p[11]*p[43] ).evalf();
  res += ( -24*g[343]*p[0]*p[11]*p[43] ).evalf();
  res += ( 12*g[344]*p[0]*p[11]*p[43] ).evalf();
  res += ( -6*g[26]*g[35]*p[0]*p[11]*p[43] ).evalf();
  res += ( -6*g[2]*g[3]*g[35]*p[0]*p[11]*p[43] ).evalf();
  res += ( -3*g[35]*p[0]*p[11]*p[43]*pow(g[3],2) ).evalf();
  res += ( 12*g[36]*p[0]*p[11]*p[43]*pow(g[2],2) ).evalf();
  res += ( -18*g[26]*g[36]*p[0]*p[11]*p[43] ).evalf();
  res += ( 6*g[2]*g[3]*g[36]*p[0]*p[11]*p[43] ).evalf();
  res += ( 36*g[37]*p[0]*p[11]*p[43]*pow(g[3],2) ).evalf();
  res += ( 24*g[38]*p[0]*p[11]*p[43]*pow(g[1],2) ).evalf();
  res += ( -24*g[25]*g[38]*p[0]*p[11]*p[43] ).evalf();
  res += ( 24*g[1]*g[3]*g[38]*p[0]*p[11]*p[43] ).evalf();
  res += ( 12*g[38]*p[0]*p[11]*p[43]*pow(g[3],2) ).evalf();
  res += ( -24*g[39]*p[0]*p[11]*p[43]*pow(g[1],2) ).evalf();
  res += ( 24*g[25]*g[39]*p[0]*p[11]*p[43] ).evalf();
  res += ( -24*g[1]*g[3]*g[39]*p[0]*p[11]*p[43] ).evalf();
  res += ( 24*g[40]*p[0]*p[11]*p[43]*pow(g[2],2) ).evalf();
  res += ( -24*g[26]*g[40]*p[0]*p[11]*p[43] ).evalf();
  res += ( 24*g[2]*g[3]*g[40]*p[0]*p[11]*p[43] ).evalf();
  res += ( 12*g[40]*p[0]*p[11]*p[43]*pow(g[3],2) ).evalf();
  res += ( -24*g[41]*p[0]*p[11]*p[43]*pow(g[2],2) ).evalf();
  res += ( 24*g[26]*g[41]*p[0]*p[11]*p[43] ).evalf();
  res += ( -24*g[2]*g[3]*g[41]*p[0]*p[11]*p[43] ).evalf();
  res += ( -12*g[48]*p[0]*p[11]*p[43]*pow(g[1],2) ).evalf();
  res += ( 12*g[25]*g[48]*p[0]*p[11]*p[43] ).evalf();
  res += ( -12*g[1]*g[3]*g[48]*p[0]*p[11]*p[43] ).evalf();
  res += ( -3*g[48]*p[0]*p[11]*p[43]*pow(g[3],2) ).evalf();
  res += ( 6*g[49]*p[0]*p[11]*p[43]*pow(g[3],2) ).evalf();
  res += ( 12*g[50]*p[0]*p[11]*p[43]*pow(g[1],2) ).evalf();
  res += ( -12*g[25]*g[50]*p[0]*p[11]*p[43] ).evalf();
  res += ( 12*g[1]*g[3]*g[50]*p[0]*p[11]*p[43] ).evalf();
  res += ( 12*g[51]*p[0]*p[11]*p[43]*pow(g[1],2) ).evalf();
  res += ( -12*g[25]*g[51]*p[0]*p[11]*p[43] ).evalf();
  res += ( 12*g[1]*g[3]*g[51]*p[0]*p[11]*p[43] ).evalf();
  res += ( 3*g[51]*p[0]*p[11]*p[43]*pow(g[3],2) ).evalf();
  res += ( 6*g[52]*p[0]*p[11]*p[43]*pow(g[3],2) ).evalf();
  res += ( -12*g[53]*p[0]*p[11]*p[43]*pow(g[1],2) ).evalf();
  res += ( 12*g[25]*g[53]*p[0]*p[11]*p[43] ).evalf();
  res += ( -12*g[1]*g[3]*g[53]*p[0]*p[11]*p[43] ).evalf();
  res += ( -6*g[53]*p[0]*p[11]*p[43]*pow(g[3],2) ).evalf();
  res += ( -12*g[54]*p[0]*p[11]*p[43]*pow(g[2],2) ).evalf();
  res += ( 12*g[26]*g[54]*p[0]*p[11]*p[43] ).evalf();
  res += ( -12*g[2]*g[3]*g[54]*p[0]*p[11]*p[43] ).evalf();
  res += ( -3*g[54]*p[0]*p[11]*p[43]*pow(g[3],2) ).evalf();
  res += ( 6*g[55]*p[0]*p[11]*p[43]*pow(g[3],2) ).evalf();
  res += ( 12*g[56]*p[0]*p[11]*p[43]*pow(g[2],2) ).evalf();
  res += ( -12*g[26]*g[56]*p[0]*p[11]*p[43] ).evalf();
  res += ( 12*g[2]*g[3]*g[56]*p[0]*p[11]*p[43] ).evalf();
  res += ( 12*g[57]*p[0]*p[11]*p[43]*pow(g[2],2) ).evalf();
  res += ( -12*g[26]*g[57]*p[0]*p[11]*p[43] ).evalf();
  res += ( 12*g[2]*g[3]*g[57]*p[0]*p[11]*p[43] ).evalf();
  res += ( 3*g[57]*p[0]*p[11]*p[43]*pow(g[3],2) ).evalf();
  res += ( 6*g[58]*p[0]*p[11]*p[43]*pow(g[3],2) ).evalf();
  res += ( -12*g[59]*p[0]*p[11]*p[43]*pow(g[2],2) ).evalf();
  res += ( 12*g[26]*g[59]*p[0]*p[11]*p[43] ).evalf();
  res += ( -12*g[2]*g[3]*g[59]*p[0]*p[11]*p[43] ).evalf();
  res += ( -6*g[59]*p[0]*p[11]*p[43]*pow(g[3],2) ).evalf();
  res += ( -24*g[25]*g[3]*g[6]*p[0]*p[11]*p[43] ).evalf();
  res += ( -24*g[26]*g[3]*g[6]*p[0]*p[11]*p[43] ).evalf();
  res += ( -16*g[6]*p[0]*p[11]*p[43]*pow(g[3],2) ).evalf();
  res += ( -6*g[1]*g[6]*p[0]*p[11]*p[43]*pow(g[3],2) ).evalf();
  res += ( -6*g[2]*g[6]*p[0]*p[11]*p[43]*pow(g[3],2) ).evalf();
  res += ( -14*g[6]*p[0]*p[11]*p[43]*pow(g[3],3) ).evalf();
  res += ( -36*p[0]*p[11]*p[43]*pow(g[3],2)*pow(g[6],2) ).evalf();
  res += ( 24*g[60]*p[0]*p[11]*p[43] ).evalf();
  res += ( 48*g[1]*g[60]*p[0]*p[11]*p[43] ).evalf();
  res += ( 48*g[2]*g[60]*p[0]*p[11]*p[43] ).evalf();
  res += ( -12*g[3]*g[61]*p[0]*p[11]*p[43] ).evalf();
  res += ( -12*g[3]*g[62]*p[0]*p[11]*p[43] ).evalf();
  res += ( -72*g[3]*g[63]*p[0]*p[11]*p[43] ).evalf();
  res += ( g[72]*p[0]*p[11]*p[43]*numeric(-25,2) ).evalf();
  res += ( 48*g[1]*g[72]*p[0]*p[11]*p[43] ).evalf();
  res += ( 48*g[2]*g[72]*p[0]*p[11]*p[43] ).evalf();
  res += ( -72*g[3]*g[72]*p[0]*p[11]*p[43] ).evalf();
  res += ( 24*g[16]*g[73]*p[0]*p[11]*p[43] ).evalf();
  res += ( -48*g[6]*g[73]*p[0]*p[11]*p[43] ).evalf();
  res += ( 24*g[18]*g[74]*p[0]*p[11]*p[43] ).evalf();
  res += ( -48*g[6]*g[74]*p[0]*p[11]*p[43] ).evalf();
  res += ( -72*g[3]*g[75]*p[0]*p[11]*p[43] ).evalf();
  res += ( g[80]*p[0]*p[11]*p[43]*numeric(-249,4) ).evalf();
  res += ( -12*g[1]*g[80]*p[0]*p[11]*p[43] ).evalf();
  res += ( -12*g[2]*g[80]*p[0]*p[11]*p[43] ).evalf();
  res += ( -60*g[3]*g[80]*p[0]*p[11]*p[43] ).evalf();
  res += ( 6*g[15]*g[81]*p[0]*p[11]*p[43] ).evalf();
  res += ( -18*g[16]*g[81]*p[0]*p[11]*p[43] ).evalf();
  res += ( 6*g[3]*g[81]*p[0]*p[11]*p[43] ).evalf();
  res += ( 24*g[6]*g[81]*p[0]*p[11]*p[43] ).evalf();
  res += ( 6*g[17]*g[82]*p[0]*p[11]*p[43] ).evalf();
  res += ( -18*g[18]*g[82]*p[0]*p[11]*p[43] ).evalf();
  res += ( 6*g[3]*g[82]*p[0]*p[11]*p[43] ).evalf();
  res += ( 24*g[6]*g[82]*p[0]*p[11]*p[43] ).evalf();
  res += ( -32*g[83]*p[0]*p[11]*p[43] ).evalf();
  res += ( -12*g[1]*g[83]*p[0]*p[11]*p[43] ).evalf();
  res += ( -12*g[2]*g[83]*p[0]*p[11]*p[43] ).evalf();
  res += ( -108*g[3]*g[83]*p[0]*p[11]*p[43] ).evalf();
  res += ( 6*g[1]*g[85]*p[0]*p[11]*p[43] ).evalf();
  res += ( 6*g[3]*g[85]*p[0]*p[11]*p[43] ).evalf();
  res += ( -18*g[1]*g[86]*p[0]*p[11]*p[43] ).evalf();
  res += ( 6*g[2]*g[87]*p[0]*p[11]*p[43] ).evalf();
  res += ( 6*g[3]*g[87]*p[0]*p[11]*p[43] ).evalf();
  res += ( -18*g[2]*g[88]*p[0]*p[11]*p[43] ).evalf();
  res += ( -72*g[3]*g[89]*p[0]*p[11]*p[43] ).evalf();
  res += ( 144*g[3]*g[90]*p[0]*p[11]*p[43] ).evalf();
  res += ( -24*g[1]*g[91]*p[0]*p[11]*p[43] ).evalf();
  res += ( -24*g[3]*g[91]*p[0]*p[11]*p[43] ).evalf();
  res += ( 24*g[1]*g[92]*p[0]*p[11]*p[43] ).evalf();
  res += ( -24*g[2]*g[93]*p[0]*p[11]*p[43] ).evalf();
  res += ( -24*g[3]*g[93]*p[0]*p[11]*p[43] ).evalf();
  res += ( 24*g[2]*g[94]*p[0]*p[11]*p[43] ).evalf();
  res += ( 12*g[1]*g[98]*p[0]*p[11]*p[43] ).evalf();
  res += ( 6*g[3]*g[98]*p[0]*p[11]*p[43] ).evalf();
  res += ( -12*g[3]*g[99]*p[0]*p[11]*p[43] ).evalf();
  res += ( 96*g[114]*p[0]*p[1]*p[11]*p[43] ).evalf();
  res += ( -24*g[1]*g[24]*p[0]*p[1]*p[11]*p[43] ).evalf();
  res += ( -24*g[2]*g[24]*p[0]*p[1]*p[11]*p[43] ).evalf();
  res += ( 24*g[24]*g[3]*p[0]*p[1]*p[11]*p[43] ).evalf();
  res += ( 48*g[27]*g[3]*p[0]*p[1]*p[11]*p[43] ).evalf();
  res += ( 36*g[0]*p[0]*p[1]*p[11]*p[43]*pow(g[3],2) ).evalf();
  res += ( 6*g[1]*p[0]*p[1]*p[11]*p[43]*pow(g[3],2) ).evalf();
  res += ( 6*g[2]*p[0]*p[1]*p[11]*p[43]*pow(g[3],2) ).evalf();
  res += ( -10*p[0]*p[1]*p[11]*p[43]*pow(g[3],3) ).evalf();
  res += ( -24*g[6]*p[0]*p[1]*p[11]*p[43]*pow(g[3],2) ).evalf();
  res += ( -144*g[60]*p[0]*p[1]*p[11]*p[43] ).evalf();
  res += ( -192*g[72]*p[0]*p[1]*p[11]*p[43] ).evalf();
  res += ( -48*g[83]*p[0]*p[1]*p[11]*p[43] ).evalf();
  res += ( -144*g[0]*g[129]*p[22]*p[43] ).evalf();
  res += ( -96*g[13]*p[22]*p[43]*pow(g[0],3) ).evalf();
  res += ( -208*g[0]*g[130]*p[22]*p[43] ).evalf();
  res += ( -288*g[0]*g[131]*p[22]*p[43] ).evalf();
  res += ( -416*g[0]*g[132]*p[22]*p[43] ).evalf();
  res += ( g[14]*p[22]*p[43]*numeric(-416,3)*pow(g[0],3) ).evalf();
  res += ( -48*g[162]*p[22]*p[43] ).evalf();
  res += ( 656*g[163]*p[22]*p[43] ).evalf();
  res += ( 96*g[165]*p[22]*p[43] ).evalf();
  res += ( 480*g[166]*p[22]*p[43] ).evalf();
  res += ( -128*g[169]*p[22]*p[43] ).evalf();
  res += ( 224*g[172]*p[22]*p[43] ).evalf();
  res += ( 224*g[175]*p[22]*p[43] ).evalf();
  res += ( 224*g[176]*p[22]*p[43] ).evalf();
  res += ( 448*g[182]*p[22]*p[43] ).evalf();
  res += ( -224*g[183]*p[22]*p[43] ).evalf();
  res += ( 448*g[184]*p[22]*p[43] ).evalf();
  res += ( 224*g[185]*p[22]*p[43] ).evalf();
  res += ( -96*g[190]*p[22]*p[43] ).evalf();
  res += ( -544*g[191]*p[22]*p[43] ).evalf();
  res += ( 224*g[194]*p[22]*p[43] ).evalf();
  res += ( 224*g[197]*p[22]*p[43] ).evalf();
  res += ( 224*g[198]*p[22]*p[43] ).evalf();
  res += ( 64*g[2]*p[22]*p[43]*pow(g[0],3) ).evalf();
  res += ( 176*g[106]*g[2]*p[22]*p[43] ).evalf();
  res += ( -224*p[22]*p[43]*pow(g[0],2)*pow(g[2],2) ).evalf();
  res += ( -144*g[200]*p[22]*p[43] ).evalf();
  res += ( -80*g[201]*p[22]*p[43] ).evalf();
  res += ( 224*g[204]*p[22]*p[43] ).evalf();
  res += ( 96*g[206]*p[22]*p[43] ).evalf();
  res += ( 48*g[210]*p[22]*p[43] ).evalf();
  res += ( -432*g[211]*p[22]*p[43] ).evalf();
  res += ( 48*g[217]*p[22]*p[43] ).evalf();
  res += ( 224*g[22]*p[22]*p[43]*pow(g[2],2) ).evalf();
  res += ( -240*g[223]*p[22]*p[43] ).evalf();
  res += ( 224*g[23]*p[22]*p[43]*pow(g[2],2) ).evalf();
  res += ( 48*g[238]*p[22]*p[43] ).evalf();
  res += ( 48*g[24]*p[22]*p[43]*pow(g[1],2) ).evalf();
  res += ( 112*g[24]*p[22]*p[43]*pow(g[2],2) ).evalf();
  res += ( -88*g[0]*g[25]*p[22]*p[43] ).evalf();
  res += ( -96*g[24]*g[25]*p[22]*p[43] ).evalf();
  res += ( -176*g[250]*p[22]*p[43] ).evalf();
  res += ( 128*g[251]*p[22]*p[43] ).evalf();
  res += ( -224*g[22]*g[26]*p[22]*p[43] ).evalf();
  res += ( -224*g[23]*g[26]*p[22]*p[43] ).evalf();
  res += ( -192*g[24]*g[26]*p[22]*p[43] ).evalf();
  res += ( 288*g[285]*p[22]*p[43] ).evalf();
  res += ( 416*g[286]*p[22]*p[43] ).evalf();
  res += ( -144*g[287]*p[22]*p[43] ).evalf();
  res += ( -208*g[288]*p[22]*p[43] ).evalf();
  res += ( 144*g[289]*p[22]*p[43] ).evalf();
  res += ( 208*g[290]*p[22]*p[43] ).evalf();
  res += ( 288*g[291]*p[22]*p[43] ).evalf();
  res += ( 416*g[292]*p[22]*p[43] ).evalf();
  res += ( -144*g[293]*p[22]*p[43] ).evalf();
  res += ( -208*g[294]*p[22]*p[43] ).evalf();
  res += ( 96*g[106]*g[3]*p[22]*p[43] ).evalf();
  res += ( 144*g[127]*g[3]*p[22]*p[43] ).evalf();
  res += ( 208*g[128]*g[3]*p[22]*p[43] ).evalf();
  res += ( 288*g[13]*g[3]*p[22]*p[43]*pow(g[0],2) ).evalf();
  res += ( 288*g[0]*g[11]*g[13]*g[3]*p[22]*p[43] ).evalf();
  res += ( 144*g[13]*g[3]*p[22]*p[43]*pow(g[11],2) ).evalf();
  res += ( 144*g[131]*g[3]*p[22]*p[43] ).evalf();
  res += ( 208*g[132]*g[3]*p[22]*p[43] ).evalf();
  res += ( 416*g[14]*g[3]*p[22]*p[43]*pow(g[0],2) ).evalf();
  res += ( 416*g[0]*g[11]*g[14]*g[3]*p[22]*p[43] ).evalf();
  res += ( 208*g[14]*g[3]*p[22]*p[43]*pow(g[11],2) ).evalf();
  res += ( -96*g[2]*g[3]*p[22]*p[43]*pow(g[0],2) ).evalf();
  res += ( 224*g[2]*g[22]*g[3]*p[22]*p[43] ).evalf();
  res += ( 224*g[2]*g[23]*g[3]*p[22]*p[43] ).evalf();
  res += ( 48*g[1]*g[24]*g[3]*p[22]*p[43] ).evalf();
  res += ( -144*g[13]*g[24]*g[3]*p[22]*p[43] ).evalf();
  res += ( -208*g[14]*g[24]*g[3]*p[22]*p[43] ).evalf();
  res += ( 112*g[2]*g[24]*g[3]*p[22]*p[43] ).evalf();
  res += ( -68*g[25]*g[3]*p[22]*p[43] ).evalf();
  res += ( g[26]*g[3]*p[22]*p[43]*numeric(124,3) ).evalf();
  res += ( 160*g[0]*g[26]*g[3]*p[22]*p[43] ).evalf();
  res += ( -72*g[0]*g[13]*p[22]*p[43]*pow(g[3],2) ).evalf();
  res += ( -104*g[0]*g[14]*p[22]*p[43]*pow(g[3],2) ).evalf();
  res += ( 112*g[22]*p[22]*p[43]*pow(g[3],2) ).evalf();
  res += ( -8*g[1]*p[22]*p[43]*pow(g[3],3) ).evalf();
  res += ( -24*g[13]*p[22]*p[43]*pow(g[3],3) ).evalf();
  res += ( g[14]*p[22]*p[43]*numeric(-104,3)*pow(g[3],3) ).evalf();
  res += ( 40*g[2]*p[22]*p[43]*pow(g[3],3) ).evalf();
  res += ( 144*g[30]*p[22]*p[43]*pow(g[0],2) ).evalf();
  res += ( 288*g[0]*g[11]*g[30]*p[22]*p[43] ).evalf();
  res += ( 144*g[30]*p[22]*p[43]*pow(g[11],2) ).evalf();
  res += ( -144*g[24]*g[30]*p[22]*p[43] ).evalf();
  res += ( 208*g[31]*p[22]*p[43]*pow(g[0],2) ).evalf();
  res += ( 416*g[0]*g[11]*g[31]*p[22]*p[43] ).evalf();
  res += ( 208*g[31]*p[22]*p[43]*pow(g[11],2) ).evalf();
  res += ( -208*g[24]*g[31]*p[22]*p[43] ).evalf();
  res += ( -144*g[13]*g[3]*g[32]*p[22]*p[43] ).evalf();
  res += ( -208*g[14]*g[3]*g[32]*p[22]*p[43] ).evalf();
  res += ( 24*g[33]*p[22]*p[43]*pow(g[1],2) ).evalf();
  res += ( -24*g[33]*p[22]*p[43]*pow(g[3],2) ).evalf();
  res += ( -136*g[35]*p[22]*p[43]*pow(g[2],2) ).evalf();
  res += ( 224*g[26]*g[35]*p[22]*p[43] ).evalf();
  res += ( -96*g[2]*g[3]*g[35]*p[22]*p[43] ).evalf();
  res += ( -72*g[35]*p[22]*p[43]*pow(g[3],2) ).evalf();
  res += ( -144*g[12]*g[4]*p[22]*p[43]*pow(g[0],2) ).evalf();
  res += ( 144*g[13]*g[4]*p[22]*p[43]*pow(g[0],2) ).evalf();
  res += ( -144*g[12]*g[24]*g[4]*p[22]*p[43] ).evalf();
  res += ( 144*g[13]*g[24]*g[4]*p[22]*p[43] ).evalf();
  res += ( 144*g[0]*g[12]*g[3]*g[4]*p[22]*p[43] ).evalf();
  res += ( -144*g[0]*g[13]*g[3]*g[4]*p[22]*p[43] ).evalf();
  res += ( 144*g[13]*g[3]*g[43]*p[22]*p[43] ).evalf();
  res += ( 208*g[14]*g[3]*g[43]*p[22]*p[43] ).evalf();
  res += ( 144*g[30]*g[43]*p[22]*p[43] ).evalf();
  res += ( 208*g[31]*g[43]*p[22]*p[43] ).evalf();
  res += ( 144*g[46]*p[22]*p[43]*pow(g[0],2) ).evalf();
  res += ( -144*g[24]*g[46]*p[22]*p[43] ).evalf();
  res += ( -144*g[0]*g[3]*g[46]*p[22]*p[43] ).evalf();
  res += ( 72*g[46]*p[22]*p[43]*pow(g[3],2) ).evalf();
  res += ( 208*g[47]*p[22]*p[43]*pow(g[0],2) ).evalf();
  res += ( -208*g[24]*g[47]*p[22]*p[43] ).evalf();
  res += ( -208*g[0]*g[3]*g[47]*p[22]*p[43] ).evalf();
  res += ( 104*g[47]*p[22]*p[43]*pow(g[3],2) ).evalf();
  res += ( -416*g[10]*g[5]*p[22]*p[43]*pow(g[0],2) ).evalf();
  res += ( -416*g[0]*g[10]*g[11]*g[5]*p[22]*p[43] ).evalf();
  res += ( -208*g[10]*g[5]*p[22]*p[43]*pow(g[11],2) ).evalf();
  res += ( -208*g[12]*g[5]*p[22]*p[43]*pow(g[0],2) ).evalf();
  res += ( 208*g[14]*g[5]*p[22]*p[43]*pow(g[0],2) ).evalf();
  res += ( -208*g[12]*g[24]*g[5]*p[22]*p[43] ).evalf();
  res += ( 208*g[14]*g[24]*g[5]*p[22]*p[43] ).evalf();
  res += ( 208*g[0]*g[10]*g[3]*g[5]*p[22]*p[43] ).evalf();
  res += ( 208*g[0]*g[12]*g[3]*g[5]*p[22]*p[43] ).evalf();
  res += ( -208*g[0]*g[14]*g[3]*g[5]*p[22]*p[43] ).evalf();
  res += ( -208*g[10]*g[43]*g[5]*p[22]*p[43] ).evalf();
  res += ( 448*g[2]*g[60]*p[22]*p[43] ).evalf();
  res += ( 48*g[61]*p[22]*p[43] ).evalf();
  res += ( 192*g[0]*g[61]*p[22]*p[43] ).evalf();
  res += ( 512*g[0]*g[62]*p[22]*p[43] ).evalf();
  res += ( -192*g[3]*g[62]*p[22]*p[43] ).evalf();
  res += ( -224*g[2]*g[66]*p[22]*p[43] ).evalf();
  res += ( -224*g[3]*g[66]*p[22]*p[43] ).evalf();
  res += ( -224*g[2]*g[67]*p[22]*p[43] ).evalf();
  res += ( -448*g[2]*g[70]*p[22]*p[43] ).evalf();
  res += ( -224*g[3]*g[70]*p[22]*p[43] ).evalf();
  res += ( -448*g[2]*g[71]*p[22]*p[43] ).evalf();
  res += ( -224*g[3]*g[71]*p[22]*p[43] ).evalf();
  res += ( -232*g[73]*p[22]*p[43] ).evalf();
  res += ( 576*g[0]*g[74]*p[22]*p[43] ).evalf();
  res += ( -224*g[2]*g[78]*p[22]*p[43] ).evalf();
  res += ( -224*g[3]*g[78]*p[22]*p[43] ).evalf();
  res += ( -224*g[2]*g[79]*p[22]*p[43] ).evalf();
  res += ( 432*g[13]*g[80]*p[22]*p[43] ).evalf();
  res += ( 624*g[14]*g[80]*p[22]*p[43] ).evalf();
  res += ( -576*g[2]*g[80]*p[22]*p[43] ).evalf();
  res += ( 72*g[81]*p[22]*p[43] ).evalf();
  res += ( -160*g[0]*g[82]*p[22]*p[43] ).evalf();
  res += ( -48*g[1]*g[85]*p[22]*p[43] ).evalf();
  res += ( 240*g[2]*g[87]*p[22]*p[43] ).evalf();
  res += ( 288*g[3]*g[87]*p[22]*p[43] ).evalf();
  res += ( -288*g[4]*g[9]*p[22]*p[43]*pow(g[0],2) ).evalf();
  res += ( -288*g[0]*g[11]*g[4]*g[9]*p[22]*p[43] ).evalf();
  res += ( -144*g[4]*g[9]*p[22]*p[43]*pow(g[11],2) ).evalf();
  res += ( 144*g[0]*g[3]*g[4]*g[9]*p[22]*p[43] ).evalf();
  res += ( -144*g[4]*g[43]*g[9]*p[22]*p[43] ).evalf();
  res += ( 144*g[13]*g[96]*p[22]*p[43] ).evalf();
  res += ( 208*g[14]*g[96]*p[22]*p[43] ).evalf();
  res += ( -288*g[13]*g[97]*p[22]*p[43] ).evalf();
  res += ( -416*g[14]*g[97]*p[22]*p[43] ).evalf();
  res += ( -48*g[1]*g[98]*p[22]*p[43] ).evalf();
  res += ( 64*g[26]*g[3]*p[1]*p[22]*p[43] ).evalf();
  res += ( g[1]*p[10]*p[22]*p[43]*numeric(544,3)*pow(g[0],3) ).evalf();
  res += ( 48*p[10]*p[22]*p[43]*pow(g[0],2)*pow(g[1],2) ).evalf();
  res += ( -304*g[0]*g[129]*p[10]*p[22]*p[43] ).evalf();
  res += ( g[13]*p[10]*p[22]*p[43]*numeric(-608,3)*pow(g[0],3) ).evalf();
  res += ( -48*g[0]*g[130]*p[10]*p[22]*p[43] ).evalf();
  res += ( -608*g[0]*g[131]*p[10]*p[22]*p[43] ).evalf();
  res += ( -96*g[0]*g[132]*p[10]*p[22]*p[43] ).evalf();
  res += ( -32*g[14]*p[10]*p[22]*p[43]*pow(g[0],3) ).evalf();
  res += ( -48*g[162]*p[10]*p[22]*p[43] ).evalf();
  res += ( 1504*g[163]*p[10]*p[22]*p[43] ).evalf();
  res += ( -32*g[165]*p[10]*p[22]*p[43] ).evalf();
  res += ( 1504*g[166]*p[10]*p[22]*p[43] ).evalf();
  res += ( 16*g[168]*p[10]*p[22]*p[43] ).evalf();
  res += ( -504*g[169]*p[10]*p[22]*p[43] ).evalf();
  res += ( 176*g[171]*p[10]*p[22]*p[43] ).evalf();
  res += ( 240*g[172]*p[10]*p[22]*p[43] ).evalf();
  res += ( 176*g[173]*p[10]*p[22]*p[43] ).evalf();
  res += ( 176*g[174]*p[10]*p[22]*p[43] ).evalf();
  res += ( 240*g[175]*p[10]*p[22]*p[43] ).evalf();
  res += ( 240*g[176]*p[10]*p[22]*p[43] ).evalf();
  res += ( 352*g[178]*p[10]*p[22]*p[43] ).evalf();
  res += ( -176*g[179]*p[10]*p[22]*p[43] ).evalf();
  res += ( 352*g[180]*p[10]*p[22]*p[43] ).evalf();
  res += ( 176*g[181]*p[10]*p[22]*p[43] ).evalf();
  res += ( 480*g[182]*p[10]*p[22]*p[43] ).evalf();
  res += ( -240*g[183]*p[10]*p[22]*p[43] ).evalf();
  res += ( 480*g[184]*p[10]*p[22]*p[43] ).evalf();
  res += ( 240*g[185]*p[10]*p[22]*p[43] ).evalf();
  res += ( -208*g[190]*p[10]*p[22]*p[43] ).evalf();
  res += ( -792*g[191]*p[10]*p[22]*p[43] ).evalf();
  res += ( 176*g[193]*p[10]*p[22]*p[43] ).evalf();
  res += ( 240*g[194]*p[10]*p[22]*p[43] ).evalf();
  return res;
}


==> numerics/ggtt_a_exact_0_19.cpp <==
/* R. Bonciani, A. Ferroglia, T. Gehrmann, A. v. Manteuffel, C. Studerus
 * file: ggtt_a_exact_0_19.cpp
 * date: 2010-11-29
 */

#include <ginac/ginac.h>
using namespace GiNaC;

ex ggtt_a_exact_0_19(const exvector& g, const exvector& p)
{
  ex res = 0;
  res += ( 176*g[195]*p[10]*p[22]*p[43] ).evalf();
  res += ( 176*g[196]*p[10]*p[22]*p[43] ).evalf();
  res += ( 240*g[197]*p[10]*p[22]*p[43] ).evalf();
  res += ( 240*g[198]*p[10]*p[22]*p[43] ).evalf();
  res += ( g[2]*p[10]*p[22]*p[43]*numeric(160,3)*pow(g[0],3) ).evalf();
  res += ( -16*p[10]*p[22]*p[43]*pow(g[0],2)*pow(g[2],2) ).evalf();
  res += ( 176*g[20]*p[10]*p[22]*p[43]*pow(g[1],2) ).evalf();
  res += ( -96*g[200]*p[10]*p[22]*p[43] ).evalf();
  res += ( -472*g[201]*p[10]*p[22]*p[43] ).evalf();
  res += ( 176*g[203]*p[10]*p[22]*p[43] ).evalf();
  res += ( 240*g[204]*p[10]*p[22]*p[43] ).evalf();
  res += ( 112*g[206]*p[10]*p[22]*p[43] ).evalf();
  res += ( 112*g[207]*p[10]*p[22]*p[43] ).evalf();
  res += ( 176*g[21]*p[10]*p[22]*p[43]*pow(g[1],2) ).evalf();
  res += ( -16*g[210]*p[10]*p[22]*p[43] ).evalf();
  res += ( -184*g[211]*p[10]*p[22]*p[43] ).evalf();
  res += ( 176*g[217]*p[10]*p[22]*p[43] ).evalf();
  res += ( 240*g[22]*p[10]*p[22]*p[43]*pow(g[2],2) ).evalf();
  res += ( 8*g[223]*p[10]*p[22]*p[43] ).evalf();
  res += ( 240*g[23]*p[10]*p[22]*p[43]*pow(g[2],2) ).evalf();
  res += ( 288*g[238]*p[10]*p[22]*p[43] ).evalf();
  res += ( 80*g[239]*p[10]*p[22]*p[43] ).evalf();
  res += ( 176*g[24]*p[10]*p[22]*p[43]*pow(g[1],2) ).evalf();
  res += ( 160*g[24]*p[10]*p[22]*p[43]*pow(g[2],2) ).evalf();
  res += ( -216*g[0]*g[25]*p[10]*p[22]*p[43] ).evalf();
  res += ( -176*g[20]*g[25]*p[10]*p[22]*p[43] ).evalf();
  res += ( -176*g[21]*g[25]*p[10]*p[22]*p[43] ).evalf();
  res += ( -304*g[24]*g[25]*p[10]*p[22]*p[43] ).evalf();
  res += ( 128*g[250]*p[10]*p[22]*p[43] ).evalf();
  res += ( 72*g[251]*p[10]*p[22]*p[43] ).evalf();
  res += ( -240*g[22]*g[26]*p[10]*p[22]*p[43] ).evalf();
  res += ( -240*g[23]*g[26]*p[10]*p[22]*p[43] ).evalf();
  res += ( -112*g[24]*g[26]*p[10]*p[22]*p[43] ).evalf();
  res += ( 608*g[285]*p[10]*p[22]*p[43] ).evalf();
  res += ( 96*g[286]*p[10]*p[22]*p[43] ).evalf();
  res += ( -304*g[287]*p[10]*p[22]*p[43] ).evalf();
  res += ( -48*g[288]*p[10]*p[22]*p[43] ).evalf();
  res += ( 304*g[289]*p[10]*p[22]*p[43] ).evalf();
  res += ( 48*g[290]*p[10]*p[22]*p[43] ).evalf();
  res += ( 608*g[291]*p[10]*p[22]*p[43] ).evalf();
  res += ( 96*g[292]*p[10]*p[22]*p[43] ).evalf();
  res += ( -304*g[293]*p[10]*p[22]*p[43] ).evalf();
  res += ( -48*g[294]*p[10]*p[22]*p[43] ).evalf();
  res += ( -272*g[1]*g[3]*p[10]*p[22]*p[43]*pow(g[0],2) ).evalf();
  res += ( -112*g[106]*g[3]*p[10]*p[22]*p[43] ).evalf();
  res += ( 304*g[127]*g[3]*p[10]*p[22]*p[43] ).evalf();
  res += ( 48*g[128]*g[3]*p[10]*p[22]*p[43] ).evalf();
  res += ( 608*g[13]*g[3]*p[10]*p[22]*p[43]*pow(g[0],2) ).evalf();
  res += ( 608*g[0]*g[11]*g[13]*g[3]*p[10]*p[22]*p[43] ).evalf();
  res += ( 304*g[13]*g[3]*p[10]*p[22]*p[43]*pow(g[11],2) ).evalf();
  res += ( 304*g[131]*g[3]*p[10]*p[22]*p[43] ).evalf();
  res += ( 48*g[132]*g[3]*p[10]*p[22]*p[43] ).evalf();
  res += ( 96*g[14]*g[3]*p[10]*p[22]*p[43]*pow(g[0],2) ).evalf();
  res += ( 96*g[0]*g[11]*g[14]*g[3]*p[10]*p[22]*p[43] ).evalf();
  res += ( 48*g[14]*g[3]*p[10]*p[22]*p[43]*pow(g[11],2) ).evalf();
  res += ( -80*g[2]*g[3]*p[10]*p[22]*p[43]*pow(g[0],2) ).evalf();
  res += ( 176*g[1]*g[20]*g[3]*p[10]*p[22]*p[43] ).evalf();
  res += ( 176*g[1]*g[21]*g[3]*p[10]*p[22]*p[43] ).evalf();
  res += ( 240*g[2]*g[22]*g[3]*p[10]*p[22]*p[43] ).evalf();
  res += ( 240*g[2]*g[23]*g[3]*p[10]*p[22]*p[43] ).evalf();
  res += ( 48*g[1]*g[24]*g[3]*p[10]*p[22]*p[43] ).evalf();
  res += ( -304*g[13]*g[24]*g[3]*p[10]*p[22]*p[43] ).evalf();
  res += ( -48*g[14]*g[24]*g[3]*p[10]*p[22]*p[43] ).evalf();
  res += ( 32*g[2]*g[24]*g[3]*p[10]*p[22]*p[43] ).evalf();
  res += ( g[25]*g[3]*p[10]*p[22]*p[43]*numeric(-152,3) ).evalf();
  res += ( 208*g[0]*g[25]*g[3]*p[10]*p[22]*p[43] ).evalf();
  res += ( 56*g[26]*g[3]*p[10]*p[22]*p[43] ).evalf();
  res += ( 144*g[0]*g[26]*g[3]*p[10]*p[22]*p[43] ).evalf();
  res += ( -152*g[0]*g[13]*p[10]*p[22]*p[43]*pow(g[3],2) ).evalf();
  res += ( -24*g[0]*g[14]*p[10]*p[22]*p[43]*pow(g[3],2) ).evalf();
  res += ( 88*g[20]*p[10]*p[22]*p[43]*pow(g[3],2) ).evalf();
  res += ( 120*g[22]*p[10]*p[22]*p[43]*pow(g[3],2) ).evalf();
  res += ( g[13]*p[10]*p[22]*p[43]*numeric(-152,3)*pow(g[3],3) ).evalf();
  res += ( -8*g[14]*p[10]*p[22]*p[43]*pow(g[3],3) ).evalf();
  res += ( 32*g[2]*p[10]*p[22]*p[43]*pow(g[3],3) ).evalf();
  res += ( 304*g[30]*p[10]*p[22]*p[43]*pow(g[0],2) ).evalf();
  res += ( 608*g[0]*g[11]*g[30]*p[10]*p[22]*p[43] ).evalf();
  res += ( 304*g[30]*p[10]*p[22]*p[43]*pow(g[11],2) ).evalf();
  res += ( -304*g[24]*g[30]*p[10]*p[22]*p[43] ).evalf();
  res += ( 48*g[31]*p[10]*p[22]*p[43]*pow(g[0],2) ).evalf();
  res += ( 96*g[0]*g[11]*g[31]*p[10]*p[22]*p[43] ).evalf();
  res += ( 48*g[31]*p[10]*p[22]*p[43]*pow(g[11],2) ).evalf();
  res += ( -48*g[24]*g[31]*p[10]*p[22]*p[43] ).evalf();
  res += ( -304*g[13]*g[3]*g[32]*p[10]*p[22]*p[43] ).evalf();
  res += ( -48*g[14]*g[3]*g[32]*p[10]*p[22]*p[43] ).evalf();
  res += ( -32*g[33]*p[10]*p[22]*p[43]*pow(g[1],2) ).evalf();
  res += ( 112*g[25]*g[33]*p[10]*p[22]*p[43] ).evalf();
  res += ( -24*g[33]*p[10]*p[22]*p[43]*pow(g[3],2) ).evalf();
  res += ( -148*g[35]*p[10]*p[22]*p[43]*pow(g[2],2) ).evalf();
  res += ( 176*g[26]*g[35]*p[10]*p[22]*p[43] ).evalf();
  res += ( -48*g[2]*g[3]*g[35]*p[10]*p[22]*p[43] ).evalf();
  res += ( 12*g[35]*p[10]*p[22]*p[43]*pow(g[3],2) ).evalf();
  res += ( -304*g[12]*g[4]*p[10]*p[22]*p[43]*pow(g[0],2) ).evalf();
  res += ( 304*g[13]*g[4]*p[10]*p[22]*p[43]*pow(g[0],2) ).evalf();
  res += ( -304*g[12]*g[24]*g[4]*p[10]*p[22]*p[43] ).evalf();
  res += ( 304*g[13]*g[24]*g[4]*p[10]*p[22]*p[43] ).evalf();
  res += ( 304*g[0]*g[12]*g[3]*g[4]*p[10]*p[22]*p[43] ).evalf();
  res += ( -304*g[0]*g[13]*g[3]*g[4]*p[10]*p[22]*p[43] ).evalf();
  res += ( 304*g[13]*g[3]*g[43]*p[10]*p[22]*p[43] ).evalf();
  res += ( 48*g[14]*g[3]*g[43]*p[10]*p[22]*p[43] ).evalf();
  res += ( 304*g[30]*g[43]*p[10]*p[22]*p[43] ).evalf();
  res += ( 48*g[31]*g[43]*p[10]*p[22]*p[43] ).evalf();
  res += ( 304*g[46]*p[10]*p[22]*p[43]*pow(g[0],2) ).evalf();
  res += ( -304*g[24]*g[46]*p[10]*p[22]*p[43] ).evalf();
  res += ( -304*g[0]*g[3]*g[46]*p[10]*p[22]*p[43] ).evalf();
  res += ( 152*g[46]*p[10]*p[22]*p[43]*pow(g[3],2) ).evalf();
  res += ( 48*g[47]*p[10]*p[22]*p[43]*pow(g[0],2) ).evalf();
  res += ( -48*g[24]*g[47]*p[10]*p[22]*p[43] ).evalf();
  res += ( -48*g[0]*g[3]*g[47]*p[10]*p[22]*p[43] ).evalf();
  res += ( 24*g[47]*p[10]*p[22]*p[43]*pow(g[3],2) ).evalf();
  res += ( -96*g[10]*g[5]*p[10]*p[22]*p[43]*pow(g[0],2) ).evalf();
  res += ( -96*g[0]*g[10]*g[11]*g[5]*p[10]*p[22]*p[43] ).evalf();
  res += ( -48*g[10]*g[5]*p[10]*p[22]*p[43]*pow(g[11],2) ).evalf();
  res += ( -48*g[12]*g[5]*p[10]*p[22]*p[43]*pow(g[0],2) ).evalf();
  res += ( 48*g[14]*g[5]*p[10]*p[22]*p[43]*pow(g[0],2) ).evalf();
  res += ( -48*g[12]*g[24]*g[5]*p[10]*p[22]*p[43] ).evalf();
  res += ( 48*g[14]*g[24]*g[5]*p[10]*p[22]*p[43] ).evalf();
  res += ( 48*g[0]*g[10]*g[3]*g[5]*p[10]*p[22]*p[43] ).evalf();
  res += ( 48*g[0]*g[12]*g[3]*g[5]*p[10]*p[22]*p[43] ).evalf();
  res += ( -48*g[0]*g[14]*g[3]*g[5]*p[10]*p[22]*p[43] ).evalf();
  res += ( -48*g[10]*g[43]*g[5]*p[10]*p[22]*p[43] ).evalf();
  res += ( 352*g[1]*g[60]*p[10]*p[22]*p[43] ).evalf();
  res += ( 480*g[2]*g[60]*p[10]*p[22]*p[43] ).evalf();
  res += ( g[61]*p[10]*p[22]*p[43]*numeric(464,3) ).evalf();
  res += ( 608*g[0]*g[61]*p[10]*p[22]*p[43] ).evalf();
  res += ( 48*g[3]*g[61]*p[10]*p[22]*p[43] ).evalf();
  res += ( 480*g[0]*g[62]*p[10]*p[22]*p[43] ).evalf();
  res += ( -72*g[3]*g[62]*p[10]*p[22]*p[43] ).evalf();
  res += ( -176*g[1]*g[64]*p[10]*p[22]*p[43] ).evalf();
  res += ( -176*g[3]*g[64]*p[10]*p[22]*p[43] ).evalf();
  res += ( -176*g[1]*g[65]*p[10]*p[22]*p[43] ).evalf();
  res += ( -240*g[2]*g[66]*p[10]*p[22]*p[43] ).evalf();
  res += ( -240*g[3]*g[66]*p[10]*p[22]*p[43] ).evalf();
  res += ( -240*g[2]*g[67]*p[10]*p[22]*p[43] ).evalf();
  res += ( -352*g[1]*g[68]*p[10]*p[22]*p[43] ).evalf();
  res += ( -176*g[3]*g[68]*p[10]*p[22]*p[43] ).evalf();
  res += ( -352*g[1]*g[69]*p[10]*p[22]*p[43] ).evalf();
  res += ( -176*g[3]*g[69]*p[10]*p[22]*p[43] ).evalf();
  res += ( -480*g[2]*g[70]*p[10]*p[22]*p[43] ).evalf();
  res += ( -240*g[3]*g[70]*p[10]*p[22]*p[43] ).evalf();
  res += ( -480*g[2]*g[71]*p[10]*p[22]*p[43] ).evalf();
  res += ( -240*g[3]*g[71]*p[10]*p[22]*p[43] ).evalf();
  res += ( g[73]*p[10]*p[22]*p[43]*numeric(-448,3) ).evalf();
  res += ( 288*g[0]*g[73]*p[10]*p[22]*p[43] ).evalf();
  res += ( 672*g[0]*g[74]*p[10]*p[22]*p[43] ).evalf();
  res += ( -176*g[1]*g[76]*p[10]*p[22]*p[43] ).evalf();
  res += ( -176*g[3]*g[76]*p[10]*p[22]*p[43] ).evalf();
  res += ( -176*g[1]*g[77]*p[10]*p[22]*p[43] ).evalf();
  res += ( -240*g[2]*g[78]*p[10]*p[22]*p[43] ).evalf();
  res += ( -240*g[3]*g[78]*p[10]*p[22]*p[43] ).evalf();
  res += ( -240*g[2]*g[79]*p[10]*p[22]*p[43] ).evalf();
  res += ( -192*g[1]*g[80]*p[10]*p[22]*p[43] ).evalf();
  res += ( 912*g[13]*g[80]*p[10]*p[22]*p[43] ).evalf();
  res += ( 144*g[14]*g[80]*p[10]*p[22]*p[43] ).evalf();
  res += ( -288*g[2]*g[80]*p[10]*p[22]*p[43] ).evalf();
  res += ( -116*g[81]*p[10]*p[22]*p[43] ).evalf();
  res += ( -208*g[0]*g[81]*p[10]*p[22]*p[43] ).evalf();
  res += ( -144*g[0]*g[82]*p[10]*p[22]*p[43] ).evalf();
  res += ( -16*g[1]*g[85]*p[10]*p[22]*p[43] ).evalf();
  res += ( 32*g[3]*g[85]*p[10]*p[22]*p[43] ).evalf();
  res += ( 152*g[2]*g[87]*p[10]*p[22]*p[43] ).evalf();
  res += ( 80*g[3]*g[87]*p[10]*p[22]*p[43] ).evalf();
  res += ( -608*g[4]*g[9]*p[10]*p[22]*p[43]*pow(g[0],2) ).evalf();
  res += ( -608*g[0]*g[11]*g[4]*g[9]*p[10]*p[22]*p[43] ).evalf();
  res += ( -304*g[4]*g[9]*p[10]*p[22]*p[43]*pow(g[11],2) ).evalf();
  res += ( 304*g[0]*g[3]*g[4]*g[9]*p[10]*p[22]*p[43] ).evalf();
  res += ( -304*g[4]*g[43]*g[9]*p[10]*p[22]*p[43] ).evalf();
  res += ( 304*g[13]*g[96]*p[10]*p[22]*p[43] ).evalf();
  res += ( 48*g[14]*g[96]*p[10]*p[22]*p[43] ).evalf();
  res += ( -608*g[13]*g[97]*p[10]*p[22]*p[43] ).evalf();
  res += ( -96*g[14]*g[97]*p[10]*p[22]*p[43] ).evalf();
  res += ( -160*g[1]*g[98]*p[10]*p[22]*p[43] ).evalf();
  res += ( -160*g[3]*g[98]*p[10]*p[22]*p[43] ).evalf();
  res += ( 64*g[0]*g[25]*p[1]*p[10]*p[22]*p[43] ).evalf();
  res += ( -96*g[25]*g[3]*p[1]*p[10]*p[22]*p[43] ).evalf();
  res += ( 32*g[26]*g[3]*p[1]*p[10]*p[22]*p[43] ).evalf();
  res += ( 64*g[61]*p[1]*p[10]*p[22]*p[43] ).evalf();
  res += ( 128*g[73]*p[1]*p[10]*p[22]*p[43] ).evalf();
  res += ( g[1]*p[11]*p[22]*p[43]*numeric(352,3)*pow(g[0],3) ).evalf();
  res += ( 144*p[11]*p[22]*p[43]*pow(g[0],2)*pow(g[1],2) ).evalf();
  res += ( -64*g[0]*g[129]*p[11]*p[22]*p[43] ).evalf();
  res += ( g[13]*p[11]*p[22]*p[43]*numeric(-128,3)*pow(g[0],3) ).evalf();
  res += ( 64*g[0]*g[130]*p[11]*p[22]*p[43] ).evalf();
  res += ( -128*g[0]*g[131]*p[11]*p[22]*p[43] ).evalf();
  res += ( 128*g[0]*g[132]*p[11]*p[22]*p[43] ).evalf();
  res += ( g[14]*p[11]*p[22]*p[43]*numeric(128,3)*pow(g[0],3) ).evalf();
  res += ( 752*g[163]*p[11]*p[22]*p[43] ).evalf();
  res += ( 64*g[165]*p[11]*p[22]*p[43] ).evalf();
  res += ( 832*g[166]*p[11]*p[22]*p[43] ).evalf();
  res += ( -32*g[168]*p[11]*p[22]*p[43] ).evalf();
  res += ( -280*g[169]*p[11]*p[22]*p[43] ).evalf();
  res += ( 80*g[171]*p[11]*p[22]*p[43] ).evalf();
  res += ( 112*g[172]*p[11]*p[22]*p[43] ).evalf();
  res += ( 80*g[173]*p[11]*p[22]*p[43] ).evalf();
  res += ( 80*g[174]*p[11]*p[22]*p[43] ).evalf();
  res += ( 112*g[175]*p[11]*p[22]*p[43] ).evalf();
  res += ( 112*g[176]*p[11]*p[22]*p[43] ).evalf();
  res += ( 160*g[178]*p[11]*p[22]*p[43] ).evalf();
  res += ( -80*g[179]*p[11]*p[22]*p[43] ).evalf();
  res += ( 160*g[180]*p[11]*p[22]*p[43] ).evalf();
  res += ( 80*g[181]*p[11]*p[22]*p[43] ).evalf();
  res += ( 224*g[182]*p[11]*p[22]*p[43] ).evalf();
  res += ( -112*g[183]*p[11]*p[22]*p[43] ).evalf();
  res += ( 224*g[184]*p[11]*p[22]*p[43] ).evalf();
  res += ( 112*g[185]*p[11]*p[22]*p[43] ).evalf();
  res += ( -16*g[190]*p[11]*p[22]*p[43] ).evalf();
  res += ( -296*g[191]*p[11]*p[22]*p[43] ).evalf();
  res += ( 80*g[193]*p[11]*p[22]*p[43] ).evalf();
  res += ( 112*g[194]*p[11]*p[22]*p[43] ).evalf();
  res += ( 80*g[195]*p[11]*p[22]*p[43] ).evalf();
  res += ( 80*g[196]*p[11]*p[22]*p[43] ).evalf();
  res += ( 112*g[197]*p[11]*p[22]*p[43] ).evalf();
  res += ( 112*g[198]*p[11]*p[22]*p[43] ).evalf();
  res += ( g[2]*p[11]*p[22]*p[43]*numeric(160,3)*pow(g[0],3) ).evalf();
  res += ( 16*g[106]*g[2]*p[11]*p[22]*p[43] ).evalf();
  res += ( 112*p[11]*p[22]*p[43]*pow(g[0],2)*pow(g[2],2) ).evalf();
  res += ( 80*g[20]*p[11]*p[22]*p[43]*pow(g[1],2) ).evalf();
  res += ( -96*g[200]*p[11]*p[22]*p[43] ).evalf();
  res += ( -296*g[201]*p[11]*p[22]*p[43] ).evalf();
  res += ( 80*g[203]*p[11]*p[22]*p[43] ).evalf();
  res += ( 112*g[204]*p[11]*p[22]*p[43] ).evalf();
  res += ( 64*g[206]*p[11]*p[22]*p[43] ).evalf();
  res += ( 64*g[207]*p[11]*p[22]*p[43] ).evalf();
  res += ( 80*g[21]*p[11]*p[22]*p[43]*pow(g[1],2) ).evalf();
  res += ( 80*g[210]*p[11]*p[22]*p[43] ).evalf();
  res += ( -40*g[211]*p[11]*p[22]*p[43] ).evalf();
  res += ( 176*g[217]*p[11]*p[22]*p[43] ).evalf();
  res += ( 112*g[22]*p[11]*p[22]*p[43]*pow(g[2],2) ).evalf();
  res += ( 56*g[223]*p[11]*p[22]*p[43] ).evalf();
  res += ( 112*g[23]*p[11]*p[22]*p[43]*pow(g[2],2) ).evalf();
  res += ( 240*g[238]*p[11]*p[22]*p[43] ).evalf();
  res += ( 32*g[239]*p[11]*p[22]*p[43] ).evalf();
  res += ( 128*g[24]*p[11]*p[22]*p[43]*pow(g[1],2) ).evalf();
  res += ( 144*g[24]*p[11]*p[22]*p[43]*pow(g[2],2) ).evalf();
  res += ( -116*g[0]*g[25]*p[11]*p[22]*p[43] ).evalf();
  res += ( -80*g[20]*g[25]*p[11]*p[22]*p[43] ).evalf();
  res += ( -80*g[21]*g[25]*p[11]*p[22]*p[43] ).evalf();
  res += ( -112*g[24]*g[25]*p[11]*p[22]*p[43] ).evalf();
  res += ( 112*g[250]*p[11]*p[22]*p[43] ).evalf();
  res += ( 40*g[251]*p[11]*p[22]*p[43] ).evalf();
  res += ( -112*g[22]*g[26]*p[11]*p[22]*p[43] ).evalf();
  res += ( -112*g[23]*g[26]*p[11]*p[22]*p[43] ).evalf();
  res += ( -16*g[24]*g[26]*p[11]*p[22]*p[43] ).evalf();
  res += ( 128*g[285]*p[11]*p[22]*p[43] ).evalf();
  res += ( -128*g[286]*p[11]*p[22]*p[43] ).evalf();
  res += ( -64*g[287]*p[11]*p[22]*p[43] ).evalf();
  res += ( 64*g[288]*p[11]*p[22]*p[43] ).evalf();
  res += ( 64*g[289]*p[11]*p[22]*p[43] ).evalf();
  res += ( -64*g[290]*p[11]*p[22]*p[43] ).evalf();
  res += ( 128*g[291]*p[11]*p[22]*p[43] ).evalf();
  res += ( -128*g[292]*p[11]*p[22]*p[43] ).evalf();
  res += ( -64*g[293]*p[11]*p[22]*p[43] ).evalf();
  res += ( 64*g[294]*p[11]*p[22]*p[43] ).evalf();
  res += ( -176*g[1]*g[3]*p[11]*p[22]*p[43]*pow(g[0],2) ).evalf();
  res += ( -112*g[106]*g[3]*p[11]*p[22]*p[43] ).evalf();
  res += ( 64*g[127]*g[3]*p[11]*p[22]*p[43] ).evalf();
  res += ( -64*g[128]*g[3]*p[11]*p[22]*p[43] ).evalf();
  res += ( 128*g[13]*g[3]*p[11]*p[22]*p[43]*pow(g[0],2) ).evalf();
  res += ( 128*g[0]*g[11]*g[13]*g[3]*p[11]*p[22]*p[43] ).evalf();
  res += ( 64*g[13]*g[3]*p[11]*p[22]*p[43]*pow(g[11],2) ).evalf();
  res += ( 64*g[131]*g[3]*p[11]*p[22]*p[43] ).evalf();
  res += ( -64*g[132]*g[3]*p[11]*p[22]*p[43] ).evalf();
  res += ( -128*g[14]*g[3]*p[11]*p[22]*p[43]*pow(g[0],2) ).evalf();
  res += ( -128*g[0]*g[11]*g[14]*g[3]*p[11]*p[22]*p[43] ).evalf();
  res += ( -64*g[14]*g[3]*p[11]*p[22]*p[43]*pow(g[11],2) ).evalf();
  res += ( -80*g[2]*g[3]*p[11]*p[22]*p[43]*pow(g[0],2) ).evalf();
  res += ( 80*g[1]*g[20]*g[3]*p[11]*p[22]*p[43] ).evalf();
  res += ( 80*g[1]*g[21]*g[3]*p[11]*p[22]*p[43] ).evalf();
  res += ( 112*g[2]*g[22]*g[3]*p[11]*p[22]*p[43] ).evalf();
  res += ( 112*g[2]*g[23]*g[3]*p[11]*p[22]*p[43] ).evalf();
  res += ( -64*g[13]*g[24]*g[3]*p[11]*p[22]*p[43] ).evalf();
  res += ( 64*g[14]*g[24]*g[3]*p[11]*p[22]*p[43] ).evalf();
  res += ( 16*g[2]*g[24]*g[3]*p[11]*p[22]*p[43] ).evalf();
  res += ( g[25]*g[3]*p[11]*p[22]*p[43]*numeric(-32,3) ).evalf();
  res += ( 112*g[0]*g[25]*g[3]*p[11]*p[22]*p[43] ).evalf();
  res += ( g[26]*g[3]*p[11]*p[22]*p[43]*numeric(128,3) ).evalf();
  res += ( 80*g[0]*g[26]*g[3]*p[11]*p[22]*p[43] ).evalf();
  res += ( -32*g[0]*g[13]*p[11]*p[22]*p[43]*pow(g[3],2) ).evalf();
  res += ( 32*g[0]*g[14]*p[11]*p[22]*p[43]*pow(g[3],2) ).evalf();
  res += ( 40*g[20]*p[11]*p[22]*p[43]*pow(g[3],2) ).evalf();
  res += ( 56*g[22]*p[11]*p[22]*p[43]*pow(g[3],2) ).evalf();
  res += ( -8*g[1]*p[11]*p[22]*p[43]*pow(g[3],3) ).evalf();
  res += ( g[13]*p[11]*p[22]*p[43]*numeric(-32,3)*pow(g[3],3) ).evalf();
  res += ( g[14]*p[11]*p[22]*p[43]*numeric(32,3)*pow(g[3],3) ).evalf();
  res += ( 8*g[2]*p[11]*p[22]*p[43]*pow(g[3],3) ).evalf();
  res += ( 64*g[30]*p[11]*p[22]*p[43]*pow(g[0],2) ).evalf();
  res += ( 128*g[0]*g[11]*g[30]*p[11]*p[22]*p[43] ).evalf();
  res += ( 64*g[30]*p[11]*p[22]*p[43]*pow(g[11],2) ).evalf();
  res += ( -64*g[24]*g[30]*p[11]*p[22]*p[43] ).evalf();
  res += ( -64*g[31]*p[11]*p[22]*p[43]*pow(g[0],2) ).evalf();
  res += ( -128*g[0]*g[11]*g[31]*p[11]*p[22]*p[43] ).evalf();
  res += ( -64*g[31]*p[11]*p[22]*p[43]*pow(g[11],2) ).evalf();
  res += ( 64*g[24]*g[31]*p[11]*p[22]*p[43] ).evalf();
  res += ( -64*g[13]*g[3]*g[32]*p[11]*p[22]*p[43] ).evalf();
  res += ( 64*g[14]*g[3]*g[32]*p[11]*p[22]*p[43] ).evalf();
  res += ( -32*g[33]*p[11]*p[22]*p[43]*pow(g[1],2) ).evalf();
  res += ( 16*g[25]*g[33]*p[11]*p[22]*p[43] ).evalf();
  res += ( 24*g[33]*p[11]*p[22]*p[43]*pow(g[3],2) ).evalf();
  res += ( -108*g[35]*p[11]*p[22]*p[43]*pow(g[2],2) ).evalf();
  res += ( 48*g[26]*g[35]*p[11]*p[22]*p[43] ).evalf();
  res += ( -48*g[2]*g[3]*g[35]*p[11]*p[22]*p[43] ).evalf();
  res += ( 36*g[35]*p[11]*p[22]*p[43]*pow(g[3],2) ).evalf();
  res += ( -64*g[12]*g[4]*p[11]*p[22]*p[43]*pow(g[0],2) ).evalf();
  res += ( 64*g[13]*g[4]*p[11]*p[22]*p[43]*pow(g[0],2) ).evalf();
  res += ( -64*g[12]*g[24]*g[4]*p[11]*p[22]*p[43] ).evalf();
  res += ( 64*g[13]*g[24]*g[4]*p[11]*p[22]*p[43] ).evalf();
  res += ( 64*g[0]*g[12]*g[3]*g[4]*p[11]*p[22]*p[43] ).evalf();
  res += ( -64*g[0]*g[13]*g[3]*g[4]*p[11]*p[22]*p[43] ).evalf();
  res += ( 64*g[13]*g[3]*g[43]*p[11]*p[22]*p[43] ).evalf();
  res += ( -64*g[14]*g[3]*g[43]*p[11]*p[22]*p[43] ).evalf();
  res += ( 64*g[30]*g[43]*p[11]*p[22]*p[43] ).evalf();
  res += ( -64*g[31]*g[43]*p[11]*p[22]*p[43] ).evalf();
  res += ( 64*g[46]*p[11]*p[22]*p[43]*pow(g[0],2) ).evalf();
  res += ( -64*g[24]*g[46]*p[11]*p[22]*p[43] ).evalf();
  res += ( -64*g[0]*g[3]*g[46]*p[11]*p[22]*p[43] ).evalf();
  res += ( 32*g[46]*p[11]*p[22]*p[43]*pow(g[3],2) ).evalf();
  res += ( -64*g[47]*p[11]*p[22]*p[43]*pow(g[0],2) ).evalf();
  res += ( 64*g[24]*g[47]*p[11]*p[22]*p[43] ).evalf();
  res += ( 64*g[0]*g[3]*g[47]*p[11]*p[22]*p[43] ).evalf();
  res += ( -32*g[47]*p[11]*p[22]*p[43]*pow(g[3],2) ).evalf();
  res += ( 128*g[10]*g[5]*p[11]*p[22]*p[43]*pow(g[0],2) ).evalf();
  res += ( 128*g[0]*g[10]*g[11]*g[5]*p[11]*p[22]*p[43] ).evalf();
  res += ( 64*g[10]*g[5]*p[11]*p[22]*p[43]*pow(g[11],2) ).evalf();
  res += ( 64*g[12]*g[5]*p[11]*p[22]*p[43]*pow(g[0],2) ).evalf();
  res += ( -64*g[14]*g[5]*p[11]*p[22]*p[43]*pow(g[0],2) ).evalf();
  res += ( 64*g[12]*g[24]*g[5]*p[11]*p[22]*p[43] ).evalf();
  res += ( -64*g[14]*g[24]*g[5]*p[11]*p[22]*p[43] ).evalf();
  res += ( -64*g[0]*g[10]*g[3]*g[5]*p[11]*p[22]*p[43] ).evalf();
  res += ( -64*g[0]*g[12]*g[3]*g[5]*p[11]*p[22]*p[43] ).evalf();
  res += ( 64*g[0]*g[14]*g[3]*g[5]*p[11]*p[22]*p[43] ).evalf();
  res += ( 64*g[10]*g[43]*g[5]*p[11]*p[22]*p[43] ).evalf();
  res += ( 160*g[1]*g[60]*p[11]*p[22]*p[43] ).evalf();
  res += ( 224*g[2]*g[60]*p[11]*p[22]*p[43] ).evalf();
  res += ( g[61]*p[11]*p[22]*p[43]*numeric(416,3) ).evalf();
  res += ( 224*g[0]*g[61]*p[11]*p[22]*p[43] ).evalf();
  res += ( 96*g[3]*g[61]*p[11]*p[22]*p[43] ).evalf();
  res += ( 160*g[0]*g[62]*p[11]*p[22]*p[43] ).evalf();
  res += ( 24*g[3]*g[62]*p[11]*p[22]*p[43] ).evalf();
  res += ( -80*g[1]*g[64]*p[11]*p[22]*p[43] ).evalf();
  res += ( -80*g[3]*g[64]*p[11]*p[22]*p[43] ).evalf();
  res += ( -80*g[1]*g[65]*p[11]*p[22]*p[43] ).evalf();
  res += ( -112*g[2]*g[66]*p[11]*p[22]*p[43] ).evalf();
  res += ( -112*g[3]*g[66]*p[11]*p[22]*p[43] ).evalf();
  res += ( -112*g[2]*g[67]*p[11]*p[22]*p[43] ).evalf();
  res += ( -160*g[1]*g[68]*p[11]*p[22]*p[43] ).evalf();
  res += ( -80*g[3]*g[68]*p[11]*p[22]*p[43] ).evalf();
  res += ( -160*g[1]*g[69]*p[11]*p[22]*p[43] ).evalf();
  res += ( -80*g[3]*g[69]*p[11]*p[22]*p[43] ).evalf();
  res += ( -224*g[2]*g[70]*p[11]*p[22]*p[43] ).evalf();
  res += ( -112*g[3]*g[70]*p[11]*p[22]*p[43] ).evalf();
  res += ( -224*g[2]*g[71]*p[11]*p[22]*p[43] ).evalf();
  res += ( -112*g[3]*g[71]*p[11]*p[22]*p[43] ).evalf();
  res += ( g[73]*p[11]*p[22]*p[43]*numeric(392,3) ).evalf();
  res += ( 96*g[0]*g[73]*p[11]*p[22]*p[43] ).evalf();
  res += ( 288*g[0]*g[74]*p[11]*p[22]*p[43] ).evalf();
  res += ( -80*g[1]*g[76]*p[11]*p[22]*p[43] ).evalf();
  res += ( -80*g[3]*g[76]*p[11]*p[22]*p[43] ).evalf();
  res += ( -80*g[1]*g[77]*p[11]*p[22]*p[43] ).evalf();
  res += ( -112*g[2]*g[78]*p[11]*p[22]*p[43] ).evalf();
  res += ( -112*g[3]*g[78]*p[11]*p[22]*p[43] ).evalf();
  res += ( -112*g[2]*g[79]*p[11]*p[22]*p[43] ).evalf();
  res += ( 192*g[13]*g[80]*p[11]*p[22]*p[43] ).evalf();
  res += ( -192*g[14]*g[80]*p[11]*p[22]*p[43] ).evalf();
  res += ( -96*g[2]*g[80]*p[11]*p[22]*p[43] ).evalf();
  res += ( -194*g[81]*p[11]*p[22]*p[43] ).evalf();
  res += ( -112*g[0]*g[81]*p[11]*p[22]*p[43] ).evalf();
  res += ( -80*g[0]*g[82]*p[11]*p[22]*p[43] ).evalf();
  res += ( -16*g[1]*g[85]*p[11]*p[22]*p[43] ).evalf();
  res += ( -64*g[3]*g[85]*p[11]*p[22]*p[43] ).evalf();
  res += ( 104*g[2]*g[87]*p[11]*p[22]*p[43] ).evalf();
  res += ( -16*g[3]*g[87]*p[11]*p[22]*p[43] ).evalf();
  res += ( -128*g[4]*g[9]*p[11]*p[22]*p[43]*pow(g[0],2) ).evalf();
  res += ( -128*g[0]*g[11]*g[4]*g[9]*p[11]*p[22]*p[43] ).evalf();
  res += ( -64*g[4]*g[9]*p[11]*p[22]*p[43]*pow(g[11],2) ).evalf();
  res += ( 64*g[0]*g[3]*g[4]*g[9]*p[11]*p[22]*p[43] ).evalf();
  res += ( -64*g[4]*g[43]*g[9]*p[11]*p[22]*p[43] ).evalf();
  res += ( 64*g[13]*g[96]*p[11]*p[22]*p[43] ).evalf();
  res += ( -64*g[14]*g[96]*p[11]*p[22]*p[43] ).evalf();
  res += ( -128*g[13]*g[97]*p[11]*p[22]*p[43] ).evalf();
  res += ( 128*g[14]*g[97]*p[11]*p[22]*p[43] ).evalf();
  res += ( -112*g[1]*g[98]*p[11]*p[22]*p[43] ).evalf();
  res += ( -160*g[3]*g[98]*p[11]*p[22]*p[43] ).evalf();
  res += ( 64*g[0]*g[25]*p[1]*p[11]*p[22]*p[43] ).evalf();
  res += ( -96*g[25]*g[3]*p[1]*p[11]*p[22]*p[43] ).evalf();
  res += ( -32*g[26]*g[3]*p[1]*p[11]*p[22]*p[43] ).evalf();
  res += ( 64*g[61]*p[1]*p[11]*p[22]*p[43] ).evalf();
  res += ( 128*g[73]*p[1]*p[11]*p[22]*p[43] ).evalf();
  res += ( -32*g[0]*g[25]*p[12]*p[22]*p[43] ).evalf();
  res += ( 16*g[61]*p[12]*p[22]*p[43] ).evalf();
  res += ( 32*g[73]*p[12]*p[22]*p[43] ).evalf();
  res += ( -32*g[81]*p[12]*p[22]*p[43] ).evalf();
  res += ( 64*g[186]*p[23]*p[43] ).evalf();
  res += ( 32*g[188]*p[23]*p[43] ).evalf();
  res += ( 64*g[199]*p[23]*p[43] ).evalf();
  res += ( -16*g[109]*g[2]*p[23]*p[43] ).evalf();
  res += ( 32*g[110]*g[2]*p[23]*p[43] ).evalf();
  res += ( -16*g[112]*g[2]*p[23]*p[43] ).evalf();
  res += ( 64*g[147]*g[2]*p[23]*p[43] ).evalf();
  res += ( -16*g[151]*g[2]*p[23]*p[43] ).evalf();
  res += ( -32*g[153]*g[2]*p[23]*p[43] ).evalf();
  res += ( 64*g[154]*g[2]*p[23]*p[43] ).evalf();
  res += ( 32*g[155]*g[2]*p[23]*p[43] ).evalf();
  res += ( -16*g[157]*g[2]*p[23]*p[43] ).evalf();
  res += ( -32*g[159]*g[2]*p[23]*p[43] ).evalf();
  res += ( g[17]*p[23]*p[43]*numeric(16,3)*pow(g[2],3) ).evalf();
  res += ( g[18]*p[23]*p[43]*numeric(16,3)*pow(g[2],3) ).evalf();
  res += ( p[23]*p[43]*numeric(-8,3)*pow(g[2],4) ).evalf();
  res += ( 48*g[205]*p[23]*p[43] ).evalf();
  res += ( 48*g[208]*p[23]*p[43] ).evalf();
  res += ( 16*g[224]*p[23]*p[43] ).evalf();
  res += ( -16*g[226]*p[23]*p[43] ).evalf();
  res += ( -16*g[227]*p[23]*p[43] ).evalf();
  res += ( 16*g[228]*p[23]*p[43] ).evalf();
  res += ( -32*g[229]*p[23]*p[43] ).evalf();
  res += ( 16*g[252]*p[23]*p[43] ).evalf();
  res += ( 16*g[255]*p[23]*p[43] ).evalf();
  res += ( -32*g[256]*p[23]*p[43] ).evalf();
  res += ( -16*g[257]*p[23]*p[43] ).evalf();
  res += ( -16*g[258]*p[23]*p[43] ).evalf();
  res += ( 16*g[259]*p[23]*p[43] ).evalf();
  res += ( 16*g[260]*p[23]*p[43] ).evalf();
  res += ( -16*g[107]*g[3]*p[23]*p[43] ).evalf();
  res += ( 16*g[110]*g[3]*p[23]*p[43] ).evalf();
  res += ( 16*g[111]*g[3]*p[23]*p[43] ).evalf();
  res += ( -16*g[112]*g[3]*p[23]*p[43] ).evalf();
  res += ( 32*g[147]*g[3]*p[23]*p[43] ).evalf();
  res += ( -16*g[149]*g[3]*p[23]*p[43] ).evalf();
  res += ( -16*g[153]*g[3]*p[23]*p[43] ).evalf();
  res += ( 32*g[154]*g[3]*p[23]*p[43] ).evalf();
  res += ( 16*g[155]*g[3]*p[23]*p[43] ).evalf();
  res += ( 16*g[156]*g[3]*p[23]*p[43] ).evalf();
  res += ( -16*g[157]*g[3]*p[23]*p[43] ).evalf();
  res += ( -16*g[159]*g[3]*p[23]*p[43] ).evalf();
  res += ( 8*g[17]*g[3]*p[23]*p[43]*pow(g[2],2) ).evalf();
  res += ( 8*g[18]*g[3]*p[23]*p[43]*pow(g[2],2) ).evalf();
  res += ( g[3]*p[23]*p[43]*numeric(-16,3)*pow(g[2],3) ).evalf();
  res += ( 16*g[17]*g[26]*g[3]*p[23]*p[43] ).evalf();
  res += ( 8*g[17]*g[2]*p[23]*p[43]*pow(g[3],2) ).evalf();
  res += ( -4*p[23]*p[43]*pow(g[2],2)*pow(g[3],2) ).evalf();
  res += ( 8*g[24]*p[23]*p[43]*pow(g[3],2) ).evalf();
  res += ( 8*g[27]*p[23]*p[43]*pow(g[3],2) ).evalf();
  res += ( -64*g[321]*p[23]*p[43] ).evalf();
  res += ( 16*g[324]*p[23]*p[43] ).evalf();
  res += ( 16*g[325]*p[23]*p[43] ).evalf();
  res += ( 16*g[328]*p[23]*p[43] ).evalf();
  res += ( -32*g[329]*p[23]*p[43] ).evalf();
  res += ( 32*g[332]*p[23]*p[43] ).evalf();
  res += ( 16*g[333]*p[23]*p[43] ).evalf();
  res += ( -64*g[334]*p[23]*p[43] ).evalf();
  res += ( -32*g[336]*p[23]*p[43] ).evalf();
  res += ( -16*g[337]*p[23]*p[43] ).evalf();
  res += ( -16*g[338]*p[23]*p[43] ).evalf();
  res += ( 16*g[339]*p[23]*p[43] ).evalf();
  res += ( 16*g[340]*p[23]*p[43] ).evalf();
  res += ( 32*g[342]*p[23]*p[43] ).evalf();
  res += ( 32*g[343]*p[23]*p[43] ).evalf();
  res += ( -16*g[344]*p[23]*p[43] ).evalf();
  res += ( -8*g[36]*p[23]*p[43]*pow(g[2],2) ).evalf();
  res += ( -32*g[54]*p[23]*p[43]*pow(g[2],2) ).evalf();
  res += ( -32*g[2]*g[3]*g[54]*p[23]*p[43] ).evalf();
  res += ( -8*g[54]*p[23]*p[43]*pow(g[3],2) ).evalf();
  res += ( 8*g[55]*p[23]*p[43]*pow(g[3],2) ).evalf();
  res += ( 16*g[56]*p[23]*p[43]*pow(g[2],2) ).evalf();
  res += ( -16*g[26]*g[56]*p[23]*p[43] ).evalf();
  res += ( 16*g[2]*g[3]*g[56]*p[23]*p[43] ).evalf();
  res += ( -32*g[57]*p[23]*p[43]*pow(g[2],2) ).evalf();
  res += ( -32*g[2]*g[3]*g[57]*p[23]*p[43] ).evalf();
  res += ( -8*g[57]*p[23]*p[43]*pow(g[3],2) ).evalf();
  res += ( -8*g[58]*p[23]*p[43]*pow(g[3],2) ).evalf();
  res += ( 16*g[59]*p[23]*p[43]*pow(g[2],2) ).evalf();
  res += ( -16*g[26]*g[59]*p[23]*p[43] ).evalf();
  res += ( 16*g[2]*g[3]*g[59]*p[23]*p[43] ).evalf();
  res += ( 8*g[59]*p[23]*p[43]*pow(g[3],2) ).evalf();
  res += ( 16*g[17]*g[62]*p[23]*p[43] ).evalf();
  res += ( 16*g[18]*g[62]*p[23]*p[43] ).evalf();
  res += ( -64*g[2]*g[72]*p[23]*p[43] ).evalf();
  res += ( -32*g[3]*g[72]*p[23]*p[43] ).evalf();
  res += ( 16*g[17]*g[74]*p[23]*p[43] ).evalf();
  res += ( -16*g[18]*g[74]*p[23]*p[43] ).evalf();
  res += ( 16*g[3]*g[74]*p[23]*p[43] ).evalf();
  res += ( -32*g[3]*g[80]*p[23]*p[43] ).evalf();
  res += ( -16*g[17]*g[82]*p[23]*p[43] ).evalf();
  res += ( -32*g[3]*g[83]*p[23]*p[43] ).evalf();
  res += ( -32*g[163]*p[22]*p[23]*p[43] ).evalf();
  res += ( 16*g[169]*p[22]*p[23]*p[43] ).evalf();
  res += ( 16*g[191]*p[22]*p[23]*p[43] ).evalf();
  res += ( 64*g[106]*g[2]*p[22]*p[23]*p[43] ).evalf();
  res += ( -16*g[201]*p[22]*p[23]*p[43] ).evalf();
  res += ( -48*g[211]*p[22]*p[23]*p[43] ).evalf();
  res += ( -48*g[223]*p[22]*p[23]*p[43] ).evalf();
  res += ( 32*g[24]*p[22]*p[23]*p[43]*pow(g[2],2) ).evalf();
  res += ( -64*g[250]*p[22]*p[23]*p[43] ).evalf();
  res += ( 16*g[251]*p[22]*p[23]*p[43] ).evalf();
  res += ( 32*g[106]*g[3]*p[22]*p[23]*p[43] ).evalf();
  res += ( 32*g[2]*g[24]*g[3]*p[22]*p[23]*p[43] ).evalf();
  res += ( -24*g[35]*p[22]*p[23]*p[43]*pow(g[2],2) ).evalf();
  res += ( -32*g[2]*g[3]*g[35]*p[22]*p[23]*p[43] ).evalf();
  res += ( -8*g[35]*p[22]*p[23]*p[43]*pow(g[3],2) ).evalf();
  res += ( -16*g[3]*g[62]*p[22]*p[23]*p[43] ).evalf();
  res += ( -64*g[2]*g[80]*p[22]*p[23]*p[43] ).evalf();
  res += ( 48*g[2]*g[87]*p[22]*p[23]*p[43] ).evalf();
  res += ( 32*g[3]*g[87]*p[22]*p[23]*p[43] ).evalf();
  res += ( -32*g[163]*p[10]*p[22]*p[23]*p[43] ).evalf();
  res += ( 16*g[169]*p[10]*p[22]*p[23]*p[43] ).evalf();
  res += ( 16*g[191]*p[10]*p[22]*p[23]*p[43] ).evalf();
  res += ( 64*g[106]*g[2]*p[10]*p[22]*p[23]*p[43] ).evalf();
  res += ( -16*g[201]*p[10]*p[22]*p[23]*p[43] ).evalf();
  res += ( -48*g[211]*p[10]*p[22]*p[23]*p[43] ).evalf();
  res += ( -48*g[223]*p[10]*p[22]*p[23]*p[43] ).evalf();
  res += ( 32*g[24]*p[10]*p[22]*p[23]*p[43]*pow(g[2],2) ).evalf();
  res += ( -64*g[250]*p[10]*p[22]*p[23]*p[43] ).evalf();
  res += ( 16*g[251]*p[10]*p[22]*p[23]*p[43] ).evalf();
  res += ( 32*g[106]*g[3]*p[10]*p[22]*p[23]*p[43] ).evalf();
  res += ( 32*g[2]*g[24]*g[3]*p[10]*p[22]*p[23]*p[43] ).evalf();
  res += ( -24*g[35]*p[10]*p[22]*p[23]*p[43]*pow(g[2],2) ).evalf();
  res += ( -32*g[2]*g[3]*g[35]*p[10]*p[22]*p[23]*p[43] ).evalf();
  res += ( -8*g[35]*p[10]*p[22]*p[23]*p[43]*pow(g[3],2) ).evalf();
  res += ( -16*g[3]*g[62]*p[10]*p[22]*p[23]*p[43] ).evalf();
  res += ( -64*g[2]*g[80]*p[10]*p[22]*p[23]*p[43] ).evalf();
  res += ( 48*g[2]*g[87]*p[10]*p[22]*p[23]*p[43] ).evalf();
  res += ( 32*g[3]*g[87]*p[10]*p[22]*p[23]*p[43] ).evalf();
  res += ( 128*g[186]*p[24]*p[43] ).evalf();
  res += ( 64*g[188]*p[24]*p[43] ).evalf();
  res += ( 128*g[199]*p[24]*p[43] ).evalf();
  res += ( -32*g[109]*g[2]*p[24]*p[43] ).evalf();
  res += ( 64*g[110]*g[2]*p[24]*p[43] ).evalf();
  res += ( -32*g[112]*g[2]*p[24]*p[43] ).evalf();
  res += ( 128*g[147]*g[2]*p[24]*p[43] ).evalf();
  res += ( -32*g[151]*g[2]*p[24]*p[43] ).evalf();
  res += ( -64*g[153]*g[2]*p[24]*p[43] ).evalf();
  res += ( 128*g[154]*g[2]*p[24]*p[43] ).evalf();
  res += ( 64*g[155]*g[2]*p[24]*p[43] ).evalf();
  res += ( -32*g[157]*g[2]*p[24]*p[43] ).evalf();
  res += ( -64*g[159]*g[2]*p[24]*p[43] ).evalf();
  res += ( p[24]*p[43]*numeric(116,3)*pow(g[2],3) ).evalf();
  res += ( g[17]*p[24]*p[43]*numeric(32,3)*pow(g[2],3) ).evalf();
  res += ( g[18]*p[24]*p[43]*numeric(32,3)*pow(g[2],3) ).evalf();
  res += ( p[24]*p[43]*numeric(-16,3)*pow(g[2],4) ).evalf();
  res += ( 96*g[205]*p[24]*p[43] ).evalf();
  res += ( 96*g[208]*p[24]*p[43] ).evalf();
  res += ( 32*g[224]*p[24]*p[43] ).evalf();
  res += ( -32*g[226]*p[24]*p[43] ).evalf();
  res += ( -32*g[227]*p[24]*p[43] ).evalf();
  res += ( 32*g[228]*p[24]*p[43] ).evalf();
  res += ( -64*g[229]*p[24]*p[43] ).evalf();
  res += ( 32*g[252]*p[24]*p[43] ).evalf();
  res += ( 32*g[255]*p[24]*p[43] ).evalf();
  res += ( -64*g[256]*p[24]*p[43] ).evalf();
  res += ( -32*g[257]*p[24]*p[43] ).evalf();
  res += ( -32*g[258]*p[24]*p[43] ).evalf();
  res += ( 32*g[259]*p[24]*p[43] ).evalf();
  res += ( 32*g[260]*p[24]*p[43] ).evalf();
  res += ( -32*g[107]*g[3]*p[24]*p[43] ).evalf();
  res += ( 32*g[110]*g[3]*p[24]*p[43] ).evalf();
  res += ( 32*g[111]*g[3]*p[24]*p[43] ).evalf();
  res += ( -32*g[112]*g[3]*p[24]*p[43] ).evalf();
  res += ( 64*g[147]*g[3]*p[24]*p[43] ).evalf();
  res += ( -32*g[149]*g[3]*p[24]*p[43] ).evalf();
  res += ( -32*g[153]*g[3]*p[24]*p[43] ).evalf();
  res += ( 64*g[154]*g[3]*p[24]*p[43] ).evalf();
  res += ( 32*g[155]*g[3]*p[24]*p[43] ).evalf();
  res += ( 32*g[156]*g[3]*p[24]*p[43] ).evalf();
  res += ( -32*g[157]*g[3]*p[24]*p[43] ).evalf();
  res += ( -32*g[159]*g[3]*p[24]*p[43] ).evalf();
  res += ( 16*g[17]*g[3]*p[24]*p[43]*pow(g[2],2) ).evalf();
  res += ( 16*g[18]*g[3]*p[24]*p[43]*pow(g[2],2) ).evalf();
  res += ( g[3]*p[24]*p[43]*numeric(-32,3)*pow(g[2],3) ).evalf();
  res += ( 32*g[17]*g[26]*g[3]*p[24]*p[43] ).evalf();
  res += ( 16*g[17]*g[2]*p[24]*p[43]*pow(g[3],2) ).evalf();
  res += ( -8*p[24]*p[43]*pow(g[2],2)*pow(g[3],2) ).evalf();
  res += ( 16*g[24]*p[24]*p[43]*pow(g[3],2) ).evalf();
  res += ( 16*g[27]*p[24]*p[43]*pow(g[3],2) ).evalf();
  res += ( -128*g[321]*p[24]*p[43] ).evalf();
  res += ( 32*g[324]*p[24]*p[43] ).evalf();
  res += ( 32*g[325]*p[24]*p[43] ).evalf();
  res += ( 32*g[328]*p[24]*p[43] ).evalf();
  res += ( -64*g[329]*p[24]*p[43] ).evalf();
  res += ( 64*g[332]*p[24]*p[43] ).evalf();
  res += ( 32*g[333]*p[24]*p[43] ).evalf();
  res += ( -128*g[334]*p[24]*p[43] ).evalf();
  res += ( -64*g[336]*p[24]*p[43] ).evalf();
  res += ( -32*g[337]*p[24]*p[43] ).evalf();
  res += ( -32*g[338]*p[24]*p[43] ).evalf();
  res += ( 32*g[339]*p[24]*p[43] ).evalf();
  res += ( 32*g[340]*p[24]*p[43] ).evalf();
  res += ( 64*g[342]*p[24]*p[43] ).evalf();
  res += ( 64*g[343]*p[24]*p[43] ).evalf();
  res += ( -32*g[344]*p[24]*p[43] ).evalf();
  res += ( -16*g[36]*p[24]*p[43]*pow(g[2],2) ).evalf();
  res += ( -64*g[54]*p[24]*p[43]*pow(g[2],2) ).evalf();
  res += ( -64*g[2]*g[3]*g[54]*p[24]*p[43] ).evalf();
  res += ( -16*g[54]*p[24]*p[43]*pow(g[3],2) ).evalf();
  res += ( 16*g[55]*p[24]*p[43]*pow(g[3],2) ).evalf();
  res += ( 32*g[56]*p[24]*p[43]*pow(g[2],2) ).evalf();
  res += ( -32*g[26]*g[56]*p[24]*p[43] ).evalf();
  res += ( 32*g[2]*g[3]*g[56]*p[24]*p[43] ).evalf();
  res += ( -64*g[57]*p[24]*p[43]*pow(g[2],2) ).evalf();
  res += ( -64*g[2]*g[3]*g[57]*p[24]*p[43] ).evalf();
  res += ( -16*g[57]*p[24]*p[43]*pow(g[3],2) ).evalf();
  res += ( -16*g[58]*p[24]*p[43]*pow(g[3],2) ).evalf();
  res += ( 32*g[59]*p[24]*p[43]*pow(g[2],2) ).evalf();
  res += ( -32*g[26]*g[59]*p[24]*p[43] ).evalf();
  res += ( 32*g[2]*g[3]*g[59]*p[24]*p[43] ).evalf();
  res += ( 16*g[59]*p[24]*p[43]*pow(g[3],2) ).evalf();
  res += ( 32*g[17]*g[62]*p[24]*p[43] ).evalf();
  res += ( 32*g[18]*g[62]*p[24]*p[43] ).evalf();
  res += ( -128*g[2]*g[72]*p[24]*p[43] ).evalf();
  res += ( -64*g[3]*g[72]*p[24]*p[43] ).evalf();
  res += ( 32*g[17]*g[74]*p[24]*p[43] ).evalf();
  res += ( -32*g[18]*g[74]*p[24]*p[43] ).evalf();
  res += ( 32*g[3]*g[74]*p[24]*p[43] ).evalf();
  res += ( -64*g[3]*g[80]*p[24]*p[43] ).evalf();
  res += ( -32*g[17]*g[82]*p[24]*p[43] ).evalf();
  res += ( -64*g[3]*g[83]*p[24]*p[43] ).evalf();
  res += ( -128*g[186]*p[10]*p[24]*p[43] ).evalf();
  res += ( -64*g[188]*p[10]*p[24]*p[43] ).evalf();
  res += ( -128*g[199]*p[10]*p[24]*p[43] ).evalf();
  res += ( 32*g[109]*g[2]*p[10]*p[24]*p[43] ).evalf();
  res += ( -64*g[110]*g[2]*p[10]*p[24]*p[43] ).evalf();
  res += ( 32*g[112]*g[2]*p[10]*p[24]*p[43] ).evalf();
  res += ( -128*g[147]*g[2]*p[10]*p[24]*p[43] ).evalf();
  res += ( 32*g[151]*g[2]*p[10]*p[24]*p[43] ).evalf();
  res += ( 64*g[153]*g[2]*p[10]*p[24]*p[43] ).evalf();
  res += ( -128*g[154]*g[2]*p[10]*p[24]*p[43] ).evalf();
  res += ( -64*g[155]*g[2]*p[10]*p[24]*p[43] ).evalf();
  res += ( 32*g[157]*g[2]*p[10]*p[24]*p[43] ).evalf();
  res += ( 64*g[159]*g[2]*p[10]*p[24]*p[43] ).evalf();
  res += ( p[10]*p[24]*p[43]*numeric(44,3)*pow(g[2],3) ).evalf();
  res += ( g[17]*p[10]*p[24]*p[43]*numeric(-32,3)*pow(g[2],3) ).evalf();
  res += ( g[18]*p[10]*p[24]*p[43]*numeric(-32,3)*pow(g[2],3) ).evalf();
  res += ( p[10]*p[24]*p[43]*numeric(16,3)*pow(g[2],4) ).evalf();
  res += ( -96*g[205]*p[10]*p[24]*p[43] ).evalf();
  res += ( -96*g[208]*p[10]*p[24]*p[43] ).evalf();
  res += ( -32*g[224]*p[10]*p[24]*p[43] ).evalf();
  res += ( 32*g[226]*p[10]*p[24]*p[43] ).evalf();
  res += ( 32*g[227]*p[10]*p[24]*p[43] ).evalf();
  res += ( -32*g[228]*p[10]*p[24]*p[43] ).evalf();
  res += ( 64*g[229]*p[10]*p[24]*p[43] ).evalf();
  res += ( -32*g[252]*p[10]*p[24]*p[43] ).evalf();
  res += ( -32*g[255]*p[10]*p[24]*p[43] ).evalf();
  res += ( 64*g[256]*p[10]*p[24]*p[43] ).evalf();
  res += ( 32*g[257]*p[10]*p[24]*p[43] ).evalf();
  res += ( 32*g[258]*p[10]*p[24]*p[43] ).evalf();
  res += ( -32*g[259]*p[10]*p[24]*p[43] ).evalf();
  res += ( -32*g[260]*p[10]*p[24]*p[43] ).evalf();
  res += ( 32*g[107]*g[3]*p[10]*p[24]*p[43] ).evalf();
  res += ( -32*g[110]*g[3]*p[10]*p[24]*p[43] ).evalf();
  res += ( -32*g[111]*g[3]*p[10]*p[24]*p[43] ).evalf();
  res += ( 32*g[112]*g[3]*p[10]*p[24]*p[43] ).evalf();
  res += ( -64*g[147]*g[3]*p[10]*p[24]*p[43] ).evalf();
  res += ( 32*g[149]*g[3]*p[10]*p[24]*p[43] ).evalf();
  res += ( 32*g[153]*g[3]*p[10]*p[24]*p[43] ).evalf();
  res += ( -64*g[154]*g[3]*p[10]*p[24]*p[43] ).evalf();
  res += ( -32*g[155]*g[3]*p[10]*p[24]*p[43] ).evalf();
  res += ( -32*g[156]*g[3]*p[10]*p[24]*p[43] ).evalf();
  res += ( 32*g[157]*g[3]*p[10]*p[24]*p[43] ).evalf();
  res += ( 32*g[159]*g[3]*p[10]*p[24]*p[43] ).evalf();
  res += ( -16*g[17]*g[3]*p[10]*p[24]*p[43]*pow(g[2],2) ).evalf();
  res += ( -16*g[18]*g[3]*p[10]*p[24]*p[43]*pow(g[2],2) ).evalf();
  res += ( g[3]*p[10]*p[24]*p[43]*numeric(32,3)*pow(g[2],3) ).evalf();
  res += ( -32*g[17]*g[26]*g[3]*p[10]*p[24]*p[43] ).evalf();
  res += ( -16*g[17]*g[2]*p[10]*p[24]*p[43]*pow(g[3],2) ).evalf();
  res += ( 8*p[10]*p[24]*p[43]*pow(g[2],2)*pow(g[3],2) ).evalf();
  res += ( -16*g[24]*p[10]*p[24]*p[43]*pow(g[3],2) ).evalf();
  res += ( -16*g[27]*p[10]*p[24]*p[43]*pow(g[3],2) ).evalf();
  res += ( 128*g[321]*p[10]*p[24]*p[43] ).evalf();
  res += ( -32*g[324]*p[10]*p[24]*p[43] ).evalf();
  res += ( -32*g[325]*p[10]*p[24]*p[43] ).evalf();
  res += ( -32*g[328]*p[10]*p[24]*p[43] ).evalf();
  res += ( 64*g[329]*p[10]*p[24]*p[43] ).evalf();
  res += ( -64*g[332]*p[10]*p[24]*p[43] ).evalf();
  res += ( -32*g[333]*p[10]*p[24]*p[43] ).evalf();
  res += ( 128*g[334]*p[10]*p[24]*p[43] ).evalf();
  res += ( 64*g[336]*p[10]*p[24]*p[43] ).evalf();
  res += ( 32*g[337]*p[10]*p[24]*p[43] ).evalf();
  res += ( 32*g[338]*p[10]*p[24]*p[43] ).evalf();
  res += ( -32*g[339]*p[10]*p[24]*p[43] ).evalf();
  res += ( -32*g[340]*p[10]*p[24]*p[43] ).evalf();
  res += ( -64*g[342]*p[10]*p[24]*p[43] ).evalf();
  res += ( -64*g[343]*p[10]*p[24]*p[43] ).evalf();
  res += ( 32*g[344]*p[10]*p[24]*p[43] ).evalf();
  res += ( 16*g[36]*p[10]*p[24]*p[43]*pow(g[2],2) ).evalf();
  res += ( 64*g[54]*p[10]*p[24]*p[43]*pow(g[2],2) ).evalf();
  res += ( 64*g[2]*g[3]*g[54]*p[10]*p[24]*p[43] ).evalf();
  res += ( 16*g[54]*p[10]*p[24]*p[43]*pow(g[3],2) ).evalf();
  res += ( -16*g[55]*p[10]*p[24]*p[43]*pow(g[3],2) ).evalf();
  res += ( -32*g[56]*p[10]*p[24]*p[43]*pow(g[2],2) ).evalf();
  res += ( 32*g[26]*g[56]*p[10]*p[24]*p[43] ).evalf();
  res += ( -32*g[2]*g[3]*g[56]*p[10]*p[24]*p[43] ).evalf();
  res += ( 64*g[57]*p[10]*p[24]*p[43]*pow(g[2],2) ).evalf();
  res += ( 64*g[2]*g[3]*g[57]*p[10]*p[24]*p[43] ).evalf();
  res += ( 16*g[57]*p[10]*p[24]*p[43]*pow(g[3],2) ).evalf();
  res += ( 16*g[58]*p[10]*p[24]*p[43]*pow(g[3],2) ).evalf();
  res += ( -32*g[59]*p[10]*p[24]*p[43]*pow(g[2],2) ).evalf();
  res += ( 32*g[26]*g[59]*p[10]*p[24]*p[43] ).evalf();
  res += ( -32*g[2]*g[3]*g[59]*p[10]*p[24]*p[43] ).evalf();
  res += ( -16*g[59]*p[10]*p[24]*p[43]*pow(g[3],2) ).evalf();
  res += ( -32*g[17]*g[62]*p[10]*p[24]*p[43] ).evalf();
  res += ( -32*g[18]*g[62]*p[10]*p[24]*p[43] ).evalf();
  res += ( 128*g[2]*g[72]*p[10]*p[24]*p[43] ).evalf();
  res += ( 64*g[3]*g[72]*p[10]*p[24]*p[43] ).evalf();
  res += ( -32*g[17]*g[74]*p[10]*p[24]*p[43] ).evalf();
  res += ( 32*g[18]*g[74]*p[10]*p[24]*p[43] ).evalf();
  res += ( -32*g[3]*g[74]*p[10]*p[24]*p[43] ).evalf();
  res += ( 64*g[3]*g[80]*p[10]*p[24]*p[43] ).evalf();
  res += ( 32*g[17]*g[82]*p[10]*p[24]*p[43] ).evalf();
  res += ( 64*g[3]*g[83]*p[10]*p[24]*p[43] ).evalf();
  res += ( -64*g[163]*p[22]*p[24]*p[43] ).evalf();
  res += ( 32*g[169]*p[22]*p[24]*p[43] ).evalf();
  res += ( 32*g[191]*p[22]*p[24]*p[43] ).evalf();
  res += ( 128*g[106]*g[2]*p[22]*p[24]*p[43] ).evalf();
  res += ( -32*g[201]*p[22]*p[24]*p[43] ).evalf();
  res += ( -96*g[211]*p[22]*p[24]*p[43] ).evalf();
  res += ( -96*g[223]*p[22]*p[24]*p[43] ).evalf();
  res += ( 64*g[24]*p[22]*p[24]*p[43]*pow(g[2],2) ).evalf();
  res += ( -128*g[250]*p[22]*p[24]*p[43] ).evalf();
  res += ( 32*g[251]*p[22]*p[24]*p[43] ).evalf();
  res += ( 64*g[106]*g[3]*p[22]*p[24]*p[43] ).evalf();
  res += ( 64*g[2]*g[24]*g[3]*p[22]*p[24]*p[43] ).evalf();
  res += ( -48*g[35]*p[22]*p[24]*p[43]*pow(g[2],2) ).evalf();
  res += ( -64*g[2]*g[3]*g[35]*p[22]*p[24]*p[43] ).evalf();
  res += ( -16*g[35]*p[22]*p[24]*p[43]*pow(g[3],2) ).evalf();
  res += ( -32*g[3]*g[62]*p[22]*p[24]*p[43] ).evalf();
  res += ( -128*g[2]*g[80]*p[22]*p[24]*p[43] ).evalf();
  res += ( 96*g[2]*g[87]*p[22]*p[24]*p[43] ).evalf();
  res += ( 64*g[3]*g[87]*p[22]*p[24]*p[43] ).evalf();
  res += ( 64*g[163]*p[11]*p[22]*p[24]*p[43] ).evalf();
  res += ( -32*g[169]*p[11]*p[22]*p[24]*p[43] ).evalf();
  res += ( -32*g[191]*p[11]*p[22]*p[24]*p[43] ).evalf();
  res += ( -128*g[106]*g[2]*p[11]*p[22]*p[24]*p[43] ).evalf();
  res += ( 32*g[201]*p[11]*p[22]*p[24]*p[43] ).evalf();
  res += ( 96*g[211]*p[11]*p[22]*p[24]*p[43] ).evalf();
  res += ( 96*g[223]*p[11]*p[22]*p[24]*p[43] ).evalf();
  res += ( -64*g[24]*p[11]*p[22]*p[24]*p[43]*pow(g[2],2) ).evalf();
  res += ( 128*g[250]*p[11]*p[22]*p[24]*p[43] ).evalf();
  res += ( -32*g[251]*p[11]*p[22]*p[24]*p[43] ).evalf();
  res += ( -64*g[106]*g[3]*p[11]*p[22]*p[24]*p[43] ).evalf();
  res += ( -64*g[2]*g[24]*g[3]*p[11]*p[22]*p[24]*p[43] ).evalf();
  res += ( 48*g[35]*p[11]*p[22]*p[24]*p[43]*pow(g[2],2) ).evalf();
  res += ( 64*g[2]*g[3]*g[35]*p[11]*p[22]*p[24]*p[43] ).evalf();
  res += ( 16*g[35]*p[11]*p[22]*p[24]*p[43]*pow(g[3],2) ).evalf();
  res += ( 32*g[3]*g[62]*p[11]*p[22]*p[24]*p[43] ).evalf();
  res += ( 128*g[2]*g[80]*p[11]*p[22]*p[24]*p[43] ).evalf();
  res += ( -96*g[2]*g[87]*p[11]*p[22]*p[24]*p[43] ).evalf();
  res += ( -64*g[3]*g[87]*p[11]*p[22]*p[24]*p[43] ).evalf();
  res += ( -64*g[186]*p[25]*p[43] ).evalf();
  res += ( -32*g[188]*p[25]*p[43] ).evalf();
  res += ( -64*g[199]*p[25]*p[43] ).evalf();
  res += ( 16*g[109]*g[2]*p[25]*p[43] ).evalf();
  res += ( -32*g[110]*g[2]*p[25]*p[43] ).evalf();
  res += ( 16*g[112]*g[2]*p[25]*p[43] ).evalf();
  res += ( -64*g[147]*g[2]*p[25]*p[43] ).evalf();
  res += ( 16*g[151]*g[2]*p[25]*p[43] ).evalf();
  res += ( 32*g[153]*g[2]*p[25]*p[43] ).evalf();
  res += ( -64*g[154]*g[2]*p[25]*p[43] ).evalf();
  res += ( -32*g[155]*g[2]*p[25]*p[43] ).evalf();
  res += ( 16*g[157]*g[2]*p[25]*p[43] ).evalf();
  res += ( 32*g[159]*g[2]*p[25]*p[43] ).evalf();
  res += ( p[25]*p[43]*numeric(-176,3)*pow(g[2],3) ).evalf();
  res += ( g[17]*p[25]*p[43]*numeric(-16,3)*pow(g[2],3) ).evalf();
  res += ( g[18]*p[25]*p[43]*numeric(-16,3)*pow(g[2],3) ).evalf();
  res += ( p[25]*p[43]*numeric(8,3)*pow(g[2],4) ).evalf();
  res += ( -48*g[205]*p[25]*p[43] ).evalf();
  res += ( -48*g[208]*p[25]*p[43] ).evalf();
  res += ( -16*g[224]*p[25]*p[43] ).evalf();
  res += ( 16*g[226]*p[25]*p[43] ).evalf();
  res += ( 16*g[227]*p[25]*p[43] ).evalf();
  res += ( -16*g[228]*p[25]*p[43] ).evalf();
  res += ( 32*g[229]*p[25]*p[43] ).evalf();
  res += ( -16*g[252]*p[25]*p[43] ).evalf();
  res += ( -16*g[255]*p[25]*p[43] ).evalf();
  res += ( 32*g[256]*p[25]*p[43] ).evalf();
  res += ( 16*g[257]*p[25]*p[43] ).evalf();
  res += ( 16*g[258]*p[25]*p[43] ).evalf();
  res += ( -16*g[259]*p[25]*p[43] ).evalf();
  res += ( -16*g[260]*p[25]*p[43] ).evalf();
  res += ( 16*g[107]*g[3]*p[25]*p[43] ).evalf();
  res += ( -16*g[110]*g[3]*p[25]*p[43] ).evalf();
  res += ( -16*g[111]*g[3]*p[25]*p[43] ).evalf();
  res += ( 16*g[112]*g[3]*p[25]*p[43] ).evalf();
  res += ( -32*g[147]*g[3]*p[25]*p[43] ).evalf();
  res += ( 16*g[149]*g[3]*p[25]*p[43] ).evalf();
  res += ( 16*g[153]*g[3]*p[25]*p[43] ).evalf();
  res += ( -32*g[154]*g[3]*p[25]*p[43] ).evalf();
  res += ( -16*g[155]*g[3]*p[25]*p[43] ).evalf();
  res += ( -16*g[156]*g[3]*p[25]*p[43] ).evalf();
  res += ( 16*g[157]*g[3]*p[25]*p[43] ).evalf();
  res += ( 16*g[159]*g[3]*p[25]*p[43] ).evalf();
  res += ( -8*g[17]*g[3]*p[25]*p[43]*pow(g[2],2) ).evalf();
  res += ( -8*g[18]*g[3]*p[25]*p[43]*pow(g[2],2) ).evalf();
  res += ( g[3]*p[25]*p[43]*numeric(16,3)*pow(g[2],3) ).evalf();
  res += ( -16*g[17]*g[26]*g[3]*p[25]*p[43] ).evalf();
  res += ( -8*g[17]*g[2]*p[25]*p[43]*pow(g[3],2) ).evalf();
  res += ( 4*p[25]*p[43]*pow(g[2],2)*pow(g[3],2) ).evalf();
  res += ( -8*g[24]*p[25]*p[43]*pow(g[3],2) ).evalf();
  res += ( -8*g[27]*p[25]*p[43]*pow(g[3],2) ).evalf();
  res += ( 64*g[321]*p[25]*p[43] ).evalf();
  res += ( -16*g[324]*p[25]*p[43] ).evalf();
  res += ( -16*g[325]*p[25]*p[43] ).evalf();
  res += ( -16*g[328]*p[25]*p[43] ).evalf();
  res += ( 32*g[329]*p[25]*p[43] ).evalf();
  res += ( -32*g[332]*p[25]*p[43] ).evalf();
  res += ( -16*g[333]*p[25]*p[43] ).evalf();
  res += ( 64*g[334]*p[25]*p[43] ).evalf();
  res += ( 32*g[336]*p[25]*p[43] ).evalf();
  res += ( 16*g[337]*p[25]*p[43] ).evalf();
  res += ( 16*g[338]*p[25]*p[43] ).evalf();
  res += ( -16*g[339]*p[25]*p[43] ).evalf();
  res += ( -16*g[340]*p[25]*p[43] ).evalf();
  res += ( -32*g[342]*p[25]*p[43] ).evalf();
  res += ( -32*g[343]*p[25]*p[43] ).evalf();
  res += ( 16*g[344]*p[25]*p[43] ).evalf();
  res += ( 8*g[36]*p[25]*p[43]*pow(g[2],2) ).evalf();
  res += ( 32*g[54]*p[25]*p[43]*pow(g[2],2) ).evalf();
  res += ( 32*g[2]*g[3]*g[54]*p[25]*p[43] ).evalf();
  res += ( 8*g[54]*p[25]*p[43]*pow(g[3],2) ).evalf();
  res += ( -8*g[55]*p[25]*p[43]*pow(g[3],2) ).evalf();
  res += ( -16*g[56]*p[25]*p[43]*pow(g[2],2) ).evalf();
  res += ( 16*g[26]*g[56]*p[25]*p[43] ).evalf();
  res += ( -16*g[2]*g[3]*g[56]*p[25]*p[43] ).evalf();
  res += ( 32*g[57]*p[25]*p[43]*pow(g[2],2) ).evalf();
  res += ( 32*g[2]*g[3]*g[57]*p[25]*p[43] ).evalf();
  res += ( 8*g[57]*p[25]*p[43]*pow(g[3],2) ).evalf();
  res += ( 8*g[58]*p[25]*p[43]*pow(g[3],2) ).evalf();
  res += ( -16*g[59]*p[25]*p[43]*pow(g[2],2) ).evalf();
  res += ( 16*g[26]*g[59]*p[25]*p[43] ).evalf();
  res += ( -16*g[2]*g[3]*g[59]*p[25]*p[43] ).evalf();
  res += ( -8*g[59]*p[25]*p[43]*pow(g[3],2) ).evalf();
  res += ( -16*g[17]*g[62]*p[25]*p[43] ).evalf();
  res += ( -16*g[18]*g[62]*p[25]*p[43] ).evalf();
  res += ( 64*g[2]*g[72]*p[25]*p[43] ).evalf();
  res += ( 32*g[3]*g[72]*p[25]*p[43] ).evalf();
  res += ( -16*g[17]*g[74]*p[25]*p[43] ).evalf();
  res += ( 16*g[18]*g[74]*p[25]*p[43] ).evalf();
  res += ( -16*g[3]*g[74]*p[25]*p[43] ).evalf();
  res += ( 32*g[3]*g[80]*p[25]*p[43] ).evalf();
  res += ( 16*g[17]*g[82]*p[25]*p[43] ).evalf();
  res += ( 32*g[3]*g[83]*p[25]*p[43] ).evalf();
  res += ( -20*p[10]*p[25]*p[43]*pow(g[2],3) ).evalf();
  res += ( 32*g[186]*p[11]*p[25]*p[43] ).evalf();
  res += ( 16*g[188]*p[11]*p[25]*p[43] ).evalf();
  res += ( 32*g[199]*p[11]*p[25]*p[43] ).evalf();
  res += ( -8*g[109]*g[2]*p[11]*p[25]*p[43] ).evalf();
  res += ( 16*g[110]*g[2]*p[11]*p[25]*p[43] ).evalf();
  res += ( -8*g[112]*g[2]*p[11]*p[25]*p[43] ).evalf();
  res += ( 32*g[147]*g[2]*p[11]*p[25]*p[43] ).evalf();
  res += ( -8*g[151]*g[2]*p[11]*p[25]*p[43] ).evalf();
  res += ( -16*g[153]*g[2]*p[11]*p[25]*p[43] ).evalf();
  res += ( 32*g[154]*g[2]*p[11]*p[25]*p[43] ).evalf();
  res += ( 16*g[155]*g[2]*p[11]*p[25]*p[43] ).evalf();
  res += ( -8*g[157]*g[2]*p[11]*p[25]*p[43] ).evalf();
  res += ( -16*g[159]*g[2]*p[11]*p[25]*p[43] ).evalf();
  res += ( p[11]*p[25]*p[43]*numeric(4,3)*pow(g[2],3) ).evalf();
  res += ( g[17]*p[11]*p[25]*p[43]*numeric(8,3)*pow(g[2],3) ).evalf();
  res += ( g[18]*p[11]*p[25]*p[43]*numeric(8,3)*pow(g[2],3) ).evalf();
  res += ( p[11]*p[25]*p[43]*numeric(-4,3)*pow(g[2],4) ).evalf();
  res += ( 24*g[205]*p[11]*p[25]*p[43] ).evalf();
  res += ( 24*g[208]*p[11]*p[25]*p[43] ).evalf();
  res += ( 8*g[224]*p[11]*p[25]*p[43] ).evalf();
  res += ( -8*g[226]*p[11]*p[25]*p[43] ).evalf();
  res += ( -8*g[227]*p[11]*p[25]*p[43] ).evalf();
  res += ( 8*g[228]*p[11]*p[25]*p[43] ).evalf();
  res += ( -16*g[229]*p[11]*p[25]*p[43] ).evalf();
  res += ( 8*g[252]*p[11]*p[25]*p[43] ).evalf();
  res += ( 8*g[255]*p[11]*p[25]*p[43] ).evalf();
  res += ( -16*g[256]*p[11]*p[25]*p[43] ).evalf();
  res += ( -8*g[257]*p[11]*p[25]*p[43] ).evalf();
  res += ( -8*g[258]*p[11]*p[25]*p[43] ).evalf();
  res += ( 8*g[259]*p[11]*p[25]*p[43] ).evalf();
  res += ( 8*g[260]*p[11]*p[25]*p[43] ).evalf();
  res += ( -8*g[107]*g[3]*p[11]*p[25]*p[43] ).evalf();
  res += ( 8*g[110]*g[3]*p[11]*p[25]*p[43] ).evalf();
  res += ( 8*g[111]*g[3]*p[11]*p[25]*p[43] ).evalf();
  res += ( -8*g[112]*g[3]*p[11]*p[25]*p[43] ).evalf();
  res += ( 16*g[147]*g[3]*p[11]*p[25]*p[43] ).evalf();
  res += ( -8*g[149]*g[3]*p[11]*p[25]*p[43] ).evalf();
  res += ( -8*g[153]*g[3]*p[11]*p[25]*p[43] ).evalf();
  res += ( 16*g[154]*g[3]*p[11]*p[25]*p[43] ).evalf();
  res += ( 8*g[155]*g[3]*p[11]*p[25]*p[43] ).evalf();
  res += ( 8*g[156]*g[3]*p[11]*p[25]*p[43] ).evalf();
  res += ( -8*g[157]*g[3]*p[11]*p[25]*p[43] ).evalf();
  res += ( -8*g[159]*g[3]*p[11]*p[25]*p[43] ).evalf();
  res += ( 4*g[17]*g[3]*p[11]*p[25]*p[43]*pow(g[2],2) ).evalf();
  res += ( 4*g[18]*g[3]*p[11]*p[25]*p[43]*pow(g[2],2) ).evalf();
  res += ( g[3]*p[11]*p[25]*p[43]*numeric(-8,3)*pow(g[2],3) ).evalf();
  res += ( 8*g[17]*g[26]*g[3]*p[11]*p[25]*p[43] ).evalf();
  res += ( 4*g[17]*g[2]*p[11]*p[25]*p[43]*pow(g[3],2) ).evalf();
  res += ( -2*p[11]*p[25]*p[43]*pow(g[2],2)*pow(g[3],2) ).evalf();
  res += ( 4*g[24]*p[11]*p[25]*p[43]*pow(g[3],2) ).evalf();
  res += ( 4*g[27]*p[11]*p[25]*p[43]*pow(g[3],2) ).evalf();
  res += ( -32*g[321]*p[11]*p[25]*p[43] ).evalf();
  res += ( 8*g[324]*p[11]*p[25]*p[43] ).evalf();
  res += ( 8*g[325]*p[11]*p[25]*p[43] ).evalf();
  res += ( 8*g[328]*p[11]*p[25]*p[43] ).evalf();
  res += ( -16*g[329]*p[11]*p[25]*p[43] ).evalf();
  res += ( 16*g[332]*p[11]*p[25]*p[43] ).evalf();
  res += ( 8*g[333]*p[11]*p[25]*p[43] ).evalf();
  res += ( -32*g[334]*p[11]*p[25]*p[43] ).evalf();
  res += ( -16*g[336]*p[11]*p[25]*p[43] ).evalf();
  res += ( -8*g[337]*p[11]*p[25]*p[43] ).evalf();
  res += ( -8*g[338]*p[11]*p[25]*p[43] ).evalf();
  res += ( 8*g[339]*p[11]*p[25]*p[43] ).evalf();
  res += ( 8*g[340]*p[11]*p[25]*p[43] ).evalf();
  res += ( 16*g[342]*p[11]*p[25]*p[43] ).evalf();
  res += ( 16*g[343]*p[11]*p[25]*p[43] ).evalf();
  res += ( -8*g[344]*p[11]*p[25]*p[43] ).evalf();
  res += ( -4*g[36]*p[11]*p[25]*p[43]*pow(g[2],2) ).evalf();
  res += ( -16*g[54]*p[11]*p[25]*p[43]*pow(g[2],2) ).evalf();
  res += ( -16*g[2]*g[3]*g[54]*p[11]*p[25]*p[43] ).evalf();
  res += ( -4*g[54]*p[11]*p[25]*p[43]*pow(g[3],2) ).evalf();
  res += ( 4*g[55]*p[11]*p[25]*p[43]*pow(g[3],2) ).evalf();
  res += ( 8*g[56]*p[11]*p[25]*p[43]*pow(g[2],2) ).evalf();
  res += ( -8*g[26]*g[56]*p[11]*p[25]*p[43] ).evalf();
  res += ( 8*g[2]*g[3]*g[56]*p[11]*p[25]*p[43] ).evalf();
  res += ( -16*g[57]*p[11]*p[25]*p[43]*pow(g[2],2) ).evalf();
  res += ( -16*g[2]*g[3]*g[57]*p[11]*p[25]*p[43] ).evalf();
  res += ( -4*g[57]*p[11]*p[25]*p[43]*pow(g[3],2) ).evalf();
  res += ( -4*g[58]*p[11]*p[25]*p[43]*pow(g[3],2) ).evalf();
  res += ( 8*g[59]*p[11]*p[25]*p[43]*pow(g[2],2) ).evalf();
  res += ( -8*g[26]*g[59]*p[11]*p[25]*p[43] ).evalf();
  res += ( 8*g[2]*g[3]*g[59]*p[11]*p[25]*p[43] ).evalf();
  res += ( 4*g[59]*p[11]*p[25]*p[43]*pow(g[3],2) ).evalf();
  res += ( 8*g[17]*g[62]*p[11]*p[25]*p[43] ).evalf();
  res += ( 8*g[18]*g[62]*p[11]*p[25]*p[43] ).evalf();
  res += ( -32*g[2]*g[72]*p[11]*p[25]*p[43] ).evalf();
  res += ( -16*g[3]*g[72]*p[11]*p[25]*p[43] ).evalf();
  res += ( 8*g[17]*g[74]*p[11]*p[25]*p[43] ).evalf();
  res += ( -8*g[18]*g[74]*p[11]*p[25]*p[43] ).evalf();
  res += ( 8*g[3]*g[74]*p[11]*p[25]*p[43] ).evalf();
  res += ( -16*g[3]*g[80]*p[11]*p[25]*p[43] ).evalf();
  res += ( -8*g[17]*g[82]*p[11]*p[25]*p[43] ).evalf();
  res += ( -16*g[3]*g[83]*p[11]*p[25]*p[43] ).evalf();
  res += ( 32*g[163]*p[22]*p[25]*p[43] ).evalf();
  res += ( -16*g[169]*p[22]*p[25]*p[43] ).evalf();
  res += ( -16*g[191]*p[22]*p[25]*p[43] ).evalf();
  res += ( -64*g[106]*g[2]*p[22]*p[25]*p[43] ).evalf();
  res += ( 16*g[201]*p[22]*p[25]*p[43] ).evalf();
  res += ( 48*g[211]*p[22]*p[25]*p[43] ).evalf();
  res += ( 48*g[223]*p[22]*p[25]*p[43] ).evalf();
  res += ( -32*g[24]*p[22]*p[25]*p[43]*pow(g[2],2) ).evalf();
  res += ( 64*g[250]*p[22]*p[25]*p[43] ).evalf();
  res += ( -16*g[251]*p[22]*p[25]*p[43] ).evalf();
  res += ( -32*g[106]*g[3]*p[22]*p[25]*p[43] ).evalf();
  res += ( -32*g[2]*g[24]*g[3]*p[22]*p[25]*p[43] ).evalf();
  res += ( 24*g[35]*p[22]*p[25]*p[43]*pow(g[2],2) ).evalf();
  res += ( 32*g[2]*g[3]*g[35]*p[22]*p[25]*p[43] ).evalf();
  res += ( 8*g[35]*p[22]*p[25]*p[43]*pow(g[3],2) ).evalf();
  res += ( 16*g[3]*g[62]*p[22]*p[25]*p[43] ).evalf();
  res += ( 64*g[2]*g[80]*p[22]*p[25]*p[43] ).evalf();
  res += ( -48*g[2]*g[87]*p[22]*p[25]*p[43] ).evalf();
  res += ( -32*g[3]*g[87]*p[22]*p[25]*p[43] ).evalf();
  res += ( 32*g[163]*p[10]*p[22]*p[25]*p[43] ).evalf();
  res += ( -16*g[169]*p[10]*p[22]*p[25]*p[43] ).evalf();
  res += ( -16*g[191]*p[10]*p[22]*p[25]*p[43] ).evalf();
  res += ( -64*g[106]*g[2]*p[10]*p[22]*p[25]*p[43] ).evalf();
  res += ( 16*g[201]*p[10]*p[22]*p[25]*p[43] ).evalf();
  res += ( 48*g[211]*p[10]*p[22]*p[25]*p[43] ).evalf();
  res += ( 48*g[223]*p[10]*p[22]*p[25]*p[43] ).evalf();
  res += ( -32*g[24]*p[10]*p[22]*p[25]*p[43]*pow(g[2],2) ).evalf();
  res += ( 64*g[250]*p[10]*p[22]*p[25]*p[43] ).evalf();
  res += ( -16*g[251]*p[10]*p[22]*p[25]*p[43] ).evalf();
  res += ( -32*g[106]*g[3]*p[10]*p[22]*p[25]*p[43] ).evalf();
  res += ( -32*g[2]*g[24]*g[3]*p[10]*p[22]*p[25]*p[43] ).evalf();
  res += ( 24*g[35]*p[10]*p[22]*p[25]*p[43]*pow(g[2],2) ).evalf();
  res += ( 32*g[2]*g[3]*g[35]*p[10]*p[22]*p[25]*p[43] ).evalf();
  res += ( 8*g[35]*p[10]*p[22]*p[25]*p[43]*pow(g[3],2) ).evalf();
  res += ( 16*g[3]*g[62]*p[10]*p[22]*p[25]*p[43] ).evalf();
  res += ( 64*g[2]*g[80]*p[10]*p[22]*p[25]*p[43] ).evalf();
  res += ( -48*g[2]*g[87]*p[10]*p[22]*p[25]*p[43] ).evalf();
  res += ( -32*g[3]*g[87]*p[10]*p[22]*p[25]*p[43] ).evalf();
  res += ( -16*g[163]*p[11]*p[22]*p[25]*p[43] ).evalf();
  res += ( 8*g[169]*p[11]*p[22]*p[25]*p[43] ).evalf();
  res += ( 8*g[191]*p[11]*p[22]*p[25]*p[43] ).evalf();
  res += ( 32*g[106]*g[2]*p[11]*p[22]*p[25]*p[43] ).evalf();
  res += ( -8*g[201]*p[11]*p[22]*p[25]*p[43] ).evalf();
  res += ( -24*g[211]*p[11]*p[22]*p[25]*p[43] ).evalf();
  res += ( -24*g[223]*p[11]*p[22]*p[25]*p[43] ).evalf();
  res += ( 16*g[24]*p[11]*p[22]*p[25]*p[43]*pow(g[2],2) ).evalf();
  res += ( -32*g[250]*p[11]*p[22]*p[25]*p[43] ).evalf();
  res += ( 8*g[251]*p[11]*p[22]*p[25]*p[43] ).evalf();
  res += ( 16*g[106]*g[3]*p[11]*p[22]*p[25]*p[43] ).evalf();
  res += ( 16*g[2]*g[24]*g[3]*p[11]*p[22]*p[25]*p[43] ).evalf();
  res += ( -12*g[35]*p[11]*p[22]*p[25]*p[43]*pow(g[2],2) ).evalf();
  res += ( -16*g[2]*g[3]*g[35]*p[11]*p[22]*p[25]*p[43] ).evalf();
  res += ( -4*g[35]*p[11]*p[22]*p[25]*p[43]*pow(g[3],2) ).evalf();
  res += ( -8*g[3]*g[62]*p[11]*p[22]*p[25]*p[43] ).evalf();
  res += ( -32*g[2]*g[80]*p[11]*p[22]*p[25]*p[43] ).evalf();
  res += ( 24*g[2]*g[87]*p[11]*p[22]*p[25]*p[43] ).evalf();
  res += ( 16*g[3]*g[87]*p[11]*p[22]*p[25]*p[43] ).evalf();
  res += ( -16*g[163]*p[12]*p[22]*p[25]*p[43] ).evalf();
  res += ( 8*g[169]*p[12]*p[22]*p[25]*p[43] ).evalf();
  res += ( 8*g[191]*p[12]*p[22]*p[25]*p[43] ).evalf();
  res += ( 32*g[106]*g[2]*p[12]*p[22]*p[25]*p[43] ).evalf();
  res += ( -8*g[201]*p[12]*p[22]*p[25]*p[43] ).evalf();
  res += ( -24*g[211]*p[12]*p[22]*p[25]*p[43] ).evalf();
  res += ( -24*g[223]*p[12]*p[22]*p[25]*p[43] ).evalf();
  res += ( 16*g[24]*p[12]*p[22]*p[25]*p[43]*pow(g[2],2) ).evalf();
  res += ( -32*g[250]*p[12]*p[22]*p[25]*p[43] ).evalf();
  res += ( 8*g[251]*p[12]*p[22]*p[25]*p[43] ).evalf();
  res += ( 16*g[106]*g[3]*p[12]*p[22]*p[25]*p[43] ).evalf();
  return res;
}


==> numerics/ggtt_a_exact_0_20.cpp <==
/* R. Bonciani, A. Ferroglia, T. Gehrmann, A. v. Manteuffel, C. Studerus
 * file: ggtt_a_exact_0_20.cpp
 * date: 2010-11-29
 */

#include <ginac/ginac.h>
using namespace GiNaC;

ex ggtt_a_exact_0_20(const exvector& g, const exvector& p)
{
  ex res = 0;
  res += ( 16*g[2]*g[24]*g[3]*p[12]*p[22]*p[25]*p[43] ).evalf();
  res += ( -12*g[35]*p[12]*p[22]*p[25]*p[43]*pow(g[2],2) ).evalf();
  res += ( -16*g[2]*g[3]*g[35]*p[12]*p[22]*p[25]*p[43] ).evalf();
  res += ( -4*g[35]*p[12]*p[22]*p[25]*p[43]*pow(g[3],2) ).evalf();
  res += ( -8*g[3]*g[62]*p[12]*p[22]*p[25]*p[43] ).evalf();
  res += ( -32*g[2]*g[80]*p[12]*p[22]*p[25]*p[43] ).evalf();
  res += ( 24*g[2]*g[87]*p[12]*p[22]*p[25]*p[43] ).evalf();
  res += ( 16*g[3]*g[87]*p[12]*p[22]*p[25]*p[43] ).evalf();
  res += ( 252*g[0]*g[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( -300*g[3]*p[38]*p[40]*p[43]*pow(g[2],2) ).evalf();
  res += ( 128*g[0]*g[26]*p[1]*p[38]*p[40]*p[43] ).evalf();
  res += ( 1344*g[3]*p[1]*p[38]*p[40]*p[43]*pow(g[2],2) ).evalf();
  res += ( 220*g[0]*g[26]*p[10]*p[38]*p[40]*p[43] ).evalf();
  res += ( -268*g[3]*p[10]*p[38]*p[40]*p[43]*pow(g[2],2) ).evalf();
  res += ( 64*g[0]*g[26]*p[1]*p[10]*p[38]*p[40]*p[43] ).evalf();
  res += ( 160*g[3]*p[1]*p[10]*p[38]*p[40]*p[43]*pow(g[2],2) ).evalf();
  res += ( -328*g[0]*g[26]*p[11]*p[38]*p[40]*p[43] ).evalf();
  res += ( 372*g[3]*p[11]*p[38]*p[40]*p[43]*pow(g[2],2) ).evalf();
  res += ( -96*g[0]*g[26]*p[1]*p[11]*p[38]*p[40]*p[43] ).evalf();
  res += ( -1008*g[3]*p[1]*p[11]*p[38]*p[40]*p[43]*pow(g[2],2) ).evalf();
  res += ( 48*g[0]*g[26]*p[12]*p[38]*p[40]*p[43] ).evalf();
  res += ( -36*g[3]*p[12]*p[38]*p[40]*p[43]*pow(g[2],2) ).evalf();
  res += ( -16*g[0]*g[26]*p[1]*p[12]*p[38]*p[40]*p[43] ).evalf();
  res += ( 216*g[3]*p[1]*p[12]*p[38]*p[40]*p[43]*pow(g[2],2) ).evalf();
  res += ( 16*g[0]*g[26]*p[13]*p[38]*p[40]*p[43] ).evalf();
  res += ( -28*g[3]*p[13]*p[38]*p[40]*p[43]*pow(g[2],2) ).evalf();
  res += ( 16*g[0]*g[26]*p[1]*p[13]*p[38]*p[40]*p[43] ).evalf();
  res += ( 40*g[3]*p[1]*p[13]*p[38]*p[40]*p[43]*pow(g[2],2) ).evalf();
  res += ( g[106]*p[22]*p[38]*p[40]*p[43]*numeric(6170,3) ).evalf();
  res += ( g[110]*p[22]*p[38]*p[40]*p[43]*numeric(6170,3) ).evalf();
  res += ( g[147]*p[22]*p[38]*p[40]*p[43]*numeric(12340,3) ).evalf();
  res += ( g[148]*p[22]*p[38]*p[40]*p[43]*numeric(-6170,3) ).evalf();
  res += ( g[154]*p[22]*p[38]*p[40]*p[43]*numeric(12340,3) ).evalf();
  res += ( g[155]*p[22]*p[38]*p[40]*p[43]*numeric(6170,3) ).evalf();
  res += ( g[2]*p[22]*p[38]*p[40]*p[43]*numeric(10324,3)*pow(g[0],2) ).evalf();
  res += ( g[17]*p[22]*p[38]*p[40]*p[43]*numeric(6170,3)*pow(g[2],2) ).evalf();
  res += ( g[18]*p[22]*p[38]*p[40]*p[43]*numeric(6170,3)*pow(g[2],2) ).evalf();
  res += ( g[2]*g[24]*p[22]*p[38]*p[40]*p[43]*numeric(12340,3) ).evalf();
  res += ( g[17]*g[26]*p[22]*p[38]*p[40]*p[43]*numeric(-6170,3) ).evalf();
  res += ( g[18]*g[26]*p[22]*p[38]*p[40]*p[43]*numeric(-6170,3) ).evalf();
  res += ( g[0]*g[2]*g[3]*p[22]*p[38]*p[40]*p[43]*numeric(-10324,3) ).evalf();
  res += ( g[17]*g[2]*g[3]*p[22]*p[38]*p[40]*p[43]*numeric(6170,3) ).evalf();
  res += ( g[18]*g[2]*g[3]*p[22]*p[38]*p[40]*p[43]*numeric(6170,3) ).evalf();
  res += ( g[24]*g[3]*p[22]*p[38]*p[40]*p[43]*numeric(10544,3) ).evalf();
  res += ( g[17]*p[22]*p[38]*p[40]*p[43]*numeric(3085,3)*pow(g[3],2) ).evalf();
  res += ( g[2]*g[35]*p[22]*p[38]*p[40]*p[43]*numeric(-6170,3) ).evalf();
  res += ( g[3]*g[35]*p[22]*p[38]*p[40]*p[43]*numeric(-6170,3) ).evalf();
  res += ( g[2]*g[36]*p[22]*p[38]*p[40]*p[43]*numeric(-6170,3) ).evalf();
  res += ( g[2]*g[54]*p[22]*p[38]*p[40]*p[43]*numeric(-12340,3) ).evalf();
  res += ( g[3]*g[54]*p[22]*p[38]*p[40]*p[43]*numeric(-6170,3) ).evalf();
  res += ( g[2]*g[57]*p[22]*p[38]*p[40]*p[43]*numeric(-12340,3) ).evalf();
  res += ( g[3]*g[57]*p[22]*p[38]*p[40]*p[43]*numeric(-6170,3) ).evalf();
  res += ( g[62]*p[22]*p[38]*p[40]*p[43]*numeric(10792,3) ).evalf();
  res += ( g[72]*p[22]*p[38]*p[40]*p[43]*numeric(-21088,3) ).evalf();
  res += ( g[74]*p[22]*p[38]*p[40]*p[43]*numeric(16360,3) ).evalf();
  res += ( g[80]*p[22]*p[38]*p[40]*p[43]*numeric(8656,3) ).evalf();
  res += ( -2250*g[82]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( g[87]*p[22]*p[38]*p[40]*p[43]*numeric(6170,3) ).evalf();
  res += ( -640*g[106]*p[1]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( -640*g[110]*p[1]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( -1280*g[147]*p[1]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( 640*g[148]*p[1]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( -1280*g[154]*p[1]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( -640*g[155]*p[1]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( -2688*g[2]*p[1]*p[22]*p[38]*p[40]*p[43]*pow(g[0],2) ).evalf();
  res += ( -640*g[17]*p[1]*p[22]*p[38]*p[40]*p[43]*pow(g[2],2) ).evalf();
  res += ( -640*g[18]*p[1]*p[22]*p[38]*p[40]*p[43]*pow(g[2],2) ).evalf();
  res += ( -1280*g[2]*g[24]*p[1]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( 640*g[17]*g[26]*p[1]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( 640*g[18]*g[26]*p[1]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( 2688*g[0]*g[2]*g[3]*p[1]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( -640*g[17]*g[2]*g[3]*p[1]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( -640*g[18]*g[2]*g[3]*p[1]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( -640*g[24]*g[3]*p[1]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( -320*g[17]*p[1]*p[22]*p[38]*p[40]*p[43]*pow(g[3],2) ).evalf();
  res += ( 640*g[2]*g[35]*p[1]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( 640*g[3]*g[35]*p[1]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( 640*g[2]*g[36]*p[1]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( 1280*g[2]*g[54]*p[1]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( 640*g[3]*g[54]*p[1]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( 1280*g[2]*g[57]*p[1]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( 640*g[3]*g[57]*p[1]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( -896*g[62]*p[1]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( 1280*g[72]*p[1]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( -768*g[74]*p[1]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( 640*g[80]*p[1]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( 512*g[82]*p[1]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( -640*g[87]*p[1]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( -1356*g[106]*p[10]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( -1356*g[110]*p[10]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( -2712*g[147]*p[10]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( 1356*g[148]*p[10]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( -2712*g[154]*p[10]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( -1356*g[155]*p[10]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( -3128*g[2]*p[10]*p[22]*p[38]*p[40]*p[43]*pow(g[0],2) ).evalf();
  res += ( -1356*g[17]*p[10]*p[22]*p[38]*p[40]*p[43]*pow(g[2],2) ).evalf();
  res += ( -1356*g[18]*p[10]*p[22]*p[38]*p[40]*p[43]*pow(g[2],2) ).evalf();
  res += ( -2712*g[2]*g[24]*p[10]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( 1356*g[17]*g[26]*p[10]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( 1356*g[18]*g[26]*p[10]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( 3128*g[0]*g[2]*g[3]*p[10]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( -1356*g[17]*g[2]*g[3]*p[10]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( -1356*g[18]*g[2]*g[3]*p[10]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( g[24]*g[3]*p[10]*p[22]*p[38]*p[40]*p[43]*numeric(-11552,3) ).evalf();
  res += ( -678*g[17]*p[10]*p[22]*p[38]*p[40]*p[43]*pow(g[3],2) ).evalf();
  res += ( 1356*g[2]*g[35]*p[10]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( 1356*g[3]*g[35]*p[10]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( 1356*g[2]*g[36]*p[10]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( 2712*g[2]*g[54]*p[10]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( 1356*g[3]*g[54]*p[10]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( 2712*g[2]*g[57]*p[10]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( 1356*g[3]*g[57]*p[10]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( -1104*g[62]*p[10]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( g[72]*p[10]*p[22]*p[38]*p[40]*p[43]*numeric(23104,3) ).evalf();
  res += ( -2576*g[74]*p[10]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( g[80]*p[10]*p[22]*p[38]*p[40]*p[43]*numeric(-9656,3) ).evalf();
  res += ( 1572*g[82]*p[10]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( -1356*g[87]*p[10]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( -704*g[106]*p[1]*p[10]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( -704*g[110]*p[1]*p[10]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( -1408*g[147]*p[1]*p[10]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( 704*g[148]*p[1]*p[10]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( -1408*g[154]*p[1]*p[10]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( -704*g[155]*p[1]*p[10]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( -3008*g[2]*p[1]*p[10]*p[22]*p[38]*p[40]*p[43]*pow(g[0],2) ).evalf();
  res += ( -704*g[17]*p[1]*p[10]*p[22]*p[38]*p[40]*p[43]*pow(g[2],2) ).evalf();
  res += ( -704*g[18]*p[1]*p[10]*p[22]*p[38]*p[40]*p[43]*pow(g[2],2) ).evalf();
  res += ( -1408*g[2]*g[24]*p[1]*p[10]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( 704*g[17]*g[26]*p[1]*p[10]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( 704*g[18]*g[26]*p[1]*p[10]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( 3008*g[0]*g[2]*g[3]*p[1]*p[10]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( -704*g[17]*g[2]*g[3]*p[1]*p[10]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( -704*g[18]*g[2]*g[3]*p[1]*p[10]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( -960*g[24]*g[3]*p[1]*p[10]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( -352*g[17]*p[1]*p[10]*p[22]*p[38]*p[40]*p[43]*pow(g[3],2) ).evalf();
  res += ( 704*g[2]*g[35]*p[1]*p[10]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( 704*g[3]*g[35]*p[1]*p[10]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( 704*g[2]*g[36]*p[1]*p[10]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( 1408*g[2]*g[54]*p[1]*p[10]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( 704*g[3]*g[54]*p[1]*p[10]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( 1408*g[2]*g[57]*p[1]*p[10]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( 704*g[3]*g[57]*p[1]*p[10]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( -832*g[62]*p[1]*p[10]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( 1920*g[72]*p[1]*p[10]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( -640*g[74]*p[1]*p[10]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( 960*g[80]*p[1]*p[10]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( 512*g[82]*p[1]*p[10]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( -704*g[87]*p[1]*p[10]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( g[106]*p[11]*p[22]*p[38]*p[40]*p[43]*numeric(490,3) ).evalf();
  res += ( g[110]*p[11]*p[22]*p[38]*p[40]*p[43]*numeric(490,3) ).evalf();
  res += ( g[147]*p[11]*p[22]*p[38]*p[40]*p[43]*numeric(980,3) ).evalf();
  res += ( g[148]*p[11]*p[22]*p[38]*p[40]*p[43]*numeric(-490,3) ).evalf();
  res += ( g[154]*p[11]*p[22]*p[38]*p[40]*p[43]*numeric(980,3) ).evalf();
  res += ( g[155]*p[11]*p[22]*p[38]*p[40]*p[43]*numeric(490,3) ).evalf();
  res += ( g[2]*p[11]*p[22]*p[38]*p[40]*p[43]*numeric(3260,3)*pow(g[0],2) ).evalf();
  res += ( g[17]*p[11]*p[22]*p[38]*p[40]*p[43]*numeric(490,3)*pow(g[2],2) ).evalf();
  res += ( g[18]*p[11]*p[22]*p[38]*p[40]*p[43]*numeric(490,3)*pow(g[2],2) ).evalf();
  res += ( g[2]*g[24]*p[11]*p[22]*p[38]*p[40]*p[43]*numeric(980,3) ).evalf();
  res += ( g[17]*g[26]*p[11]*p[22]*p[38]*p[40]*p[43]*numeric(-490,3) ).evalf();
  res += ( g[18]*g[26]*p[11]*p[22]*p[38]*p[40]*p[43]*numeric(-490,3) ).evalf();
  res += ( g[0]*g[2]*g[3]*p[11]*p[22]*p[38]*p[40]*p[43]*numeric(-3260,3) ).evalf();
  res += ( g[17]*g[2]*g[3]*p[11]*p[22]*p[38]*p[40]*p[43]*numeric(490,3) ).evalf();
  res += ( g[18]*g[2]*g[3]*p[11]*p[22]*p[38]*p[40]*p[43]*numeric(490,3) ).evalf();
  res += ( g[24]*g[3]*p[11]*p[22]*p[38]*p[40]*p[43]*numeric(1786,3) ).evalf();
  res += ( g[17]*p[11]*p[22]*p[38]*p[40]*p[43]*numeric(245,3)*pow(g[3],2) ).evalf();
  res += ( g[2]*g[35]*p[11]*p[22]*p[38]*p[40]*p[43]*numeric(-490,3) ).evalf();
  res += ( g[3]*g[35]*p[11]*p[22]*p[38]*p[40]*p[43]*numeric(-490,3) ).evalf();
  res += ( g[2]*g[36]*p[11]*p[22]*p[38]*p[40]*p[43]*numeric(-490,3) ).evalf();
  res += ( g[2]*g[54]*p[11]*p[22]*p[38]*p[40]*p[43]*numeric(-980,3) ).evalf();
  res += ( g[3]*g[54]*p[11]*p[22]*p[38]*p[40]*p[43]*numeric(-490,3) ).evalf();
  res += ( g[2]*g[57]*p[11]*p[22]*p[38]*p[40]*p[43]*numeric(-980,3) ).evalf();
  res += ( g[3]*g[57]*p[11]*p[22]*p[38]*p[40]*p[43]*numeric(-490,3) ).evalf();
  res += ( g[62]*p[11]*p[22]*p[38]*p[40]*p[43]*numeric(-3232,3) ).evalf();
  res += ( g[72]*p[11]*p[22]*p[38]*p[40]*p[43]*numeric(-3572,3) ).evalf();
  res += ( g[74]*p[11]*p[22]*p[38]*p[40]*p[43]*numeric(-3136,3) ).evalf();
  res += ( 868*g[80]*p[11]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( 86*g[82]*p[11]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( g[87]*p[11]*p[22]*p[38]*p[40]*p[43]*numeric(490,3) ).evalf();
  res += ( 416*g[106]*p[1]*p[11]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( 416*g[110]*p[1]*p[11]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( 832*g[147]*p[1]*p[11]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( -416*g[148]*p[1]*p[11]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( 832*g[154]*p[1]*p[11]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( 416*g[155]*p[1]*p[11]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( 1696*g[2]*p[1]*p[11]*p[22]*p[38]*p[40]*p[43]*pow(g[0],2) ).evalf();
  res += ( 416*g[17]*p[1]*p[11]*p[22]*p[38]*p[40]*p[43]*pow(g[2],2) ).evalf();
  res += ( 416*g[18]*p[1]*p[11]*p[22]*p[38]*p[40]*p[43]*pow(g[2],2) ).evalf();
  res += ( 832*g[2]*g[24]*p[1]*p[11]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( -416*g[17]*g[26]*p[1]*p[11]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( -416*g[18]*g[26]*p[1]*p[11]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( -1696*g[0]*g[2]*g[3]*p[1]*p[11]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( 416*g[17]*g[2]*g[3]*p[1]*p[11]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( 416*g[18]*g[2]*g[3]*p[1]*p[11]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( 416*g[24]*g[3]*p[1]*p[11]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( 208*g[17]*p[1]*p[11]*p[22]*p[38]*p[40]*p[43]*pow(g[3],2) ).evalf();
  res += ( -416*g[2]*g[35]*p[1]*p[11]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( -416*g[3]*g[35]*p[1]*p[11]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( -416*g[2]*g[36]*p[1]*p[11]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( -832*g[2]*g[54]*p[1]*p[11]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( -416*g[3]*g[54]*p[1]*p[11]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( -832*g[2]*g[57]*p[1]*p[11]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( -416*g[3]*g[57]*p[1]*p[11]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( 736*g[62]*p[1]*p[11]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( -832*g[72]*p[1]*p[11]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( 704*g[74]*p[1]*p[11]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( -416*g[80]*p[1]*p[11]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( -384*g[82]*p[1]*p[11]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( 416*g[87]*p[1]*p[11]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( g[106]*p[12]*p[22]*p[38]*p[40]*p[43]*numeric(392,3) ).evalf();
  res += ( g[110]*p[12]*p[22]*p[38]*p[40]*p[43]*numeric(392,3) ).evalf();
  res += ( g[147]*p[12]*p[22]*p[38]*p[40]*p[43]*numeric(784,3) ).evalf();
  res += ( g[148]*p[12]*p[22]*p[38]*p[40]*p[43]*numeric(-392,3) ).evalf();
  res += ( g[154]*p[12]*p[22]*p[38]*p[40]*p[43]*numeric(784,3) ).evalf();
  res += ( g[155]*p[12]*p[22]*p[38]*p[40]*p[43]*numeric(392,3) ).evalf();
  res += ( g[2]*p[12]*p[22]*p[38]*p[40]*p[43]*numeric(1552,3)*pow(g[0],2) ).evalf();
  res += ( g[17]*p[12]*p[22]*p[38]*p[40]*p[43]*numeric(392,3)*pow(g[2],2) ).evalf();
  res += ( g[18]*p[12]*p[22]*p[38]*p[40]*p[43]*numeric(392,3)*pow(g[2],2) ).evalf();
  res += ( g[2]*g[24]*p[12]*p[22]*p[38]*p[40]*p[43]*numeric(784,3) ).evalf();
  res += ( g[17]*g[26]*p[12]*p[22]*p[38]*p[40]*p[43]*numeric(-392,3) ).evalf();
  res += ( g[18]*g[26]*p[12]*p[22]*p[38]*p[40]*p[43]*numeric(-392,3) ).evalf();
  res += ( g[0]*g[2]*g[3]*p[12]*p[22]*p[38]*p[40]*p[43]*numeric(-1552,3) ).evalf();
  res += ( g[17]*g[2]*g[3]*p[12]*p[22]*p[38]*p[40]*p[43]*numeric(392,3) ).evalf();
  res += ( g[18]*g[2]*g[3]*p[12]*p[22]*p[38]*p[40]*p[43]*numeric(392,3) ).evalf();
  res += ( g[24]*g[3]*p[12]*p[22]*p[38]*p[40]*p[43]*numeric(2012,3) ).evalf();
  res += ( g[17]*p[12]*p[22]*p[38]*p[40]*p[43]*numeric(196,3)*pow(g[3],2) ).evalf();
  res += ( g[2]*g[35]*p[12]*p[22]*p[38]*p[40]*p[43]*numeric(-392,3) ).evalf();
  res += ( g[3]*g[35]*p[12]*p[22]*p[38]*p[40]*p[43]*numeric(-392,3) ).evalf();
  res += ( g[2]*g[36]*p[12]*p[22]*p[38]*p[40]*p[43]*numeric(-392,3) ).evalf();
  res += ( g[2]*g[54]*p[12]*p[22]*p[38]*p[40]*p[43]*numeric(-784,3) ).evalf();
  res += ( g[3]*g[54]*p[12]*p[22]*p[38]*p[40]*p[43]*numeric(-392,3) ).evalf();
  res += ( g[2]*g[57]*p[12]*p[22]*p[38]*p[40]*p[43]*numeric(-784,3) ).evalf();
  res += ( g[3]*g[57]*p[12]*p[22]*p[38]*p[40]*p[43]*numeric(-392,3) ).evalf();
  res += ( g[62]*p[12]*p[22]*p[38]*p[40]*p[43]*numeric(688,3) ).evalf();
  res += ( g[72]*p[12]*p[22]*p[38]*p[40]*p[43]*numeric(-4024,3) ).evalf();
  res += ( g[74]*p[12]*p[22]*p[38]*p[40]*p[43]*numeric(1096,3) ).evalf();
  res += ( g[80]*p[12]*p[22]*p[38]*p[40]*p[43]*numeric(1180,3) ).evalf();
  res += ( -308*g[82]*p[12]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( g[87]*p[12]*p[22]*p[38]*p[40]*p[43]*numeric(392,3) ).evalf();
  res += ( 368*g[106]*p[1]*p[12]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( 368*g[110]*p[1]*p[12]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( 736*g[147]*p[1]*p[12]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( -368*g[148]*p[1]*p[12]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( 736*g[154]*p[1]*p[12]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( 368*g[155]*p[1]*p[12]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( 1584*g[2]*p[1]*p[12]*p[22]*p[38]*p[40]*p[43]*pow(g[0],2) ).evalf();
  res += ( 368*g[17]*p[1]*p[12]*p[22]*p[38]*p[40]*p[43]*pow(g[2],2) ).evalf();
  res += ( 368*g[18]*p[1]*p[12]*p[22]*p[38]*p[40]*p[43]*pow(g[2],2) ).evalf();
  res += ( 736*g[2]*g[24]*p[1]*p[12]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( -368*g[17]*g[26]*p[1]*p[12]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( -368*g[18]*g[26]*p[1]*p[12]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( -1584*g[0]*g[2]*g[3]*p[1]*p[12]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( 368*g[17]*g[2]*g[3]*p[1]*p[12]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( 368*g[18]*g[2]*g[3]*p[1]*p[12]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( 560*g[24]*g[3]*p[1]*p[12]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( 184*g[17]*p[1]*p[12]*p[22]*p[38]*p[40]*p[43]*pow(g[3],2) ).evalf();
  res += ( -368*g[2]*g[35]*p[1]*p[12]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( -368*g[3]*g[35]*p[1]*p[12]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( -368*g[2]*g[36]*p[1]*p[12]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( -736*g[2]*g[54]*p[1]*p[12]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( -368*g[3]*g[54]*p[1]*p[12]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( -736*g[2]*g[57]*p[1]*p[12]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( -368*g[3]*g[57]*p[1]*p[12]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( 400*g[62]*p[1]*p[12]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( -1120*g[72]*p[1]*p[12]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( 288*g[74]*p[1]*p[12]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( -560*g[80]*p[1]*p[12]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( -256*g[82]*p[1]*p[12]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( 368*g[87]*p[1]*p[12]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( -108*g[106]*p[13]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( -108*g[110]*p[13]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( -216*g[147]*p[13]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( 108*g[148]*p[13]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( -216*g[154]*p[13]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( -108*g[155]*p[13]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( -440*g[2]*p[13]*p[22]*p[38]*p[40]*p[43]*pow(g[0],2) ).evalf();
  res += ( -108*g[17]*p[13]*p[22]*p[38]*p[40]*p[43]*pow(g[2],2) ).evalf();
  res += ( -108*g[18]*p[13]*p[22]*p[38]*p[40]*p[43]*pow(g[2],2) ).evalf();
  res += ( -216*g[2]*g[24]*p[13]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( 108*g[17]*g[26]*p[13]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( 108*g[18]*g[26]*p[13]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( 440*g[0]*g[2]*g[3]*p[13]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( -108*g[17]*g[2]*g[3]*p[13]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( -108*g[18]*g[2]*g[3]*p[13]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( g[24]*g[3]*p[13]*p[22]*p[38]*p[40]*p[43]*numeric(-866,3) ).evalf();
  res += ( -54*g[17]*p[13]*p[22]*p[38]*p[40]*p[43]*pow(g[3],2) ).evalf();
  res += ( 108*g[2]*g[35]*p[13]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( 108*g[3]*g[35]*p[13]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( 108*g[2]*g[36]*p[13]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( 216*g[2]*g[54]*p[13]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( 108*g[3]*g[54]*p[13]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( 216*g[2]*g[57]*p[13]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( 108*g[3]*g[57]*p[13]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( -48*g[62]*p[13]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( g[72]*p[13]*p[22]*p[38]*p[40]*p[43]*numeric(1732,3) ).evalf();
  res += ( 16*g[74]*p[13]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( g[80]*p[13]*p[22]*p[38]*p[40]*p[43]*numeric(-332,3) ).evalf();
  res += ( 104*g[82]*p[13]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( -108*g[87]*p[13]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( -128*g[106]*p[1]*p[13]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( -128*g[110]*p[1]*p[13]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( -256*g[147]*p[1]*p[13]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( 128*g[148]*p[1]*p[13]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( -256*g[154]*p[1]*p[13]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( -128*g[155]*p[1]*p[13]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( -512*g[2]*p[1]*p[13]*p[22]*p[38]*p[40]*p[43]*pow(g[0],2) ).evalf();
  res += ( -128*g[17]*p[1]*p[13]*p[22]*p[38]*p[40]*p[43]*pow(g[2],2) ).evalf();
  res += ( -128*g[18]*p[1]*p[13]*p[22]*p[38]*p[40]*p[43]*pow(g[2],2) ).evalf();
  res += ( -256*g[2]*g[24]*p[1]*p[13]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( 128*g[17]*g[26]*p[1]*p[13]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( 128*g[18]*g[26]*p[1]*p[13]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( 512*g[0]*g[2]*g[3]*p[1]*p[13]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( -128*g[17]*g[2]*g[3]*p[1]*p[13]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( -128*g[18]*g[2]*g[3]*p[1]*p[13]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( -192*g[24]*g[3]*p[1]*p[13]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( -64*g[17]*p[1]*p[13]*p[22]*p[38]*p[40]*p[43]*pow(g[3],2) ).evalf();
  res += ( 128*g[2]*g[35]*p[1]*p[13]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( 128*g[3]*g[35]*p[1]*p[13]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( 128*g[2]*g[36]*p[1]*p[13]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( 256*g[2]*g[54]*p[1]*p[13]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( 128*g[3]*g[54]*p[1]*p[13]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( 256*g[2]*g[57]*p[1]*p[13]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( 128*g[3]*g[57]*p[1]*p[13]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( -256*g[62]*p[1]*p[13]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( 384*g[72]*p[1]*p[13]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( -256*g[74]*p[1]*p[13]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( 192*g[80]*p[1]*p[13]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( 128*g[82]*p[1]*p[13]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( -128*g[87]*p[1]*p[13]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( g[106]*p[14]*p[22]*p[38]*p[40]*p[43]*numeric(76,3) ).evalf();
  res += ( g[110]*p[14]*p[22]*p[38]*p[40]*p[43]*numeric(76,3) ).evalf();
  res += ( g[147]*p[14]*p[22]*p[38]*p[40]*p[43]*numeric(152,3) ).evalf();
  res += ( g[148]*p[14]*p[22]*p[38]*p[40]*p[43]*numeric(-76,3) ).evalf();
  res += ( g[154]*p[14]*p[22]*p[38]*p[40]*p[43]*numeric(152,3) ).evalf();
  res += ( g[155]*p[14]*p[22]*p[38]*p[40]*p[43]*numeric(76,3) ).evalf();
  res += ( g[2]*p[14]*p[22]*p[38]*p[40]*p[43]*numeric(224,3)*pow(g[0],2) ).evalf();
  res += ( g[17]*p[14]*p[22]*p[38]*p[40]*p[43]*numeric(76,3)*pow(g[2],2) ).evalf();
  res += ( g[18]*p[14]*p[22]*p[38]*p[40]*p[43]*numeric(76,3)*pow(g[2],2) ).evalf();
  res += ( g[2]*g[24]*p[14]*p[22]*p[38]*p[40]*p[43]*numeric(152,3) ).evalf();
  res += ( g[17]*g[26]*p[14]*p[22]*p[38]*p[40]*p[43]*numeric(-76,3) ).evalf();
  res += ( g[18]*g[26]*p[14]*p[22]*p[38]*p[40]*p[43]*numeric(-76,3) ).evalf();
  res += ( g[0]*g[2]*g[3]*p[14]*p[22]*p[38]*p[40]*p[43]*numeric(-224,3) ).evalf();
  res += ( g[17]*g[2]*g[3]*p[14]*p[22]*p[38]*p[40]*p[43]*numeric(76,3) ).evalf();
  res += ( g[18]*g[2]*g[3]*p[14]*p[22]*p[38]*p[40]*p[43]*numeric(76,3) ).evalf();
  res += ( g[24]*g[3]*p[14]*p[22]*p[38]*p[40]*p[43]*numeric(76,3) ).evalf();
  res += ( g[17]*p[14]*p[22]*p[38]*p[40]*p[43]*numeric(38,3)*pow(g[3],2) ).evalf();
  res += ( g[2]*g[35]*p[14]*p[22]*p[38]*p[40]*p[43]*numeric(-76,3) ).evalf();
  res += ( g[3]*g[35]*p[14]*p[22]*p[38]*p[40]*p[43]*numeric(-76,3) ).evalf();
  res += ( g[2]*g[36]*p[14]*p[22]*p[38]*p[40]*p[43]*numeric(-76,3) ).evalf();
  res += ( g[2]*g[54]*p[14]*p[22]*p[38]*p[40]*p[43]*numeric(-152,3) ).evalf();
  res += ( g[3]*g[54]*p[14]*p[22]*p[38]*p[40]*p[43]*numeric(-76,3) ).evalf();
  res += ( g[2]*g[57]*p[14]*p[22]*p[38]*p[40]*p[43]*numeric(-152,3) ).evalf();
  res += ( g[3]*g[57]*p[14]*p[22]*p[38]*p[40]*p[43]*numeric(-76,3) ).evalf();
  res += ( g[62]*p[14]*p[22]*p[38]*p[40]*p[43]*numeric(104,3) ).evalf();
  res += ( g[72]*p[14]*p[22]*p[38]*p[40]*p[43]*numeric(-152,3) ).evalf();
  res += ( g[74]*p[14]*p[22]*p[38]*p[40]*p[43]*numeric(32,3) ).evalf();
  res += ( -16*g[80]*p[14]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( -12*g[82]*p[14]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( g[87]*p[14]*p[22]*p[38]*p[40]*p[43]*numeric(76,3) ).evalf();
  res += ( -16*g[106]*p[1]*p[14]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( -16*g[110]*p[1]*p[14]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( -32*g[147]*p[1]*p[14]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( 16*g[148]*p[1]*p[14]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( -32*g[154]*p[1]*p[14]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( -16*g[155]*p[1]*p[14]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( -80*g[2]*p[1]*p[14]*p[22]*p[38]*p[40]*p[43]*pow(g[0],2) ).evalf();
  res += ( -16*g[17]*p[1]*p[14]*p[22]*p[38]*p[40]*p[43]*pow(g[2],2) ).evalf();
  res += ( -16*g[18]*p[1]*p[14]*p[22]*p[38]*p[40]*p[43]*pow(g[2],2) ).evalf();
  res += ( -32*g[2]*g[24]*p[1]*p[14]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( 16*g[17]*g[26]*p[1]*p[14]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( 16*g[18]*g[26]*p[1]*p[14]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( 80*g[0]*g[2]*g[3]*p[1]*p[14]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( -16*g[17]*g[2]*g[3]*p[1]*p[14]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( -16*g[18]*g[2]*g[3]*p[1]*p[14]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( -16*g[24]*g[3]*p[1]*p[14]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( -8*g[17]*p[1]*p[14]*p[22]*p[38]*p[40]*p[43]*pow(g[3],2) ).evalf();
  res += ( 16*g[2]*g[35]*p[1]*p[14]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( 16*g[3]*g[35]*p[1]*p[14]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( 16*g[2]*g[36]*p[1]*p[14]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( 32*g[2]*g[54]*p[1]*p[14]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( 16*g[3]*g[54]*p[1]*p[14]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( 32*g[2]*g[57]*p[1]*p[14]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( 16*g[3]*g[57]*p[1]*p[14]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( 16*g[62]*p[1]*p[14]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( 32*g[72]*p[1]*p[14]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( 32*g[74]*p[1]*p[14]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( 16*g[80]*p[1]*p[14]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( -16*g[87]*p[1]*p[14]*p[22]*p[38]*p[40]*p[43] ).evalf();
  res += ( 48*g[0]*g[26]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( 16*g[3]*p[24]*p[38]*p[40]*p[43]*pow(g[2],2) ).evalf();
  res += ( -32*g[0]*g[26]*p[10]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( -4*g[0]*g[26]*p[11]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( -12*g[3]*p[11]*p[24]*p[38]*p[40]*p[43]*pow(g[2],2) ).evalf();
  res += ( 4*g[0]*g[26]*p[12]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( 4*g[3]*p[12]*p[24]*p[38]*p[40]*p[43]*pow(g[2],2) ).evalf();
  res += ( 88*g[106]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( 88*g[110]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( 176*g[147]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( -88*g[148]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( 176*g[154]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( 88*g[155]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( 304*g[2]*p[22]*p[24]*p[38]*p[40]*p[43]*pow(g[0],2) ).evalf();
  res += ( 88*g[17]*p[22]*p[24]*p[38]*p[40]*p[43]*pow(g[2],2) ).evalf();
  res += ( 88*g[18]*p[22]*p[24]*p[38]*p[40]*p[43]*pow(g[2],2) ).evalf();
  res += ( 176*g[2]*g[24]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( -88*g[17]*g[26]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( -88*g[18]*g[26]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( -304*g[0]*g[2]*g[3]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( 88*g[17]*g[2]*g[3]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( 88*g[18]*g[2]*g[3]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( 88*g[24]*g[3]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( 44*g[17]*p[22]*p[24]*p[38]*p[40]*p[43]*pow(g[3],2) ).evalf();
  res += ( -88*g[2]*g[35]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( -88*g[3]*g[35]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( -88*g[2]*g[36]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( -176*g[2]*g[54]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( -88*g[3]*g[54]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( -176*g[2]*g[57]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( -88*g[3]*g[57]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( -160*g[62]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( -176*g[72]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( -288*g[74]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( -48*g[80]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( 56*g[82]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( 88*g[87]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( 40*g[106]*p[10]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( 40*g[110]*p[10]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( 80*g[147]*p[10]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( -40*g[148]*p[10]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( 80*g[154]*p[10]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( 40*g[155]*p[10]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( 144*g[2]*p[10]*p[22]*p[24]*p[38]*p[40]*p[43]*pow(g[0],2) ).evalf();
  res += ( 40*g[17]*p[10]*p[22]*p[24]*p[38]*p[40]*p[43]*pow(g[2],2) ).evalf();
  res += ( 40*g[18]*p[10]*p[22]*p[24]*p[38]*p[40]*p[43]*pow(g[2],2) ).evalf();
  res += ( 80*g[2]*g[24]*p[10]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( -40*g[17]*g[26]*p[10]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( -40*g[18]*g[26]*p[10]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( -144*g[0]*g[2]*g[3]*p[10]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( 40*g[17]*g[2]*g[3]*p[10]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( 40*g[18]*g[2]*g[3]*p[10]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( 40*g[24]*g[3]*p[10]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( 20*g[17]*p[10]*p[22]*p[24]*p[38]*p[40]*p[43]*pow(g[3],2) ).evalf();
  res += ( -40*g[2]*g[35]*p[10]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( -40*g[3]*g[35]*p[10]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( -40*g[2]*g[36]*p[10]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( -80*g[2]*g[54]*p[10]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( -40*g[3]*g[54]*p[10]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( -80*g[2]*g[57]*p[10]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( -40*g[3]*g[57]*p[10]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( -32*g[62]*p[10]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( -80*g[72]*p[10]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( -96*g[74]*p[10]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( -16*g[80]*p[10]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( 8*g[82]*p[10]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( 40*g[87]*p[10]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( -66*g[106]*p[11]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( -66*g[110]*p[11]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( -132*g[147]*p[11]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( 66*g[148]*p[11]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( -132*g[154]*p[11]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( -66*g[155]*p[11]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( -228*g[2]*p[11]*p[22]*p[24]*p[38]*p[40]*p[43]*pow(g[0],2) ).evalf();
  res += ( -66*g[17]*p[11]*p[22]*p[24]*p[38]*p[40]*p[43]*pow(g[2],2) ).evalf();
  res += ( -66*g[18]*p[11]*p[22]*p[24]*p[38]*p[40]*p[43]*pow(g[2],2) ).evalf();
  res += ( -132*g[2]*g[24]*p[11]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( 66*g[17]*g[26]*p[11]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( 66*g[18]*g[26]*p[11]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( 228*g[0]*g[2]*g[3]*p[11]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( -66*g[17]*g[2]*g[3]*p[11]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( -66*g[18]*g[2]*g[3]*p[11]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( -66*g[24]*g[3]*p[11]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( -33*g[17]*p[11]*p[22]*p[24]*p[38]*p[40]*p[43]*pow(g[3],2) ).evalf();
  res += ( 66*g[2]*g[35]*p[11]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( 66*g[3]*g[35]*p[11]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( 66*g[2]*g[36]*p[11]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( 132*g[2]*g[54]*p[11]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( 66*g[3]*g[54]*p[11]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( 132*g[2]*g[57]*p[11]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( 66*g[3]*g[57]*p[11]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( 120*g[62]*p[11]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( 132*g[72]*p[11]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( 216*g[74]*p[11]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( 36*g[80]*p[11]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( -42*g[82]*p[11]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( -66*g[87]*p[11]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( -8*g[106]*p[12]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( -8*g[110]*p[12]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( -16*g[147]*p[12]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( 8*g[148]*p[12]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( -16*g[154]*p[12]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( -8*g[155]*p[12]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( -32*g[2]*p[12]*p[22]*p[24]*p[38]*p[40]*p[43]*pow(g[0],2) ).evalf();
  res += ( -8*g[17]*p[12]*p[22]*p[24]*p[38]*p[40]*p[43]*pow(g[2],2) ).evalf();
  res += ( -8*g[18]*p[12]*p[22]*p[24]*p[38]*p[40]*p[43]*pow(g[2],2) ).evalf();
  res += ( -16*g[2]*g[24]*p[12]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( 8*g[17]*g[26]*p[12]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( 8*g[18]*g[26]*p[12]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( 32*g[0]*g[2]*g[3]*p[12]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( -8*g[17]*g[2]*g[3]*p[12]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( -8*g[18]*g[2]*g[3]*p[12]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( -8*g[24]*g[3]*p[12]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( -4*g[17]*p[12]*p[22]*p[24]*p[38]*p[40]*p[43]*pow(g[3],2) ).evalf();
  res += ( 8*g[2]*g[35]*p[12]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( 8*g[3]*g[35]*p[12]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( 8*g[2]*g[36]*p[12]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( 16*g[2]*g[54]*p[12]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( 8*g[3]*g[54]*p[12]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( 16*g[2]*g[57]*p[12]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( 8*g[3]*g[57]*p[12]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( -16*g[62]*p[12]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( 16*g[72]*p[12]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( 8*g[82]*p[12]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( -8*g[87]*p[12]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( 10*g[106]*p[13]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( 10*g[110]*p[13]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( 20*g[147]*p[13]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( -10*g[148]*p[13]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( 20*g[154]*p[13]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( 10*g[155]*p[13]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( 36*g[2]*p[13]*p[22]*p[24]*p[38]*p[40]*p[43]*pow(g[0],2) ).evalf();
  res += ( 10*g[17]*p[13]*p[22]*p[24]*p[38]*p[40]*p[43]*pow(g[2],2) ).evalf();
  res += ( 10*g[18]*p[13]*p[22]*p[24]*p[38]*p[40]*p[43]*pow(g[2],2) ).evalf();
  res += ( 20*g[2]*g[24]*p[13]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( -10*g[17]*g[26]*p[13]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( -10*g[18]*g[26]*p[13]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( -36*g[0]*g[2]*g[3]*p[13]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( 10*g[17]*g[2]*g[3]*p[13]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( 10*g[18]*g[2]*g[3]*p[13]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( 10*g[24]*g[3]*p[13]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( 5*g[17]*p[13]*p[22]*p[24]*p[38]*p[40]*p[43]*pow(g[3],2) ).evalf();
  res += ( -10*g[2]*g[35]*p[13]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( -10*g[3]*g[35]*p[13]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( -10*g[2]*g[36]*p[13]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( -20*g[2]*g[54]*p[13]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( -10*g[3]*g[54]*p[13]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( -20*g[2]*g[57]*p[13]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( -10*g[3]*g[57]*p[13]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( -8*g[62]*p[13]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( -20*g[72]*p[13]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( -24*g[74]*p[13]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( -4*g[80]*p[13]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( 2*g[82]*p[13]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( 10*g[87]*p[13]*p[22]*p[24]*p[38]*p[40]*p[43] ).evalf();
  res += ( -128*g[0]*g[26]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( 224*g[3]*p[25]*p[38]*p[40]*p[43]*pow(g[2],2) ).evalf();
  res += ( 88*g[0]*g[26]*p[10]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( -280*g[3]*p[10]*p[25]*p[38]*p[40]*p[43]*pow(g[2],2) ).evalf();
  res += ( 4*g[0]*g[26]*p[11]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( 36*g[3]*p[11]*p[25]*p[38]*p[40]*p[43]*pow(g[2],2) ).evalf();
  res += ( -16*g[0]*g[26]*p[12]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( 56*g[3]*p[12]*p[25]*p[38]*p[40]*p[43]*pow(g[2],2) ).evalf();
  res += ( 4*g[0]*g[26]*p[13]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( -16*g[3]*p[13]*p[25]*p[38]*p[40]*p[43]*pow(g[2],2) ).evalf();
  res += ( 32*g[106]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( 32*g[110]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( 64*g[147]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( -32*g[148]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( 64*g[154]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( 32*g[155]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( 256*g[2]*p[22]*p[25]*p[38]*p[40]*p[43]*pow(g[0],2) ).evalf();
  res += ( 32*g[17]*p[22]*p[25]*p[38]*p[40]*p[43]*pow(g[2],2) ).evalf();
  res += ( 32*g[18]*p[22]*p[25]*p[38]*p[40]*p[43]*pow(g[2],2) ).evalf();
  res += ( 64*g[2]*g[24]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( -32*g[17]*g[26]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( -32*g[18]*g[26]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( -256*g[0]*g[2]*g[3]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( 32*g[17]*g[2]*g[3]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( 32*g[18]*g[2]*g[3]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( 32*g[24]*g[3]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( 16*g[17]*p[22]*p[25]*p[38]*p[40]*p[43]*pow(g[3],2) ).evalf();
  res += ( -32*g[2]*g[35]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( -32*g[3]*g[35]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( -32*g[2]*g[36]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( -64*g[2]*g[54]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( -32*g[3]*g[54]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( -64*g[2]*g[57]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( -32*g[3]*g[57]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( 960*g[62]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( -64*g[72]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( 768*g[74]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( 128*g[80]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( -416*g[82]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( 32*g[87]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( -116*g[106]*p[10]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( -116*g[110]*p[10]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( -232*g[147]*p[10]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( 116*g[148]*p[10]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( -232*g[154]*p[10]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( -116*g[155]*p[10]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( -424*g[2]*p[10]*p[22]*p[25]*p[38]*p[40]*p[43]*pow(g[0],2) ).evalf();
  res += ( -116*g[17]*p[10]*p[22]*p[25]*p[38]*p[40]*p[43]*pow(g[2],2) ).evalf();
  res += ( -116*g[18]*p[10]*p[22]*p[25]*p[38]*p[40]*p[43]*pow(g[2],2) ).evalf();
  res += ( -232*g[2]*g[24]*p[10]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( 116*g[17]*g[26]*p[10]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( 116*g[18]*g[26]*p[10]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( 424*g[0]*g[2]*g[3]*p[10]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( -116*g[17]*g[2]*g[3]*p[10]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( -116*g[18]*g[2]*g[3]*p[10]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( -116*g[24]*g[3]*p[10]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( -58*g[17]*p[10]*p[22]*p[25]*p[38]*p[40]*p[43]*pow(g[3],2) ).evalf();
  res += ( 116*g[2]*g[35]*p[10]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( 116*g[3]*g[35]*p[10]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( 116*g[2]*g[36]*p[10]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( 232*g[2]*g[54]*p[10]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( 116*g[3]*g[54]*p[10]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( 232*g[2]*g[57]*p[10]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( 116*g[3]*g[57]*p[10]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( 48*g[62]*p[10]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( 232*g[72]*p[10]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( 240*g[74]*p[10]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( 40*g[80]*p[10]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( -4*g[82]*p[10]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( -116*g[87]*p[10]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( -106*g[106]*p[11]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( -106*g[110]*p[11]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( -212*g[147]*p[11]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( 106*g[148]*p[11]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( -212*g[154]*p[11]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( -106*g[155]*p[11]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( -516*g[2]*p[11]*p[22]*p[25]*p[38]*p[40]*p[43]*pow(g[0],2) ).evalf();
  res += ( -106*g[17]*p[11]*p[22]*p[25]*p[38]*p[40]*p[43]*pow(g[2],2) ).evalf();
  res += ( -106*g[18]*p[11]*p[22]*p[25]*p[38]*p[40]*p[43]*pow(g[2],2) ).evalf();
  res += ( -212*g[2]*g[24]*p[11]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( 106*g[17]*g[26]*p[11]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( 106*g[18]*g[26]*p[11]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( 516*g[0]*g[2]*g[3]*p[11]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( -106*g[17]*g[2]*g[3]*p[11]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( -106*g[18]*g[2]*g[3]*p[11]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( -106*g[24]*g[3]*p[11]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( -53*g[17]*p[11]*p[22]*p[25]*p[38]*p[40]*p[43]*pow(g[3],2) ).evalf();
  res += ( 106*g[2]*g[35]*p[11]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( 106*g[3]*g[35]*p[11]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( 106*g[2]*g[36]*p[11]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( 212*g[2]*g[54]*p[11]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( 106*g[3]*g[54]*p[11]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( 212*g[2]*g[57]*p[11]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( 106*g[3]*g[57]*p[11]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( -856*g[62]*p[11]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( 212*g[72]*p[11]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( -552*g[74]*p[11]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( -92*g[80]*p[11]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( 382*g[82]*p[11]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( -106*g[87]*p[11]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( 74*g[106]*p[12]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( 74*g[110]*p[12]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( 148*g[147]*p[12]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( -74*g[148]*p[12]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( 148*g[154]*p[12]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( 74*g[155]*p[12]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( 308*g[2]*p[12]*p[22]*p[25]*p[38]*p[40]*p[43]*pow(g[0],2) ).evalf();
  res += ( 74*g[17]*p[12]*p[22]*p[25]*p[38]*p[40]*p[43]*pow(g[2],2) ).evalf();
  res += ( 74*g[18]*p[12]*p[22]*p[25]*p[38]*p[40]*p[43]*pow(g[2],2) ).evalf();
  res += ( 148*g[2]*g[24]*p[12]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( -74*g[17]*g[26]*p[12]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( -74*g[18]*g[26]*p[12]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( -308*g[0]*g[2]*g[3]*p[12]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( 74*g[17]*g[2]*g[3]*p[12]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( 74*g[18]*g[2]*g[3]*p[12]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( 74*g[24]*g[3]*p[12]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( 37*g[17]*p[12]*p[22]*p[25]*p[38]*p[40]*p[43]*pow(g[3],2) ).evalf();
  res += ( -74*g[2]*g[35]*p[12]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( -74*g[3]*g[35]*p[12]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( -74*g[2]*g[36]*p[12]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( -148*g[2]*g[54]*p[12]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( -74*g[3]*g[54]*p[12]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( -148*g[2]*g[57]*p[12]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( -74*g[3]*g[57]*p[12]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( 232*g[62]*p[12]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( -148*g[72]*p[12]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( 72*g[74]*p[12]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( 12*g[80]*p[12]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( -110*g[82]*p[12]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( 74*g[87]*p[12]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( 22*g[106]*p[13]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( 22*g[110]*p[13]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( 44*g[147]*p[13]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( -22*g[148]*p[13]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( 44*g[154]*p[13]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( 22*g[155]*p[13]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( 100*g[2]*p[13]*p[22]*p[25]*p[38]*p[40]*p[43]*pow(g[0],2) ).evalf();
  res += ( 22*g[17]*p[13]*p[22]*p[25]*p[38]*p[40]*p[43]*pow(g[2],2) ).evalf();
  res += ( 22*g[18]*p[13]*p[22]*p[25]*p[38]*p[40]*p[43]*pow(g[2],2) ).evalf();
  res += ( 44*g[2]*g[24]*p[13]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( -22*g[17]*g[26]*p[13]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( -22*g[18]*g[26]*p[13]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( -100*g[0]*g[2]*g[3]*p[13]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( 22*g[17]*g[2]*g[3]*p[13]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( 22*g[18]*g[2]*g[3]*p[13]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( 22*g[24]*g[3]*p[13]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( 11*g[17]*p[13]*p[22]*p[25]*p[38]*p[40]*p[43]*pow(g[3],2) ).evalf();
  res += ( -22*g[2]*g[35]*p[13]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( -22*g[3]*g[35]*p[13]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( -22*g[2]*g[36]*p[13]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( -44*g[2]*g[54]*p[13]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( -22*g[3]*g[54]*p[13]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( -44*g[2]*g[57]*p[13]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( -22*g[3]*g[57]*p[13]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( 128*g[62]*p[13]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( -44*g[72]*p[13]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( 72*g[74]*p[13]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( 12*g[80]*p[13]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( -58*g[82]*p[13]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( 22*g[87]*p[13]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( -10*g[106]*p[14]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( -10*g[110]*p[14]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( -20*g[147]*p[14]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( 10*g[148]*p[14]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( -20*g[154]*p[14]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( -10*g[155]*p[14]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( -44*g[2]*p[14]*p[22]*p[25]*p[38]*p[40]*p[43]*pow(g[0],2) ).evalf();
  res += ( -10*g[17]*p[14]*p[22]*p[25]*p[38]*p[40]*p[43]*pow(g[2],2) ).evalf();
  res += ( -10*g[18]*p[14]*p[22]*p[25]*p[38]*p[40]*p[43]*pow(g[2],2) ).evalf();
  res += ( -20*g[2]*g[24]*p[14]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( 10*g[17]*g[26]*p[14]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( 10*g[18]*g[26]*p[14]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( 44*g[0]*g[2]*g[3]*p[14]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( -10*g[17]*g[2]*g[3]*p[14]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( -10*g[18]*g[2]*g[3]*p[14]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( -10*g[24]*g[3]*p[14]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( -5*g[17]*p[14]*p[22]*p[25]*p[38]*p[40]*p[43]*pow(g[3],2) ).evalf();
  res += ( 10*g[2]*g[35]*p[14]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( 10*g[3]*g[35]*p[14]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( 10*g[2]*g[36]*p[14]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( 20*g[2]*g[54]*p[14]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( 10*g[3]*g[54]*p[14]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( 20*g[2]*g[57]*p[14]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( 10*g[3]*g[57]*p[14]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( -48*g[62]*p[14]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( 20*g[72]*p[14]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( -24*g[74]*p[14]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( -4*g[80]*p[14]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( 22*g[82]*p[14]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( -10*g[87]*p[14]*p[22]*p[25]*p[38]*p[40]*p[43] ).evalf();
  res += ( -548*g[0]*g[26]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( -92*g[3]*p[26]*p[38]*p[40]*p[43]*pow(g[2],2) ).evalf();
  res += ( -320*g[0]*g[26]*p[1]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( -800*g[3]*p[1]*p[26]*p[38]*p[40]*p[43]*pow(g[2],2) ).evalf();
  res += ( 16*g[0]*g[26]*p[10]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( 312*g[3]*p[10]*p[26]*p[38]*p[40]*p[43]*pow(g[2],2) ).evalf();
  res += ( -128*g[0]*g[26]*p[1]*p[10]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( -832*g[3]*p[1]*p[10]*p[26]*p[38]*p[40]*p[43]*pow(g[2],2) ).evalf();
  res += ( -168*g[0]*g[26]*p[11]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( 196*g[3]*p[11]*p[26]*p[38]*p[40]*p[43]*pow(g[2],2) ).evalf();
  res += ( 176*g[0]*g[26]*p[1]*p[11]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( 184*g[3]*p[1]*p[11]*p[26]*p[38]*p[40]*p[43]*pow(g[2],2) ).evalf();
  res += ( 100*g[0]*g[26]*p[12]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( -140*g[3]*p[12]*p[26]*p[38]*p[40]*p[43]*pow(g[2],2) ).evalf();
  res += ( -16*g[0]*g[26]*p[1]*p[12]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( 216*g[3]*p[1]*p[12]*p[26]*p[38]*p[40]*p[43]*pow(g[2],2) ).evalf();
  res += ( g[106]*p[22]*p[26]*p[38]*p[40]*p[43]*numeric(-3998,3) ).evalf();
  res += ( g[110]*p[22]*p[26]*p[38]*p[40]*p[43]*numeric(-3998,3) ).evalf();
  res += ( g[147]*p[22]*p[26]*p[38]*p[40]*p[43]*numeric(-7996,3) ).evalf();
  res += ( g[148]*p[22]*p[26]*p[38]*p[40]*p[43]*numeric(3998,3) ).evalf();
  res += ( g[154]*p[22]*p[26]*p[38]*p[40]*p[43]*numeric(-7996,3) ).evalf();
  res += ( g[155]*p[22]*p[26]*p[38]*p[40]*p[43]*numeric(-3998,3) ).evalf();
  res += ( g[2]*p[22]*p[26]*p[38]*p[40]*p[43]*numeric(-7516,3)*pow(g[0],2) ).evalf();
  res += ( g[17]*p[22]*p[26]*p[38]*p[40]*p[43]*numeric(-3998,3)*pow(g[2],2) ).evalf();
  res += ( g[18]*p[22]*p[26]*p[38]*p[40]*p[43]*numeric(-3998,3)*pow(g[2],2) ).evalf();
  res += ( g[2]*g[24]*p[22]*p[26]*p[38]*p[40]*p[43]*numeric(-7996,3) ).evalf();
  res += ( g[17]*g[26]*p[22]*p[26]*p[38]*p[40]*p[43]*numeric(3998,3) ).evalf();
  res += ( g[18]*g[26]*p[22]*p[26]*p[38]*p[40]*p[43]*numeric(3998,3) ).evalf();
  res += ( g[0]*g[2]*g[3]*p[22]*p[26]*p[38]*p[40]*p[43]*numeric(7516,3) ).evalf();
  res += ( g[17]*g[2]*g[3]*p[22]*p[26]*p[38]*p[40]*p[43]*numeric(-3998,3) ).evalf();
  res += ( g[18]*g[2]*g[3]*p[22]*p[26]*p[38]*p[40]*p[43]*numeric(-3998,3) ).evalf();
  res += ( g[24]*g[3]*p[22]*p[26]*p[38]*p[40]*p[43]*numeric(-6080,3) ).evalf();
  res += ( g[17]*p[22]*p[26]*p[38]*p[40]*p[43]*numeric(-1999,3)*pow(g[3],2) ).evalf();
  res += ( g[2]*g[35]*p[22]*p[26]*p[38]*p[40]*p[43]*numeric(3998,3) ).evalf();
  res += ( g[3]*g[35]*p[22]*p[26]*p[38]*p[40]*p[43]*numeric(3998,3) ).evalf();
  res += ( g[2]*g[36]*p[22]*p[26]*p[38]*p[40]*p[43]*numeric(3998,3) ).evalf();
  res += ( g[2]*g[54]*p[22]*p[26]*p[38]*p[40]*p[43]*numeric(7996,3) ).evalf();
  res += ( g[3]*g[54]*p[22]*p[26]*p[38]*p[40]*p[43]*numeric(3998,3) ).evalf();
  res += ( g[2]*g[57]*p[22]*p[26]*p[38]*p[40]*p[43]*numeric(7996,3) ).evalf();
  res += ( g[3]*g[57]*p[22]*p[26]*p[38]*p[40]*p[43]*numeric(3998,3) ).evalf();
  res += ( g[62]*p[22]*p[26]*p[38]*p[40]*p[43]*numeric(-7672,3) ).evalf();
  res += ( g[72]*p[22]*p[26]*p[38]*p[40]*p[43]*numeric(12160,3) ).evalf();
  res += ( g[74]*p[22]*p[26]*p[38]*p[40]*p[43]*numeric(-9880,3) ).evalf();
  res += ( -1704*g[80]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( 1454*g[82]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( g[87]*p[22]*p[26]*p[38]*p[40]*p[43]*numeric(-3998,3) ).evalf();
  res += ( 320*g[106]*p[1]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( 320*g[110]*p[1]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( 640*g[147]*p[1]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( -320*g[148]*p[1]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( 640*g[154]*p[1]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( 320*g[155]*p[1]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( 1600*g[2]*p[1]*p[22]*p[26]*p[38]*p[40]*p[43]*pow(g[0],2) ).evalf();
  res += ( 320*g[17]*p[1]*p[22]*p[26]*p[38]*p[40]*p[43]*pow(g[2],2) ).evalf();
  res += ( 320*g[18]*p[1]*p[22]*p[26]*p[38]*p[40]*p[43]*pow(g[2],2) ).evalf();
  res += ( 640*g[2]*g[24]*p[1]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( -320*g[17]*g[26]*p[1]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( -320*g[18]*g[26]*p[1]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( -1600*g[0]*g[2]*g[3]*p[1]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( 320*g[17]*g[2]*g[3]*p[1]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( 320*g[18]*g[2]*g[3]*p[1]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( 320*g[24]*g[3]*p[1]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( 160*g[17]*p[1]*p[22]*p[26]*p[38]*p[40]*p[43]*pow(g[3],2) ).evalf();
  res += ( -320*g[2]*g[35]*p[1]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( -320*g[3]*g[35]*p[1]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( -320*g[2]*g[36]*p[1]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( -640*g[2]*g[54]*p[1]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( -320*g[3]*g[54]*p[1]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( -640*g[2]*g[57]*p[1]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( -320*g[3]*g[57]*p[1]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( -320*g[62]*p[1]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( -640*g[72]*p[1]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( -640*g[74]*p[1]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( -320*g[80]*p[1]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( 320*g[87]*p[1]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( g[106]*p[10]*p[22]*p[26]*p[38]*p[40]*p[43]*numeric(-2806,3) ).evalf();
  res += ( g[110]*p[10]*p[22]*p[26]*p[38]*p[40]*p[43]*numeric(-2806,3) ).evalf();
  res += ( g[147]*p[10]*p[22]*p[26]*p[38]*p[40]*p[43]*numeric(-5612,3) ).evalf();
  res += ( g[148]*p[10]*p[22]*p[26]*p[38]*p[40]*p[43]*numeric(2806,3) ).evalf();
  res += ( g[154]*p[10]*p[22]*p[26]*p[38]*p[40]*p[43]*numeric(-5612,3) ).evalf();
  res += ( g[155]*p[10]*p[22]*p[26]*p[38]*p[40]*p[43]*numeric(-2806,3) ).evalf();
  res += ( g[2]*p[10]*p[22]*p[26]*p[38]*p[40]*p[43]*numeric(-4028,3)*pow(g[0],2) ).evalf();
  res += ( g[17]*p[10]*p[22]*p[26]*p[38]*p[40]*p[43]*numeric(-2806,3)*pow(g[2],2) ).evalf();
  res += ( g[18]*p[10]*p[22]*p[26]*p[38]*p[40]*p[43]*numeric(-2806,3)*pow(g[2],2) ).evalf();
  res += ( g[2]*g[24]*p[10]*p[22]*p[26]*p[38]*p[40]*p[43]*numeric(-5612,3) ).evalf();
  res += ( g[17]*g[26]*p[10]*p[22]*p[26]*p[38]*p[40]*p[43]*numeric(2806,3) ).evalf();
  res += ( g[18]*g[26]*p[10]*p[22]*p[26]*p[38]*p[40]*p[43]*numeric(2806,3) ).evalf();
  res += ( g[0]*g[2]*g[3]*p[10]*p[22]*p[26]*p[38]*p[40]*p[43]*numeric(4028,3) ).evalf();
  res += ( g[17]*g[2]*g[3]*p[10]*p[22]*p[26]*p[38]*p[40]*p[43]*numeric(-2806,3) ).evalf();
  res += ( g[18]*g[2]*g[3]*p[10]*p[22]*p[26]*p[38]*p[40]*p[43]*numeric(-2806,3) ).evalf();
  res += ( g[24]*g[3]*p[10]*p[22]*p[26]*p[38]*p[40]*p[43]*numeric(-3970,3) ).evalf();
  res += ( g[17]*p[10]*p[22]*p[26]*p[38]*p[40]*p[43]*numeric(-1403,3)*pow(g[3],2) ).evalf();
  res += ( g[2]*g[35]*p[10]*p[22]*p[26]*p[38]*p[40]*p[43]*numeric(2806,3) ).evalf();
  res += ( g[3]*g[35]*p[10]*p[22]*p[26]*p[38]*p[40]*p[43]*numeric(2806,3) ).evalf();
  res += ( g[2]*g[36]*p[10]*p[22]*p[26]*p[38]*p[40]*p[43]*numeric(2806,3) ).evalf();
  res += ( g[2]*g[54]*p[10]*p[22]*p[26]*p[38]*p[40]*p[43]*numeric(5612,3) ).evalf();
  res += ( g[3]*g[54]*p[10]*p[22]*p[26]*p[38]*p[40]*p[43]*numeric(2806,3) ).evalf();
  res += ( g[2]*g[57]*p[10]*p[22]*p[26]*p[38]*p[40]*p[43]*numeric(5612,3) ).evalf();
  res += ( g[3]*g[57]*p[10]*p[22]*p[26]*p[38]*p[40]*p[43]*numeric(2806,3) ).evalf();
  res += ( g[62]*p[10]*p[22]*p[26]*p[38]*p[40]*p[43]*numeric(-8264,3) ).evalf();
  res += ( g[72]*p[10]*p[22]*p[26]*p[38]*p[40]*p[43]*numeric(7940,3) ).evalf();
  res += ( g[74]*p[10]*p[22]*p[26]*p[38]*p[40]*p[43]*numeric(-9800,3) ).evalf();
  res += ( g[80]*p[10]*p[22]*p[26]*p[38]*p[40]*p[43]*numeric(-1532,3) ).evalf();
  res += ( 1350*g[82]*p[10]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( g[87]*p[10]*p[22]*p[26]*p[38]*p[40]*p[43]*numeric(-2806,3) ).evalf();
  res += ( 704*g[106]*p[1]*p[10]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( 704*g[110]*p[1]*p[10]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( 1408*g[147]*p[1]*p[10]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( -704*g[148]*p[1]*p[10]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( 1408*g[154]*p[1]*p[10]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( 704*g[155]*p[1]*p[10]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( 3264*g[2]*p[1]*p[10]*p[22]*p[26]*p[38]*p[40]*p[43]*pow(g[0],2) ).evalf();
  res += ( 704*g[17]*p[1]*p[10]*p[22]*p[26]*p[38]*p[40]*p[43]*pow(g[2],2) ).evalf();
  res += ( 704*g[18]*p[1]*p[10]*p[22]*p[26]*p[38]*p[40]*p[43]*pow(g[2],2) ).evalf();
  res += ( 1408*g[2]*g[24]*p[1]*p[10]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( -704*g[17]*g[26]*p[1]*p[10]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( -704*g[18]*g[26]*p[1]*p[10]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( -3264*g[0]*g[2]*g[3]*p[1]*p[10]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( 704*g[17]*g[2]*g[3]*p[1]*p[10]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( 704*g[18]*g[2]*g[3]*p[1]*p[10]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( 704*g[24]*g[3]*p[1]*p[10]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( 352*g[17]*p[1]*p[10]*p[22]*p[26]*p[38]*p[40]*p[43]*pow(g[3],2) ).evalf();
  res += ( -704*g[2]*g[35]*p[1]*p[10]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( -704*g[3]*g[35]*p[1]*p[10]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( -704*g[2]*g[36]*p[1]*p[10]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( -1408*g[2]*g[54]*p[1]*p[10]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( -704*g[3]*g[54]*p[1]*p[10]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( -1408*g[2]*g[57]*p[1]*p[10]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( -704*g[3]*g[57]*p[1]*p[10]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( 64*g[62]*p[1]*p[10]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( -1408*g[72]*p[1]*p[10]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( -384*g[74]*p[1]*p[10]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( -704*g[80]*p[1]*p[10]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( -256*g[82]*p[1]*p[10]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( 704*g[87]*p[1]*p[10]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( 900*g[106]*p[11]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( 900*g[110]*p[11]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( 1800*g[147]*p[11]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( -900*g[148]*p[11]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( 1800*g[154]*p[11]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( 900*g[155]*p[11]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( 1792*g[2]*p[11]*p[22]*p[26]*p[38]*p[40]*p[43]*pow(g[0],2) ).evalf();
  res += ( 900*g[17]*p[11]*p[22]*p[26]*p[38]*p[40]*p[43]*pow(g[2],2) ).evalf();
  res += ( 900*g[18]*p[11]*p[22]*p[26]*p[38]*p[40]*p[43]*pow(g[2],2) ).evalf();
  res += ( 1800*g[2]*g[24]*p[11]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( -900*g[17]*g[26]*p[11]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( -900*g[18]*g[26]*p[11]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( -1792*g[0]*g[2]*g[3]*p[11]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( 900*g[17]*g[2]*g[3]*p[11]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( 900*g[18]*g[2]*g[3]*p[11]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( g[24]*g[3]*p[11]*p[22]*p[26]*p[38]*p[40]*p[43]*numeric(7588,3) ).evalf();
  res += ( 450*g[17]*p[11]*p[22]*p[26]*p[38]*p[40]*p[43]*pow(g[3],2) ).evalf();
  res += ( -900*g[2]*g[35]*p[11]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( -900*g[3]*g[35]*p[11]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( -900*g[2]*g[36]*p[11]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( -1800*g[2]*g[54]*p[11]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( -900*g[3]*g[54]*p[11]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( -1800*g[2]*g[57]*p[11]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( -900*g[3]*g[57]*p[11]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( 1256*g[62]*p[11]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( g[72]*p[11]*p[22]*p[26]*p[38]*p[40]*p[43]*numeric(-15176,3) ).evalf();
  res += ( 2176*g[74]*p[11]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( 2292*g[80]*p[11]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( -1280*g[82]*p[11]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( 900*g[87]*p[11]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( 336*g[106]*p[1]*p[11]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( 336*g[110]*p[1]*p[11]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( 672*g[147]*p[1]*p[11]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( -336*g[148]*p[1]*p[11]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( 672*g[154]*p[1]*p[11]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( 336*g[155]*p[1]*p[11]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( 1296*g[2]*p[1]*p[11]*p[22]*p[26]*p[38]*p[40]*p[43]*pow(g[0],2) ).evalf();
  res += ( 336*g[17]*p[1]*p[11]*p[22]*p[26]*p[38]*p[40]*p[43]*pow(g[2],2) ).evalf();
  res += ( 336*g[18]*p[1]*p[11]*p[22]*p[26]*p[38]*p[40]*p[43]*pow(g[2],2) ).evalf();
  res += ( 672*g[2]*g[24]*p[1]*p[11]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( -336*g[17]*g[26]*p[1]*p[11]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( -336*g[18]*g[26]*p[1]*p[11]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( -1296*g[0]*g[2]*g[3]*p[1]*p[11]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( 336*g[17]*g[2]*g[3]*p[1]*p[11]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( 336*g[18]*g[2]*g[3]*p[1]*p[11]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( 464*g[24]*g[3]*p[1]*p[11]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( 168*g[17]*p[1]*p[11]*p[22]*p[26]*p[38]*p[40]*p[43]*pow(g[3],2) ).evalf();
  res += ( -336*g[2]*g[35]*p[1]*p[11]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( -336*g[3]*g[35]*p[1]*p[11]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( -336*g[2]*g[36]*p[1]*p[11]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( -672*g[2]*g[54]*p[1]*p[11]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( -336*g[3]*g[54]*p[1]*p[11]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( -672*g[2]*g[57]*p[1]*p[11]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( -336*g[3]*g[57]*p[1]*p[11]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( 816*g[62]*p[1]*p[11]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( -928*g[72]*p[1]*p[11]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( 864*g[74]*p[1]*p[11]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( -464*g[80]*p[1]*p[11]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( -384*g[82]*p[1]*p[11]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( 336*g[87]*p[1]*p[11]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( g[106]*p[12]*p[22]*p[26]*p[38]*p[40]*p[43]*numeric(-1394,3) ).evalf();
  res += ( g[110]*p[12]*p[22]*p[26]*p[38]*p[40]*p[43]*numeric(-1394,3) ).evalf();
  res += ( g[147]*p[12]*p[22]*p[26]*p[38]*p[40]*p[43]*numeric(-2788,3) ).evalf();
  res += ( g[148]*p[12]*p[22]*p[26]*p[38]*p[40]*p[43]*numeric(1394,3) ).evalf();
  res += ( g[154]*p[12]*p[22]*p[26]*p[38]*p[40]*p[43]*numeric(-2788,3) ).evalf();
  res += ( g[155]*p[12]*p[22]*p[26]*p[38]*p[40]*p[43]*numeric(-1394,3) ).evalf();
  res += ( g[2]*p[12]*p[22]*p[26]*p[38]*p[40]*p[43]*numeric(-3868,3)*pow(g[0],2) ).evalf();
  res += ( g[17]*p[12]*p[22]*p[26]*p[38]*p[40]*p[43]*numeric(-1394,3)*pow(g[2],2) ).evalf();
  res += ( g[18]*p[12]*p[22]*p[26]*p[38]*p[40]*p[43]*numeric(-1394,3)*pow(g[2],2) ).evalf();
  res += ( g[2]*g[24]*p[12]*p[22]*p[26]*p[38]*p[40]*p[43]*numeric(-2788,3) ).evalf();
  res += ( g[17]*g[26]*p[12]*p[22]*p[26]*p[38]*p[40]*p[43]*numeric(1394,3) ).evalf();
  res += ( g[18]*g[26]*p[12]*p[22]*p[26]*p[38]*p[40]*p[43]*numeric(1394,3) ).evalf();
  res += ( g[0]*g[2]*g[3]*p[12]*p[22]*p[26]*p[38]*p[40]*p[43]*numeric(3868,3) ).evalf();
  res += ( g[17]*g[2]*g[3]*p[12]*p[22]*p[26]*p[38]*p[40]*p[43]*numeric(-1394,3) ).evalf();
  res += ( g[18]*g[2]*g[3]*p[12]*p[22]*p[26]*p[38]*p[40]*p[43]*numeric(-1394,3) ).evalf();
  res += ( -974*g[24]*g[3]*p[12]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( g[17]*p[12]*p[22]*p[26]*p[38]*p[40]*p[43]*numeric(-697,3)*pow(g[3],2) ).evalf();
  res += ( g[2]*g[35]*p[12]*p[22]*p[26]*p[38]*p[40]*p[43]*numeric(1394,3) ).evalf();
  res += ( g[3]*g[35]*p[12]*p[22]*p[26]*p[38]*p[40]*p[43]*numeric(1394,3) ).evalf();
  res += ( g[2]*g[36]*p[12]*p[22]*p[26]*p[38]*p[40]*p[43]*numeric(1394,3) ).evalf();
  res += ( g[2]*g[54]*p[12]*p[22]*p[26]*p[38]*p[40]*p[43]*numeric(2788,3) ).evalf();
  res += ( g[3]*g[54]*p[12]*p[22]*p[26]*p[38]*p[40]*p[43]*numeric(1394,3) ).evalf();
  res += ( g[2]*g[57]*p[12]*p[22]*p[26]*p[38]*p[40]*p[43]*numeric(2788,3) ).evalf();
  res += ( g[3]*g[57]*p[12]*p[22]*p[26]*p[38]*p[40]*p[43]*numeric(1394,3) ).evalf();
  res += ( g[62]*p[12]*p[22]*p[26]*p[38]*p[40]*p[43]*numeric(1160,3) ).evalf();
  res += ( 1948*g[72]*p[12]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( g[74]*p[12]*p[22]*p[26]*p[38]*p[40]*p[43]*numeric(56,3) ).evalf();
  res += ( -956*g[80]*p[12]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( -34*g[82]*p[12]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( g[87]*p[12]*p[22]*p[26]*p[38]*p[40]*p[43]*numeric(-1394,3) ).evalf();
  res += ( -160*g[106]*p[1]*p[12]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( -160*g[110]*p[1]*p[12]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( -320*g[147]*p[1]*p[12]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( 160*g[148]*p[1]*p[12]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( -320*g[154]*p[1]*p[12]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( -160*g[155]*p[1]*p[12]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( -800*g[2]*p[1]*p[12]*p[22]*p[26]*p[38]*p[40]*p[43]*pow(g[0],2) ).evalf();
  res += ( -160*g[17]*p[1]*p[12]*p[22]*p[26]*p[38]*p[40]*p[43]*pow(g[2],2) ).evalf();
  res += ( -160*g[18]*p[1]*p[12]*p[22]*p[26]*p[38]*p[40]*p[43]*pow(g[2],2) ).evalf();
  res += ( -320*g[2]*g[24]*p[1]*p[12]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( 160*g[17]*g[26]*p[1]*p[12]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( 160*g[18]*g[26]*p[1]*p[12]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( 800*g[0]*g[2]*g[3]*p[1]*p[12]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( -160*g[17]*g[2]*g[3]*p[1]*p[12]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( -160*g[18]*g[2]*g[3]*p[1]*p[12]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( -96*g[24]*g[3]*p[1]*p[12]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( -80*g[17]*p[1]*p[12]*p[22]*p[26]*p[38]*p[40]*p[43]*pow(g[3],2) ).evalf();
  res += ( 160*g[2]*g[35]*p[1]*p[12]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( 160*g[3]*g[35]*p[1]*p[12]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( 160*g[2]*g[36]*p[1]*p[12]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( 320*g[2]*g[54]*p[1]*p[12]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( 160*g[3]*g[54]*p[1]*p[12]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( 320*g[2]*g[57]*p[1]*p[12]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( 160*g[3]*g[57]*p[1]*p[12]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( 160*g[62]*p[1]*p[12]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( 192*g[72]*p[1]*p[12]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( 320*g[74]*p[1]*p[12]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( 96*g[80]*p[1]*p[12]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( -160*g[87]*p[1]*p[12]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( g[106]*p[13]*p[22]*p[26]*p[38]*p[40]*p[43]*numeric(410,3) ).evalf();
  res += ( g[110]*p[13]*p[22]*p[26]*p[38]*p[40]*p[43]*numeric(410,3) ).evalf();
  res += ( g[147]*p[13]*p[22]*p[26]*p[38]*p[40]*p[43]*numeric(820,3) ).evalf();
  res += ( g[148]*p[13]*p[22]*p[26]*p[38]*p[40]*p[43]*numeric(-410,3) ).evalf();
  res += ( g[154]*p[13]*p[22]*p[26]*p[38]*p[40]*p[43]*numeric(820,3) ).evalf();
  res += ( g[155]*p[13]*p[22]*p[26]*p[38]*p[40]*p[43]*numeric(410,3) ).evalf();
  res += ( g[2]*p[13]*p[22]*p[26]*p[38]*p[40]*p[43]*numeric(868,3)*pow(g[0],2) ).evalf();
  res += ( g[17]*p[13]*p[22]*p[26]*p[38]*p[40]*p[43]*numeric(410,3)*pow(g[2],2) ).evalf();
  res += ( g[18]*p[13]*p[22]*p[26]*p[38]*p[40]*p[43]*numeric(410,3)*pow(g[2],2) ).evalf();
  res += ( g[2]*g[24]*p[13]*p[22]*p[26]*p[38]*p[40]*p[43]*numeric(820,3) ).evalf();
  res += ( g[17]*g[26]*p[13]*p[22]*p[26]*p[38]*p[40]*p[43]*numeric(-410,3) ).evalf();
  res += ( g[18]*g[26]*p[13]*p[22]*p[26]*p[38]*p[40]*p[43]*numeric(-410,3) ).evalf();
  res += ( g[0]*g[2]*g[3]*p[13]*p[22]*p[26]*p[38]*p[40]*p[43]*numeric(-868,3) ).evalf();
  res += ( g[17]*g[2]*g[3]*p[13]*p[22]*p[26]*p[38]*p[40]*p[43]*numeric(410,3) ).evalf();
  return res;
}


==> numerics/ggtt_a_exact_0_21.cpp <==
/* R. Bonciani, A. Ferroglia, T. Gehrmann, A. v. Manteuffel, C. Studerus
 * file: ggtt_a_exact_0_21.cpp
 * date: 2010-11-29
 */

#include <ginac/ginac.h>
using namespace GiNaC;

ex ggtt_a_exact_0_21(const exvector& g, const exvector& p)
{
  ex res = 0;
  res += ( g[18]*g[2]*g[3]*p[13]*p[22]*p[26]*p[38]*p[40]*p[43]*numeric(410,3) ).evalf();
  res += ( 108*g[24]*g[3]*p[13]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( g[17]*p[13]*p[22]*p[26]*p[38]*p[40]*p[43]*numeric(205,3)*pow(g[3],2) ).evalf();
  res += ( g[2]*g[35]*p[13]*p[22]*p[26]*p[38]*p[40]*p[43]*numeric(-410,3) ).evalf();
  res += ( g[3]*g[35]*p[13]*p[22]*p[26]*p[38]*p[40]*p[43]*numeric(-410,3) ).evalf();
  res += ( g[2]*g[36]*p[13]*p[22]*p[26]*p[38]*p[40]*p[43]*numeric(-410,3) ).evalf();
  res += ( g[2]*g[54]*p[13]*p[22]*p[26]*p[38]*p[40]*p[43]*numeric(-820,3) ).evalf();
  res += ( g[3]*g[54]*p[13]*p[22]*p[26]*p[38]*p[40]*p[43]*numeric(-410,3) ).evalf();
  res += ( g[2]*g[57]*p[13]*p[22]*p[26]*p[38]*p[40]*p[43]*numeric(-820,3) ).evalf();
  res += ( g[3]*g[57]*p[13]*p[22]*p[26]*p[38]*p[40]*p[43]*numeric(-410,3) ).evalf();
  res += ( g[62]*p[13]*p[22]*p[26]*p[38]*p[40]*p[43]*numeric(112,3) ).evalf();
  res += ( -216*g[72]*p[13]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( g[74]*p[13]*p[22]*p[26]*p[38]*p[40]*p[43]*numeric(232,3) ).evalf();
  res += ( g[80]*p[13]*p[22]*p[26]*p[38]*p[40]*p[43]*numeric(184,3) ).evalf();
  res += ( 38*g[82]*p[13]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( g[87]*p[13]*p[22]*p[26]*p[38]*p[40]*p[43]*numeric(410,3) ).evalf();
  res += ( -112*g[106]*p[1]*p[13]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( -112*g[110]*p[1]*p[13]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( -224*g[147]*p[1]*p[13]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( 112*g[148]*p[1]*p[13]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( -224*g[154]*p[1]*p[13]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( -112*g[155]*p[1]*p[13]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( -432*g[2]*p[1]*p[13]*p[22]*p[26]*p[38]*p[40]*p[43]*pow(g[0],2) ).evalf();
  res += ( -112*g[17]*p[1]*p[13]*p[22]*p[26]*p[38]*p[40]*p[43]*pow(g[2],2) ).evalf();
  res += ( -112*g[18]*p[1]*p[13]*p[22]*p[26]*p[38]*p[40]*p[43]*pow(g[2],2) ).evalf();
  res += ( -224*g[2]*g[24]*p[1]*p[13]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( 112*g[17]*g[26]*p[1]*p[13]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( 112*g[18]*g[26]*p[1]*p[13]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( 432*g[0]*g[2]*g[3]*p[1]*p[13]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( -112*g[17]*g[2]*g[3]*p[1]*p[13]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( -112*g[18]*g[2]*g[3]*p[1]*p[13]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( -176*g[24]*g[3]*p[1]*p[13]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( -56*g[17]*p[1]*p[13]*p[22]*p[26]*p[38]*p[40]*p[43]*pow(g[3],2) ).evalf();
  res += ( 112*g[2]*g[35]*p[1]*p[13]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( 112*g[3]*g[35]*p[1]*p[13]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( 112*g[2]*g[36]*p[1]*p[13]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( 224*g[2]*g[54]*p[1]*p[13]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( 112*g[3]*g[54]*p[1]*p[13]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( 224*g[2]*g[57]*p[1]*p[13]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( 112*g[3]*g[57]*p[1]*p[13]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( -272*g[62]*p[1]*p[13]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( 352*g[72]*p[1]*p[13]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( -288*g[74]*p[1]*p[13]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( 176*g[80]*p[1]*p[13]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( 128*g[82]*p[1]*p[13]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( -112*g[87]*p[1]*p[13]*p[22]*p[26]*p[38]*p[40]*p[43] ).evalf();
  res += ( 120*g[0]*g[26]*p[27]*p[38]*p[40]*p[43] ).evalf();
  res += ( 268*g[3]*p[27]*p[38]*p[40]*p[43]*pow(g[2],2) ).evalf();
  res += ( 224*g[0]*g[26]*p[1]*p[27]*p[38]*p[40]*p[43] ).evalf();
  res += ( -208*g[3]*p[1]*p[27]*p[38]*p[40]*p[43]*pow(g[2],2) ).evalf();
  res += ( 192*g[0]*g[26]*p[10]*p[27]*p[38]*p[40]*p[43] ).evalf();
  res += ( 28*g[3]*p[10]*p[27]*p[38]*p[40]*p[43]*pow(g[2],2) ).evalf();
  res += ( 144*g[0]*g[26]*p[1]*p[10]*p[27]*p[38]*p[40]*p[43] ).evalf();
  res += ( 104*g[3]*p[1]*p[10]*p[27]*p[38]*p[40]*p[43]*pow(g[2],2) ).evalf();
  res += ( 120*g[0]*g[26]*p[11]*p[27]*p[38]*p[40]*p[43] ).evalf();
  res += ( -188*g[3]*p[11]*p[27]*p[38]*p[40]*p[43]*pow(g[2],2) ).evalf();
  res += ( -80*g[0]*g[26]*p[1]*p[11]*p[27]*p[38]*p[40]*p[43] ).evalf();
  res += ( 312*g[3]*p[1]*p[11]*p[27]*p[38]*p[40]*p[43]*pow(g[2],2) ).evalf();
  res += ( g[106]*p[22]*p[27]*p[38]*p[40]*p[43]*numeric(-1528,3) ).evalf();
  res += ( g[110]*p[22]*p[27]*p[38]*p[40]*p[43]*numeric(-1528,3) ).evalf();
  res += ( g[147]*p[22]*p[27]*p[38]*p[40]*p[43]*numeric(-3056,3) ).evalf();
  res += ( g[148]*p[22]*p[27]*p[38]*p[40]*p[43]*numeric(1528,3) ).evalf();
  res += ( g[154]*p[22]*p[27]*p[38]*p[40]*p[43]*numeric(-3056,3) ).evalf();
  res += ( g[155]*p[22]*p[27]*p[38]*p[40]*p[43]*numeric(-1528,3) ).evalf();
  res += ( g[2]*p[22]*p[27]*p[38]*p[40]*p[43]*numeric(-2840,3)*pow(g[0],2) ).evalf();
  res += ( g[17]*p[22]*p[27]*p[38]*p[40]*p[43]*numeric(-1528,3)*pow(g[2],2) ).evalf();
  res += ( g[18]*p[22]*p[27]*p[38]*p[40]*p[43]*numeric(-1528,3)*pow(g[2],2) ).evalf();
  res += ( g[2]*g[24]*p[22]*p[27]*p[38]*p[40]*p[43]*numeric(-3056,3) ).evalf();
  res += ( g[17]*g[26]*p[22]*p[27]*p[38]*p[40]*p[43]*numeric(1528,3) ).evalf();
  res += ( g[18]*g[26]*p[22]*p[27]*p[38]*p[40]*p[43]*numeric(1528,3) ).evalf();
  res += ( g[0]*g[2]*g[3]*p[22]*p[27]*p[38]*p[40]*p[43]*numeric(2840,3) ).evalf();
  res += ( g[17]*g[2]*g[3]*p[22]*p[27]*p[38]*p[40]*p[43]*numeric(-1528,3) ).evalf();
  res += ( g[18]*g[2]*g[3]*p[22]*p[27]*p[38]*p[40]*p[43]*numeric(-1528,3) ).evalf();
  res += ( g[24]*g[3]*p[22]*p[27]*p[38]*p[40]*p[43]*numeric(-1960,3) ).evalf();
  res += ( g[17]*p[22]*p[27]*p[38]*p[40]*p[43]*numeric(-764,3)*pow(g[3],2) ).evalf();
  res += ( g[2]*g[35]*p[22]*p[27]*p[38]*p[40]*p[43]*numeric(1528,3) ).evalf();
  res += ( g[3]*g[35]*p[22]*p[27]*p[38]*p[40]*p[43]*numeric(1528,3) ).evalf();
  res += ( g[2]*g[36]*p[22]*p[27]*p[38]*p[40]*p[43]*numeric(1528,3) ).evalf();
  res += ( g[2]*g[54]*p[22]*p[27]*p[38]*p[40]*p[43]*numeric(3056,3) ).evalf();
  res += ( g[3]*g[54]*p[22]*p[27]*p[38]*p[40]*p[43]*numeric(1528,3) ).evalf();
  res += ( g[2]*g[57]*p[22]*p[27]*p[38]*p[40]*p[43]*numeric(3056,3) ).evalf();
  res += ( g[3]*g[57]*p[22]*p[27]*p[38]*p[40]*p[43]*numeric(1528,3) ).evalf();
  res += ( g[62]*p[22]*p[27]*p[38]*p[40]*p[43]*numeric(-2168,3) ).evalf();
  res += ( g[72]*p[22]*p[27]*p[38]*p[40]*p[43]*numeric(3920,3) ).evalf();
  res += ( g[74]*p[22]*p[27]*p[38]*p[40]*p[43]*numeric(-2312,3) ).evalf();
  res += ( 32*g[80]*p[22]*p[27]*p[38]*p[40]*p[43] ).evalf();
  res += ( 120*g[82]*p[22]*p[27]*p[38]*p[40]*p[43] ).evalf();
  res += ( g[87]*p[22]*p[27]*p[38]*p[40]*p[43]*numeric(-1528,3) ).evalf();
  res += ( 160*g[106]*p[1]*p[22]*p[27]*p[38]*p[40]*p[43] ).evalf();
  res += ( 160*g[110]*p[1]*p[22]*p[27]*p[38]*p[40]*p[43] ).evalf();
  res += ( 320*g[147]*p[1]*p[22]*p[27]*p[38]*p[40]*p[43] ).evalf();
  res += ( -160*g[148]*p[1]*p[22]*p[27]*p[38]*p[40]*p[43] ).evalf();
  res += ( 320*g[154]*p[1]*p[22]*p[27]*p[38]*p[40]*p[43] ).evalf();
  res += ( 160*g[155]*p[1]*p[22]*p[27]*p[38]*p[40]*p[43] ).evalf();
  res += ( 416*g[2]*p[1]*p[22]*p[27]*p[38]*p[40]*p[43]*pow(g[0],2) ).evalf();
  res += ( 160*g[17]*p[1]*p[22]*p[27]*p[38]*p[40]*p[43]*pow(g[2],2) ).evalf();
  res += ( 160*g[18]*p[1]*p[22]*p[27]*p[38]*p[40]*p[43]*pow(g[2],2) ).evalf();
  res += ( 320*g[2]*g[24]*p[1]*p[22]*p[27]*p[38]*p[40]*p[43] ).evalf();
  res += ( -160*g[17]*g[26]*p[1]*p[22]*p[27]*p[38]*p[40]*p[43] ).evalf();
  res += ( -160*g[18]*g[26]*p[1]*p[22]*p[27]*p[38]*p[40]*p[43] ).evalf();
  res += ( -416*g[0]*g[2]*g[3]*p[1]*p[22]*p[27]*p[38]*p[40]*p[43] ).evalf();
  res += ( 160*g[17]*g[2]*g[3]*p[1]*p[22]*p[27]*p[38]*p[40]*p[43] ).evalf();
  res += ( 160*g[18]*g[2]*g[3]*p[1]*p[22]*p[27]*p[38]*p[40]*p[43] ).evalf();
  res += ( 160*g[24]*g[3]*p[1]*p[22]*p[27]*p[38]*p[40]*p[43] ).evalf();
  res += ( 80*g[17]*p[1]*p[22]*p[27]*p[38]*p[40]*p[43]*pow(g[3],2) ).evalf();
  res += ( -160*g[2]*g[35]*p[1]*p[22]*p[27]*p[38]*p[40]*p[43] ).evalf();
  res += ( -160*g[3]*g[35]*p[1]*p[22]*p[27]*p[38]*p[40]*p[43] ).evalf();
  res += ( -160*g[2]*g[36]*p[1]*p[22]*p[27]*p[38]*p[40]*p[43] ).evalf();
  res += ( -320*g[2]*g[54]*p[1]*p[22]*p[27]*p[38]*p[40]*p[43] ).evalf();
  res += ( -160*g[3]*g[54]*p[1]*p[22]*p[27]*p[38]*p[40]*p[43] ).evalf();
  res += ( -320*g[2]*g[57]*p[1]*p[22]*p[27]*p[38]*p[40]*p[43] ).evalf();
  res += ( -160*g[3]*g[57]*p[1]*p[22]*p[27]*p[38]*p[40]*p[43] ).evalf();
  res += ( 992*g[62]*p[1]*p[22]*p[27]*p[38]*p[40]*p[43] ).evalf();
  res += ( -320*g[72]*p[1]*p[22]*p[27]*p[38]*p[40]*p[43] ).evalf();
  res += ( 1216*g[74]*p[1]*p[22]*p[27]*p[38]*p[40]*p[43] ).evalf();
  res += ( -160*g[80]*p[1]*p[22]*p[27]*p[38]*p[40]*p[43] ).evalf();
  res += ( -384*g[82]*p[1]*p[22]*p[27]*p[38]*p[40]*p[43] ).evalf();
  res += ( 160*g[87]*p[1]*p[22]*p[27]*p[38]*p[40]*p[43] ).evalf();
  res += ( g[106]*p[10]*p[22]*p[27]*p[38]*p[40]*p[43]*numeric(2960,3) ).evalf();
  res += ( g[110]*p[10]*p[22]*p[27]*p[38]*p[40]*p[43]*numeric(2960,3) ).evalf();
  res += ( g[147]*p[10]*p[22]*p[27]*p[38]*p[40]*p[43]*numeric(5920,3) ).evalf();
  res += ( g[148]*p[10]*p[22]*p[27]*p[38]*p[40]*p[43]*numeric(-2960,3) ).evalf();
  res += ( g[154]*p[10]*p[22]*p[27]*p[38]*p[40]*p[43]*numeric(5920,3) ).evalf();
  res += ( g[155]*p[10]*p[22]*p[27]*p[38]*p[40]*p[43]*numeric(2960,3) ).evalf();
  res += ( g[2]*p[10]*p[22]*p[27]*p[38]*p[40]*p[43]*numeric(6256,3)*pow(g[0],2) ).evalf();
  res += ( g[17]*p[10]*p[22]*p[27]*p[38]*p[40]*p[43]*numeric(2960,3)*pow(g[2],2) ).evalf();
  res += ( g[18]*p[10]*p[22]*p[27]*p[38]*p[40]*p[43]*numeric(2960,3)*pow(g[2],2) ).evalf();
  res += ( g[2]*g[24]*p[10]*p[22]*p[27]*p[38]*p[40]*p[43]*numeric(5920,3) ).evalf();
  res += ( g[17]*g[26]*p[10]*p[22]*p[27]*p[38]*p[40]*p[43]*numeric(-2960,3) ).evalf();
  res += ( g[18]*g[26]*p[10]*p[22]*p[27]*p[38]*p[40]*p[43]*numeric(-2960,3) ).evalf();
  res += ( g[0]*g[2]*g[3]*p[10]*p[22]*p[27]*p[38]*p[40]*p[43]*numeric(-6256,3) ).evalf();
  res += ( g[17]*g[2]*g[3]*p[10]*p[22]*p[27]*p[38]*p[40]*p[43]*numeric(2960,3) ).evalf();
  res += ( g[18]*g[2]*g[3]*p[10]*p[22]*p[27]*p[38]*p[40]*p[43]*numeric(2960,3) ).evalf();
  res += ( g[24]*g[3]*p[10]*p[22]*p[27]*p[38]*p[40]*p[43]*numeric(6284,3) ).evalf();
  res += ( g[17]*p[10]*p[22]*p[27]*p[38]*p[40]*p[43]*numeric(1480,3)*pow(g[3],2) ).evalf();
  res += ( g[2]*g[35]*p[10]*p[22]*p[27]*p[38]*p[40]*p[43]*numeric(-2960,3) ).evalf();
  res += ( g[3]*g[35]*p[10]*p[22]*p[27]*p[38]*p[40]*p[43]*numeric(-2960,3) ).evalf();
  res += ( g[2]*g[36]*p[10]*p[22]*p[27]*p[38]*p[40]*p[43]*numeric(-2960,3) ).evalf();
  res += ( g[2]*g[54]*p[10]*p[22]*p[27]*p[38]*p[40]*p[43]*numeric(-5920,3) ).evalf();
  res += ( g[3]*g[54]*p[10]*p[22]*p[27]*p[38]*p[40]*p[43]*numeric(-2960,3) ).evalf();
  res += ( g[2]*g[57]*p[10]*p[22]*p[27]*p[38]*p[40]*p[43]*numeric(-5920,3) ).evalf();
  res += ( g[3]*g[57]*p[10]*p[22]*p[27]*p[38]*p[40]*p[43]*numeric(-2960,3) ).evalf();
  res += ( g[62]*p[10]*p[22]*p[27]*p[38]*p[40]*p[43]*numeric(4288,3) ).evalf();
  res += ( g[72]*p[10]*p[22]*p[27]*p[38]*p[40]*p[43]*numeric(-12568,3) ).evalf();
  res += ( g[74]*p[10]*p[22]*p[27]*p[38]*p[40]*p[43]*numeric(6664,3) ).evalf();
  res += ( g[80]*p[10]*p[22]*p[27]*p[38]*p[40]*p[43]*numeric(4868,3) ).evalf();
  res += ( -1284*g[82]*p[10]*p[22]*p[27]*p[38]*p[40]*p[43] ).evalf();
  res += ( g[87]*p[10]*p[22]*p[27]*p[38]*p[40]*p[43]*numeric(2960,3) ).evalf();
  res += ( 144*g[106]*p[1]*p[10]*p[22]*p[27]*p[38]*p[40]*p[43] ).evalf();
  res += ( 144*g[110]*p[1]*p[10]*p[22]*p[27]*p[38]*p[40]*p[43] ).evalf();
  res += ( 288*g[147]*p[1]*p[10]*p[22]*p[27]*p[38]*p[40]*p[43] ).evalf();
  res += ( -144*g[148]*p[1]*p[10]*p[22]*p[27]*p[38]*p[40]*p[43] ).evalf();
  res += ( 288*g[154]*p[1]*p[10]*p[22]*p[27]*p[38]*p[40]*p[43] ).evalf();
  res += ( 144*g[155]*p[1]*p[10]*p[22]*p[27]*p[38]*p[40]*p[43] ).evalf();
  res += ( 208*g[2]*p[1]*p[10]*p[22]*p[27]*p[38]*p[40]*p[43]*pow(g[0],2) ).evalf();
  res += ( 144*g[17]*p[1]*p[10]*p[22]*p[27]*p[38]*p[40]*p[43]*pow(g[2],2) ).evalf();
  res += ( 144*g[18]*p[1]*p[10]*p[22]*p[27]*p[38]*p[40]*p[43]*pow(g[2],2) ).evalf();
  res += ( 288*g[2]*g[24]*p[1]*p[10]*p[22]*p[27]*p[38]*p[40]*p[43] ).evalf();
  res += ( -144*g[17]*g[26]*p[1]*p[10]*p[22]*p[27]*p[38]*p[40]*p[43] ).evalf();
  res += ( -144*g[18]*g[26]*p[1]*p[10]*p[22]*p[27]*p[38]*p[40]*p[43] ).evalf();
  res += ( -208*g[0]*g[2]*g[3]*p[1]*p[10]*p[22]*p[27]*p[38]*p[40]*p[43] ).evalf();
  res += ( 144*g[17]*g[2]*g[3]*p[1]*p[10]*p[22]*p[27]*p[38]*p[40]*p[43] ).evalf();
  res += ( 144*g[18]*g[2]*g[3]*p[1]*p[10]*p[22]*p[27]*p[38]*p[40]*p[43] ).evalf();
  res += ( 336*g[24]*g[3]*p[1]*p[10]*p[22]*p[27]*p[38]*p[40]*p[43] ).evalf();
  res += ( 72*g[17]*p[1]*p[10]*p[22]*p[27]*p[38]*p[40]*p[43]*pow(g[3],2) ).evalf();
  res += ( -144*g[2]*g[35]*p[1]*p[10]*p[22]*p[27]*p[38]*p[40]*p[43] ).evalf();
  res += ( -144*g[3]*g[35]*p[1]*p[10]*p[22]*p[27]*p[38]*p[40]*p[43] ).evalf();
  res += ( -144*g[2]*g[36]*p[1]*p[10]*p[22]*p[27]*p[38]*p[40]*p[43] ).evalf();
  res += ( -288*g[2]*g[54]*p[1]*p[10]*p[22]*p[27]*p[38]*p[40]*p[43] ).evalf();
  res += ( -144*g[3]*g[54]*p[1]*p[10]*p[22]*p[27]*p[38]*p[40]*p[43] ).evalf();
  res += ( -288*g[2]*g[57]*p[1]*p[10]*p[22]*p[27]*p[38]*p[40]*p[43] ).evalf();
  res += ( -144*g[3]*g[57]*p[1]*p[10]*p[22]*p[27]*p[38]*p[40]*p[43] ).evalf();
  res += ( 1392*g[62]*p[1]*p[10]*p[22]*p[27]*p[38]*p[40]*p[43] ).evalf();
  res += ( -672*g[72]*p[1]*p[10]*p[22]*p[27]*p[38]*p[40]*p[43] ).evalf();
  res += ( 1760*g[74]*p[1]*p[10]*p[22]*p[27]*p[38]*p[40]*p[43] ).evalf();
  res += ( -336*g[80]*p[1]*p[10]*p[22]*p[27]*p[38]*p[40]*p[43] ).evalf();
  res += ( -512*g[82]*p[1]*p[10]*p[22]*p[27]*p[38]*p[40]*p[43] ).evalf();
  res += ( 144*g[87]*p[1]*p[10]*p[22]*p[27]*p[38]*p[40]*p[43] ).evalf();
  res += ( g[106]*p[11]*p[22]*p[27]*p[38]*p[40]*p[43]*numeric(-488,3) ).evalf();
  res += ( g[110]*p[11]*p[22]*p[27]*p[38]*p[40]*p[43]*numeric(-488,3) ).evalf();
  res += ( g[147]*p[11]*p[22]*p[27]*p[38]*p[40]*p[43]*numeric(-976,3) ).evalf();
  res += ( g[148]*p[11]*p[22]*p[27]*p[38]*p[40]*p[43]*numeric(488,3) ).evalf();
  res += ( g[154]*p[11]*p[22]*p[27]*p[38]*p[40]*p[43]*numeric(-976,3) ).evalf();
  res += ( g[155]*p[11]*p[22]*p[27]*p[38]*p[40]*p[43]*numeric(-488,3) ).evalf();
  res += ( g[2]*p[11]*p[22]*p[27]*p[38]*p[40]*p[43]*numeric(-1024,3)*pow(g[0],2) ).evalf();
  res += ( g[17]*p[11]*p[22]*p[27]*p[38]*p[40]*p[43]*numeric(-488,3)*pow(g[2],2) ).evalf();
  res += ( g[18]*p[11]*p[22]*p[27]*p[38]*p[40]*p[43]*numeric(-488,3)*pow(g[2],2) ).evalf();
  res += ( g[2]*g[24]*p[11]*p[22]*p[27]*p[38]*p[40]*p[43]*numeric(-976,3) ).evalf();
  res += ( g[17]*g[26]*p[11]*p[22]*p[27]*p[38]*p[40]*p[43]*numeric(488,3) ).evalf();
  res += ( g[18]*g[26]*p[11]*p[22]*p[27]*p[38]*p[40]*p[43]*numeric(488,3) ).evalf();
  res += ( g[0]*g[2]*g[3]*p[11]*p[22]*p[27]*p[38]*p[40]*p[43]*numeric(1024,3) ).evalf();
  res += ( g[17]*g[2]*g[3]*p[11]*p[22]*p[27]*p[38]*p[40]*p[43]*numeric(-488,3) ).evalf();
  res += ( g[18]*g[2]*g[3]*p[11]*p[22]*p[27]*p[38]*p[40]*p[43]*numeric(-488,3) ).evalf();
  res += ( -546*g[24]*g[3]*p[11]*p[22]*p[27]*p[38]*p[40]*p[43] ).evalf();
  res += ( g[17]*p[11]*p[22]*p[27]*p[38]*p[40]*p[43]*numeric(-244,3)*pow(g[3],2) ).evalf();
  res += ( g[2]*g[35]*p[11]*p[22]*p[27]*p[38]*p[40]*p[43]*numeric(488,3) ).evalf();
  res += ( g[3]*g[35]*p[11]*p[22]*p[27]*p[38]*p[40]*p[43]*numeric(488,3) ).evalf();
  res += ( g[2]*g[36]*p[11]*p[22]*p[27]*p[38]*p[40]*p[43]*numeric(488,3) ).evalf();
  res += ( g[2]*g[54]*p[11]*p[22]*p[27]*p[38]*p[40]*p[43]*numeric(976,3) ).evalf();
  res += ( g[3]*g[54]*p[11]*p[22]*p[27]*p[38]*p[40]*p[43]*numeric(488,3) ).evalf();
  res += ( g[2]*g[57]*p[11]*p[22]*p[27]*p[38]*p[40]*p[43]*numeric(976,3) ).evalf();
  res += ( g[3]*g[57]*p[11]*p[22]*p[27]*p[38]*p[40]*p[43]*numeric(488,3) ).evalf();
  res += ( g[62]*p[11]*p[22]*p[27]*p[38]*p[40]*p[43]*numeric(896,3) ).evalf();
  res += ( 1092*g[72]*p[11]*p[22]*p[27]*p[38]*p[40]*p[43] ).evalf();
  res += ( g[74]*p[11]*p[22]*p[27]*p[38]*p[40]*p[43]*numeric(-1600,3) ).evalf();
  res += ( g[80]*p[11]*p[22]*p[27]*p[38]*p[40]*p[43]*numeric(-5828,3) ).evalf();
  res += ( 516*g[82]*p[11]*p[22]*p[27]*p[38]*p[40]*p[43] ).evalf();
  res += ( g[87]*p[11]*p[22]*p[27]*p[38]*p[40]*p[43]*numeric(-488,3) ).evalf();
  res += ( -192*g[106]*p[1]*p[11]*p[22]*p[27]*p[38]*p[40]*p[43] ).evalf();
  res += ( -192*g[110]*p[1]*p[11]*p[22]*p[27]*p[38]*p[40]*p[43] ).evalf();
  res += ( -384*g[147]*p[1]*p[11]*p[22]*p[27]*p[38]*p[40]*p[43] ).evalf();
  res += ( 192*g[148]*p[1]*p[11]*p[22]*p[27]*p[38]*p[40]*p[43] ).evalf();
  res += ( -384*g[154]*p[1]*p[11]*p[22]*p[27]*p[38]*p[40]*p[43] ).evalf();
  res += ( -192*g[155]*p[1]*p[11]*p[22]*p[27]*p[38]*p[40]*p[43] ).evalf();
  res += ( -832*g[2]*p[1]*p[11]*p[22]*p[27]*p[38]*p[40]*p[43]*pow(g[0],2) ).evalf();
  res += ( -192*g[17]*p[1]*p[11]*p[22]*p[27]*p[38]*p[40]*p[43]*pow(g[2],2) ).evalf();
  res += ( -192*g[18]*p[1]*p[11]*p[22]*p[27]*p[38]*p[40]*p[43]*pow(g[2],2) ).evalf();
  res += ( -384*g[2]*g[24]*p[1]*p[11]*p[22]*p[27]*p[38]*p[40]*p[43] ).evalf();
  res += ( 192*g[17]*g[26]*p[1]*p[11]*p[22]*p[27]*p[38]*p[40]*p[43] ).evalf();
  res += ( 192*g[18]*g[26]*p[1]*p[11]*p[22]*p[27]*p[38]*p[40]*p[43] ).evalf();
  res += ( 832*g[0]*g[2]*g[3]*p[1]*p[11]*p[22]*p[27]*p[38]*p[40]*p[43] ).evalf();
  res += ( -192*g[17]*g[2]*g[3]*p[1]*p[11]*p[22]*p[27]*p[38]*p[40]*p[43] ).evalf();
  res += ( -192*g[18]*g[2]*g[3]*p[1]*p[11]*p[22]*p[27]*p[38]*p[40]*p[43] ).evalf();
  res += ( -128*g[24]*g[3]*p[1]*p[11]*p[22]*p[27]*p[38]*p[40]*p[43] ).evalf();
  res += ( -96*g[17]*p[1]*p[11]*p[22]*p[27]*p[38]*p[40]*p[43]*pow(g[3],2) ).evalf();
  res += ( 192*g[2]*g[35]*p[1]*p[11]*p[22]*p[27]*p[38]*p[40]*p[43] ).evalf();
  res += ( 192*g[3]*g[35]*p[1]*p[11]*p[22]*p[27]*p[38]*p[40]*p[43] ).evalf();
  res += ( 192*g[2]*g[36]*p[1]*p[11]*p[22]*p[27]*p[38]*p[40]*p[43] ).evalf();
  res += ( 384*g[2]*g[54]*p[1]*p[11]*p[22]*p[27]*p[38]*p[40]*p[43] ).evalf();
  res += ( 192*g[3]*g[54]*p[1]*p[11]*p[22]*p[27]*p[38]*p[40]*p[43] ).evalf();
  res += ( 384*g[2]*g[57]*p[1]*p[11]*p[22]*p[27]*p[38]*p[40]*p[43] ).evalf();
  res += ( 192*g[3]*g[57]*p[1]*p[11]*p[22]*p[27]*p[38]*p[40]*p[43] ).evalf();
  res += ( -192*g[62]*p[1]*p[11]*p[22]*p[27]*p[38]*p[40]*p[43] ).evalf();
  res += ( 256*g[72]*p[1]*p[11]*p[22]*p[27]*p[38]*p[40]*p[43] ).evalf();
  res += ( -128*g[74]*p[1]*p[11]*p[22]*p[27]*p[38]*p[40]*p[43] ).evalf();
  res += ( 128*g[80]*p[1]*p[11]*p[22]*p[27]*p[38]*p[40]*p[43] ).evalf();
  res += ( 128*g[82]*p[1]*p[11]*p[22]*p[27]*p[38]*p[40]*p[43] ).evalf();
  res += ( -192*g[87]*p[1]*p[11]*p[22]*p[27]*p[38]*p[40]*p[43] ).evalf();
  res += ( g[106]*p[12]*p[22]*p[27]*p[38]*p[40]*p[43]*numeric(544,3) ).evalf();
  res += ( g[110]*p[12]*p[22]*p[27]*p[38]*p[40]*p[43]*numeric(544,3) ).evalf();
  res += ( g[147]*p[12]*p[22]*p[27]*p[38]*p[40]*p[43]*numeric(1088,3) ).evalf();
  res += ( g[148]*p[12]*p[22]*p[27]*p[38]*p[40]*p[43]*numeric(-544,3) ).evalf();
  res += ( g[154]*p[12]*p[22]*p[27]*p[38]*p[40]*p[43]*numeric(1088,3) ).evalf();
  res += ( g[155]*p[12]*p[22]*p[27]*p[38]*p[40]*p[43]*numeric(544,3) ).evalf();
  res += ( g[2]*p[12]*p[22]*p[27]*p[38]*p[40]*p[43]*numeric(920,3)*pow(g[0],2) ).evalf();
  res += ( g[17]*p[12]*p[22]*p[27]*p[38]*p[40]*p[43]*numeric(544,3)*pow(g[2],2) ).evalf();
  res += ( g[18]*p[12]*p[22]*p[27]*p[38]*p[40]*p[43]*numeric(544,3)*pow(g[2],2) ).evalf();
  res += ( g[2]*g[24]*p[12]*p[22]*p[27]*p[38]*p[40]*p[43]*numeric(1088,3) ).evalf();
  res += ( g[17]*g[26]*p[12]*p[22]*p[27]*p[38]*p[40]*p[43]*numeric(-544,3) ).evalf();
  res += ( g[18]*g[26]*p[12]*p[22]*p[27]*p[38]*p[40]*p[43]*numeric(-544,3) ).evalf();
  res += ( g[0]*g[2]*g[3]*p[12]*p[22]*p[27]*p[38]*p[40]*p[43]*numeric(-920,3) ).evalf();
  res += ( g[17]*g[2]*g[3]*p[12]*p[22]*p[27]*p[38]*p[40]*p[43]*numeric(544,3) ).evalf();
  res += ( g[18]*g[2]*g[3]*p[12]*p[22]*p[27]*p[38]*p[40]*p[43]*numeric(544,3) ).evalf();
  res += ( 108*g[24]*g[3]*p[12]*p[22]*p[27]*p[38]*p[40]*p[43] ).evalf();
  res += ( g[17]*p[12]*p[22]*p[27]*p[38]*p[40]*p[43]*numeric(272,3)*pow(g[3],2) ).evalf();
  res += ( g[2]*g[35]*p[12]*p[22]*p[27]*p[38]*p[40]*p[43]*numeric(-544,3) ).evalf();
  res += ( g[3]*g[35]*p[12]*p[22]*p[27]*p[38]*p[40]*p[43]*numeric(-544,3) ).evalf();
  res += ( g[2]*g[36]*p[12]*p[22]*p[27]*p[38]*p[40]*p[43]*numeric(-544,3) ).evalf();
  res += ( g[2]*g[54]*p[12]*p[22]*p[27]*p[38]*p[40]*p[43]*numeric(-1088,3) ).evalf();
  res += ( g[3]*g[54]*p[12]*p[22]*p[27]*p[38]*p[40]*p[43]*numeric(-544,3) ).evalf();
  res += ( g[2]*g[57]*p[12]*p[22]*p[27]*p[38]*p[40]*p[43]*numeric(-1088,3) ).evalf();
  res += ( g[3]*g[57]*p[12]*p[22]*p[27]*p[38]*p[40]*p[43]*numeric(-544,3) ).evalf();
  res += ( g[62]*p[12]*p[22]*p[27]*p[38]*p[40]*p[43]*numeric(-40,3) ).evalf();
  res += ( -216*g[72]*p[12]*p[22]*p[27]*p[38]*p[40]*p[43] ).evalf();
  res += ( g[74]*p[12]*p[22]*p[27]*p[38]*p[40]*p[43]*numeric(464,3) ).evalf();
  res += ( g[80]*p[12]*p[22]*p[27]*p[38]*p[40]*p[43]*numeric(680,3) ).evalf();
  res += ( 80*g[82]*p[12]*p[22]*p[27]*p[38]*p[40]*p[43] ).evalf();
  res += ( g[87]*p[12]*p[22]*p[27]*p[38]*p[40]*p[43]*numeric(544,3) ).evalf();
  res += ( -176*g[106]*p[1]*p[12]*p[22]*p[27]*p[38]*p[40]*p[43] ).evalf();
  res += ( -176*g[110]*p[1]*p[12]*p[22]*p[27]*p[38]*p[40]*p[43] ).evalf();
  res += ( -352*g[147]*p[1]*p[12]*p[22]*p[27]*p[38]*p[40]*p[43] ).evalf();
  res += ( 176*g[148]*p[1]*p[12]*p[22]*p[27]*p[38]*p[40]*p[43] ).evalf();
  res += ( -352*g[154]*p[1]*p[12]*p[22]*p[27]*p[38]*p[40]*p[43] ).evalf();
  res += ( -176*g[155]*p[1]*p[12]*p[22]*p[27]*p[38]*p[40]*p[43] ).evalf();
  res += ( -624*g[2]*p[1]*p[12]*p[22]*p[27]*p[38]*p[40]*p[43]*pow(g[0],2) ).evalf();
  res += ( -176*g[17]*p[1]*p[12]*p[22]*p[27]*p[38]*p[40]*p[43]*pow(g[2],2) ).evalf();
  res += ( -176*g[18]*p[1]*p[12]*p[22]*p[27]*p[38]*p[40]*p[43]*pow(g[2],2) ).evalf();
  res += ( -352*g[2]*g[24]*p[1]*p[12]*p[22]*p[27]*p[38]*p[40]*p[43] ).evalf();
  res += ( 176*g[17]*g[26]*p[1]*p[12]*p[22]*p[27]*p[38]*p[40]*p[43] ).evalf();
  res += ( 176*g[18]*g[26]*p[1]*p[12]*p[22]*p[27]*p[38]*p[40]*p[43] ).evalf();
  res += ( 624*g[0]*g[2]*g[3]*p[1]*p[12]*p[22]*p[27]*p[38]*p[40]*p[43] ).evalf();
  res += ( -176*g[17]*g[2]*g[3]*p[1]*p[12]*p[22]*p[27]*p[38]*p[40]*p[43] ).evalf();
  res += ( -176*g[18]*g[2]*g[3]*p[1]*p[12]*p[22]*p[27]*p[38]*p[40]*p[43] ).evalf();
  res += ( -304*g[24]*g[3]*p[1]*p[12]*p[22]*p[27]*p[38]*p[40]*p[43] ).evalf();
  res += ( -88*g[17]*p[1]*p[12]*p[22]*p[27]*p[38]*p[40]*p[43]*pow(g[3],2) ).evalf();
  res += ( 176*g[2]*g[35]*p[1]*p[12]*p[22]*p[27]*p[38]*p[40]*p[43] ).evalf();
  res += ( 176*g[3]*g[35]*p[1]*p[12]*p[22]*p[27]*p[38]*p[40]*p[43] ).evalf();
  res += ( 176*g[2]*g[36]*p[1]*p[12]*p[22]*p[27]*p[38]*p[40]*p[43] ).evalf();
  res += ( 352*g[2]*g[54]*p[1]*p[12]*p[22]*p[27]*p[38]*p[40]*p[43] ).evalf();
  res += ( 176*g[3]*g[54]*p[1]*p[12]*p[22]*p[27]*p[38]*p[40]*p[43] ).evalf();
  res += ( 352*g[2]*g[57]*p[1]*p[12]*p[22]*p[27]*p[38]*p[40]*p[43] ).evalf();
  res += ( 176*g[3]*g[57]*p[1]*p[12]*p[22]*p[27]*p[38]*p[40]*p[43] ).evalf();
  res += ( -592*g[62]*p[1]*p[12]*p[22]*p[27]*p[38]*p[40]*p[43] ).evalf();
  res += ( 608*g[72]*p[1]*p[12]*p[22]*p[27]*p[38]*p[40]*p[43] ).evalf();
  res += ( -672*g[74]*p[1]*p[12]*p[22]*p[27]*p[38]*p[40]*p[43] ).evalf();
  res += ( 304*g[80]*p[1]*p[12]*p[22]*p[27]*p[38]*p[40]*p[43] ).evalf();
  res += ( 256*g[82]*p[1]*p[12]*p[22]*p[27]*p[38]*p[40]*p[43] ).evalf();
  res += ( -176*g[87]*p[1]*p[12]*p[22]*p[27]*p[38]*p[40]*p[43] ).evalf();
  res += ( -44*g[0]*g[26]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( -76*g[3]*p[28]*p[38]*p[40]*p[43]*pow(g[2],2) ).evalf();
  res += ( -48*g[0]*g[26]*p[1]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( 136*g[3]*p[1]*p[28]*p[38]*p[40]*p[43]*pow(g[2],2) ).evalf();
  res += ( 36*g[0]*g[26]*p[10]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( -76*g[3]*p[10]*p[28]*p[38]*p[40]*p[43]*pow(g[2],2) ).evalf();
  res += ( -48*g[0]*g[26]*p[1]*p[10]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( 136*g[3]*p[1]*p[10]*p[28]*p[38]*p[40]*p[43]*pow(g[2],2) ).evalf();
  res += ( 278*g[106]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( 278*g[110]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( 556*g[147]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( -278*g[148]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( 556*g[154]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( 278*g[155]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( 524*g[2]*p[22]*p[28]*p[38]*p[40]*p[43]*pow(g[0],2) ).evalf();
  res += ( 278*g[17]*p[22]*p[28]*p[38]*p[40]*p[43]*pow(g[2],2) ).evalf();
  res += ( 278*g[18]*p[22]*p[28]*p[38]*p[40]*p[43]*pow(g[2],2) ).evalf();
  res += ( 556*g[2]*g[24]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( -278*g[17]*g[26]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( -278*g[18]*g[26]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( -524*g[0]*g[2]*g[3]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( 278*g[17]*g[2]*g[3]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( 278*g[18]*g[2]*g[3]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( 342*g[24]*g[3]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( 139*g[17]*p[22]*p[28]*p[38]*p[40]*p[43]*pow(g[3],2) ).evalf();
  res += ( -278*g[2]*g[35]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( -278*g[3]*g[35]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( -278*g[2]*g[36]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( -556*g[2]*g[54]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( -278*g[3]*g[54]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( -556*g[2]*g[57]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( -278*g[3]*g[57]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( 520*g[62]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( -684*g[72]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( 584*g[74]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( g[80]*p[22]*p[28]*p[38]*p[40]*p[43]*numeric(448,3) ).evalf();
  res += ( -214*g[82]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( 278*g[87]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( -80*g[106]*p[1]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( -80*g[110]*p[1]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( -160*g[147]*p[1]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( 80*g[148]*p[1]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( -160*g[154]*p[1]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( -80*g[155]*p[1]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( -272*g[2]*p[1]*p[22]*p[28]*p[38]*p[40]*p[43]*pow(g[0],2) ).evalf();
  res += ( -80*g[17]*p[1]*p[22]*p[28]*p[38]*p[40]*p[43]*pow(g[2],2) ).evalf();
  res += ( -80*g[18]*p[1]*p[22]*p[28]*p[38]*p[40]*p[43]*pow(g[2],2) ).evalf();
  res += ( -160*g[2]*g[24]*p[1]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( 80*g[17]*g[26]*p[1]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( 80*g[18]*g[26]*p[1]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( 272*g[0]*g[2]*g[3]*p[1]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( -80*g[17]*g[2]*g[3]*p[1]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( -80*g[18]*g[2]*g[3]*p[1]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( -80*g[24]*g[3]*p[1]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( -40*g[17]*p[1]*p[22]*p[28]*p[38]*p[40]*p[43]*pow(g[3],2) ).evalf();
  res += ( 80*g[2]*g[35]*p[1]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( 80*g[3]*g[35]*p[1]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( 80*g[2]*g[36]*p[1]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( 160*g[2]*g[54]*p[1]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( 80*g[3]*g[54]*p[1]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( 160*g[2]*g[57]*p[1]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( 80*g[3]*g[57]*p[1]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( -304*g[62]*p[1]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( 160*g[72]*p[1]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( -352*g[74]*p[1]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( 80*g[80]*p[1]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( 128*g[82]*p[1]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( -80*g[87]*p[1]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( -20*g[106]*p[10]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( -20*g[110]*p[10]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( -40*g[147]*p[10]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( 20*g[148]*p[10]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( -40*g[154]*p[10]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( -20*g[155]*p[10]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( -120*g[2]*p[10]*p[22]*p[28]*p[38]*p[40]*p[43]*pow(g[0],2) ).evalf();
  res += ( -20*g[17]*p[10]*p[22]*p[28]*p[38]*p[40]*p[43]*pow(g[2],2) ).evalf();
  res += ( -20*g[18]*p[10]*p[22]*p[28]*p[38]*p[40]*p[43]*pow(g[2],2) ).evalf();
  res += ( -40*g[2]*g[24]*p[10]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( 20*g[17]*g[26]*p[10]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( 20*g[18]*g[26]*p[10]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( 120*g[0]*g[2]*g[3]*p[10]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( -20*g[17]*g[2]*g[3]*p[10]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( -20*g[18]*g[2]*g[3]*p[10]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( g[24]*g[3]*p[10]*p[22]*p[28]*p[38]*p[40]*p[43]*numeric(-896,3) ).evalf();
  res += ( -10*g[17]*p[10]*p[22]*p[28]*p[38]*p[40]*p[43]*pow(g[3],2) ).evalf();
  res += ( 20*g[2]*g[35]*p[10]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( 20*g[3]*g[35]*p[10]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( 20*g[2]*g[36]*p[10]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( 40*g[2]*g[54]*p[10]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( 20*g[3]*g[54]*p[10]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( 40*g[2]*g[57]*p[10]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( 20*g[3]*g[57]*p[10]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( 136*g[62]*p[10]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( g[72]*p[10]*p[22]*p[28]*p[38]*p[40]*p[43]*numeric(1792,3) ).evalf();
  res += ( -64*g[74]*p[10]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( g[80]*p[10]*p[22]*p[28]*p[38]*p[40]*p[43]*numeric(-928,3) ).evalf();
  res += ( 184*g[82]*p[10]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( -20*g[87]*p[10]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( -160*g[106]*p[1]*p[10]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( -160*g[110]*p[1]*p[10]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( -320*g[147]*p[1]*p[10]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( 160*g[148]*p[1]*p[10]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( -320*g[154]*p[1]*p[10]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( -160*g[155]*p[1]*p[10]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( -544*g[2]*p[1]*p[10]*p[22]*p[28]*p[38]*p[40]*p[43]*pow(g[0],2) ).evalf();
  res += ( -160*g[17]*p[1]*p[10]*p[22]*p[28]*p[38]*p[40]*p[43]*pow(g[2],2) ).evalf();
  res += ( -160*g[18]*p[1]*p[10]*p[22]*p[28]*p[38]*p[40]*p[43]*pow(g[2],2) ).evalf();
  res += ( -320*g[2]*g[24]*p[1]*p[10]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( 160*g[17]*g[26]*p[1]*p[10]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( 160*g[18]*g[26]*p[1]*p[10]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( 544*g[0]*g[2]*g[3]*p[1]*p[10]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( -160*g[17]*g[2]*g[3]*p[1]*p[10]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( -160*g[18]*g[2]*g[3]*p[1]*p[10]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( -224*g[24]*g[3]*p[1]*p[10]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( -80*g[17]*p[1]*p[10]*p[22]*p[28]*p[38]*p[40]*p[43]*pow(g[3],2) ).evalf();
  res += ( 160*g[2]*g[35]*p[1]*p[10]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( 160*g[3]*g[35]*p[1]*p[10]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( 160*g[2]*g[36]*p[1]*p[10]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( 320*g[2]*g[54]*p[1]*p[10]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( 160*g[3]*g[54]*p[1]*p[10]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( 320*g[2]*g[57]*p[1]*p[10]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( 160*g[3]*g[57]*p[1]*p[10]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( -608*g[62]*p[1]*p[10]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( 448*g[72]*p[1]*p[10]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( -704*g[74]*p[1]*p[10]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( 224*g[80]*p[1]*p[10]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( 256*g[82]*p[1]*p[10]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( -160*g[87]*p[1]*p[10]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( 70*g[106]*p[11]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( 70*g[110]*p[11]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( 140*g[147]*p[11]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( -70*g[148]*p[11]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( 140*g[154]*p[11]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( 70*g[155]*p[11]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( 92*g[2]*p[11]*p[22]*p[28]*p[38]*p[40]*p[43]*pow(g[0],2) ).evalf();
  res += ( 70*g[17]*p[11]*p[22]*p[28]*p[38]*p[40]*p[43]*pow(g[2],2) ).evalf();
  res += ( 70*g[18]*p[11]*p[22]*p[28]*p[38]*p[40]*p[43]*pow(g[2],2) ).evalf();
  res += ( 140*g[2]*g[24]*p[11]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( -70*g[17]*g[26]*p[11]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( -70*g[18]*g[26]*p[11]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( -92*g[0]*g[2]*g[3]*p[11]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( 70*g[17]*g[2]*g[3]*p[11]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( 70*g[18]*g[2]*g[3]*p[11]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( g[24]*g[3]*p[11]*p[22]*p[28]*p[38]*p[40]*p[43]*numeric(76,3) ).evalf();
  res += ( 35*g[17]*p[11]*p[22]*p[28]*p[38]*p[40]*p[43]*pow(g[3],2) ).evalf();
  res += ( -70*g[2]*g[35]*p[11]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( -70*g[3]*g[35]*p[11]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( -70*g[2]*g[36]*p[11]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( -140*g[2]*g[54]*p[11]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( -70*g[3]*g[54]*p[11]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( -140*g[2]*g[57]*p[11]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( -70*g[3]*g[57]*p[11]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( -16*g[62]*p[11]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( g[72]*p[11]*p[22]*p[28]*p[38]*p[40]*p[43]*numeric(-152,3) ).evalf();
  res += ( 88*g[74]*p[11]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( g[80]*p[11]*p[22]*p[28]*p[38]*p[40]*p[43]*numeric(448,3) ).evalf();
  res += ( 30*g[82]*p[11]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( 70*g[87]*p[11]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( -80*g[106]*p[1]*p[11]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( -80*g[110]*p[1]*p[11]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( -160*g[147]*p[1]*p[11]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( 80*g[148]*p[1]*p[11]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( -160*g[154]*p[1]*p[11]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( -80*g[155]*p[1]*p[11]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( -272*g[2]*p[1]*p[11]*p[22]*p[28]*p[38]*p[40]*p[43]*pow(g[0],2) ).evalf();
  res += ( -80*g[17]*p[1]*p[11]*p[22]*p[28]*p[38]*p[40]*p[43]*pow(g[2],2) ).evalf();
  res += ( -80*g[18]*p[1]*p[11]*p[22]*p[28]*p[38]*p[40]*p[43]*pow(g[2],2) ).evalf();
  res += ( -160*g[2]*g[24]*p[1]*p[11]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( 80*g[17]*g[26]*p[1]*p[11]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( 80*g[18]*g[26]*p[1]*p[11]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( 272*g[0]*g[2]*g[3]*p[1]*p[11]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( -80*g[17]*g[2]*g[3]*p[1]*p[11]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( -80*g[18]*g[2]*g[3]*p[1]*p[11]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( -144*g[24]*g[3]*p[1]*p[11]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( -40*g[17]*p[1]*p[11]*p[22]*p[28]*p[38]*p[40]*p[43]*pow(g[3],2) ).evalf();
  res += ( 80*g[2]*g[35]*p[1]*p[11]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( 80*g[3]*g[35]*p[1]*p[11]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( 80*g[2]*g[36]*p[1]*p[11]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( 160*g[2]*g[54]*p[1]*p[11]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( 80*g[3]*g[54]*p[1]*p[11]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( 160*g[2]*g[57]*p[1]*p[11]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( 80*g[3]*g[57]*p[1]*p[11]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( -304*g[62]*p[1]*p[11]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( 288*g[72]*p[1]*p[11]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( -352*g[74]*p[1]*p[11]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( 144*g[80]*p[1]*p[11]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( 128*g[82]*p[1]*p[11]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( -80*g[87]*p[1]*p[11]*p[22]*p[28]*p[38]*p[40]*p[43] ).evalf();
  res += ( g[0]*p[22]*p[38]*p[41]*p[43]*numeric(5876,3)*pow(g[2],2) ).evalf();
  res += ( 704*g[0]*p[1]*p[22]*p[38]*p[41]*p[43]*pow(g[2],2) ).evalf();
  res += ( g[0]*p[10]*p[22]*p[38]*p[41]*p[43]*numeric(-2852,3)*pow(g[2],2) ).evalf();
  res += ( 1152*g[0]*p[1]*p[10]*p[22]*p[38]*p[41]*p[43]*pow(g[2],2) ).evalf();
  res += ( -452*g[0]*p[11]*p[22]*p[38]*p[41]*p[43]*pow(g[2],2) ).evalf();
  res += ( 144*g[0]*p[1]*p[11]*p[22]*p[38]*p[41]*p[43]*pow(g[2],2) ).evalf();
  res += ( g[0]*p[12]*p[22]*p[38]*p[41]*p[43]*numeric(764,3)*pow(g[2],2) ).evalf();
  res += ( -352*g[0]*p[1]*p[12]*p[22]*p[38]*p[41]*p[43]*pow(g[2],2) ).evalf();
  res += ( g[0]*p[13]*p[22]*p[38]*p[41]*p[43]*numeric(16,3)*pow(g[2],2) ).evalf();
  res += ( -48*g[0]*p[1]*p[13]*p[22]*p[38]*p[41]*p[43]*pow(g[2],2) ).evalf();
  res += ( 104*g[0]*p[22]*p[24]*p[38]*p[41]*p[43]*pow(g[2],2) ).evalf();
  res += ( 108*g[0]*p[10]*p[22]*p[24]*p[38]*p[41]*p[43]*pow(g[2],2) ).evalf();
  res += ( -24*g[0]*p[11]*p[22]*p[24]*p[38]*p[41]*p[43]*pow(g[2],2) ).evalf();
  res += ( -28*g[0]*p[12]*p[22]*p[24]*p[38]*p[41]*p[43]*pow(g[2],2) ).evalf();
  res += ( 308*g[0]*p[22]*p[25]*p[38]*p[41]*p[43]*pow(g[2],2) ).evalf();
  res += ( 36*g[0]*p[10]*p[22]*p[25]*p[38]*p[41]*p[43]*pow(g[2],2) ).evalf();
  res += ( -344*g[0]*p[11]*p[22]*p[25]*p[38]*p[41]*p[43]*pow(g[2],2) ).evalf();
  res += ( -20*g[0]*p[12]*p[22]*p[25]*p[38]*p[41]*p[43]*pow(g[2],2) ).evalf();
  res += ( 52*g[0]*p[13]*p[22]*p[25]*p[38]*p[41]*p[43]*pow(g[2],2) ).evalf();
  res += ( g[0]*p[22]*p[26]*p[38]*p[41]*p[43]*numeric(-1120,3)*pow(g[2],2) ).evalf();
  res += ( -128*g[0]*p[1]*p[22]*p[26]*p[38]*p[41]*p[43]*pow(g[2],2) ).evalf();
  res += ( g[0]*p[10]*p[22]*p[26]*p[38]*p[41]*p[43]*numeric(-4276,3)*pow(g[2],2) ).evalf();
  res += ( -416*g[0]*p[1]*p[10]*p[22]*p[26]*p[38]*p[41]*p[43]*pow(g[2],2) ).evalf();
  res += ( g[0]*p[11]*p[22]*p[26]*p[38]*p[41]*p[43]*numeric(1120,3)*pow(g[2],2) ).evalf();
  res += ( -448*g[0]*p[1]*p[11]*p[22]*p[26]*p[38]*p[41]*p[43]*pow(g[2],2) ).evalf();
  res += ( g[0]*p[12]*p[22]*p[26]*p[38]*p[41]*p[43]*numeric(-140,3)*pow(g[2],2) ).evalf();
  res += ( -160*g[0]*p[1]*p[12]*p[22]*p[26]*p[38]*p[41]*p[43]*pow(g[2],2) ).evalf();
  res += ( -404*g[0]*p[22]*p[27]*p[38]*p[41]*p[43]*pow(g[2],2) ).evalf();
  res += ( -112*g[0]*p[1]*p[22]*p[27]*p[38]*p[41]*p[43]*pow(g[2],2) ).evalf();
  res += ( 344*g[0]*p[10]*p[22]*p[27]*p[38]*p[41]*p[43]*pow(g[2],2) ).evalf();
  res += ( -224*g[0]*p[1]*p[10]*p[22]*p[27]*p[38]*p[41]*p[43]*pow(g[2],2) ).evalf();
  res += ( 12*g[0]*p[11]*p[22]*p[27]*p[38]*p[41]*p[43]*pow(g[2],2) ).evalf();
  res += ( -112*g[0]*p[1]*p[11]*p[22]*p[27]*p[38]*p[41]*p[43]*pow(g[2],2) ).evalf();
  res += ( -2000*g[1]*p[21]*p[42]*p[44] ).evalf();
  res += ( 1120*g[15]*p[21]*p[42]*p[44] ).evalf();
  res += ( -2048*g[1]*p[10]*p[21]*p[42]*p[44] ).evalf();
  res += ( 1072*g[15]*p[10]*p[21]*p[42]*p[44] ).evalf();
  res += ( -1252*g[1]*p[11]*p[21]*p[42]*p[44] ).evalf();
  res += ( 552*g[15]*p[11]*p[21]*p[42]*p[44] ).evalf();
  res += ( -652*g[1]*p[12]*p[21]*p[42]*p[44] ).evalf();
  res += ( 280*g[15]*p[12]*p[21]*p[42]*p[44] ).evalf();
  res += ( -168*g[1]*p[13]*p[21]*p[42]*p[44] ).evalf();
  res += ( 80*g[15]*p[13]*p[21]*p[42]*p[44] ).evalf();
  res += ( -1232*g[1]*p[21]*p[26]*p[42]*p[44] ).evalf();
  res += ( 544*g[15]*p[21]*p[26]*p[42]*p[44] ).evalf();
  res += ( 352*g[1]*p[10]*p[21]*p[26]*p[42]*p[44] ).evalf();
  res += ( -280*g[15]*p[10]*p[21]*p[26]*p[42]*p[44] ).evalf();
  res += ( 460*g[1]*p[11]*p[21]*p[26]*p[42]*p[44] ).evalf();
  res += ( -312*g[15]*p[11]*p[21]*p[26]*p[42]*p[44] ).evalf();
  res += ( 76*g[1]*p[12]*p[21]*p[26]*p[42]*p[44] ).evalf();
  res += ( -48*g[15]*p[12]*p[21]*p[26]*p[42]*p[44] ).evalf();
  res += ( -116*g[1]*p[21]*p[27]*p[42]*p[44] ).evalf();
  res += ( -56*g[15]*p[21]*p[27]*p[42]*p[44] ).evalf();
  res += ( 508*g[1]*p[10]*p[21]*p[27]*p[42]*p[44] ).evalf();
  res += ( -408*g[15]*p[10]*p[21]*p[27]*p[42]*p[44] ).evalf();
  res += ( -48*g[15]*p[11]*p[21]*p[27]*p[42]*p[44] ).evalf();
  res += ( 68*g[1]*p[21]*p[28]*p[42]*p[44] ).evalf();
  res += ( -72*g[15]*p[21]*p[28]*p[42]*p[44] ).evalf();
  res += ( 76*g[1]*p[10]*p[21]*p[28]*p[42]*p[44] ).evalf();
  res += ( -80*g[15]*p[10]*p[21]*p[28]*p[42]*p[44] ).evalf();
  res += ( 1120*g[17]*p[37]*p[42]*p[44] ).evalf();
  res += ( -2000*g[2]*p[37]*p[42]*p[44] ).evalf();
  res += ( 544*g[17]*p[10]*p[37]*p[42]*p[44] ).evalf();
  res += ( -1232*g[2]*p[10]*p[37]*p[42]*p[44] ).evalf();
  res += ( -56*g[17]*p[11]*p[37]*p[42]*p[44] ).evalf();
  res += ( -116*g[2]*p[11]*p[37]*p[42]*p[44] ).evalf();
  res += ( -72*g[17]*p[12]*p[37]*p[42]*p[44] ).evalf();
  res += ( 68*g[2]*p[12]*p[37]*p[42]*p[44] ).evalf();
  res += ( -2656*g[0]*p[21]*p[37]*p[42]*p[44] ).evalf();
  res += ( 368*g[3]*p[21]*p[37]*p[42]*p[44] ).evalf();
  res += ( -4416*g[0]*p[10]*p[21]*p[37]*p[42]*p[44] ).evalf();
  res += ( 448*g[3]*p[10]*p[21]*p[37]*p[42]*p[44] ).evalf();
  res += ( -3368*g[0]*p[11]*p[21]*p[37]*p[42]*p[44] ).evalf();
  res += ( 284*g[3]*p[11]*p[21]*p[37]*p[42]*p[44] ).evalf();
  res += ( -1184*g[0]*p[12]*p[21]*p[37]*p[42]*p[44] ).evalf();
  res += ( 112*g[3]*p[12]*p[21]*p[37]*p[42]*p[44] ).evalf();
  res += ( -132*g[0]*p[13]*p[21]*p[37]*p[42]*p[44] ).evalf();
  res += ( 46*g[3]*p[13]*p[21]*p[37]*p[42]*p[44] ).evalf();
  res += ( 20*g[0]*p[14]*p[21]*p[37]*p[42]*p[44] ).evalf();
  res += ( 10*g[3]*p[14]*p[21]*p[37]*p[42]*p[44] ).evalf();
  res += ( 32*g[17]*p[23]*p[37]*p[42]*p[44] ).evalf();
  res += ( -32*g[2]*p[23]*p[37]*p[42]*p[44] ).evalf();
  res += ( 16*g[17]*p[10]*p[23]*p[37]*p[42]*p[44] ).evalf();
  res += ( -16*g[2]*p[10]*p[23]*p[37]*p[42]*p[44] ).evalf();
  res += ( 144*g[17]*p[24]*p[37]*p[42]*p[44] ).evalf();
  res += ( -144*g[2]*p[24]*p[37]*p[42]*p[44] ).evalf();
  res += ( -32*g[17]*p[11]*p[24]*p[37]*p[42]*p[44] ).evalf();
  res += ( 32*g[2]*p[11]*p[24]*p[37]*p[42]*p[44] ).evalf();
  res += ( 192*g[17]*p[25]*p[37]*p[42]*p[44] ).evalf();
  res += ( -192*g[2]*p[25]*p[37]*p[42]*p[44] ).evalf();
  res += ( -96*g[17]*p[10]*p[25]*p[37]*p[42]*p[44] ).evalf();
  res += ( 96*g[2]*p[10]*p[25]*p[37]*p[42]*p[44] ).evalf();
  res += ( -48*g[17]*p[11]*p[25]*p[37]*p[42]*p[44] ).evalf();
  res += ( 48*g[2]*p[11]*p[25]*p[37]*p[42]*p[44] ).evalf();
  res += ( 8*g[17]*p[12]*p[25]*p[37]*p[42]*p[44] ).evalf();
  res += ( -8*g[2]*p[12]*p[25]*p[37]*p[42]*p[44] ).evalf();
  res += ( 1072*g[17]*p[26]*p[37]*p[42]*p[44] ).evalf();
  res += ( -2048*g[2]*p[26]*p[37]*p[42]*p[44] ).evalf();
  res += ( -280*g[17]*p[10]*p[26]*p[37]*p[42]*p[44] ).evalf();
  res += ( 352*g[2]*p[10]*p[26]*p[37]*p[42]*p[44] ).evalf();
  res += ( -408*g[17]*p[11]*p[26]*p[37]*p[42]*p[44] ).evalf();
  res += ( 508*g[2]*p[11]*p[26]*p[37]*p[42]*p[44] ).evalf();
  res += ( -80*g[17]*p[12]*p[26]*p[37]*p[42]*p[44] ).evalf();
  res += ( 76*g[2]*p[12]*p[26]*p[37]*p[42]*p[44] ).evalf();
  res += ( -4416*g[0]*p[21]*p[26]*p[37]*p[42]*p[44] ).evalf();
  res += ( 448*g[3]*p[21]*p[26]*p[37]*p[42]*p[44] ).evalf();
  res += ( -2192*g[0]*p[10]*p[21]*p[26]*p[37]*p[42]*p[44] ).evalf();
  res += ( -584*g[3]*p[10]*p[21]*p[26]*p[37]*p[42]*p[44] ).evalf();
  res += ( 928*g[0]*p[11]*p[21]*p[26]*p[37]*p[42]*p[44] ).evalf();
  res += ( -944*g[3]*p[11]*p[21]*p[26]*p[37]*p[42]*p[44] ).evalf();
  res += ( 1248*g[0]*p[12]*p[21]*p[26]*p[37]*p[42]*p[44] ).evalf();
  res += ( -464*g[3]*p[12]*p[21]*p[26]*p[37]*p[42]*p[44] ).evalf();
  res += ( 260*g[0]*p[13]*p[21]*p[26]*p[37]*p[42]*p[44] ).evalf();
  res += ( -30*g[3]*p[13]*p[21]*p[26]*p[37]*p[42]*p[44] ).evalf();
  res += ( 20*g[0]*p[14]*p[21]*p[26]*p[37]*p[42]*p[44] ).evalf();
  res += ( 10*g[3]*p[14]*p[21]*p[26]*p[37]*p[42]*p[44] ).evalf();
  res += ( 552*g[17]*p[27]*p[37]*p[42]*p[44] ).evalf();
  res += ( -1252*g[2]*p[27]*p[37]*p[42]*p[44] ).evalf();
  res += ( -312*g[17]*p[10]*p[27]*p[37]*p[42]*p[44] ).evalf();
  res += ( 460*g[2]*p[10]*p[27]*p[37]*p[42]*p[44] ).evalf();
  res += ( -48*g[17]*p[11]*p[27]*p[37]*p[42]*p[44] ).evalf();
  res += ( -3368*g[0]*p[21]*p[27]*p[37]*p[42]*p[44] ).evalf();
  res += ( 284*g[3]*p[21]*p[27]*p[37]*p[42]*p[44] ).evalf();
  res += ( 928*g[0]*p[10]*p[21]*p[27]*p[37]*p[42]*p[44] ).evalf();
  res += ( -944*g[3]*p[10]*p[21]*p[27]*p[37]*p[42]*p[44] ).evalf();
  res += ( 1320*g[0]*p[11]*p[21]*p[27]*p[37]*p[42]*p[44] ).evalf();
  res += ( -620*g[3]*p[11]*p[21]*p[27]*p[37]*p[42]*p[44] ).evalf();
  res += ( 296*g[0]*p[12]*p[21]*p[27]*p[37]*p[42]*p[44] ).evalf();
  res += ( -108*g[3]*p[12]*p[21]*p[27]*p[37]*p[42]*p[44] ).evalf();
  res += ( -184*g[0]*p[13]*p[21]*p[27]*p[37]*p[42]*p[44] ).evalf();
  res += ( 52*g[3]*p[13]*p[21]*p[27]*p[37]*p[42]*p[44] ).evalf();
  res += ( 280*g[17]*p[28]*p[37]*p[42]*p[44] ).evalf();
  res += ( -652*g[2]*p[28]*p[37]*p[42]*p[44] ).evalf();
  res += ( -48*g[17]*p[10]*p[28]*p[37]*p[42]*p[44] ).evalf();
  res += ( 76*g[2]*p[10]*p[28]*p[37]*p[42]*p[44] ).evalf();
  res += ( -1184*g[0]*p[21]*p[28]*p[37]*p[42]*p[44] ).evalf();
  res += ( 112*g[3]*p[21]*p[28]*p[37]*p[42]*p[44] ).evalf();
  res += ( 1248*g[0]*p[10]*p[21]*p[28]*p[37]*p[42]*p[44] ).evalf();
  res += ( -464*g[3]*p[10]*p[21]*p[28]*p[37]*p[42]*p[44] ).evalf();
  res += ( 296*g[0]*p[11]*p[21]*p[28]*p[37]*p[42]*p[44] ).evalf();
  res += ( -108*g[3]*p[11]*p[21]*p[28]*p[37]*p[42]*p[44] ).evalf();
  res += ( 168*g[0]*p[12]*p[21]*p[28]*p[37]*p[42]*p[44] ).evalf();
  res += ( -44*g[3]*p[12]*p[21]*p[28]*p[37]*p[42]*p[44] ).evalf();
  res += ( 80*g[17]*p[29]*p[37]*p[42]*p[44] ).evalf();
  res += ( -168*g[2]*p[29]*p[37]*p[42]*p[44] ).evalf();
  res += ( -132*g[0]*p[21]*p[29]*p[37]*p[42]*p[44] ).evalf();
  res += ( 46*g[3]*p[21]*p[29]*p[37]*p[42]*p[44] ).evalf();
  res += ( 260*g[0]*p[10]*p[21]*p[29]*p[37]*p[42]*p[44] ).evalf();
  res += ( -30*g[3]*p[10]*p[21]*p[29]*p[37]*p[42]*p[44] ).evalf();
  res += ( -184*g[0]*p[11]*p[21]*p[29]*p[37]*p[42]*p[44] ).evalf();
  res += ( 52*g[3]*p[11]*p[21]*p[29]*p[37]*p[42]*p[44] ).evalf();
  res += ( 20*g[0]*p[21]*p[30]*p[37]*p[42]*p[44] ).evalf();
  res += ( 10*g[3]*p[21]*p[30]*p[37]*p[42]*p[44] ).evalf();
  res += ( 20*g[0]*p[10]*p[21]*p[30]*p[37]*p[42]*p[44] ).evalf();
  res += ( 10*g[3]*p[10]*p[21]*p[30]*p[37]*p[42]*p[44] ).evalf();
  res += ( 4864*p[0]*p[22]*p[38]*p[39]*p[42]*p[44] ).evalf();
  res += ( 5120*p[0]*p[1]*p[22]*p[38]*p[39]*p[42]*p[44] ).evalf();
  res += ( 4544*p[0]*p[10]*p[22]*p[38]*p[39]*p[42]*p[44] ).evalf();
  res += ( 2560*p[0]*p[1]*p[10]*p[22]*p[38]*p[39]*p[42]*p[44] ).evalf();
  res += ( -2856*p[0]*p[11]*p[22]*p[38]*p[39]*p[42]*p[44] ).evalf();
  res += ( -4800*p[0]*p[1]*p[11]*p[22]*p[38]*p[39]*p[42]*p[44] ).evalf();
  res += ( -3164*p[0]*p[12]*p[22]*p[38]*p[39]*p[42]*p[44] ).evalf();
  res += ( -1920*p[0]*p[1]*p[12]*p[22]*p[38]*p[39]*p[42]*p[44] ).evalf();
  res += ( -156*p[0]*p[13]*p[22]*p[38]*p[39]*p[42]*p[44] ).evalf();
  res += ( 720*p[0]*p[1]*p[13]*p[22]*p[38]*p[39]*p[42]*p[44] ).evalf();
  res += ( 500*p[0]*p[14]*p[22]*p[38]*p[39]*p[42]*p[44] ).evalf();
  res += ( 240*p[0]*p[1]*p[14]*p[22]*p[38]*p[39]*p[42]*p[44] ).evalf();
  res += ( 152*p[0]*p[15]*p[22]*p[38]*p[39]*p[42]*p[44] ).evalf();
  res += ( -80*p[0]*p[1]*p[15]*p[22]*p[38]*p[39]*p[42]*p[44] ).evalf();
  res += ( 2*p[0]*p[16]*p[22]*p[38]*p[39]*p[42]*p[44] ).evalf();
  res += ( -40*p[0]*p[1]*p[16]*p[22]*p[38]*p[39]*p[42]*p[44] ).evalf();
  res += ( 256*p[0]*p[22]*p[24]*p[38]*p[39]*p[42]*p[44] ).evalf();
  res += ( 128*p[0]*p[10]*p[22]*p[24]*p[38]*p[39]*p[42]*p[44] ).evalf();
  res += ( -256*p[0]*p[11]*p[22]*p[24]*p[38]*p[39]*p[42]*p[44] ).evalf();
  res += ( -64*p[0]*p[12]*p[22]*p[24]*p[38]*p[39]*p[42]*p[44] ).evalf();
  res += ( 80*p[0]*p[13]*p[22]*p[24]*p[38]*p[39]*p[42]*p[44] ).evalf();
  res += ( 8*p[0]*p[14]*p[22]*p[24]*p[38]*p[39]*p[42]*p[44] ).evalf();
  res += ( -8*p[0]*p[15]*p[22]*p[24]*p[38]*p[39]*p[42]*p[44] ).evalf();
  res += ( 640*p[0]*p[22]*p[25]*p[38]*p[39]*p[42]*p[44] ).evalf();
  res += ( -384*p[0]*p[10]*p[22]*p[25]*p[38]*p[39]*p[42]*p[44] ).evalf();
  res += ( -1024*p[0]*p[11]*p[22]*p[25]*p[38]*p[39]*p[42]*p[44] ).evalf();
  res += ( 448*p[0]*p[12]*p[22]*p[25]*p[38]*p[39]*p[42]*p[44] ).evalf();
  res += ( 360*p[0]*p[13]*p[22]*p[25]*p[38]*p[39]*p[42]*p[44] ).evalf();
  res += ( -136*p[0]*p[14]*p[22]*p[25]*p[38]*p[39]*p[42]*p[44] ).evalf();
  res += ( -36*p[0]*p[15]*p[22]*p[25]*p[38]*p[39]*p[42]*p[44] ).evalf();
  res += ( 12*p[0]*p[16]*p[22]*p[25]*p[38]*p[39]*p[42]*p[44] ).evalf();
  res += ( 4544*p[0]*p[22]*p[26]*p[38]*p[39]*p[42]*p[44] ).evalf();
  res += ( 2560*p[0]*p[1]*p[22]*p[26]*p[38]*p[39]*p[42]*p[44] ).evalf();
  res += ( -1488*p[0]*p[10]*p[22]*p[26]*p[38]*p[39]*p[42]*p[44] ).evalf();
  res += ( -640*p[0]*p[1]*p[10]*p[22]*p[26]*p[38]*p[39]*p[42]*p[44] ).evalf();
  res += ( -8340*p[0]*p[11]*p[22]*p[26]*p[38]*p[39]*p[42]*p[44] ).evalf();
  res += ( -3200*p[0]*p[1]*p[11]*p[22]*p[26]*p[38]*p[39]*p[42]*p[44] ).evalf();
  res += ( 64*p[0]*p[12]*p[22]*p[26]*p[38]*p[39]*p[42]*p[44] ).evalf();
  res += ( 3520*p[0]*p[1]*p[12]*p[22]*p[26]*p[38]*p[39]*p[42]*p[44] ).evalf();
  res += ( 2688*p[0]*p[13]*p[22]*p[26]*p[38]*p[39]*p[42]*p[44] ).evalf();
  res += ( 1520*p[0]*p[1]*p[13]*p[22]*p[26]*p[38]*p[39]*p[42]*p[44] ).evalf();
  res += ( 340*p[0]*p[14]*p[22]*p[26]*p[38]*p[39]*p[42]*p[44] ).evalf();
  res += ( -240*p[0]*p[1]*p[14]*p[22]*p[26]*p[38]*p[39]*p[42]*p[44] ).evalf();
  res += ( -94*p[0]*p[15]*p[22]*p[26]*p[38]*p[39]*p[42]*p[44] ).evalf();
  res += ( -40*p[0]*p[1]*p[15]*p[22]*p[26]*p[38]*p[39]*p[42]*p[44] ).evalf();
  res += ( -2856*p[0]*p[22]*p[27]*p[38]*p[39]*p[42]*p[44] ).evalf();
  res += ( -4800*p[0]*p[1]*p[22]*p[27]*p[38]*p[39]*p[42]*p[44] ).evalf();
  res += ( -8340*p[0]*p[10]*p[22]*p[27]*p[38]*p[39]*p[42]*p[44] ).evalf();
  res += ( -3200*p[0]*p[1]*p[10]*p[22]*p[27]*p[38]*p[39]*p[42]*p[44] ).evalf();
  res += ( -40*p[0]*p[11]*p[22]*p[27]*p[38]*p[39]*p[42]*p[44] ).evalf();
  res += ( -3360*p[0]*p[1]*p[11]*p[22]*p[27]*p[38]*p[39]*p[42]*p[44] ).evalf();
  res += ( 5680*p[0]*p[12]*p[22]*p[27]*p[38]*p[39]*p[42]*p[44] ).evalf();
  res += ( 800*p[0]*p[1]*p[12]*p[22]*p[27]*p[38]*p[39]*p[42]*p[44] ).evalf();
  res += ( 488*p[0]*p[13]*p[22]*p[27]*p[38]*p[39]*p[42]*p[44] ).evalf();
  res += ( 80*p[0]*p[1]*p[13]*p[22]*p[27]*p[38]*p[39]*p[42]*p[44] ).evalf();
  res += ( -578*p[0]*p[14]*p[22]*p[27]*p[38]*p[39]*p[42]*p[44] ).evalf();
  res += ( 40*p[0]*p[1]*p[14]*p[22]*p[27]*p[38]*p[39]*p[42]*p[44] ).evalf();
  res += ( -3164*p[0]*p[22]*p[28]*p[38]*p[39]*p[42]*p[44] ).evalf();
  res += ( -1920*p[0]*p[1]*p[22]*p[28]*p[38]*p[39]*p[42]*p[44] ).evalf();
  res += ( 64*p[0]*p[10]*p[22]*p[28]*p[38]*p[39]*p[42]*p[44] ).evalf();
  res += ( 3520*p[0]*p[1]*p[10]*p[22]*p[28]*p[38]*p[39]*p[42]*p[44] ).evalf();
  res += ( 5680*p[0]*p[11]*p[22]*p[28]*p[38]*p[39]*p[42]*p[44] ).evalf();
  res += ( 800*p[0]*p[1]*p[11]*p[22]*p[28]*p[38]*p[39]*p[42]*p[44] ).evalf();
  res += ( 576*p[0]*p[12]*p[22]*p[28]*p[38]*p[39]*p[42]*p[44] ).evalf();
  res += ( 480*p[0]*p[1]*p[12]*p[22]*p[28]*p[38]*p[39]*p[42]*p[44] ).evalf();
  res += ( -1250*p[0]*p[13]*p[22]*p[28]*p[38]*p[39]*p[42]*p[44] ).evalf();
  res += ( 40*p[0]*p[1]*p[13]*p[22]*p[28]*p[38]*p[39]*p[42]*p[44] ).evalf();
  res += ( -156*p[0]*p[22]*p[29]*p[38]*p[39]*p[42]*p[44] ).evalf();
  res += ( 720*p[0]*p[1]*p[22]*p[29]*p[38]*p[39]*p[42]*p[44] ).evalf();
  res += ( 2688*p[0]*p[10]*p[22]*p[29]*p[38]*p[39]*p[42]*p[44] ).evalf();
  res += ( 1520*p[0]*p[1]*p[10]*p[22]*p[29]*p[38]*p[39]*p[42]*p[44] ).evalf();
  res += ( 488*p[0]*p[11]*p[22]*p[29]*p[38]*p[39]*p[42]*p[44] ).evalf();
  res += ( 80*p[0]*p[1]*p[11]*p[22]*p[29]*p[38]*p[39]*p[42]*p[44] ).evalf();
  res += ( -1250*p[0]*p[12]*p[22]*p[29]*p[38]*p[39]*p[42]*p[44] ).evalf();
  res += ( 40*p[0]*p[1]*p[12]*p[22]*p[29]*p[38]*p[39]*p[42]*p[44] ).evalf();
  res += ( 500*p[0]*p[22]*p[30]*p[38]*p[39]*p[42]*p[44] ).evalf();
  res += ( 240*p[0]*p[1]*p[22]*p[30]*p[38]*p[39]*p[42]*p[44] ).evalf();
  res += ( 340*p[0]*p[10]*p[22]*p[30]*p[38]*p[39]*p[42]*p[44] ).evalf();
  res += ( -240*p[0]*p[1]*p[10]*p[22]*p[30]*p[38]*p[39]*p[42]*p[44] ).evalf();
  res += ( -578*p[0]*p[11]*p[22]*p[30]*p[38]*p[39]*p[42]*p[44] ).evalf();
  res += ( 40*p[0]*p[1]*p[11]*p[22]*p[30]*p[38]*p[39]*p[42]*p[44] ).evalf();
  res += ( 152*p[0]*p[22]*p[31]*p[38]*p[39]*p[42]*p[44] ).evalf();
  res += ( -80*p[0]*p[1]*p[22]*p[31]*p[38]*p[39]*p[42]*p[44] ).evalf();
  res += ( -94*p[0]*p[10]*p[22]*p[31]*p[38]*p[39]*p[42]*p[44] ).evalf();
  res += ( -40*p[0]*p[1]*p[10]*p[22]*p[31]*p[38]*p[39]*p[42]*p[44] ).evalf();
  res += ( 2*p[0]*p[22]*p[32]*p[38]*p[39]*p[42]*p[44] ).evalf();
  res += ( -40*p[0]*p[1]*p[22]*p[32]*p[38]*p[39]*p[42]*p[44] ).evalf();
  res += ( p[20]*p[36]*p[40]*p[42]*p[44]*numeric(47296,3) ).evalf();
  res += ( 9216*p[1]*p[20]*p[36]*p[40]*p[42]*p[44] ).evalf();
  res += ( p[10]*p[20]*p[36]*p[40]*p[42]*p[44]*numeric(77248,3) ).evalf();
  res += ( 15616*p[1]*p[10]*p[20]*p[36]*p[40]*p[42]*p[44] ).evalf();
  res += ( 10040*p[11]*p[20]*p[36]*p[40]*p[42]*p[44] ).evalf();
  res += ( 4288*p[1]*p[11]*p[20]*p[36]*p[40]*p[42]*p[44] ).evalf();
  res += ( p[12]*p[20]*p[36]*p[40]*p[42]*p[44]*numeric(-51872,9) ).evalf();
  res += ( -6592*p[1]*p[12]*p[20]*p[36]*p[40]*p[42]*p[44] ).evalf();
  res += ( p[13]*p[20]*p[36]*p[40]*p[42]*p[44]*numeric(-49268,9) ).evalf();
  res += ( -4976*p[1]*p[13]*p[20]*p[36]*p[40]*p[42]*p[44] ).evalf();
  res += ( p[14]*p[20]*p[36]*p[40]*p[42]*p[44]*numeric(-14332,9) ).evalf();
  res += ( 400*p[1]*p[14]*p[20]*p[36]*p[40]*p[42]*p[44] ).evalf();
  res += ( p[15]*p[20]*p[36]*p[40]*p[42]*p[44]*numeric(1750,9) ).evalf();
  res += ( 1064*p[1]*p[15]*p[20]*p[36]*p[40]*p[42]*p[44] ).evalf();
  res += ( p[16]*p[20]*p[36]*p[40]*p[42]*p[44]*numeric(3928,9) ).evalf();
  res += ( 96*p[1]*p[16]*p[20]*p[36]*p[40]*p[42]*p[44] ).evalf();
  res += ( p[17]*p[20]*p[36]*p[40]*p[42]*p[44]*numeric(1154,9) ).evalf();
  res += ( -72*p[1]*p[17]*p[20]*p[36]*p[40]*p[42]*p[44] ).evalf();
  res += ( 128*p[20]*p[24]*p[36]*p[40]*p[42]*p[44] ).evalf();
  res += ( 384*p[10]*p[20]*p[24]*p[36]*p[40]*p[42]*p[44] ).evalf();
  res += ( 320*p[11]*p[20]*p[24]*p[36]*p[40]*p[42]*p[44] ).evalf();
  res += ( -64*p[12]*p[20]*p[24]*p[36]*p[40]*p[42]*p[44] ).evalf();
  res += ( -184*p[13]*p[20]*p[24]*p[36]*p[40]*p[42]*p[44] ).evalf();
  res += ( -40*p[14]*p[20]*p[24]*p[36]*p[40]*p[42]*p[44] ).evalf();
  res += ( 24*p[15]*p[20]*p[24]*p[36]*p[40]*p[42]*p[44] ).evalf();
  res += ( 8*p[16]*p[20]*p[24]*p[36]*p[40]*p[42]*p[44] ).evalf();
  res += ( 512*p[20]*p[25]*p[36]*p[40]*p[42]*p[44] ).evalf();
  res += ( 1216*p[10]*p[20]*p[25]*p[36]*p[40]*p[42]*p[44] ).evalf();
  res += ( 320*p[11]*p[20]*p[25]*p[36]*p[40]*p[42]*p[44] ).evalf();
  res += ( -1088*p[12]*p[20]*p[25]*p[36]*p[40]*p[42]*p[44] ).evalf();
  res += ( -672*p[13]*p[20]*p[25]*p[36]*p[40]*p[42]*p[44] ).evalf();
  res += ( 212*p[14]*p[20]*p[25]*p[36]*p[40]*p[42]*p[44] ).evalf();
  res += ( 188*p[15]*p[20]*p[25]*p[36]*p[40]*p[42]*p[44] ).evalf();
  res += ( -4*p[16]*p[20]*p[25]*p[36]*p[40]*p[42]*p[44] ).evalf();
  res += ( -12*p[17]*p[20]*p[25]*p[36]*p[40]*p[42]*p[44] ).evalf();
  res += ( p[20]*p[26]*p[36]*p[40]*p[42]*p[44]*numeric(77248,3) ).evalf();
  res += ( 15616*p[1]*p[20]*p[26]*p[36]*p[40]*p[42]*p[44] ).evalf();
  res += ( p[10]*p[20]*p[26]*p[36]*p[40]*p[42]*p[44]*numeric(3584,9) ).evalf();
  res += ( 5248*p[1]*p[10]*p[20]*p[26]*p[36]*p[40]*p[42]*p[44] ).evalf();
  res += ( p[11]*p[20]*p[26]*p[36]*p[40]*p[42]*p[44]*numeric(-132424,3) ).evalf();
  res += ( -24128*p[1]*p[11]*p[20]*p[26]*p[36]*p[40]*p[42]*p[44] ).evalf();
  res += ( p[12]*p[20]*p[26]*p[36]*p[40]*p[42]*p[44]*numeric(-246212,9) ).evalf();
  res += ( -16064*p[1]*p[12]*p[20]*p[26]*p[36]*p[40]*p[42]*p[44] ).evalf();
  res += ( 4524*p[13]*p[20]*p[26]*p[36]*p[40]*p[42]*p[44] ).evalf();
  res += ( 1936*p[1]*p[13]*p[20]*p[26]*p[36]*p[40]*p[42]*p[44] ).evalf();
  res += ( p[14]*p[20]*p[26]*p[36]*p[40]*p[42]*p[44]*numeric(47972,9) ).evalf();
  res += ( 5504*p[1]*p[14]*p[20]*p[26]*p[36]*p[40]*p[42]*p[44] ).evalf();
  res += ( p[15]*p[20]*p[26]*p[36]*p[40]*p[42]*p[44]*numeric(2788,3) ).evalf();
  res += ( 1088*p[1]*p[15]*p[20]*p[26]*p[36]*p[40]*p[42]*p[44] ).evalf();
  res += ( p[16]*p[20]*p[26]*p[36]*p[40]*p[42]*p[44]*numeric(2432,9) ).evalf();
  res += ( -320*p[1]*p[16]*p[20]*p[26]*p[36]*p[40]*p[42]*p[44] ).evalf();
  res += ( p[17]*p[20]*p[26]*p[36]*p[40]*p[42]*p[44]*numeric(832,9) ).evalf();
  res += ( -144*p[1]*p[17]*p[20]*p[26]*p[36]*p[40]*p[42]*p[44] ).evalf();
  res += ( 10040*p[20]*p[27]*p[36]*p[40]*p[42]*p[44] ).evalf();
  res += ( 4288*p[1]*p[20]*p[27]*p[36]*p[40]*p[42]*p[44] ).evalf();
  res += ( p[10]*p[20]*p[27]*p[36]*p[40]*p[42]*p[44]*numeric(-132424,3) ).evalf();
  res += ( -24128*p[1]*p[10]*p[20]*p[27]*p[36]*p[40]*p[42]*p[44] ).evalf();
  res += ( p[11]*p[20]*p[27]*p[36]*p[40]*p[42]*p[44]*numeric(-412328,9) ).evalf();
  res += ( -29600*p[1]*p[11]*p[20]*p[27]*p[36]*p[40]*p[42]*p[44] ).evalf();
  res += ( 13228*p[12]*p[20]*p[27]*p[36]*p[40]*p[42]*p[44] ).evalf();
  res += ( 8416*p[1]*p[12]*p[20]*p[27]*p[36]*p[40]*p[42]*p[44] ).evalf();
  res += ( p[13]*p[20]*p[27]*p[36]*p[40]*p[42]*p[44]*numeric(218090,9) ).evalf();
  res += ( 14232*p[1]*p[13]*p[20]*p[27]*p[36]*p[40]*p[42]*p[44] ).evalf();
  res += ( p[14]*p[20]*p[27]*p[36]*p[40]*p[42]*p[44]*numeric(13268,9) ).evalf();
  res += ( 3520*p[1]*p[14]*p[20]*p[27]*p[36]*p[40]*p[42]*p[44] ).evalf();
  res += ( p[15]*p[20]*p[27]*p[36]*p[40]*p[42]*p[44]*numeric(-17668,9) ).evalf();
  res += ( -1520*p[1]*p[15]*p[20]*p[27]*p[36]*p[40]*p[42]*p[44] ).evalf();
  res += ( p[16]*p[20]*p[27]*p[36]*p[40]*p[42]*p[44]*numeric(416,9) ).evalf();
  res += ( -480*p[1]*p[16]*p[20]*p[27]*p[36]*p[40]*p[42]*p[44] ).evalf();
  res += ( p[17]*p[20]*p[27]*p[36]*p[40]*p[42]*p[44]*numeric(1010,9) ).evalf();
  res += ( -72*p[1]*p[17]*p[20]*p[27]*p[36]*p[40]*p[42]*p[44] ).evalf();
  res += ( p[20]*p[28]*p[36]*p[40]*p[42]*p[44]*numeric(-51872,9) ).evalf();
  res += ( -6592*p[1]*p[20]*p[28]*p[36]*p[40]*p[42]*p[44] ).evalf();
  res += ( p[10]*p[20]*p[28]*p[36]*p[40]*p[42]*p[44]*numeric(-246212,9) ).evalf();
  res += ( -16064*p[1]*p[10]*p[20]*p[28]*p[36]*p[40]*p[42]*p[44] ).evalf();
  res += ( 13228*p[11]*p[20]*p[28]*p[36]*p[40]*p[42]*p[44] ).evalf();
  res += ( 8416*p[1]*p[11]*p[20]*p[28]*p[36]*p[40]*p[42]*p[44] ).evalf();
  res += ( p[12]*p[20]*p[28]*p[36]*p[40]*p[42]*p[44]*numeric(98048,3) ).evalf();
  res += ( 22912*p[1]*p[12]*p[20]*p[28]*p[36]*p[40]*p[42]*p[44] ).evalf();
  res += ( p[13]*p[20]*p[28]*p[36]*p[40]*p[42]*p[44]*numeric(70292,9) ).evalf();
  res += ( 3488*p[1]*p[13]*p[20]*p[28]*p[36]*p[40]*p[42]*p[44] ).evalf();
  res += ( p[14]*p[20]*p[28]*p[36]*p[40]*p[42]*p[44]*numeric(-49616,9) ).evalf();
  res += ( -3072*p[1]*p[14]*p[20]*p[28]*p[36]*p[40]*p[42]*p[44] ).evalf();
  res += ( p[15]*p[20]*p[28]*p[36]*p[40]*p[42]*p[44]*numeric(-2704,3) ).evalf();
  res += ( -1600*p[1]*p[15]*p[20]*p[28]*p[36]*p[40]*p[42]*p[44] ).evalf();
  res += ( p[16]*p[20]*p[28]*p[36]*p[40]*p[42]*p[44]*numeric(2020,9) ).evalf();
  res += ( -64*p[1]*p[16]*p[20]*p[28]*p[36]*p[40]*p[42]*p[44] ).evalf();
  res += ( p[20]*p[29]*p[36]*p[40]*p[42]*p[44]*numeric(-49268,9) ).evalf();
  res += ( -4976*p[1]*p[20]*p[29]*p[36]*p[40]*p[42]*p[44] ).evalf();
  res += ( 4524*p[10]*p[20]*p[29]*p[36]*p[40]*p[42]*p[44] ).evalf();
  res += ( 1936*p[1]*p[10]*p[20]*p[29]*p[36]*p[40]*p[42]*p[44] ).evalf();
  res += ( p[11]*p[20]*p[29]*p[36]*p[40]*p[42]*p[44]*numeric(218090,9) ).evalf();
  res += ( 14232*p[1]*p[11]*p[20]*p[29]*p[36]*p[40]*p[42]*p[44] ).evalf();
  res += ( p[12]*p[20]*p[29]*p[36]*p[40]*p[42]*p[44]*numeric(70292,9) ).evalf();
  res += ( 3488*p[1]*p[12]*p[20]*p[29]*p[36]*p[40]*p[42]*p[44] ).evalf();
  res += ( -4668*p[13]*p[20]*p[29]*p[36]*p[40]*p[42]*p[44] ).evalf();
  res += ( -5392*p[1]*p[13]*p[20]*p[29]*p[36]*p[40]*p[42]*p[44] ).evalf();
  res += ( p[14]*p[20]*p[29]*p[36]*p[40]*p[42]*p[44]*numeric(-22640,9) ).evalf();
  res += ( -1616*p[1]*p[14]*p[20]*p[29]*p[36]*p[40]*p[42]*p[44] ).evalf();
  res += ( p[15]*p[20]*p[29]*p[36]*p[40]*p[42]*p[44]*numeric(122,3) ).evalf();
  res += ( -56*p[1]*p[15]*p[20]*p[29]*p[36]*p[40]*p[42]*p[44] ).evalf();
  res += ( p[20]*p[30]*p[36]*p[40]*p[42]*p[44]*numeric(-14332,9) ).evalf();
  res += ( 400*p[1]*p[20]*p[30]*p[36]*p[40]*p[42]*p[44] ).evalf();
  res += ( p[10]*p[20]*p[30]*p[36]*p[40]*p[42]*p[44]*numeric(47972,9) ).evalf();
  res += ( 5504*p[1]*p[10]*p[20]*p[30]*p[36]*p[40]*p[42]*p[44] ).evalf();
  res += ( p[11]*p[20]*p[30]*p[36]*p[40]*p[42]*p[44]*numeric(13268,9) ).evalf();
  res += ( 3520*p[1]*p[11]*p[20]*p[30]*p[36]*p[40]*p[42]*p[44] ).evalf();
  res += ( p[12]*p[20]*p[30]*p[36]*p[40]*p[42]*p[44]*numeric(-49616,9) ).evalf();
  res += ( -3072*p[1]*p[12]*p[20]*p[30]*p[36]*p[40]*p[42]*p[44] ).evalf();
  res += ( p[13]*p[20]*p[30]*p[36]*p[40]*p[42]*p[44]*numeric(-22640,9) ).evalf();
  res += ( -1616*p[1]*p[13]*p[20]*p[30]*p[36]*p[40]*p[42]*p[44] ).evalf();
  res += ( p[14]*p[20]*p[30]*p[36]*p[40]*p[42]*p[44]*numeric(-1288,9) ).evalf();
  res += ( -128*p[1]*p[14]*p[20]*p[30]*p[36]*p[40]*p[42]*p[44] ).evalf();
  res += ( p[20]*p[31]*p[36]*p[40]*p[42]*p[44]*numeric(1750,9) ).evalf();
  res += ( 1064*p[1]*p[20]*p[31]*p[36]*p[40]*p[42]*p[44] ).evalf();
  res += ( p[10]*p[20]*p[31]*p[36]*p[40]*p[42]*p[44]*numeric(2788,3) ).evalf();
  res += ( 1088*p[1]*p[10]*p[20]*p[31]*p[36]*p[40]*p[42]*p[44] ).evalf();
  res += ( p[11]*p[20]*p[31]*p[36]*p[40]*p[42]*p[44]*numeric(-17668,9) ).evalf();
  res += ( -1520*p[1]*p[11]*p[20]*p[31]*p[36]*p[40]*p[42]*p[44] ).evalf();
  res += ( p[12]*p[20]*p[31]*p[36]*p[40]*p[42]*p[44]*numeric(-2704,3) ).evalf();
  res += ( -1600*p[1]*p[12]*p[20]*p[31]*p[36]*p[40]*p[42]*p[44] ).evalf();
  res += ( p[13]*p[20]*p[31]*p[36]*p[40]*p[42]*p[44]*numeric(122,3) ).evalf();
  res += ( -56*p[1]*p[13]*p[20]*p[31]*p[36]*p[40]*p[42]*p[44] ).evalf();
  res += ( p[20]*p[32]*p[36]*p[40]*p[42]*p[44]*numeric(3928,9) ).evalf();
  res += ( 96*p[1]*p[20]*p[32]*p[36]*p[40]*p[42]*p[44] ).evalf();
  res += ( p[10]*p[20]*p[32]*p[36]*p[40]*p[42]*p[44]*numeric(2432,9) ).evalf();
  res += ( -320*p[1]*p[10]*p[20]*p[32]*p[36]*p[40]*p[42]*p[44] ).evalf();
  res += ( p[11]*p[20]*p[32]*p[36]*p[40]*p[42]*p[44]*numeric(416,9) ).evalf();
  res += ( -480*p[1]*p[11]*p[20]*p[32]*p[36]*p[40]*p[42]*p[44] ).evalf();
  res += ( p[12]*p[20]*p[32]*p[36]*p[40]*p[42]*p[44]*numeric(2020,9) ).evalf();
  res += ( -64*p[1]*p[12]*p[20]*p[32]*p[36]*p[40]*p[42]*p[44] ).evalf();
  res += ( p[20]*p[33]*p[36]*p[40]*p[42]*p[44]*numeric(1154,9) ).evalf();
  res += ( -72*p[1]*p[20]*p[33]*p[36]*p[40]*p[42]*p[44] ).evalf();
  res += ( p[10]*p[20]*p[33]*p[36]*p[40]*p[42]*p[44]*numeric(832,9) ).evalf();
  res += ( -144*p[1]*p[10]*p[20]*p[33]*p[36]*p[40]*p[42]*p[44] ).evalf();
  res += ( p[11]*p[20]*p[33]*p[36]*p[40]*p[42]*p[44]*numeric(1010,9) ).evalf();
  res += ( -72*p[1]*p[11]*p[20]*p[33]*p[36]*p[40]*p[42]*p[44] ).evalf();
  res += ( -80*g[13]*p[22]*p[43]*p[44] ).evalf();
  res += ( 64*g[13]*p[10]*p[22]*p[43]*p[44] ).evalf();
  res += ( 48*g[13]*p[22]*p[26]*p[43]*p[44] ).evalf();
  res += ( 16*g[13]*p[10]*p[22]*p[26]*p[43]*p[44] ).evalf();
  res += ( 80*g[13]*p[22]*p[27]*p[43]*p[44] ).evalf();
  res += ( -80*g[14]*p[38]*p[43]*p[44] ).evalf();
  res += ( 48*g[14]*p[10]*p[38]*p[43]*p[44] ).evalf();
  res += ( 80*g[14]*p[11]*p[38]*p[43]*p[44] ).evalf();
  res += ( -320*g[7]*p[22]*p[38]*p[43]*p[44] ).evalf();
  res += ( 64*g[7]*p[10]*p[22]*p[38]*p[43]*p[44] ).evalf();
  res += ( 256*g[7]*p[11]*p[22]*p[38]*p[43]*p[44] ).evalf();
  res += ( 160*g[7]*p[12]*p[22]*p[38]*p[43]*p[44] ).evalf();
  res += ( 64*g[14]*p[26]*p[38]*p[43]*p[44] ).evalf();
  res += ( 16*g[14]*p[10]*p[26]*p[38]*p[43]*p[44] ).evalf();
  res += ( 64*g[7]*p[22]*p[26]*p[38]*p[43]*p[44] ).evalf();
  res += ( 320*g[7]*p[10]*p[22]*p[26]*p[38]*p[43]*p[44] ).evalf();
  res += ( 32*g[7]*p[11]*p[22]*p[26]*p[38]*p[43]*p[44] ).evalf();
  res += ( 256*g[7]*p[22]*p[27]*p[38]*p[43]*p[44] ).evalf();
  res += ( 32*g[7]*p[10]*p[22]*p[27]*p[38]*p[43]*p[44] ).evalf();
  res += ( 160*g[7]*p[22]*p[28]*p[38]*p[43]*p[44] ).evalf();
  res += ( -640*g[1]*p[0]*p[22]*p[39]*p[43]*p[44] ).evalf();
  res += ( -400*g[1]*p[0]*p[10]*p[22]*p[39]*p[43]*p[44] ).evalf();
  res += ( 40*g[1]*p[0]*p[11]*p[22]*p[39]*p[43]*p[44] ).evalf();
  res += ( 100*g[1]*p[0]*p[13]*p[22]*p[39]*p[43]*p[44] ).evalf();
  res += ( -40*g[1]*p[0]*p[14]*p[22]*p[39]*p[43]*p[44] ).evalf();
  res += ( 1040*g[1]*p[0]*p[22]*p[26]*p[39]*p[43]*p[44] ).evalf();
  res += ( 480*g[1]*p[0]*p[10]*p[22]*p[26]*p[39]*p[43]*p[44] ).evalf();
  res += ( 480*g[1]*p[0]*p[11]*p[22]*p[26]*p[39]*p[43]*p[44] ).evalf();
  res += ( -40*g[1]*p[0]*p[12]*p[22]*p[26]*p[39]*p[43]*p[44] ).evalf();
  res += ( -60*g[1]*p[0]*p[13]*p[22]*p[26]*p[39]*p[43]*p[44] ).evalf();
  res += ( 120*g[1]*p[0]*p[22]*p[27]*p[39]*p[43]*p[44] ).evalf();
  res += ( -880*g[1]*p[0]*p[10]*p[22]*p[27]*p[39]*p[43]*p[44] ).evalf();
  res += ( -120*g[1]*p[0]*p[11]*p[22]*p[27]*p[39]*p[43]*p[44] ).evalf();
  res += ( -240*g[1]*p[0]*p[22]*p[28]*p[39]*p[43]*p[44] ).evalf();
  res += ( 40*g[1]*p[0]*p[10]*p[22]*p[28]*p[39]*p[43]*p[44] ).evalf();
  res += ( 40*g[1]*p[0]*p[11]*p[22]*p[28]*p[39]*p[43]*p[44] ).evalf();
  res += ( 20*g[1]*p[0]*p[22]*p[29]*p[39]*p[43]*p[44] ).evalf();
  res += ( 40*g[1]*p[0]*p[10]*p[22]*p[29]*p[39]*p[43]*p[44] ).evalf();
  res += ( 20*g[1]*p[0]*p[22]*p[30]*p[39]*p[43]*p[44] ).evalf();
  res += ( -640*g[2]*p[0]*p[38]*p[39]*p[43]*p[44] ).evalf();
  res += ( 1040*g[2]*p[0]*p[10]*p[38]*p[39]*p[43]*p[44] ).evalf();
  res += ( 120*g[2]*p[0]*p[11]*p[38]*p[39]*p[43]*p[44] ).evalf();
  res += ( -240*g[2]*p[0]*p[12]*p[38]*p[39]*p[43]*p[44] ).evalf();
  res += ( 20*g[2]*p[0]*p[13]*p[38]*p[39]*p[43]*p[44] ).evalf();
  res += ( 20*g[2]*p[0]*p[14]*p[38]*p[39]*p[43]*p[44] ).evalf();
  res += ( -3840*g[0]*p[0]*p[22]*p[38]*p[39]*p[43]*p[44] ).evalf();
  res += ( -128*g[3]*p[0]*p[22]*p[38]*p[39]*p[43]*p[44] ).evalf();
  res += ( 3072*g[6]*p[0]*p[22]*p[38]*p[39]*p[43]*p[44] ).evalf();
  res += ( 4080*g[0]*p[0]*p[11]*p[22]*p[38]*p[39]*p[43]*p[44] ).evalf();
  res += ( -120*g[3]*p[0]*p[11]*p[22]*p[38]*p[39]*p[43]*p[44] ).evalf();
  res += ( -2400*g[6]*p[0]*p[11]*p[22]*p[38]*p[39]*p[43]*p[44] ).evalf();
  res += ( 360*g[0]*p[0]*p[12]*p[22]*p[38]*p[39]*p[43]*p[44] ).evalf();
  res += ( -372*g[3]*p[0]*p[12]*p[22]*p[38]*p[39]*p[43]*p[44] ).evalf();
  res += ( 1008*g[6]*p[0]*p[12]*p[22]*p[38]*p[39]*p[43]*p[44] ).evalf();
  res += ( -760*g[0]*p[0]*p[13]*p[22]*p[38]*p[39]*p[43]*p[44] ).evalf();
  res += ( 188*g[3]*p[0]*p[13]*p[22]*p[38]*p[39]*p[43]*p[44] ).evalf();
  res += ( -112*g[6]*p[0]*p[13]*p[22]*p[38]*p[39]*p[43]*p[44] ).evalf();
  res += ( -192*g[0]*p[0]*p[14]*p[22]*p[38]*p[39]*p[43]*p[44] ).evalf();
  res += ( 96*g[3]*p[0]*p[14]*p[22]*p[38]*p[39]*p[43]*p[44] ).evalf();
  res += ( -192*g[6]*p[0]*p[14]*p[22]*p[38]*p[39]*p[43]*p[44] ).evalf();
  res += ( 148*g[0]*p[0]*p[15]*p[22]*p[38]*p[39]*p[43]*p[44] ).evalf();
  res += ( -42*g[3]*p[0]*p[15]*p[22]*p[38]*p[39]*p[43]*p[44] ).evalf();
  res += ( 40*g[6]*p[0]*p[15]*p[22]*p[38]*p[39]*p[43]*p[44] ).evalf();
  res += ( -400*g[2]*p[0]*p[26]*p[38]*p[39]*p[43]*p[44] ).evalf();
  res += ( 480*g[2]*p[0]*p[10]*p[26]*p[38]*p[39]*p[43]*p[44] ).evalf();
  res += ( -880*g[2]*p[0]*p[11]*p[26]*p[38]*p[39]*p[43]*p[44] ).evalf();
  res += ( 40*g[2]*p[0]*p[12]*p[26]*p[38]*p[39]*p[43]*p[44] ).evalf();
  res += ( 40*g[2]*p[0]*p[13]*p[26]*p[38]*p[39]*p[43]*p[44] ).evalf();
  res += ( 1056*g[0]*p[0]*p[10]*p[22]*p[26]*p[38]*p[39]*p[43]*p[44] ).evalf();
  res += ( -272*g[3]*p[0]*p[10]*p[22]*p[26]*p[38]*p[39]*p[43]*p[44] ).evalf();
  res += ( 192*g[6]*p[0]*p[10]*p[22]*p[26]*p[38]*p[39]*p[43]*p[44] ).evalf();
  res += ( -360*g[0]*p[0]*p[11]*p[22]*p[26]*p[38]*p[39]*p[43]*p[44] ).evalf();
  res += ( 372*g[3]*p[0]*p[11]*p[22]*p[26]*p[38]*p[39]*p[43]*p[44] ).evalf();
  res += ( -1008*g[6]*p[0]*p[11]*p[22]*p[26]*p[38]*p[39]*p[43]*p[44] ).evalf();
  res += ( -3632*g[0]*p[0]*p[12]*p[22]*p[26]*p[38]*p[39]*p[43]*p[44] ).evalf();
  res += ( 408*g[3]*p[0]*p[12]*p[22]*p[26]*p[38]*p[39]*p[43]*p[44] ).evalf();
  res += ( 1120*g[6]*p[0]*p[12]*p[22]*p[26]*p[38]*p[39]*p[43]*p[44] ).evalf();
  res += ( 216*g[0]*p[0]*p[13]*p[22]*p[26]*p[38]*p[39]*p[43]*p[44] ).evalf();
  res += ( 84*g[3]*p[0]*p[13]*p[22]*p[26]*p[38]*p[39]*p[43]*p[44] ).evalf();
  res += ( -432*g[6]*p[0]*p[13]*p[22]*p[26]*p[38]*p[39]*p[43]*p[44] ).evalf();
  res += ( 256*g[0]*p[0]*p[14]*p[22]*p[26]*p[38]*p[39]*p[43]*p[44] ).evalf();
  res += ( -128*g[3]*p[0]*p[14]*p[22]*p[26]*p[38]*p[39]*p[43]*p[44] ).evalf();
  res += ( 256*g[6]*p[0]*p[14]*p[22]*p[26]*p[38]*p[39]*p[43]*p[44] ).evalf();
  res += ( 40*g[2]*p[0]*p[27]*p[38]*p[39]*p[43]*p[44] ).evalf();
  res += ( 480*g[2]*p[0]*p[10]*p[27]*p[38]*p[39]*p[43]*p[44] ).evalf();
  res += ( -120*g[2]*p[0]*p[11]*p[27]*p[38]*p[39]*p[43]*p[44] ).evalf();
  res += ( 40*g[2]*p[0]*p[12]*p[27]*p[38]*p[39]*p[43]*p[44] ).evalf();
  res += ( 4080*g[0]*p[0]*p[22]*p[27]*p[38]*p[39]*p[43]*p[44] ).evalf();
  res += ( -120*g[3]*p[0]*p[22]*p[27]*p[38]*p[39]*p[43]*p[44] ).evalf();
  res += ( -2400*g[6]*p[0]*p[22]*p[27]*p[38]*p[39]*p[43]*p[44] ).evalf();
  res += ( -360*g[0]*p[0]*p[10]*p[22]*p[27]*p[38]*p[39]*p[43]*p[44] ).evalf();
  res += ( 372*g[3]*p[0]*p[10]*p[22]*p[27]*p[38]*p[39]*p[43]*p[44] ).evalf();
  res += ( -1008*g[6]*p[0]*p[10]*p[22]*p[27]*p[38]*p[39]*p[43]*p[44] ).evalf();
  res += ( 1872*g[0]*p[0]*p[11]*p[22]*p[27]*p[38]*p[39]*p[43]*p[44] ).evalf();
  res += ( 216*g[3]*p[0]*p[11]*p[22]*p[27]*p[38]*p[39]*p[43]*p[44] ).evalf();
  res += ( -2016*g[6]*p[0]*p[11]*p[22]*p[27]*p[38]*p[39]*p[43]*p[44] ).evalf();
  res += ( -24*g[0]*p[0]*p[12]*p[22]*p[27]*p[38]*p[39]*p[43]*p[44] ).evalf();
  res += ( -180*g[3]*p[0]*p[12]*p[22]*p[27]*p[38]*p[39]*p[43]*p[44] ).evalf();
  res += ( 624*g[6]*p[0]*p[12]*p[22]*p[27]*p[38]*p[39]*p[43]*p[44] ).evalf();
  res += ( 236*g[0]*p[0]*p[13]*p[22]*p[27]*p[38]*p[39]*p[43]*p[44] ).evalf();
  res += ( -150*g[3]*p[0]*p[13]*p[22]*p[27]*p[38]*p[39]*p[43]*p[44] ).evalf();
  res += ( 344*g[6]*p[0]*p[13]*p[22]*p[27]*p[38]*p[39]*p[43]*p[44] ).evalf();
  res += ( -40*g[2]*p[0]*p[10]*p[28]*p[38]*p[39]*p[43]*p[44] ).evalf();
  res += ( 360*g[0]*p[0]*p[22]*p[28]*p[38]*p[39]*p[43]*p[44] ).evalf();
  res += ( -372*g[3]*p[0]*p[22]*p[28]*p[38]*p[39]*p[43]*p[44] ).evalf();
  res += ( 1008*g[6]*p[0]*p[22]*p[28]*p[38]*p[39]*p[43]*p[44] ).evalf();
  res += ( -3632*g[0]*p[0]*p[10]*p[22]*p[28]*p[38]*p[39]*p[43]*p[44] ).evalf();
  res += ( 408*g[3]*p[0]*p[10]*p[22]*p[28]*p[38]*p[39]*p[43]*p[44] ).evalf();
  res += ( 1120*g[6]*p[0]*p[10]*p[22]*p[28]*p[38]*p[39]*p[43]*p[44] ).evalf();
  res += ( -24*g[0]*p[0]*p[11]*p[22]*p[28]*p[38]*p[39]*p[43]*p[44] ).evalf();
  res += ( -180*g[3]*p[0]*p[11]*p[22]*p[28]*p[38]*p[39]*p[43]*p[44] ).evalf();
  res += ( 624*g[6]*p[0]*p[11]*p[22]*p[28]*p[38]*p[39]*p[43]*p[44] ).evalf();
  res += ( 256*g[0]*p[0]*p[12]*p[22]*p[28]*p[38]*p[39]*p[43]*p[44] ).evalf();
  res += ( -128*g[3]*p[0]*p[12]*p[22]*p[28]*p[38]*p[39]*p[43]*p[44] ).evalf();
  res += ( 256*g[6]*p[0]*p[12]*p[22]*p[28]*p[38]*p[39]*p[43]*p[44] ).evalf();
  res += ( 100*g[2]*p[0]*p[29]*p[38]*p[39]*p[43]*p[44] ).evalf();
  res += ( -60*g[2]*p[0]*p[10]*p[29]*p[38]*p[39]*p[43]*p[44] ).evalf();
  res += ( -760*g[0]*p[0]*p[22]*p[29]*p[38]*p[39]*p[43]*p[44] ).evalf();
  res += ( 188*g[3]*p[0]*p[22]*p[29]*p[38]*p[39]*p[43]*p[44] ).evalf();
  res += ( -112*g[6]*p[0]*p[22]*p[29]*p[38]*p[39]*p[43]*p[44] ).evalf();
  res += ( 216*g[0]*p[0]*p[10]*p[22]*p[29]*p[38]*p[39]*p[43]*p[44] ).evalf();
  res += ( 84*g[3]*p[0]*p[10]*p[22]*p[29]*p[38]*p[39]*p[43]*p[44] ).evalf();
  res += ( -432*g[6]*p[0]*p[10]*p[22]*p[29]*p[38]*p[39]*p[43]*p[44] ).evalf();
  res += ( 236*g[0]*p[0]*p[11]*p[22]*p[29]*p[38]*p[39]*p[43]*p[44] ).evalf();
  res += ( -150*g[3]*p[0]*p[11]*p[22]*p[29]*p[38]*p[39]*p[43]*p[44] ).evalf();
  res += ( 344*g[6]*p[0]*p[11]*p[22]*p[29]*p[38]*p[39]*p[43]*p[44] ).evalf();
  res += ( -40*g[2]*p[0]*p[30]*p[38]*p[39]*p[43]*p[44] ).evalf();
  res += ( -192*g[0]*p[0]*p[22]*p[30]*p[38]*p[39]*p[43]*p[44] ).evalf();
  res += ( 96*g[3]*p[0]*p[22]*p[30]*p[38]*p[39]*p[43]*p[44] ).evalf();
  res += ( -192*g[6]*p[0]*p[22]*p[30]*p[38]*p[39]*p[43]*p[44] ).evalf();
  res += ( 256*g[0]*p[0]*p[10]*p[22]*p[30]*p[38]*p[39]*p[43]*p[44] ).evalf();
  res += ( -128*g[3]*p[0]*p[10]*p[22]*p[30]*p[38]*p[39]*p[43]*p[44] ).evalf();
  res += ( 256*g[6]*p[0]*p[10]*p[22]*p[30]*p[38]*p[39]*p[43]*p[44] ).evalf();
  res += ( 148*g[0]*p[0]*p[22]*p[31]*p[38]*p[39]*p[43]*p[44] ).evalf();
  res += ( -42*g[3]*p[0]*p[22]*p[31]*p[38]*p[39]*p[43]*p[44] ).evalf();
  return res;
}


==> numerics/ggtt_a_exact_0_22.cpp <==
/* R. Bonciani, A. Ferroglia, T. Gehrmann, A. v. Manteuffel, C. Studerus
 * file: ggtt_a_exact_0_22.cpp
 * date: 2010-11-29
 */

#include <ginac/ginac.h>
using namespace GiNaC;

ex ggtt_a_exact_0_22(const exvector& g, const exvector& p)
{
  ex res = 0;
  res += ( 40*g[6]*p[0]*p[22]*p[31]*p[38]*p[39]*p[43]*p[44] ).evalf();
  res += ( 64*g[15]*p[0]*p[22]*p[40]*p[43]*p[44] ).evalf();
  res += ( 96*g[15]*p[0]*p[10]*p[22]*p[40]*p[43]*p[44] ).evalf();
  res += ( -16*g[15]*p[0]*p[11]*p[22]*p[40]*p[43]*p[44] ).evalf();
  res += ( 8*g[15]*p[0]*p[12]*p[22]*p[40]*p[43]*p[44] ).evalf();
  res += ( -96*g[15]*p[0]*p[22]*p[26]*p[40]*p[43]*p[44] ).evalf();
  res += ( -56*g[15]*p[0]*p[11]*p[22]*p[26]*p[40]*p[43]*p[44] ).evalf();
  res += ( -8*g[15]*p[0]*p[12]*p[22]*p[26]*p[40]*p[43]*p[44] ).evalf();
  res += ( 144*g[15]*p[0]*p[22]*p[27]*p[40]*p[43]*p[44] ).evalf();
  res += ( -8*g[15]*p[0]*p[10]*p[22]*p[27]*p[40]*p[43]*p[44] ).evalf();
  res += ( -56*g[15]*p[0]*p[11]*p[22]*p[27]*p[40]*p[43]*p[44] ).evalf();
  res += ( 56*g[15]*p[0]*p[22]*p[28]*p[40]*p[43]*p[44] ).evalf();
  res += ( -88*g[15]*p[0]*p[10]*p[22]*p[28]*p[40]*p[43]*p[44] ).evalf();
  res += ( -40*g[15]*p[0]*p[22]*p[29]*p[40]*p[43]*p[44] ).evalf();
  res += ( 64*g[17]*p[0]*p[38]*p[40]*p[43]*p[44] ).evalf();
  res += ( -96*g[17]*p[0]*p[10]*p[38]*p[40]*p[43]*p[44] ).evalf();
  res += ( 144*g[17]*p[0]*p[11]*p[38]*p[40]*p[43]*p[44] ).evalf();
  res += ( 56*g[17]*p[0]*p[12]*p[38]*p[40]*p[43]*p[44] ).evalf();
  res += ( -40*g[17]*p[0]*p[13]*p[38]*p[40]*p[43]*p[44] ).evalf();
  res += ( 96*g[17]*p[0]*p[26]*p[38]*p[40]*p[43]*p[44] ).evalf();
  res += ( -8*g[17]*p[0]*p[11]*p[26]*p[38]*p[40]*p[43]*p[44] ).evalf();
  res += ( -88*g[17]*p[0]*p[12]*p[26]*p[38]*p[40]*p[43]*p[44] ).evalf();
  res += ( -16*g[17]*p[0]*p[27]*p[38]*p[40]*p[43]*p[44] ).evalf();
  res += ( -56*g[17]*p[0]*p[10]*p[27]*p[38]*p[40]*p[43]*p[44] ).evalf();
  res += ( -56*g[17]*p[0]*p[11]*p[27]*p[38]*p[40]*p[43]*p[44] ).evalf();
  res += ( 8*g[17]*p[0]*p[28]*p[38]*p[40]*p[43]*p[44] ).evalf();
  res += ( -8*g[17]*p[0]*p[10]*p[28]*p[38]*p[40]*p[43]*p[44] ).evalf();
  res += ( g[25]*p[19]*p[42]*p[5]*numeric(-1112,3) ).evalf();
  res += ( -936*g[25]*p[10]*p[19]*p[42]*p[5] ).evalf();
  res += ( g[25]*p[11]*p[19]*p[42]*p[5]*numeric(-2896,3) ).evalf();
  res += ( -536*g[25]*p[12]*p[19]*p[42]*p[5] ).evalf();
  res += ( g[25]*p[13]*p[19]*p[42]*p[5]*numeric(-776,3) ).evalf();
  res += ( g[25]*p[14]*p[19]*p[42]*p[5]*numeric(-344,3) ).evalf();
  res += ( -24*g[25]*p[15]*p[19]*p[42]*p[5] ).evalf();
  res += ( g[0]*g[1]*p[21]*p[42]*p[5]*numeric(2000,3) ).evalf();
  res += ( p[21]*p[42]*p[5]*numeric(1616,3)*pow(g[1],2) ).evalf();
  res += ( g[1]*g[15]*p[21]*p[42]*p[5]*numeric(-904,3) ).evalf();
  res += ( 16*p[21]*p[42]*p[5]*pow(g[15],2) ).evalf();
  res += ( g[1]*g[16]*p[21]*p[42]*p[5]*numeric(-920,3) ).evalf();
  res += ( g[20]*p[21]*p[42]*p[5]*numeric(-392,3) ).evalf();
  res += ( g[1]*g[3]*p[21]*p[42]*p[5]*numeric(-128,3) ).evalf();
  res += ( -248*g[15]*g[3]*p[21]*p[42]*p[5] ).evalf();
  res += ( 264*g[33]*p[21]*p[42]*p[5] ).evalf();
  res += ( g[48]*p[21]*p[42]*p[5]*numeric(424,3) ).evalf();
  res += ( 72*g[49]*p[21]*p[42]*p[5] ).evalf();
  res += ( g[51]*p[21]*p[42]*p[5]*numeric(704,3) ).evalf();
  res += ( -72*g[52]*p[21]*p[42]*p[5] ).evalf();
  res += ( 72*g[53]*p[21]*p[42]*p[5] ).evalf();
  res += ( g[0]*g[1]*p[10]*p[21]*p[42]*p[5]*numeric(1808,3) ).evalf();
  res += ( p[10]*p[21]*p[42]*p[5]*numeric(1616,3)*pow(g[1],2) ).evalf();
  res += ( g[1]*g[15]*p[10]*p[21]*p[42]*p[5]*numeric(-976,3) ).evalf();
  res += ( 16*p[10]*p[21]*p[42]*p[5]*pow(g[15],2) ).evalf();
  res += ( g[1]*g[16]*p[10]*p[21]*p[42]*p[5]*numeric(-1016,3) ).evalf();
  res += ( g[20]*p[10]*p[21]*p[42]*p[5]*numeric(-416,3) ).evalf();
  res += ( g[1]*g[3]*p[10]*p[21]*p[42]*p[5]*numeric(40,3) ).evalf();
  res += ( -264*g[15]*g[3]*p[10]*p[21]*p[42]*p[5] ).evalf();
  res += ( 288*g[33]*p[10]*p[21]*p[42]*p[5] ).evalf();
  res += ( g[48]*p[10]*p[21]*p[42]*p[5]*numeric(496,3) ).evalf();
  res += ( 80*g[49]*p[10]*p[21]*p[42]*p[5] ).evalf();
  res += ( g[51]*p[10]*p[21]*p[42]*p[5]*numeric(776,3) ).evalf();
  res += ( -80*g[52]*p[10]*p[21]*p[42]*p[5] ).evalf();
  res += ( 80*g[53]*p[10]*p[21]*p[42]*p[5] ).evalf();
  res += ( 344*g[0]*g[1]*p[11]*p[21]*p[42]*p[5] ).evalf();
  res += ( p[11]*p[21]*p[42]*p[5]*numeric(856,3)*pow(g[1],2) ).evalf();
  res += ( g[1]*g[15]*p[11]*p[21]*p[42]*p[5]*numeric(-590,3) ).evalf();
  res += ( p[11]*p[21]*p[42]*p[5]*numeric(26,3)*pow(g[15],2) ).evalf();
  res += ( g[1]*g[16]*p[11]*p[21]*p[42]*p[5]*numeric(-634,3) ).evalf();
  res += ( g[20]*p[11]*p[21]*p[42]*p[5]*numeric(-182,3) ).evalf();
  res += ( g[1]*g[3]*p[11]*p[21]*p[42]*p[5]*numeric(116,3) ).evalf();
  res += ( g[15]*g[3]*p[11]*p[21]*p[42]*p[5]*numeric(-476,3) ).evalf();
  res += ( 158*g[33]*p[11]*p[21]*p[42]*p[5] ).evalf();
  res += ( 110*g[48]*p[11]*p[21]*p[42]*p[5] ).evalf();
  res += ( g[49]*p[11]*p[21]*p[42]*p[5]*numeric(146,3) ).evalf();
  res += ( g[51]*p[11]*p[21]*p[42]*p[5]*numeric(488,3) ).evalf();
  res += ( g[52]*p[11]*p[21]*p[42]*p[5]*numeric(-146,3) ).evalf();
  res += ( g[53]*p[11]*p[21]*p[42]*p[5]*numeric(146,3) ).evalf();
  res += ( g[0]*g[1]*p[12]*p[21]*p[42]*p[5]*numeric(584,3) ).evalf();
  res += ( 152*p[12]*p[21]*p[42]*p[5]*pow(g[1],2) ).evalf();
  res += ( g[1]*g[15]*p[12]*p[21]*p[42]*p[5]*numeric(-314,3) ).evalf();
  res += ( p[12]*p[21]*p[42]*p[5]*numeric(14,3)*pow(g[15],2) ).evalf();
  res += ( g[1]*g[16]*p[12]*p[21]*p[42]*p[5]*numeric(-326,3) ).evalf();
  res += ( g[20]*p[12]*p[21]*p[42]*p[5]*numeric(-94,3) ).evalf();
  res += ( 12*g[1]*g[3]*p[12]*p[21]*p[42]*p[5] ).evalf();
  res += ( g[15]*g[3]*p[12]*p[21]*p[42]*p[5]*numeric(-244,3) ).evalf();
  res += ( g[33]*p[12]*p[21]*p[42]*p[5]*numeric(250,3) ).evalf();
  res += ( 58*g[48]*p[12]*p[21]*p[42]*p[5] ).evalf();
  res += ( 22*g[49]*p[12]*p[21]*p[42]*p[5] ).evalf();
  res += ( g[51]*p[12]*p[21]*p[42]*p[5]*numeric(260,3) ).evalf();
  res += ( -22*g[52]*p[12]*p[21]*p[42]*p[5] ).evalf();
  res += ( 22*g[53]*p[12]*p[21]*p[42]*p[5] ).evalf();
  res += ( g[0]*g[1]*p[13]*p[21]*p[42]*p[5]*numeric(160,3) ).evalf();
  res += ( 44*p[13]*p[21]*p[42]*p[5]*pow(g[1],2) ).evalf();
  res += ( -28*g[1]*g[15]*p[13]*p[21]*p[42]*p[5] ).evalf();
  res += ( p[13]*p[21]*p[42]*p[5]*numeric(4,3)*pow(g[15],2) ).evalf();
  res += ( -28*g[1]*g[16]*p[13]*p[21]*p[42]*p[5] ).evalf();
  res += ( g[20]*p[13]*p[21]*p[42]*p[5]*numeric(-32,3) ).evalf();
  res += ( g[15]*g[3]*p[13]*p[21]*p[42]*p[5]*numeric(-64,3) ).evalf();
  res += ( 24*g[33]*p[13]*p[21]*p[42]*p[5] ).evalf();
  res += ( g[48]*p[13]*p[21]*p[42]*p[5]*numeric(44,3) ).evalf();
  res += ( g[49]*p[13]*p[21]*p[42]*p[5]*numeric(16,3) ).evalf();
  res += ( g[51]*p[13]*p[21]*p[42]*p[5]*numeric(68,3) ).evalf();
  res += ( g[52]*p[13]*p[21]*p[42]*p[5]*numeric(-16,3) ).evalf();
  res += ( g[53]*p[13]*p[21]*p[42]*p[5]*numeric(16,3) ).evalf();
  res += ( -160*g[25]*p[19]*p[26]*p[42]*p[5] ).evalf();
  res += ( g[25]*p[10]*p[19]*p[26]*p[42]*p[5]*numeric(-1604,3) ).evalf();
  res += ( g[25]*p[11]*p[19]*p[26]*p[42]*p[5]*numeric(-656,3) ).evalf();
  res += ( g[25]*p[12]*p[19]*p[26]*p[42]*p[5]*numeric(424,3) ).evalf();
  res += ( 80*g[25]*p[13]*p[19]*p[26]*p[42]*p[5] ).evalf();
  res += ( g[25]*p[14]*p[19]*p[26]*p[42]*p[5]*numeric(20,3) ).evalf();
  res += ( 432*g[0]*g[1]*p[21]*p[26]*p[42]*p[5] ).evalf();
  res += ( p[21]*p[26]*p[42]*p[5]*numeric(1052,3)*pow(g[1],2) ).evalf();
  res += ( g[1]*g[15]*p[21]*p[26]*p[42]*p[5]*numeric(-704,3) ).evalf();
  res += ( p[21]*p[26]*p[42]*p[5]*numeric(32,3)*pow(g[15],2) ).evalf();
  res += ( -224*g[1]*g[16]*p[21]*p[26]*p[42]*p[5] ).evalf();
  res += ( g[20]*p[21]*p[26]*p[42]*p[5]*numeric(-272,3) ).evalf();
  res += ( g[1]*g[3]*p[21]*p[26]*p[42]*p[5]*numeric(-32,3) ).evalf();
  res += ( g[15]*g[3]*p[21]*p[26]*p[42]*p[5]*numeric(-496,3) ).evalf();
  res += ( 208*g[33]*p[21]*p[26]*p[42]*p[5] ).evalf();
  res += ( 128*g[48]*p[21]*p[26]*p[42]*p[5] ).evalf();
  res += ( g[49]*p[21]*p[26]*p[42]*p[5]*numeric(88,3) ).evalf();
  res += ( g[51]*p[21]*p[26]*p[42]*p[5]*numeric(584,3) ).evalf();
  res += ( g[52]*p[21]*p[26]*p[42]*p[5]*numeric(-88,3) ).evalf();
  res += ( g[53]*p[21]*p[26]*p[42]*p[5]*numeric(88,3) ).evalf();
  res += ( g[0]*g[1]*p[10]*p[21]*p[26]*p[42]*p[5]*numeric(-880,3) ).evalf();
  res += ( -110*p[10]*p[21]*p[26]*p[42]*p[5]*pow(g[1],2) ).evalf();
  res += ( g[1]*g[15]*p[10]*p[21]*p[26]*p[42]*p[5]*numeric(4,3) ).evalf();
  res += ( -4*p[10]*p[21]*p[26]*p[42]*p[5]*pow(g[15],2) ).evalf();
  res += ( g[1]*g[16]*p[10]*p[21]*p[26]*p[42]*p[5]*numeric(-128,3) ).evalf();
  res += ( g[20]*p[10]*p[21]*p[26]*p[42]*p[5]*numeric(4,3) ).evalf();
  res += ( 156*g[1]*g[3]*p[10]*p[21]*p[26]*p[42]*p[5] ).evalf();
  res += ( -12*g[15]*g[3]*p[10]*p[21]*p[26]*p[42]*p[5] ).evalf();
  res += ( g[33]*p[10]*p[21]*p[26]*p[42]*p[5]*numeric(68,3) ).evalf();
  res += ( g[48]*p[10]*p[21]*p[26]*p[42]*p[5]*numeric(116,3) ).evalf();
  res += ( g[49]*p[10]*p[21]*p[26]*p[42]*p[5]*numeric(64,3) ).evalf();
  res += ( g[51]*p[10]*p[21]*p[26]*p[42]*p[5]*numeric(64,3) ).evalf();
  res += ( g[52]*p[10]*p[21]*p[26]*p[42]*p[5]*numeric(-64,3) ).evalf();
  res += ( g[53]*p[10]*p[21]*p[26]*p[42]*p[5]*numeric(64,3) ).evalf();
  res += ( g[0]*g[1]*p[11]*p[21]*p[26]*p[42]*p[5]*numeric(-680,3) ).evalf();
  res += ( p[11]*p[21]*p[26]*p[42]*p[5]*numeric(-440,3)*pow(g[1],2) ).evalf();
  res += ( g[1]*g[15]*p[11]*p[21]*p[26]*p[42]*p[5]*numeric(154,3) ).evalf();
  res += ( p[11]*p[21]*p[26]*p[42]*p[5]*numeric(-14,3)*pow(g[15],2) ).evalf();
  res += ( g[1]*g[16]*p[11]*p[21]*p[26]*p[42]*p[5]*numeric(86,3) ).evalf();
  res += ( g[20]*p[11]*p[21]*p[26]*p[42]*p[5]*numeric(94,3) ).evalf();
  res += ( g[1]*g[3]*p[11]*p[21]*p[26]*p[42]*p[5]*numeric(236,3) ).evalf();
  res += ( g[15]*g[3]*p[11]*p[21]*p[26]*p[42]*p[5]*numeric(100,3) ).evalf();
  res += ( g[33]*p[11]*p[21]*p[26]*p[42]*p[5]*numeric(-122,3) ).evalf();
  res += ( g[48]*p[11]*p[21]*p[26]*p[42]*p[5]*numeric(-14,3) ).evalf();
  res += ( g[49]*p[11]*p[21]*p[26]*p[42]*p[5]*numeric(-2,3) ).evalf();
  res += ( -28*g[51]*p[11]*p[21]*p[26]*p[42]*p[5] ).evalf();
  res += ( g[52]*p[11]*p[21]*p[26]*p[42]*p[5]*numeric(2,3) ).evalf();
  res += ( g[53]*p[11]*p[21]*p[26]*p[42]*p[5]*numeric(-2,3) ).evalf();
  res += ( g[0]*g[1]*p[12]*p[21]*p[26]*p[42]*p[5]*numeric(-104,3) ).evalf();
  res += ( p[12]*p[21]*p[26]*p[42]*p[5]*numeric(-62,3)*pow(g[1],2) ).evalf();
  res += ( g[1]*g[15]*p[12]*p[21]*p[26]*p[42]*p[5]*numeric(22,3) ).evalf();
  res += ( p[12]*p[21]*p[26]*p[42]*p[5]*numeric(-2,3)*pow(g[15],2) ).evalf();
  res += ( g[1]*g[16]*p[12]*p[21]*p[26]*p[42]*p[5]*numeric(14,3) ).evalf();
  res += ( g[20]*p[12]*p[21]*p[26]*p[42]*p[5]*numeric(10,3) ).evalf();
  res += ( g[1]*g[3]*p[12]*p[21]*p[26]*p[42]*p[5]*numeric(32,3) ).evalf();
  res += ( g[15]*g[3]*p[12]*p[21]*p[26]*p[42]*p[5]*numeric(16,3) ).evalf();
  res += ( g[33]*p[12]*p[21]*p[26]*p[42]*p[5]*numeric(-14,3) ).evalf();
  res += ( g[48]*p[12]*p[21]*p[26]*p[42]*p[5]*numeric(-2,3) ).evalf();
  res += ( g[49]*p[12]*p[21]*p[26]*p[42]*p[5]*numeric(-2,3) ).evalf();
  res += ( -4*g[51]*p[12]*p[21]*p[26]*p[42]*p[5] ).evalf();
  res += ( g[52]*p[12]*p[21]*p[26]*p[42]*p[5]*numeric(2,3) ).evalf();
  res += ( g[53]*p[12]*p[21]*p[26]*p[42]*p[5]*numeric(-2,3) ).evalf();
  res += ( g[25]*p[19]*p[27]*p[42]*p[5]*numeric(-104,3) ).evalf();
  res += ( g[25]*p[10]*p[19]*p[27]*p[42]*p[5]*numeric(-640,3) ).evalf();
  res += ( g[25]*p[11]*p[19]*p[27]*p[42]*p[5]*numeric(-296,3) ).evalf();
  res += ( g[25]*p[12]*p[19]*p[27]*p[42]*p[5]*numeric(-64,3) ).evalf();
  res += ( -16*g[25]*p[13]*p[19]*p[27]*p[42]*p[5] ).evalf();
  res += ( 56*g[0]*g[1]*p[21]*p[27]*p[42]*p[5] ).evalf();
  res += ( p[21]*p[27]*p[42]*p[5]*numeric(80,3)*pow(g[1],2) ).evalf();
  res += ( g[1]*g[15]*p[21]*p[27]*p[42]*p[5]*numeric(-182,3) ).evalf();
  res += ( p[21]*p[27]*p[42]*p[5]*numeric(2,3)*pow(g[15],2) ).evalf();
  res += ( -70*g[1]*g[16]*p[21]*p[27]*p[42]*p[5] ).evalf();
  res += ( g[20]*p[21]*p[27]*p[42]*p[5]*numeric(-14,3) ).evalf();
  res += ( g[1]*g[3]*p[21]*p[27]*p[42]*p[5]*numeric(100,3) ).evalf();
  res += ( g[15]*g[3]*p[21]*p[27]*p[42]*p[5]*numeric(-124,3) ).evalf();
  res += ( 54*g[33]*p[21]*p[27]*p[42]*p[5] ).evalf();
  res += ( 54*g[48]*p[21]*p[27]*p[42]*p[5] ).evalf();
  res += ( g[49]*p[21]*p[27]*p[42]*p[5]*numeric(10,3) ).evalf();
  res += ( g[51]*p[21]*p[27]*p[42]*p[5]*numeric(200,3) ).evalf();
  res += ( g[52]*p[21]*p[27]*p[42]*p[5]*numeric(-10,3) ).evalf();
  res += ( g[53]*p[21]*p[27]*p[42]*p[5]*numeric(10,3) ).evalf();
  res += ( g[0]*g[1]*p[10]*p[21]*p[27]*p[42]*p[5]*numeric(-536,3) ).evalf();
  res += ( p[10]*p[21]*p[27]*p[42]*p[5]*numeric(-428,3)*pow(g[1],2) ).evalf();
  res += ( g[1]*g[15]*p[10]*p[21]*p[27]*p[42]*p[5]*numeric(58,3) ).evalf();
  res += ( p[10]*p[21]*p[27]*p[42]*p[5]*numeric(-14,3)*pow(g[15],2) ).evalf();
  res += ( g[1]*g[16]*p[10]*p[21]*p[27]*p[42]*p[5]*numeric(-10,3) ).evalf();
  res += ( g[20]*p[10]*p[21]*p[27]*p[42]*p[5]*numeric(94,3) ).evalf();
  res += ( g[1]*g[3]*p[10]*p[21]*p[27]*p[42]*p[5]*numeric(236,3) ).evalf();
  res += ( g[15]*g[3]*p[10]*p[21]*p[27]*p[42]*p[5]*numeric(52,3) ).evalf();
  res += ( g[33]*p[10]*p[21]*p[27]*p[42]*p[5]*numeric(-26,3) ).evalf();
  res += ( g[48]*p[10]*p[21]*p[27]*p[42]*p[5]*numeric(82,3) ).evalf();
  res += ( g[49]*p[10]*p[21]*p[27]*p[42]*p[5]*numeric(-26,3) ).evalf();
  res += ( 12*g[51]*p[10]*p[21]*p[27]*p[42]*p[5] ).evalf();
  res += ( g[52]*p[10]*p[21]*p[27]*p[42]*p[5]*numeric(26,3) ).evalf();
  res += ( g[53]*p[10]*p[21]*p[27]*p[42]*p[5]*numeric(-26,3) ).evalf();
  res += ( 32*g[0]*g[1]*p[11]*p[21]*p[27]*p[42]*p[5] ).evalf();
  res += ( -16*g[1]*g[15]*p[11]*p[21]*p[27]*p[42]*p[5] ).evalf();
  res += ( -16*g[1]*g[16]*p[11]*p[21]*p[27]*p[42]*p[5] ).evalf();
  res += ( 4*g[20]*p[11]*p[21]*p[27]*p[42]*p[5] ).evalf();
  res += ( -8*g[15]*g[3]*p[11]*p[21]*p[27]*p[42]*p[5] ).evalf();
  res += ( 12*g[33]*p[11]*p[21]*p[27]*p[42]*p[5] ).evalf();
  res += ( 16*g[48]*p[11]*p[21]*p[27]*p[42]*p[5] ).evalf();
  res += ( -4*g[49]*p[11]*p[21]*p[27]*p[42]*p[5] ).evalf();
  res += ( 20*g[51]*p[11]*p[21]*p[27]*p[42]*p[5] ).evalf();
  res += ( 4*g[52]*p[11]*p[21]*p[27]*p[42]*p[5] ).evalf();
  res += ( -4*g[53]*p[11]*p[21]*p[27]*p[42]*p[5] ).evalf();
  res += ( -8*g[25]*p[19]*p[28]*p[42]*p[5] ).evalf();
  res += ( -40*g[25]*p[10]*p[19]*p[28]*p[42]*p[5] ).evalf();
  res += ( g[25]*p[11]*p[19]*p[28]*p[42]*p[5]*numeric(-40,3) ).evalf();
  res += ( -4*g[25]*p[12]*p[19]*p[28]*p[42]*p[5] ).evalf();
  res += ( g[0]*g[1]*p[21]*p[28]*p[42]*p[5]*numeric(-40,3) ).evalf();
  res += ( -20*p[21]*p[28]*p[42]*p[5]*pow(g[1],2) ).evalf();
  res += ( g[1]*g[15]*p[21]*p[28]*p[42]*p[5]*numeric(-10,3) ).evalf();
  res += ( p[21]*p[28]*p[42]*p[5]*numeric(-2,3)*pow(g[15],2) ).evalf();
  res += ( g[1]*g[16]*p[21]*p[28]*p[42]*p[5]*numeric(-22,3) ).evalf();
  res += ( 6*g[20]*p[21]*p[28]*p[42]*p[5] ).evalf();
  res += ( 12*g[1]*g[3]*p[21]*p[28]*p[42]*p[5] ).evalf();
  res += ( g[15]*g[3]*p[21]*p[28]*p[42]*p[5]*numeric(-4,3) ).evalf();
  res += ( g[33]*p[21]*p[28]*p[42]*p[5]*numeric(10,3) ).evalf();
  res += ( 10*g[48]*p[21]*p[28]*p[42]*p[5] ).evalf();
  res += ( -2*g[49]*p[21]*p[28]*p[42]*p[5] ).evalf();
  res += ( g[51]*p[21]*p[28]*p[42]*p[5]*numeric(28,3) ).evalf();
  res += ( 2*g[52]*p[21]*p[28]*p[42]*p[5] ).evalf();
  res += ( -2*g[53]*p[21]*p[28]*p[42]*p[5] ).evalf();
  res += ( g[0]*g[1]*p[10]*p[21]*p[28]*p[42]*p[5]*numeric(-40,3) ).evalf();
  res += ( p[10]*p[21]*p[28]*p[42]*p[5]*numeric(-62,3)*pow(g[1],2) ).evalf();
  res += ( g[1]*g[15]*p[10]*p[21]*p[28]*p[42]*p[5]*numeric(-10,3) ).evalf();
  res += ( p[10]*p[21]*p[28]*p[42]*p[5]*numeric(-2,3)*pow(g[15],2) ).evalf();
  res += ( -6*g[1]*g[16]*p[10]*p[21]*p[28]*p[42]*p[5] ).evalf();
  res += ( 6*g[20]*p[10]*p[21]*p[28]*p[42]*p[5] ).evalf();
  res += ( g[1]*g[3]*p[10]*p[21]*p[28]*p[42]*p[5]*numeric(32,3) ).evalf();
  res += ( g[33]*p[10]*p[21]*p[28]*p[42]*p[5]*numeric(10,3) ).evalf();
  res += ( 10*g[48]*p[10]*p[21]*p[28]*p[42]*p[5] ).evalf();
  res += ( g[49]*p[10]*p[21]*p[28]*p[42]*p[5]*numeric(-10,3) ).evalf();
  res += ( g[51]*p[10]*p[21]*p[28]*p[42]*p[5]*numeric(28,3) ).evalf();
  res += ( g[52]*p[10]*p[21]*p[28]*p[42]*p[5]*numeric(10,3) ).evalf();
  res += ( g[53]*p[10]*p[21]*p[28]*p[42]*p[5]*numeric(-10,3) ).evalf();
  res += ( g[26]*p[35]*p[42]*p[5]*numeric(-1112,3) ).evalf();
  res += ( -160*g[26]*p[10]*p[35]*p[42]*p[5] ).evalf();
  res += ( g[26]*p[11]*p[35]*p[42]*p[5]*numeric(-104,3) ).evalf();
  res += ( -8*g[26]*p[12]*p[35]*p[42]*p[5] ).evalf();
  res += ( g[26]*p[23]*p[35]*p[42]*p[5]*numeric(-16,3) ).evalf();
  res += ( g[26]*p[10]*p[23]*p[35]*p[42]*p[5]*numeric(-8,3) ).evalf();
  res += ( g[26]*p[24]*p[35]*p[42]*p[5]*numeric(-104,3) ).evalf();
  res += ( g[26]*p[10]*p[24]*p[35]*p[42]*p[5]*numeric(-16,3) ).evalf();
  res += ( g[26]*p[11]*p[24]*p[35]*p[42]*p[5]*numeric(16,3) ).evalf();
  res += ( g[26]*p[25]*p[35]*p[42]*p[5]*numeric(-256,3) ).evalf();
  res += ( g[26]*p[10]*p[25]*p[35]*p[42]*p[5]*numeric(40,3) ).evalf();
  res += ( g[26]*p[11]*p[25]*p[35]*p[42]*p[5]*numeric(56,3) ).evalf();
  res += ( g[26]*p[12]*p[25]*p[35]*p[42]*p[5]*numeric(-4,3) ).evalf();
  res += ( -936*g[26]*p[26]*p[35]*p[42]*p[5] ).evalf();
  res += ( g[26]*p[10]*p[26]*p[35]*p[42]*p[5]*numeric(-1604,3) ).evalf();
  res += ( g[26]*p[11]*p[26]*p[35]*p[42]*p[5]*numeric(-640,3) ).evalf();
  res += ( -40*g[26]*p[12]*p[26]*p[35]*p[42]*p[5] ).evalf();
  res += ( g[26]*p[27]*p[35]*p[42]*p[5]*numeric(-2896,3) ).evalf();
  res += ( g[26]*p[10]*p[27]*p[35]*p[42]*p[5]*numeric(-656,3) ).evalf();
  res += ( g[26]*p[11]*p[27]*p[35]*p[42]*p[5]*numeric(-296,3) ).evalf();
  res += ( g[26]*p[12]*p[27]*p[35]*p[42]*p[5]*numeric(-40,3) ).evalf();
  res += ( -536*g[26]*p[28]*p[35]*p[42]*p[5] ).evalf();
  res += ( g[26]*p[10]*p[28]*p[35]*p[42]*p[5]*numeric(424,3) ).evalf();
  res += ( g[26]*p[11]*p[28]*p[35]*p[42]*p[5]*numeric(-64,3) ).evalf();
  res += ( -4*g[26]*p[12]*p[28]*p[35]*p[42]*p[5] ).evalf();
  res += ( g[26]*p[29]*p[35]*p[42]*p[5]*numeric(-776,3) ).evalf();
  res += ( 80*g[26]*p[10]*p[29]*p[35]*p[42]*p[5] ).evalf();
  res += ( -16*g[26]*p[11]*p[29]*p[35]*p[42]*p[5] ).evalf();
  res += ( g[26]*p[30]*p[35]*p[42]*p[5]*numeric(-344,3) ).evalf();
  res += ( g[26]*p[10]*p[30]*p[35]*p[42]*p[5]*numeric(20,3) ).evalf();
  res += ( -24*g[26]*p[31]*p[35]*p[42]*p[5] ).evalf();
  res += ( 16*p[37]*p[42]*p[5]*pow(g[17],2) ).evalf();
  res += ( g[0]*g[2]*p[37]*p[42]*p[5]*numeric(2000,3) ).evalf();
  res += ( g[17]*g[2]*p[37]*p[42]*p[5]*numeric(-904,3) ).evalf();
  res += ( g[18]*g[2]*p[37]*p[42]*p[5]*numeric(-920,3) ).evalf();
  res += ( p[37]*p[42]*p[5]*numeric(1616,3)*pow(g[2],2) ).evalf();
  res += ( g[22]*p[37]*p[42]*p[5]*numeric(-392,3) ).evalf();
  res += ( -248*g[17]*g[3]*p[37]*p[42]*p[5] ).evalf();
  res += ( g[2]*g[3]*p[37]*p[42]*p[5]*numeric(-128,3) ).evalf();
  res += ( 264*g[35]*p[37]*p[42]*p[5] ).evalf();
  res += ( g[54]*p[37]*p[42]*p[5]*numeric(424,3) ).evalf();
  res += ( 72*g[55]*p[37]*p[42]*p[5] ).evalf();
  res += ( g[57]*p[37]*p[42]*p[5]*numeric(704,3) ).evalf();
  res += ( -72*g[58]*p[37]*p[42]*p[5] ).evalf();
  res += ( 72*g[59]*p[37]*p[42]*p[5] ).evalf();
  res += ( p[10]*p[37]*p[42]*p[5]*numeric(32,3)*pow(g[17],2) ).evalf();
  res += ( 432*g[0]*g[2]*p[10]*p[37]*p[42]*p[5] ).evalf();
  res += ( g[17]*g[2]*p[10]*p[37]*p[42]*p[5]*numeric(-704,3) ).evalf();
  res += ( -224*g[18]*g[2]*p[10]*p[37]*p[42]*p[5] ).evalf();
  res += ( p[10]*p[37]*p[42]*p[5]*numeric(1052,3)*pow(g[2],2) ).evalf();
  res += ( g[22]*p[10]*p[37]*p[42]*p[5]*numeric(-272,3) ).evalf();
  res += ( g[17]*g[3]*p[10]*p[37]*p[42]*p[5]*numeric(-496,3) ).evalf();
  res += ( g[2]*g[3]*p[10]*p[37]*p[42]*p[5]*numeric(-32,3) ).evalf();
  res += ( 208*g[35]*p[10]*p[37]*p[42]*p[5] ).evalf();
  res += ( 128*g[54]*p[10]*p[37]*p[42]*p[5] ).evalf();
  res += ( g[55]*p[10]*p[37]*p[42]*p[5]*numeric(88,3) ).evalf();
  res += ( g[57]*p[10]*p[37]*p[42]*p[5]*numeric(584,3) ).evalf();
  res += ( g[58]*p[10]*p[37]*p[42]*p[5]*numeric(-88,3) ).evalf();
  res += ( g[59]*p[10]*p[37]*p[42]*p[5]*numeric(88,3) ).evalf();
  res += ( p[11]*p[37]*p[42]*p[5]*numeric(2,3)*pow(g[17],2) ).evalf();
  res += ( 56*g[0]*g[2]*p[11]*p[37]*p[42]*p[5] ).evalf();
  res += ( g[17]*g[2]*p[11]*p[37]*p[42]*p[5]*numeric(-182,3) ).evalf();
  res += ( -70*g[18]*g[2]*p[11]*p[37]*p[42]*p[5] ).evalf();
  res += ( p[11]*p[37]*p[42]*p[5]*numeric(80,3)*pow(g[2],2) ).evalf();
  res += ( g[22]*p[11]*p[37]*p[42]*p[5]*numeric(-14,3) ).evalf();
  res += ( g[17]*g[3]*p[11]*p[37]*p[42]*p[5]*numeric(-124,3) ).evalf();
  res += ( g[2]*g[3]*p[11]*p[37]*p[42]*p[5]*numeric(100,3) ).evalf();
  res += ( 54*g[35]*p[11]*p[37]*p[42]*p[5] ).evalf();
  res += ( 54*g[54]*p[11]*p[37]*p[42]*p[5] ).evalf();
  res += ( g[55]*p[11]*p[37]*p[42]*p[5]*numeric(10,3) ).evalf();
  res += ( g[57]*p[11]*p[37]*p[42]*p[5]*numeric(200,3) ).evalf();
  res += ( g[58]*p[11]*p[37]*p[42]*p[5]*numeric(-10,3) ).evalf();
  res += ( g[59]*p[11]*p[37]*p[42]*p[5]*numeric(10,3) ).evalf();
  res += ( p[12]*p[37]*p[42]*p[5]*numeric(-2,3)*pow(g[17],2) ).evalf();
  res += ( g[0]*g[2]*p[12]*p[37]*p[42]*p[5]*numeric(-40,3) ).evalf();
  res += ( g[17]*g[2]*p[12]*p[37]*p[42]*p[5]*numeric(-10,3) ).evalf();
  res += ( g[18]*g[2]*p[12]*p[37]*p[42]*p[5]*numeric(-22,3) ).evalf();
  res += ( -20*p[12]*p[37]*p[42]*p[5]*pow(g[2],2) ).evalf();
  res += ( 6*g[22]*p[12]*p[37]*p[42]*p[5] ).evalf();
  res += ( g[17]*g[3]*p[12]*p[37]*p[42]*p[5]*numeric(-4,3) ).evalf();
  res += ( 12*g[2]*g[3]*p[12]*p[37]*p[42]*p[5] ).evalf();
  res += ( g[35]*p[12]*p[37]*p[42]*p[5]*numeric(10,3) ).evalf();
  res += ( 10*g[54]*p[12]*p[37]*p[42]*p[5] ).evalf();
  res += ( -2*g[55]*p[12]*p[37]*p[42]*p[5] ).evalf();
  res += ( g[57]*p[12]*p[37]*p[42]*p[5]*numeric(28,3) ).evalf();
  res += ( 2*g[58]*p[12]*p[37]*p[42]*p[5] ).evalf();
  res += ( -2*g[59]*p[12]*p[37]*p[42]*p[5] ).evalf();
  res += ( p[21]*p[37]*p[42]*p[5]*numeric(-2264,3)*pow(g[0],2) ).evalf();
  res += ( g[24]*p[21]*p[37]*p[42]*p[5]*numeric(-1936,3) ).evalf();
  res += ( g[0]*g[3]*p[21]*p[37]*p[42]*p[5]*numeric(2576,3) ).evalf();
  res += ( p[10]*p[21]*p[37]*p[42]*p[5]*numeric(-5144,3)*pow(g[0],2) ).evalf();
  res += ( -1200*g[24]*p[10]*p[21]*p[37]*p[42]*p[5] ).evalf();
  res += ( 1952*g[0]*g[3]*p[10]*p[21]*p[37]*p[42]*p[5] ).evalf();
  res += ( -1638*p[11]*p[21]*p[37]*p[42]*p[5]*pow(g[0],2) ).evalf();
  res += ( g[24]*p[11]*p[21]*p[37]*p[42]*p[5]*numeric(-2660,3) ).evalf();
  res += ( g[0]*g[3]*p[11]*p[21]*p[37]*p[42]*p[5]*numeric(5776,3) ).evalf();
  res += ( p[12]*p[21]*p[37]*p[42]*p[5]*numeric(-2308,3)*pow(g[0],2) ).evalf();
  res += ( g[24]*p[12]*p[21]*p[37]*p[42]*p[5]*numeric(-784,3) ).evalf();
  res += ( g[0]*g[3]*p[12]*p[21]*p[37]*p[42]*p[5]*numeric(2936,3) ).evalf();
  res += ( p[13]*p[21]*p[37]*p[42]*p[5]*numeric(-431,3)*pow(g[0],2) ).evalf();
  res += ( g[24]*p[13]*p[21]*p[37]*p[42]*p[5]*numeric(46,3) ).evalf();
  res += ( g[0]*g[3]*p[13]*p[21]*p[37]*p[42]*p[5]*numeric(688,3) ).evalf();
  res += ( p[14]*p[21]*p[37]*p[42]*p[5]*pow(g[0],2) ).evalf();
  res += ( g[24]*p[14]*p[21]*p[37]*p[42]*p[5]*numeric(58,3) ).evalf();
  res += ( g[0]*g[3]*p[14]*p[21]*p[37]*p[42]*p[5]*numeric(40,3) ).evalf();
  res += ( g[18]*g[2]*p[23]*p[37]*p[42]*p[5]*numeric(-16,3) ).evalf();
  res += ( p[23]*p[37]*p[42]*p[5]*numeric(8,3)*pow(g[2],2) ).evalf();
  res += ( g[17]*g[3]*p[23]*p[37]*p[42]*p[5]*numeric(-16,3) ).evalf();
  res += ( g[2]*g[3]*p[23]*p[37]*p[42]*p[5]*numeric(16,3) ).evalf();
  res += ( g[55]*p[23]*p[37]*p[42]*p[5]*numeric(16,3) ).evalf();
  res += ( g[58]*p[23]*p[37]*p[42]*p[5]*numeric(-16,3) ).evalf();
  res += ( g[59]*p[23]*p[37]*p[42]*p[5]*numeric(16,3) ).evalf();
  res += ( g[18]*g[2]*p[10]*p[23]*p[37]*p[42]*p[5]*numeric(-8,3) ).evalf();
  res += ( p[10]*p[23]*p[37]*p[42]*p[5]*numeric(4,3)*pow(g[2],2) ).evalf();
  res += ( g[17]*g[3]*p[10]*p[23]*p[37]*p[42]*p[5]*numeric(-8,3) ).evalf();
  res += ( g[2]*g[3]*p[10]*p[23]*p[37]*p[42]*p[5]*numeric(8,3) ).evalf();
  res += ( g[55]*p[10]*p[23]*p[37]*p[42]*p[5]*numeric(8,3) ).evalf();
  res += ( g[58]*p[10]*p[23]*p[37]*p[42]*p[5]*numeric(-8,3) ).evalf();
  res += ( g[59]*p[10]*p[23]*p[37]*p[42]*p[5]*numeric(8,3) ).evalf();
  res += ( -24*g[18]*g[2]*p[24]*p[37]*p[42]*p[5] ).evalf();
  res += ( 12*p[24]*p[37]*p[42]*p[5]*pow(g[2],2) ).evalf();
  res += ( -24*g[17]*g[3]*p[24]*p[37]*p[42]*p[5] ).evalf();
  res += ( 24*g[2]*g[3]*p[24]*p[37]*p[42]*p[5] ).evalf();
  res += ( 24*g[55]*p[24]*p[37]*p[42]*p[5] ).evalf();
  res += ( -24*g[58]*p[24]*p[37]*p[42]*p[5] ).evalf();
  res += ( 24*g[59]*p[24]*p[37]*p[42]*p[5] ).evalf();
  res += ( g[18]*g[2]*p[11]*p[24]*p[37]*p[42]*p[5]*numeric(16,3) ).evalf();
  res += ( p[11]*p[24]*p[37]*p[42]*p[5]*numeric(-8,3)*pow(g[2],2) ).evalf();
  res += ( g[17]*g[3]*p[11]*p[24]*p[37]*p[42]*p[5]*numeric(16,3) ).evalf();
  res += ( g[2]*g[3]*p[11]*p[24]*p[37]*p[42]*p[5]*numeric(-16,3) ).evalf();
  res += ( g[55]*p[11]*p[24]*p[37]*p[42]*p[5]*numeric(-16,3) ).evalf();
  res += ( g[58]*p[11]*p[24]*p[37]*p[42]*p[5]*numeric(16,3) ).evalf();
  res += ( g[59]*p[11]*p[24]*p[37]*p[42]*p[5]*numeric(-16,3) ).evalf();
  res += ( -32*g[18]*g[2]*p[25]*p[37]*p[42]*p[5] ).evalf();
  res += ( 16*p[25]*p[37]*p[42]*p[5]*pow(g[2],2) ).evalf();
  res += ( -32*g[17]*g[3]*p[25]*p[37]*p[42]*p[5] ).evalf();
  res += ( 32*g[2]*g[3]*p[25]*p[37]*p[42]*p[5] ).evalf();
  res += ( 32*g[55]*p[25]*p[37]*p[42]*p[5] ).evalf();
  res += ( -32*g[58]*p[25]*p[37]*p[42]*p[5] ).evalf();
  res += ( 32*g[59]*p[25]*p[37]*p[42]*p[5] ).evalf();
  res += ( 16*g[18]*g[2]*p[10]*p[25]*p[37]*p[42]*p[5] ).evalf();
  res += ( -8*p[10]*p[25]*p[37]*p[42]*p[5]*pow(g[2],2) ).evalf();
  res += ( 16*g[17]*g[3]*p[10]*p[25]*p[37]*p[42]*p[5] ).evalf();
  res += ( -16*g[2]*g[3]*p[10]*p[25]*p[37]*p[42]*p[5] ).evalf();
  res += ( -16*g[55]*p[10]*p[25]*p[37]*p[42]*p[5] ).evalf();
  res += ( 16*g[58]*p[10]*p[25]*p[37]*p[42]*p[5] ).evalf();
  res += ( -16*g[59]*p[10]*p[25]*p[37]*p[42]*p[5] ).evalf();
  res += ( 8*g[18]*g[2]*p[11]*p[25]*p[37]*p[42]*p[5] ).evalf();
  res += ( -4*p[11]*p[25]*p[37]*p[42]*p[5]*pow(g[2],2) ).evalf();
  res += ( 8*g[17]*g[3]*p[11]*p[25]*p[37]*p[42]*p[5] ).evalf();
  res += ( -8*g[2]*g[3]*p[11]*p[25]*p[37]*p[42]*p[5] ).evalf();
  res += ( -8*g[55]*p[11]*p[25]*p[37]*p[42]*p[5] ).evalf();
  res += ( 8*g[58]*p[11]*p[25]*p[37]*p[42]*p[5] ).evalf();
  res += ( -8*g[59]*p[11]*p[25]*p[37]*p[42]*p[5] ).evalf();
  res += ( g[18]*g[2]*p[12]*p[25]*p[37]*p[42]*p[5]*numeric(-4,3) ).evalf();
  res += ( p[12]*p[25]*p[37]*p[42]*p[5]*numeric(2,3)*pow(g[2],2) ).evalf();
  res += ( g[17]*g[3]*p[12]*p[25]*p[37]*p[42]*p[5]*numeric(-4,3) ).evalf();
  res += ( g[2]*g[3]*p[12]*p[25]*p[37]*p[42]*p[5]*numeric(4,3) ).evalf();
  res += ( g[55]*p[12]*p[25]*p[37]*p[42]*p[5]*numeric(4,3) ).evalf();
  res += ( g[58]*p[12]*p[25]*p[37]*p[42]*p[5]*numeric(-4,3) ).evalf();
  res += ( g[59]*p[12]*p[25]*p[37]*p[42]*p[5]*numeric(4,3) ).evalf();
  res += ( 16*p[26]*p[37]*p[42]*p[5]*pow(g[17],2) ).evalf();
  res += ( g[0]*g[2]*p[26]*p[37]*p[42]*p[5]*numeric(1808,3) ).evalf();
  res += ( g[17]*g[2]*p[26]*p[37]*p[42]*p[5]*numeric(-976,3) ).evalf();
  res += ( g[18]*g[2]*p[26]*p[37]*p[42]*p[5]*numeric(-1016,3) ).evalf();
  res += ( p[26]*p[37]*p[42]*p[5]*numeric(1616,3)*pow(g[2],2) ).evalf();
  res += ( g[22]*p[26]*p[37]*p[42]*p[5]*numeric(-416,3) ).evalf();
  res += ( -264*g[17]*g[3]*p[26]*p[37]*p[42]*p[5] ).evalf();
  res += ( g[2]*g[3]*p[26]*p[37]*p[42]*p[5]*numeric(40,3) ).evalf();
  res += ( 288*g[35]*p[26]*p[37]*p[42]*p[5] ).evalf();
  res += ( g[54]*p[26]*p[37]*p[42]*p[5]*numeric(496,3) ).evalf();
  res += ( 80*g[55]*p[26]*p[37]*p[42]*p[5] ).evalf();
  res += ( g[57]*p[26]*p[37]*p[42]*p[5]*numeric(776,3) ).evalf();
  res += ( -80*g[58]*p[26]*p[37]*p[42]*p[5] ).evalf();
  res += ( 80*g[59]*p[26]*p[37]*p[42]*p[5] ).evalf();
  res += ( -4*p[10]*p[26]*p[37]*p[42]*p[5]*pow(g[17],2) ).evalf();
  res += ( g[0]*g[2]*p[10]*p[26]*p[37]*p[42]*p[5]*numeric(-880,3) ).evalf();
  res += ( g[17]*g[2]*p[10]*p[26]*p[37]*p[42]*p[5]*numeric(4,3) ).evalf();
  res += ( g[18]*g[2]*p[10]*p[26]*p[37]*p[42]*p[5]*numeric(-128,3) ).evalf();
  res += ( -110*p[10]*p[26]*p[37]*p[42]*p[5]*pow(g[2],2) ).evalf();
  res += ( g[22]*p[10]*p[26]*p[37]*p[42]*p[5]*numeric(4,3) ).evalf();
  res += ( -12*g[17]*g[3]*p[10]*p[26]*p[37]*p[42]*p[5] ).evalf();
  res += ( 156*g[2]*g[3]*p[10]*p[26]*p[37]*p[42]*p[5] ).evalf();
  res += ( g[35]*p[10]*p[26]*p[37]*p[42]*p[5]*numeric(68,3) ).evalf();
  res += ( g[54]*p[10]*p[26]*p[37]*p[42]*p[5]*numeric(116,3) ).evalf();
  res += ( g[55]*p[10]*p[26]*p[37]*p[42]*p[5]*numeric(64,3) ).evalf();
  res += ( g[57]*p[10]*p[26]*p[37]*p[42]*p[5]*numeric(64,3) ).evalf();
  res += ( g[58]*p[10]*p[26]*p[37]*p[42]*p[5]*numeric(-64,3) ).evalf();
  res += ( g[59]*p[10]*p[26]*p[37]*p[42]*p[5]*numeric(64,3) ).evalf();
  res += ( p[11]*p[26]*p[37]*p[42]*p[5]*numeric(-14,3)*pow(g[17],2) ).evalf();
  res += ( g[0]*g[2]*p[11]*p[26]*p[37]*p[42]*p[5]*numeric(-536,3) ).evalf();
  res += ( g[17]*g[2]*p[11]*p[26]*p[37]*p[42]*p[5]*numeric(58,3) ).evalf();
  res += ( g[18]*g[2]*p[11]*p[26]*p[37]*p[42]*p[5]*numeric(-10,3) ).evalf();
  res += ( p[11]*p[26]*p[37]*p[42]*p[5]*numeric(-428,3)*pow(g[2],2) ).evalf();
  res += ( g[22]*p[11]*p[26]*p[37]*p[42]*p[5]*numeric(94,3) ).evalf();
  res += ( g[17]*g[3]*p[11]*p[26]*p[37]*p[42]*p[5]*numeric(52,3) ).evalf();
  res += ( g[2]*g[3]*p[11]*p[26]*p[37]*p[42]*p[5]*numeric(236,3) ).evalf();
  res += ( g[35]*p[11]*p[26]*p[37]*p[42]*p[5]*numeric(-26,3) ).evalf();
  res += ( g[54]*p[11]*p[26]*p[37]*p[42]*p[5]*numeric(82,3) ).evalf();
  res += ( g[55]*p[11]*p[26]*p[37]*p[42]*p[5]*numeric(-26,3) ).evalf();
  res += ( 12*g[57]*p[11]*p[26]*p[37]*p[42]*p[5] ).evalf();
  res += ( g[58]*p[11]*p[26]*p[37]*p[42]*p[5]*numeric(26,3) ).evalf();
  res += ( g[59]*p[11]*p[26]*p[37]*p[42]*p[5]*numeric(-26,3) ).evalf();
  res += ( p[12]*p[26]*p[37]*p[42]*p[5]*numeric(-2,3)*pow(g[17],2) ).evalf();
  res += ( g[0]*g[2]*p[12]*p[26]*p[37]*p[42]*p[5]*numeric(-40,3) ).evalf();
  res += ( g[17]*g[2]*p[12]*p[26]*p[37]*p[42]*p[5]*numeric(-10,3) ).evalf();
  res += ( -6*g[18]*g[2]*p[12]*p[26]*p[37]*p[42]*p[5] ).evalf();
  res += ( p[12]*p[26]*p[37]*p[42]*p[5]*numeric(-62,3)*pow(g[2],2) ).evalf();
  res += ( 6*g[22]*p[12]*p[26]*p[37]*p[42]*p[5] ).evalf();
  res += ( g[2]*g[3]*p[12]*p[26]*p[37]*p[42]*p[5]*numeric(32,3) ).evalf();
  res += ( g[35]*p[12]*p[26]*p[37]*p[42]*p[5]*numeric(10,3) ).evalf();
  res += ( 10*g[54]*p[12]*p[26]*p[37]*p[42]*p[5] ).evalf();
  res += ( g[55]*p[12]*p[26]*p[37]*p[42]*p[5]*numeric(-10,3) ).evalf();
  res += ( g[57]*p[12]*p[26]*p[37]*p[42]*p[5]*numeric(28,3) ).evalf();
  res += ( g[58]*p[12]*p[26]*p[37]*p[42]*p[5]*numeric(10,3) ).evalf();
  res += ( g[59]*p[12]*p[26]*p[37]*p[42]*p[5]*numeric(-10,3) ).evalf();
  res += ( p[21]*p[26]*p[37]*p[42]*p[5]*numeric(-5144,3)*pow(g[0],2) ).evalf();
  res += ( -1200*g[24]*p[21]*p[26]*p[37]*p[42]*p[5] ).evalf();
  res += ( 1952*g[0]*g[3]*p[21]*p[26]*p[37]*p[42]*p[5] ).evalf();
  res += ( p[10]*p[21]*p[26]*p[37]*p[42]*p[5]*numeric(-8932,3)*pow(g[0],2) ).evalf();
  res += ( -1336*g[24]*p[10]*p[21]*p[26]*p[37]*p[42]*p[5] ).evalf();
  res += ( 3344*g[0]*g[3]*p[10]*p[21]*p[26]*p[37]*p[42]*p[5] ).evalf();
  res += ( p[11]*p[21]*p[26]*p[37]*p[42]*p[5]*numeric(-6412,3)*pow(g[0],2) ).evalf();
  res += ( g[24]*p[11]*p[21]*p[26]*p[37]*p[42]*p[5]*numeric(-1232,3) ).evalf();
  res += ( g[0]*g[3]*p[11]*p[21]*p[26]*p[37]*p[42]*p[5]*numeric(7432,3) ).evalf();
  res += ( p[12]*p[21]*p[26]*p[37]*p[42]*p[5]*numeric(-2360,3)*pow(g[0],2) ).evalf();
  res += ( g[24]*p[12]*p[21]*p[26]*p[37]*p[42]*p[5]*numeric(256,3) ).evalf();
  res += ( g[0]*g[3]*p[12]*p[21]*p[26]*p[37]*p[42]*p[5]*numeric(3040,3) ).evalf();
  res += ( p[13]*p[21]*p[26]*p[37]*p[42]*p[5]*numeric(-373,3)*pow(g[0],2) ).evalf();
  res += ( g[24]*p[13]*p[21]*p[26]*p[37]*p[42]*p[5]*numeric(242,3) ).evalf();
  res += ( g[0]*g[3]*p[13]*p[21]*p[26]*p[37]*p[42]*p[5]*numeric(656,3) ).evalf();
  res += ( p[14]*p[21]*p[26]*p[37]*p[42]*p[5]*pow(g[0],2) ).evalf();
  res += ( g[24]*p[14]*p[21]*p[26]*p[37]*p[42]*p[5]*numeric(58,3) ).evalf();
  res += ( g[0]*g[3]*p[14]*p[21]*p[26]*p[37]*p[42]*p[5]*numeric(40,3) ).evalf();
  res += ( p[27]*p[37]*p[42]*p[5]*numeric(26,3)*pow(g[17],2) ).evalf();
  res += ( 344*g[0]*g[2]*p[27]*p[37]*p[42]*p[5] ).evalf();
  res += ( g[17]*g[2]*p[27]*p[37]*p[42]*p[5]*numeric(-590,3) ).evalf();
  res += ( g[18]*g[2]*p[27]*p[37]*p[42]*p[5]*numeric(-634,3) ).evalf();
  res += ( p[27]*p[37]*p[42]*p[5]*numeric(856,3)*pow(g[2],2) ).evalf();
  res += ( g[22]*p[27]*p[37]*p[42]*p[5]*numeric(-182,3) ).evalf();
  res += ( g[17]*g[3]*p[27]*p[37]*p[42]*p[5]*numeric(-476,3) ).evalf();
  res += ( g[2]*g[3]*p[27]*p[37]*p[42]*p[5]*numeric(116,3) ).evalf();
  res += ( 158*g[35]*p[27]*p[37]*p[42]*p[5] ).evalf();
  res += ( 110*g[54]*p[27]*p[37]*p[42]*p[5] ).evalf();
  res += ( g[55]*p[27]*p[37]*p[42]*p[5]*numeric(146,3) ).evalf();
  res += ( g[57]*p[27]*p[37]*p[42]*p[5]*numeric(488,3) ).evalf();
  res += ( g[58]*p[27]*p[37]*p[42]*p[5]*numeric(-146,3) ).evalf();
  res += ( g[59]*p[27]*p[37]*p[42]*p[5]*numeric(146,3) ).evalf();
  res += ( p[10]*p[27]*p[37]*p[42]*p[5]*numeric(-14,3)*pow(g[17],2) ).evalf();
  res += ( g[0]*g[2]*p[10]*p[27]*p[37]*p[42]*p[5]*numeric(-680,3) ).evalf();
  res += ( g[17]*g[2]*p[10]*p[27]*p[37]*p[42]*p[5]*numeric(154,3) ).evalf();
  res += ( g[18]*g[2]*p[10]*p[27]*p[37]*p[42]*p[5]*numeric(86,3) ).evalf();
  res += ( p[10]*p[27]*p[37]*p[42]*p[5]*numeric(-440,3)*pow(g[2],2) ).evalf();
  res += ( g[22]*p[10]*p[27]*p[37]*p[42]*p[5]*numeric(94,3) ).evalf();
  res += ( g[17]*g[3]*p[10]*p[27]*p[37]*p[42]*p[5]*numeric(100,3) ).evalf();
  res += ( g[2]*g[3]*p[10]*p[27]*p[37]*p[42]*p[5]*numeric(236,3) ).evalf();
  res += ( g[35]*p[10]*p[27]*p[37]*p[42]*p[5]*numeric(-122,3) ).evalf();
  res += ( g[54]*p[10]*p[27]*p[37]*p[42]*p[5]*numeric(-14,3) ).evalf();
  res += ( g[55]*p[10]*p[27]*p[37]*p[42]*p[5]*numeric(-2,3) ).evalf();
  res += ( -28*g[57]*p[10]*p[27]*p[37]*p[42]*p[5] ).evalf();
  res += ( g[58]*p[10]*p[27]*p[37]*p[42]*p[5]*numeric(2,3) ).evalf();
  res += ( g[59]*p[10]*p[27]*p[37]*p[42]*p[5]*numeric(-2,3) ).evalf();
  res += ( 32*g[0]*g[2]*p[11]*p[27]*p[37]*p[42]*p[5] ).evalf();
  res += ( -16*g[17]*g[2]*p[11]*p[27]*p[37]*p[42]*p[5] ).evalf();
  res += ( -16*g[18]*g[2]*p[11]*p[27]*p[37]*p[42]*p[5] ).evalf();
  res += ( 4*g[22]*p[11]*p[27]*p[37]*p[42]*p[5] ).evalf();
  res += ( -8*g[17]*g[3]*p[11]*p[27]*p[37]*p[42]*p[5] ).evalf();
  res += ( 12*g[35]*p[11]*p[27]*p[37]*p[42]*p[5] ).evalf();
  res += ( 16*g[54]*p[11]*p[27]*p[37]*p[42]*p[5] ).evalf();
  res += ( -4*g[55]*p[11]*p[27]*p[37]*p[42]*p[5] ).evalf();
  res += ( 20*g[57]*p[11]*p[27]*p[37]*p[42]*p[5] ).evalf();
  res += ( 4*g[58]*p[11]*p[27]*p[37]*p[42]*p[5] ).evalf();
  res += ( -4*g[59]*p[11]*p[27]*p[37]*p[42]*p[5] ).evalf();
  res += ( -1638*p[21]*p[27]*p[37]*p[42]*p[5]*pow(g[0],2) ).evalf();
  res += ( g[24]*p[21]*p[27]*p[37]*p[42]*p[5]*numeric(-2660,3) ).evalf();
  res += ( g[0]*g[3]*p[21]*p[27]*p[37]*p[42]*p[5]*numeric(5776,3) ).evalf();
  res += ( p[10]*p[21]*p[27]*p[37]*p[42]*p[5]*numeric(-6412,3)*pow(g[0],2) ).evalf();
  res += ( g[24]*p[10]*p[21]*p[27]*p[37]*p[42]*p[5]*numeric(-1232,3) ).evalf();
  res += ( g[0]*g[3]*p[10]*p[21]*p[27]*p[37]*p[42]*p[5]*numeric(7432,3) ).evalf();
  res += ( p[11]*p[21]*p[27]*p[37]*p[42]*p[5]*numeric(-3098,3)*pow(g[0],2) ).evalf();
  res += ( g[24]*p[11]*p[21]*p[27]*p[37]*p[42]*p[5]*numeric(308,3) ).evalf();
  res += ( g[0]*g[3]*p[11]*p[21]*p[27]*p[37]*p[42]*p[5]*numeric(3728,3) ).evalf();
  res += ( p[12]*p[21]*p[27]*p[37]*p[42]*p[5]*numeric(-742,3)*pow(g[0],2) ).evalf();
  res += ( g[24]*p[12]*p[21]*p[27]*p[37]*p[42]*p[5]*numeric(196,3) ).evalf();
  res += ( g[0]*g[3]*p[12]*p[21]*p[27]*p[37]*p[42]*p[5]*numeric(1000,3) ).evalf();
  res += ( -34*p[13]*p[21]*p[27]*p[37]*p[42]*p[5]*pow(g[0],2) ).evalf();
  res += ( g[24]*p[13]*p[21]*p[27]*p[37]*p[42]*p[5]*numeric(-28,3) ).evalf();
  res += ( g[0]*g[3]*p[13]*p[21]*p[27]*p[37]*p[42]*p[5]*numeric(176,3) ).evalf();
  res += ( p[28]*p[37]*p[42]*p[5]*numeric(14,3)*pow(g[17],2) ).evalf();
  res += ( g[0]*g[2]*p[28]*p[37]*p[42]*p[5]*numeric(584,3) ).evalf();
  res += ( g[17]*g[2]*p[28]*p[37]*p[42]*p[5]*numeric(-314,3) ).evalf();
  res += ( g[18]*g[2]*p[28]*p[37]*p[42]*p[5]*numeric(-326,3) ).evalf();
  res += ( 152*p[28]*p[37]*p[42]*p[5]*pow(g[2],2) ).evalf();
  res += ( g[22]*p[28]*p[37]*p[42]*p[5]*numeric(-94,3) ).evalf();
  res += ( g[17]*g[3]*p[28]*p[37]*p[42]*p[5]*numeric(-244,3) ).evalf();
  res += ( 12*g[2]*g[3]*p[28]*p[37]*p[42]*p[5] ).evalf();
  res += ( g[35]*p[28]*p[37]*p[42]*p[5]*numeric(250,3) ).evalf();
  res += ( 58*g[54]*p[28]*p[37]*p[42]*p[5] ).evalf();
  res += ( 22*g[55]*p[28]*p[37]*p[42]*p[5] ).evalf();
  res += ( g[57]*p[28]*p[37]*p[42]*p[5]*numeric(260,3) ).evalf();
  res += ( -22*g[58]*p[28]*p[37]*p[42]*p[5] ).evalf();
  res += ( 22*g[59]*p[28]*p[37]*p[42]*p[5] ).evalf();
  res += ( p[10]*p[28]*p[37]*p[42]*p[5]*numeric(-2,3)*pow(g[17],2) ).evalf();
  res += ( g[0]*g[2]*p[10]*p[28]*p[37]*p[42]*p[5]*numeric(-104,3) ).evalf();
  res += ( g[17]*g[2]*p[10]*p[28]*p[37]*p[42]*p[5]*numeric(22,3) ).evalf();
  res += ( g[18]*g[2]*p[10]*p[28]*p[37]*p[42]*p[5]*numeric(14,3) ).evalf();
  res += ( p[10]*p[28]*p[37]*p[42]*p[5]*numeric(-62,3)*pow(g[2],2) ).evalf();
  res += ( g[22]*p[10]*p[28]*p[37]*p[42]*p[5]*numeric(10,3) ).evalf();
  res += ( g[17]*g[3]*p[10]*p[28]*p[37]*p[42]*p[5]*numeric(16,3) ).evalf();
  res += ( g[2]*g[3]*p[10]*p[28]*p[37]*p[42]*p[5]*numeric(32,3) ).evalf();
  res += ( g[35]*p[10]*p[28]*p[37]*p[42]*p[5]*numeric(-14,3) ).evalf();
  res += ( g[54]*p[10]*p[28]*p[37]*p[42]*p[5]*numeric(-2,3) ).evalf();
  res += ( g[55]*p[10]*p[28]*p[37]*p[42]*p[5]*numeric(-2,3) ).evalf();
  res += ( -4*g[57]*p[10]*p[28]*p[37]*p[42]*p[5] ).evalf();
  res += ( g[58]*p[10]*p[28]*p[37]*p[42]*p[5]*numeric(2,3) ).evalf();
  res += ( g[59]*p[10]*p[28]*p[37]*p[42]*p[5]*numeric(-2,3) ).evalf();
  res += ( p[21]*p[28]*p[37]*p[42]*p[5]*numeric(-2308,3)*pow(g[0],2) ).evalf();
  res += ( g[24]*p[21]*p[28]*p[37]*p[42]*p[5]*numeric(-784,3) ).evalf();
  res += ( g[0]*g[3]*p[21]*p[28]*p[37]*p[42]*p[5]*numeric(2936,3) ).evalf();
  res += ( p[10]*p[21]*p[28]*p[37]*p[42]*p[5]*numeric(-2360,3)*pow(g[0],2) ).evalf();
  res += ( g[24]*p[10]*p[21]*p[28]*p[37]*p[42]*p[5]*numeric(256,3) ).evalf();
  res += ( g[0]*g[3]*p[10]*p[21]*p[28]*p[37]*p[42]*p[5]*numeric(3040,3) ).evalf();
  res += ( p[11]*p[21]*p[28]*p[37]*p[42]*p[5]*numeric(-742,3)*pow(g[0],2) ).evalf();
  res += ( g[24]*p[11]*p[21]*p[28]*p[37]*p[42]*p[5]*numeric(196,3) ).evalf();
  res += ( g[0]*g[3]*p[11]*p[21]*p[28]*p[37]*p[42]*p[5]*numeric(1000,3) ).evalf();
  res += ( p[12]*p[21]*p[28]*p[37]*p[42]*p[5]*numeric(-50,3)*pow(g[0],2) ).evalf();
  res += ( g[24]*p[12]*p[21]*p[28]*p[37]*p[42]*p[5]*numeric(52,3) ).evalf();
  res += ( g[0]*g[3]*p[12]*p[21]*p[28]*p[37]*p[42]*p[5]*numeric(64,3) ).evalf();
  res += ( p[29]*p[37]*p[42]*p[5]*numeric(4,3)*pow(g[17],2) ).evalf();
  res += ( g[0]*g[2]*p[29]*p[37]*p[42]*p[5]*numeric(160,3) ).evalf();
  res += ( -28*g[17]*g[2]*p[29]*p[37]*p[42]*p[5] ).evalf();
  res += ( -28*g[18]*g[2]*p[29]*p[37]*p[42]*p[5] ).evalf();
  res += ( 44*p[29]*p[37]*p[42]*p[5]*pow(g[2],2) ).evalf();
  res += ( g[22]*p[29]*p[37]*p[42]*p[5]*numeric(-32,3) ).evalf();
  res += ( g[17]*g[3]*p[29]*p[37]*p[42]*p[5]*numeric(-64,3) ).evalf();
  res += ( 24*g[35]*p[29]*p[37]*p[42]*p[5] ).evalf();
  res += ( g[54]*p[29]*p[37]*p[42]*p[5]*numeric(44,3) ).evalf();
  res += ( g[55]*p[29]*p[37]*p[42]*p[5]*numeric(16,3) ).evalf();
  res += ( g[57]*p[29]*p[37]*p[42]*p[5]*numeric(68,3) ).evalf();
  res += ( g[58]*p[29]*p[37]*p[42]*p[5]*numeric(-16,3) ).evalf();
  res += ( g[59]*p[29]*p[37]*p[42]*p[5]*numeric(16,3) ).evalf();
  res += ( p[21]*p[29]*p[37]*p[42]*p[5]*numeric(-431,3)*pow(g[0],2) ).evalf();
  res += ( g[24]*p[21]*p[29]*p[37]*p[42]*p[5]*numeric(46,3) ).evalf();
  res += ( g[0]*g[3]*p[21]*p[29]*p[37]*p[42]*p[5]*numeric(688,3) ).evalf();
  res += ( p[10]*p[21]*p[29]*p[37]*p[42]*p[5]*numeric(-373,3)*pow(g[0],2) ).evalf();
  res += ( g[24]*p[10]*p[21]*p[29]*p[37]*p[42]*p[5]*numeric(242,3) ).evalf();
  res += ( g[0]*g[3]*p[10]*p[21]*p[29]*p[37]*p[42]*p[5]*numeric(656,3) ).evalf();
  res += ( -34*p[11]*p[21]*p[29]*p[37]*p[42]*p[5]*pow(g[0],2) ).evalf();
  res += ( g[24]*p[11]*p[21]*p[29]*p[37]*p[42]*p[5]*numeric(-28,3) ).evalf();
  res += ( g[0]*g[3]*p[11]*p[21]*p[29]*p[37]*p[42]*p[5]*numeric(176,3) ).evalf();
  res += ( p[21]*p[30]*p[37]*p[42]*p[5]*pow(g[0],2) ).evalf();
  res += ( g[24]*p[21]*p[30]*p[37]*p[42]*p[5]*numeric(58,3) ).evalf();
  res += ( g[0]*g[3]*p[21]*p[30]*p[37]*p[42]*p[5]*numeric(40,3) ).evalf();
  res += ( p[10]*p[21]*p[30]*p[37]*p[42]*p[5]*pow(g[0],2) ).evalf();
  res += ( g[24]*p[10]*p[21]*p[30]*p[37]*p[42]*p[5]*numeric(58,3) ).evalf();
  res += ( g[0]*g[3]*p[10]*p[21]*p[30]*p[37]*p[42]*p[5]*numeric(40,3) ).evalf();
  res += ( p[0]*p[21]*p[37]*p[39]*p[42]*p[5]*numeric(-98480,27) ).evalf();
  res += ( p[0]*p[1]*p[21]*p[37]*p[39]*p[42]*p[5]*numeric(1024,3) ).evalf();
  res += ( p[0]*p[10]*p[21]*p[37]*p[39]*p[42]*p[5]*numeric(-35840,9) ).evalf();
  res += ( p[0]*p[1]*p[10]*p[21]*p[37]*p[39]*p[42]*p[5]*numeric(1664,3) ).evalf();
  res += ( p[0]*p[11]*p[21]*p[37]*p[39]*p[42]*p[5]*numeric(38390,27) ).evalf();
  res += ( p[0]*p[1]*p[11]*p[21]*p[37]*p[39]*p[42]*p[5]*numeric(176,3) ).evalf();
  res += ( p[0]*p[12]*p[21]*p[37]*p[39]*p[42]*p[5]*numeric(24034,9) ).evalf();
  res += ( p[0]*p[1]*p[12]*p[21]*p[37]*p[39]*p[42]*p[5]*numeric(-880,3) ).evalf();
  res += ( p[0]*p[13]*p[21]*p[37]*p[39]*p[42]*p[5]*numeric(2311,18) ).evalf();
  res += ( -140*p[0]*p[1]*p[13]*p[21]*p[37]*p[39]*p[42]*p[5] ).evalf();
  res += ( p[0]*p[14]*p[21]*p[37]*p[39]*p[42]*p[5]*numeric(-6733,12) ).evalf();
  res += ( p[0]*p[1]*p[14]*p[21]*p[37]*p[39]*p[42]*p[5]*numeric(64,3) ).evalf();
  res += ( p[0]*p[15]*p[21]*p[37]*p[39]*p[42]*p[5]*numeric(-8191,108) ).evalf();
  res += ( 32*p[0]*p[1]*p[15]*p[21]*p[37]*p[39]*p[42]*p[5] ).evalf();
  res += ( p[0]*p[16]*p[21]*p[37]*p[39]*p[42]*p[5]*numeric(523,9) ).evalf();
  res += ( p[0]*p[1]*p[16]*p[21]*p[37]*p[39]*p[42]*p[5]*numeric(34,3) ).evalf();
  res += ( p[0]*p[17]*p[21]*p[37]*p[39]*p[42]*p[5]*numeric(385,27) ).evalf();
  res += ( 2*p[0]*p[1]*p[17]*p[21]*p[37]*p[39]*p[42]*p[5] ).evalf();
  res += ( p[0]*p[2]*p[21]*p[37]*p[39]*p[42]*p[5]*numeric(512,3) ).evalf();
  res += ( 256*p[0]*p[10]*p[2]*p[21]*p[37]*p[39]*p[42]*p[5] ).evalf();
  res += ( p[0]*p[11]*p[2]*p[21]*p[37]*p[39]*p[42]*p[5]*numeric(-224,3) ).evalf();
  res += ( -224*p[0]*p[12]*p[2]*p[21]*p[37]*p[39]*p[42]*p[5] ).evalf();
  res += ( -40*p[0]*p[13]*p[2]*p[21]*p[37]*p[39]*p[42]*p[5] ).evalf();
  res += ( 32*p[0]*p[14]*p[2]*p[21]*p[37]*p[39]*p[42]*p[5] ).evalf();
  res += ( p[0]*p[15]*p[2]*p[21]*p[37]*p[39]*p[42]*p[5]*numeric(16,3) ).evalf();
  res += ( -4*p[0]*p[16]*p[2]*p[21]*p[37]*p[39]*p[42]*p[5] ).evalf();
  res += ( p[0]*p[17]*p[2]*p[21]*p[37]*p[39]*p[42]*p[5]*numeric(-4,3) ).evalf();
  res += ( 16*p[0]*p[21]*p[25]*p[37]*p[39]*p[42]*p[5] ).evalf();
  res += ( p[0]*p[10]*p[21]*p[25]*p[37]*p[39]*p[42]*p[5]*numeric(88,3) ).evalf();
  res += ( p[0]*p[12]*p[21]*p[25]*p[37]*p[39]*p[42]*p[5]*numeric(-68,3) ).evalf();
  res += ( p[0]*p[13]*p[21]*p[25]*p[37]*p[39]*p[42]*p[5]*numeric(-17,3) ).evalf();
  res += ( p[0]*p[14]*p[21]*p[25]*p[37]*p[39]*p[42]*p[5]*numeric(35,6) ).evalf();
  res += ( p[0]*p[15]*p[21]*p[25]*p[37]*p[39]*p[42]*p[5]*numeric(11,6) ).evalf();
  res += ( p[0]*p[16]*p[21]*p[25]*p[37]*p[39]*p[42]*p[5]*numeric(-1,2) ).evalf();
  res += ( p[0]*p[17]*p[21]*p[25]*p[37]*p[39]*p[42]*p[5]*numeric(-1,6) ).evalf();
  res += ( p[0]*p[21]*p[26]*p[37]*p[39]*p[42]*p[5]*numeric(-35840,9) ).evalf();
  res += ( p[0]*p[1]*p[21]*p[26]*p[37]*p[39]*p[42]*p[5]*numeric(1664,3) ).evalf();
  res += ( p[0]*p[10]*p[21]*p[26]*p[37]*p[39]*p[42]*p[5]*numeric(20276,9) ).evalf();
  res += ( p[0]*p[1]*p[10]*p[21]*p[26]*p[37]*p[39]*p[42]*p[5]*numeric(928,3) ).evalf();
  res += ( p[0]*p[11]*p[21]*p[26]*p[37]*p[39]*p[42]*p[5]*numeric(204659,27) ).evalf();
  res += ( p[0]*p[1]*p[11]*p[21]*p[26]*p[37]*p[39]*p[42]*p[5]*numeric(-2320,3) ).evalf();
  res += ( p[0]*p[12]*p[21]*p[26]*p[37]*p[39]*p[42]*p[5]*numeric(30629,54) ).evalf();
  res += ( p[0]*p[1]*p[12]*p[21]*p[26]*p[37]*p[39]*p[42]*p[5]*numeric(-1792,3) ).evalf();
  res += ( p[0]*p[13]*p[21]*p[26]*p[37]*p[39]*p[42]*p[5]*numeric(-12507,4) ).evalf();
  res += ( 16*p[0]*p[1]*p[13]*p[21]*p[26]*p[37]*p[39]*p[42]*p[5] ).evalf();
  res += ( p[0]*p[14]*p[21]*p[26]*p[37]*p[39]*p[42]*p[5]*numeric(-36661,54) ).evalf();
  res += ( p[0]*p[1]*p[14]*p[21]*p[26]*p[37]*p[39]*p[42]*p[5]*numeric(352,3) ).evalf();
  res += ( 359*p[0]*p[15]*p[21]*p[26]*p[37]*p[39]*p[42]*p[5] ).evalf();
  res += ( p[0]*p[1]*p[15]*p[21]*p[26]*p[37]*p[39]*p[42]*p[5]*numeric(122,3) ).evalf();
  res += ( p[0]*p[16]*p[21]*p[26]*p[37]*p[39]*p[42]*p[5]*numeric(10861,108) ).evalf();
  res += ( p[0]*p[1]*p[16]*p[21]*p[26]*p[37]*p[39]*p[42]*p[5]*numeric(32,3) ).evalf();
  res += ( p[0]*p[17]*p[21]*p[26]*p[37]*p[39]*p[42]*p[5]*numeric(59,54) ).evalf();
  res += ( 2*p[0]*p[1]*p[17]*p[21]*p[26]*p[37]*p[39]*p[42]*p[5] ).evalf();
  res += ( 256*p[0]*p[2]*p[21]*p[26]*p[37]*p[39]*p[42]*p[5] ).evalf();
  res += ( 320*p[0]*p[10]*p[2]*p[21]*p[26]*p[37]*p[39]*p[42]*p[5] ).evalf();
  res += ( p[0]*p[11]*p[2]*p[21]*p[26]*p[37]*p[39]*p[42]*p[5]*numeric(-608,3) ).evalf();
  res += ( p[0]*p[12]*p[2]*p[21]*p[26]*p[37]*p[39]*p[42]*p[5]*numeric(-640,3) ).evalf();
  res += ( 128*p[0]*p[13]*p[2]*p[21]*p[26]*p[37]*p[39]*p[42]*p[5] ).evalf();
  res += ( p[0]*p[14]*p[2]*p[21]*p[26]*p[37]*p[39]*p[42]*p[5]*numeric(224,3) ).evalf();
  res += ( -4*p[0]*p[15]*p[2]*p[21]*p[26]*p[37]*p[39]*p[42]*p[5] ).evalf();
  res += ( p[0]*p[16]*p[2]*p[21]*p[26]*p[37]*p[39]*p[42]*p[5]*numeric(-16,3) ).evalf();
  res += ( p[0]*p[17]*p[2]*p[21]*p[26]*p[37]*p[39]*p[42]*p[5]*numeric(-4,3) ).evalf();
  res += ( p[0]*p[21]*p[27]*p[37]*p[39]*p[42]*p[5]*numeric(38390,27) ).evalf();
  res += ( p[0]*p[1]*p[21]*p[27]*p[37]*p[39]*p[42]*p[5]*numeric(176,3) ).evalf();
  res += ( p[0]*p[10]*p[21]*p[27]*p[37]*p[39]*p[42]*p[5]*numeric(204659,27) ).evalf();
  res += ( p[0]*p[1]*p[10]*p[21]*p[27]*p[37]*p[39]*p[42]*p[5]*numeric(-2320,3) ).evalf();
  res += ( p[0]*p[11]*p[21]*p[27]*p[37]*p[39]*p[42]*p[5]*numeric(40139,27) ).evalf();
  res += ( p[0]*p[1]*p[11]*p[21]*p[27]*p[37]*p[39]*p[42]*p[5]*numeric(-2488,3) ).evalf();
  res += ( p[0]*p[12]*p[21]*p[27]*p[37]*p[39]*p[42]*p[5]*numeric(-136606,27) ).evalf();
  res += ( p[0]*p[1]*p[12]*p[21]*p[27]*p[37]*p[39]*p[42]*p[5]*numeric(1040,3) ).evalf();
  res += ( p[0]*p[13]*p[21]*p[27]*p[37]*p[39]*p[42]*p[5]*numeric(-194809,108) ).evalf();
  res += ( 400*p[0]*p[1]*p[13]*p[21]*p[27]*p[37]*p[39]*p[42]*p[5] ).evalf();
  res += ( p[0]*p[14]*p[21]*p[27]*p[37]*p[39]*p[42]*p[5]*numeric(21529,27) ).evalf();
  res += ( p[0]*p[1]*p[14]*p[21]*p[27]*p[37]*p[39]*p[42]*p[5]*numeric(118,3) ).evalf();
  res += ( p[0]*p[15]*p[21]*p[27]*p[37]*p[39]*p[42]*p[5]*numeric(2536,9) ).evalf();
  res += ( p[0]*p[1]*p[15]*p[21]*p[27]*p[37]*p[39]*p[42]*p[5]*numeric(-52,3) ).evalf();
  res += ( p[0]*p[16]*p[21]*p[27]*p[37]*p[39]*p[42]*p[5]*numeric(-1229,108) ).evalf();
  res += ( p[0]*p[1]*p[16]*p[21]*p[27]*p[37]*p[39]*p[42]*p[5]*numeric(-2,3) ).evalf();
  res += ( p[0]*p[2]*p[21]*p[27]*p[37]*p[39]*p[42]*p[5]*numeric(-224,3) ).evalf();
  res += ( p[0]*p[10]*p[2]*p[21]*p[27]*p[37]*p[39]*p[42]*p[5]*numeric(-608,3) ).evalf();
  res += ( p[0]*p[11]*p[2]*p[21]*p[27]*p[37]*p[39]*p[42]*p[5]*numeric(-1040,3) ).evalf();
  res += ( p[0]*p[12]*p[2]*p[21]*p[27]*p[37]*p[39]*p[42]*p[5]*numeric(-224,3) ).evalf();
  res += ( p[0]*p[13]*p[2]*p[21]*p[27]*p[37]*p[39]*p[42]*p[5]*numeric(592,3) ).evalf();
  res += ( p[0]*p[14]*p[2]*p[21]*p[27]*p[37]*p[39]*p[42]*p[5]*numeric(140,3) ).evalf();
  res += ( -8*p[0]*p[15]*p[2]*p[21]*p[27]*p[37]*p[39]*p[42]*p[5] ).evalf();
  res += ( p[0]*p[16]*p[2]*p[21]*p[27]*p[37]*p[39]*p[42]*p[5]*numeric(-4,3) ).evalf();
  res += ( p[0]*p[21]*p[28]*p[37]*p[39]*p[42]*p[5]*numeric(24034,9) ).evalf();
  res += ( p[0]*p[1]*p[21]*p[28]*p[37]*p[39]*p[42]*p[5]*numeric(-880,3) ).evalf();
  res += ( p[0]*p[10]*p[21]*p[28]*p[37]*p[39]*p[42]*p[5]*numeric(30629,54) ).evalf();
  res += ( p[0]*p[1]*p[10]*p[21]*p[28]*p[37]*p[39]*p[42]*p[5]*numeric(-1792,3) ).evalf();
  res += ( p[0]*p[11]*p[21]*p[28]*p[37]*p[39]*p[42]*p[5]*numeric(-136606,27) ).evalf();
  res += ( p[0]*p[1]*p[11]*p[21]*p[28]*p[37]*p[39]*p[42]*p[5]*numeric(1040,3) ).evalf();
  res += ( p[0]*p[12]*p[21]*p[28]*p[37]*p[39]*p[42]*p[5]*numeric(-39412,27) ).evalf();
  res += ( 864*p[0]*p[1]*p[12]*p[21]*p[28]*p[37]*p[39]*p[42]*p[5] ).evalf();
  res += ( p[0]*p[13]*p[21]*p[28]*p[37]*p[39]*p[42]*p[5]*numeric(75131,54) ).evalf();
  res += ( 122*p[0]*p[1]*p[13]*p[21]*p[28]*p[37]*p[39]*p[42]*p[5] ).evalf();
  res += ( p[0]*p[14]*p[21]*p[28]*p[37]*p[39]*p[42]*p[5]*numeric(49235,108) ).evalf();
  res += ( p[0]*p[1]*p[14]*p[21]*p[28]*p[37]*p[39]*p[42]*p[5]*numeric(-352,3) ).evalf();
  res += ( p[0]*p[15]*p[21]*p[28]*p[37]*p[39]*p[42]*p[5]*numeric(-5209,108) ).evalf();
  res += ( -26*p[0]*p[1]*p[15]*p[21]*p[28]*p[37]*p[39]*p[42]*p[5] ).evalf();
  res += ( -224*p[0]*p[2]*p[21]*p[28]*p[37]*p[39]*p[42]*p[5] ).evalf();
  res += ( p[0]*p[10]*p[2]*p[21]*p[28]*p[37]*p[39]*p[42]*p[5]*numeric(-640,3) ).evalf();
  res += ( p[0]*p[11]*p[2]*p[21]*p[28]*p[37]*p[39]*p[42]*p[5]*numeric(-224,3) ).evalf();
  res += ( p[0]*p[12]*p[2]*p[21]*p[28]*p[37]*p[39]*p[42]*p[5]*numeric(-128,3) ).evalf();
  res += ( p[0]*p[13]*p[2]*p[21]*p[28]*p[37]*p[39]*p[42]*p[5]*numeric(140,3) ).evalf();
  res += ( p[0]*p[14]*p[2]*p[21]*p[28]*p[37]*p[39]*p[42]*p[5]*numeric(16,3) ).evalf();
  res += ( p[0]*p[15]*p[2]*p[21]*p[28]*p[37]*p[39]*p[42]*p[5]*numeric(4,3) ).evalf();
  res += ( p[0]*p[21]*p[29]*p[37]*p[39]*p[42]*p[5]*numeric(2311,18) ).evalf();
  res += ( -140*p[0]*p[1]*p[21]*p[29]*p[37]*p[39]*p[42]*p[5] ).evalf();
  res += ( p[0]*p[10]*p[21]*p[29]*p[37]*p[39]*p[42]*p[5]*numeric(-12507,4) ).evalf();
  res += ( 16*p[0]*p[1]*p[10]*p[21]*p[29]*p[37]*p[39]*p[42]*p[5] ).evalf();
  res += ( p[0]*p[11]*p[21]*p[29]*p[37]*p[39]*p[42]*p[5]*numeric(-194809,108) ).evalf();
  res += ( 400*p[0]*p[1]*p[11]*p[21]*p[29]*p[37]*p[39]*p[42]*p[5] ).evalf();
  res += ( p[0]*p[12]*p[21]*p[29]*p[37]*p[39]*p[42]*p[5]*numeric(75131,54) ).evalf();
  res += ( 122*p[0]*p[1]*p[12]*p[21]*p[29]*p[37]*p[39]*p[42]*p[5] ).evalf();
  res += ( p[0]*p[13]*p[21]*p[29]*p[37]*p[39]*p[42]*p[5]*numeric(14062,27) ).evalf();
  res += ( p[0]*p[1]*p[13]*p[21]*p[29]*p[37]*p[39]*p[42]*p[5]*numeric(-548,3) ).evalf();
  res += ( p[0]*p[14]*p[21]*p[29]*p[37]*p[39]*p[42]*p[5]*numeric(-2164,27) ).evalf();
  res += ( p[0]*p[1]*p[14]*p[21]*p[29]*p[37]*p[39]*p[42]*p[5]*numeric(-182,3) ).evalf();
  res += ( -40*p[0]*p[2]*p[21]*p[29]*p[37]*p[39]*p[42]*p[5] ).evalf();
  res += ( 128*p[0]*p[10]*p[2]*p[21]*p[29]*p[37]*p[39]*p[42]*p[5] ).evalf();
  res += ( p[0]*p[11]*p[2]*p[21]*p[29]*p[37]*p[39]*p[42]*p[5]*numeric(592,3) ).evalf();
  res += ( p[0]*p[12]*p[2]*p[21]*p[29]*p[37]*p[39]*p[42]*p[5]*numeric(140,3) ).evalf();
  res += ( p[0]*p[13]*p[2]*p[21]*p[29]*p[37]*p[39]*p[42]*p[5]*numeric(56,3) ).evalf();
  res += ( p[0]*p[14]*p[2]*p[21]*p[29]*p[37]*p[39]*p[42]*p[5]*numeric(4,3) ).evalf();
  res += ( p[0]*p[21]*p[30]*p[37]*p[39]*p[42]*p[5]*numeric(-6733,12) ).evalf();
  res += ( p[0]*p[1]*p[21]*p[30]*p[37]*p[39]*p[42]*p[5]*numeric(64,3) ).evalf();
  res += ( p[0]*p[10]*p[21]*p[30]*p[37]*p[39]*p[42]*p[5]*numeric(-36661,54) ).evalf();
  res += ( p[0]*p[1]*p[10]*p[21]*p[30]*p[37]*p[39]*p[42]*p[5]*numeric(352,3) ).evalf();
  res += ( p[0]*p[11]*p[21]*p[30]*p[37]*p[39]*p[42]*p[5]*numeric(21529,27) ).evalf();
  res += ( p[0]*p[1]*p[11]*p[21]*p[30]*p[37]*p[39]*p[42]*p[5]*numeric(118,3) ).evalf();
  res += ( p[0]*p[12]*p[21]*p[30]*p[37]*p[39]*p[42]*p[5]*numeric(49235,108) ).evalf();
  res += ( p[0]*p[1]*p[12]*p[21]*p[30]*p[37]*p[39]*p[42]*p[5]*numeric(-352,3) ).evalf();
  res += ( p[0]*p[13]*p[21]*p[30]*p[37]*p[39]*p[42]*p[5]*numeric(-2164,27) ).evalf();
  res += ( p[0]*p[1]*p[13]*p[21]*p[30]*p[37]*p[39]*p[42]*p[5]*numeric(-182,3) ).evalf();
  res += ( 32*p[0]*p[2]*p[21]*p[30]*p[37]*p[39]*p[42]*p[5] ).evalf();
  res += ( p[0]*p[10]*p[2]*p[21]*p[30]*p[37]*p[39]*p[42]*p[5]*numeric(224,3) ).evalf();
  res += ( p[0]*p[11]*p[2]*p[21]*p[30]*p[37]*p[39]*p[42]*p[5]*numeric(140,3) ).evalf();
  res += ( p[0]*p[12]*p[2]*p[21]*p[30]*p[37]*p[39]*p[42]*p[5]*numeric(16,3) ).evalf();
  res += ( p[0]*p[13]*p[2]*p[21]*p[30]*p[37]*p[39]*p[42]*p[5]*numeric(4,3) ).evalf();
  res += ( p[0]*p[21]*p[31]*p[37]*p[39]*p[42]*p[5]*numeric(-8191,108) ).evalf();
  res += ( 32*p[0]*p[1]*p[21]*p[31]*p[37]*p[39]*p[42]*p[5] ).evalf();
  res += ( 359*p[0]*p[10]*p[21]*p[31]*p[37]*p[39]*p[42]*p[5] ).evalf();
  res += ( p[0]*p[1]*p[10]*p[21]*p[31]*p[37]*p[39]*p[42]*p[5]*numeric(122,3) ).evalf();
  res += ( p[0]*p[11]*p[21]*p[31]*p[37]*p[39]*p[42]*p[5]*numeric(2536,9) ).evalf();
  res += ( p[0]*p[1]*p[11]*p[21]*p[31]*p[37]*p[39]*p[42]*p[5]*numeric(-52,3) ).evalf();
  res += ( p[0]*p[12]*p[21]*p[31]*p[37]*p[39]*p[42]*p[5]*numeric(-5209,108) ).evalf();
  res += ( -26*p[0]*p[1]*p[12]*p[21]*p[31]*p[37]*p[39]*p[42]*p[5] ).evalf();
  res += ( p[0]*p[2]*p[21]*p[31]*p[37]*p[39]*p[42]*p[5]*numeric(16,3) ).evalf();
  res += ( -4*p[0]*p[10]*p[2]*p[21]*p[31]*p[37]*p[39]*p[42]*p[5] ).evalf();
  res += ( -8*p[0]*p[11]*p[2]*p[21]*p[31]*p[37]*p[39]*p[42]*p[5] ).evalf();
  res += ( p[0]*p[12]*p[2]*p[21]*p[31]*p[37]*p[39]*p[42]*p[5]*numeric(4,3) ).evalf();
  res += ( p[0]*p[21]*p[32]*p[37]*p[39]*p[42]*p[5]*numeric(523,9) ).evalf();
  res += ( p[0]*p[1]*p[21]*p[32]*p[37]*p[39]*p[42]*p[5]*numeric(34,3) ).evalf();
  res += ( p[0]*p[10]*p[21]*p[32]*p[37]*p[39]*p[42]*p[5]*numeric(10861,108) ).evalf();
  res += ( p[0]*p[1]*p[10]*p[21]*p[32]*p[37]*p[39]*p[42]*p[5]*numeric(32,3) ).evalf();
  res += ( p[0]*p[11]*p[21]*p[32]*p[37]*p[39]*p[42]*p[5]*numeric(-1229,108) ).evalf();
  res += ( p[0]*p[1]*p[11]*p[21]*p[32]*p[37]*p[39]*p[42]*p[5]*numeric(-2,3) ).evalf();
  res += ( -4*p[0]*p[2]*p[21]*p[32]*p[37]*p[39]*p[42]*p[5] ).evalf();
  res += ( p[0]*p[10]*p[2]*p[21]*p[32]*p[37]*p[39]*p[42]*p[5]*numeric(-16,3) ).evalf();
  res += ( p[0]*p[11]*p[2]*p[21]*p[32]*p[37]*p[39]*p[42]*p[5]*numeric(-4,3) ).evalf();
  res += ( p[0]*p[21]*p[33]*p[37]*p[39]*p[42]*p[5]*numeric(385,27) ).evalf();
  res += ( 2*p[0]*p[1]*p[21]*p[33]*p[37]*p[39]*p[42]*p[5] ).evalf();
  res += ( p[0]*p[10]*p[21]*p[33]*p[37]*p[39]*p[42]*p[5]*numeric(59,54) ).evalf();
  res += ( 2*p[0]*p[1]*p[10]*p[21]*p[33]*p[37]*p[39]*p[42]*p[5] ).evalf();
  res += ( p[0]*p[2]*p[21]*p[33]*p[37]*p[39]*p[42]*p[5]*numeric(-4,3) ).evalf();
  res += ( p[0]*p[10]*p[2]*p[21]*p[33]*p[37]*p[39]*p[42]*p[5]*numeric(-4,3) ).evalf();
  res += ( -512*g[24]*p[0]*p[22]*p[38]*p[39]*p[42]*p[5] ).evalf();
  res += ( g[3]*p[0]*p[22]*p[38]*p[39]*p[42]*p[5]*numeric(-1792,9) ).evalf();
  res += ( p[0]*p[22]*p[38]*p[39]*p[42]*p[5]*numeric(-1408,3)*pow(g[3],2) ).evalf();
  res += ( g[3]*p[0]*p[1]*p[22]*p[38]*p[39]*p[42]*p[5]*numeric(-3328,3) ).evalf();
  res += ( 256*g[24]*p[0]*p[10]*p[22]*p[38]*p[39]*p[42]*p[5] ).evalf();
  res += ( g[3]*p[0]*p[10]*p[22]*p[38]*p[39]*p[42]*p[5]*numeric(-1184,3) ).evalf();
  res += ( p[0]*p[10]*p[22]*p[38]*p[39]*p[42]*p[5]*numeric(-896,3)*pow(g[3],2) ).evalf();
  res += ( g[3]*p[0]*p[1]*p[10]*p[22]*p[38]*p[39]*p[42]*p[5]*numeric(-1664,3) ).evalf();
  res += ( 256*g[24]*p[0]*p[11]*p[22]*p[38]*p[39]*p[42]*p[5] ).evalf();
  res += ( -122*g[3]*p[0]*p[11]*p[22]*p[38]*p[39]*p[42]*p[5] ).evalf();
  res += ( 368*p[0]*p[11]*p[22]*p[38]*p[39]*p[42]*p[5]*pow(g[3],2) ).evalf();
  res += ( 1040*g[3]*p[0]*p[1]*p[11]*p[22]*p[38]*p[39]*p[42]*p[5] ).evalf();
  res += ( -896*g[24]*p[0]*p[12]*p[22]*p[38]*p[39]*p[42]*p[5] ).evalf();
  res += ( g[3]*p[0]*p[12]*p[22]*p[38]*p[39]*p[42]*p[5]*numeric(359,3) ).evalf();
  res += ( 112*p[0]*p[12]*p[22]*p[38]*p[39]*p[42]*p[5]*pow(g[3],2) ).evalf();
  res += ( 416*g[3]*p[0]*p[1]*p[12]*p[22]*p[38]*p[39]*p[42]*p[5] ).evalf();
  res += ( g[24]*p[0]*p[13]*p[22]*p[38]*p[39]*p[42]*p[5]*numeric(-304,3) ).evalf();
  res += ( g[3]*p[0]*p[13]*p[22]*p[38]*p[39]*p[42]*p[5]*numeric(1267,9) ).evalf();
  res += ( -54*p[0]*p[13]*p[22]*p[38]*p[39]*p[42]*p[5]*pow(g[3],2) ).evalf();
  res += ( -156*g[3]*p[0]*p[1]*p[13]*p[22]*p[38]*p[39]*p[42]*p[5] ).evalf();
  res += ( g[24]*p[0]*p[14]*p[22]*p[38]*p[39]*p[42]*p[5]*numeric(880,3) ).evalf();
  res += ( g[3]*p[0]*p[14]*p[22]*p[38]*p[39]*p[42]*p[5]*numeric(-160,9) ).evalf();
  res += ( 20*p[0]*p[14]*p[22]*p[38]*p[39]*p[42]*p[5]*pow(g[3],2) ).evalf();
  res += ( -52*g[3]*p[0]*p[1]*p[14]*p[22]*p[38]*p[39]*p[42]*p[5] ).evalf();
  res += ( g[24]*p[0]*p[15]*p[22]*p[38]*p[39]*p[42]*p[5]*numeric(16,3) ).evalf();
  res += ( g[3]*p[0]*p[15]*p[22]*p[38]*p[39]*p[42]*p[5]*numeric(-139,3) ).evalf();
  res += ( p[0]*p[15]*p[22]*p[38]*p[39]*p[42]*p[5]*numeric(28,3)*pow(g[3],2) ).evalf();
  res += ( g[3]*p[0]*p[1]*p[15]*p[22]*p[38]*p[39]*p[42]*p[5]*numeric(52,3) ).evalf();
  res += ( g[24]*p[0]*p[16]*p[22]*p[38]*p[39]*p[42]*p[5]*numeric(-88,3) ).evalf();
  res += ( g[3]*p[0]*p[16]*p[22]*p[38]*p[39]*p[42]*p[5]*numeric(-157,18) ).evalf();
  res += ( p[0]*p[16]*p[22]*p[38]*p[39]*p[42]*p[5]*numeric(-4,3)*pow(g[3],2) ).evalf();
  res += ( g[3]*p[0]*p[1]*p[16]*p[22]*p[38]*p[39]*p[42]*p[5]*numeric(26,3) ).evalf();
  res += ( g[3]*p[0]*p[22]*p[24]*p[38]*p[39]*p[42]*p[5]*numeric(-128,3) ).evalf();
  res += ( g[3]*p[0]*p[10]*p[22]*p[24]*p[38]*p[39]*p[42]*p[5]*numeric(-64,3) ).evalf();
  res += ( g[3]*p[0]*p[11]*p[22]*p[24]*p[38]*p[39]*p[42]*p[5]*numeric(128,3) ).evalf();
  res += ( g[3]*p[0]*p[12]*p[22]*p[24]*p[38]*p[39]*p[42]*p[5]*numeric(32,3) ).evalf();
  res += ( g[3]*p[0]*p[13]*p[22]*p[24]*p[38]*p[39]*p[42]*p[5]*numeric(-40,3) ).evalf();
  res += ( g[3]*p[0]*p[14]*p[22]*p[24]*p[38]*p[39]*p[42]*p[5]*numeric(-4,3) ).evalf();
  res += ( g[3]*p[0]*p[15]*p[22]*p[24]*p[38]*p[39]*p[42]*p[5]*numeric(4,3) ).evalf();
  res += ( g[3]*p[0]*p[22]*p[25]*p[38]*p[39]*p[42]*p[5]*numeric(-320,3) ).evalf();
  res += ( 64*g[3]*p[0]*p[10]*p[22]*p[25]*p[38]*p[39]*p[42]*p[5] ).evalf();
  res += ( g[3]*p[0]*p[11]*p[22]*p[25]*p[38]*p[39]*p[42]*p[5]*numeric(512,3) ).evalf();
  res += ( g[3]*p[0]*p[12]*p[22]*p[25]*p[38]*p[39]*p[42]*p[5]*numeric(-224,3) ).evalf();
  res += ( -60*g[3]*p[0]*p[13]*p[22]*p[25]*p[38]*p[39]*p[42]*p[5] ).evalf();
  res += ( g[3]*p[0]*p[14]*p[22]*p[25]*p[38]*p[39]*p[42]*p[5]*numeric(68,3) ).evalf();
  res += ( 6*g[3]*p[0]*p[15]*p[22]*p[25]*p[38]*p[39]*p[42]*p[5] ).evalf();
  res += ( -2*g[3]*p[0]*p[16]*p[22]*p[25]*p[38]*p[39]*p[42]*p[5] ).evalf();
  res += ( 256*g[24]*p[0]*p[22]*p[26]*p[38]*p[39]*p[42]*p[5] ).evalf();
  res += ( g[3]*p[0]*p[22]*p[26]*p[38]*p[39]*p[42]*p[5]*numeric(-1184,3) ).evalf();
  res += ( p[0]*p[22]*p[26]*p[38]*p[39]*p[42]*p[5]*numeric(-896,3)*pow(g[3],2) ).evalf();
  res += ( g[3]*p[0]*p[1]*p[22]*p[26]*p[38]*p[39]*p[42]*p[5]*numeric(-1664,3) ).evalf();
  res += ( 512*g[24]*p[0]*p[10]*p[22]*p[26]*p[38]*p[39]*p[42]*p[5] ).evalf();
  res += ( g[3]*p[0]*p[10]*p[22]*p[26]*p[38]*p[39]*p[42]*p[5]*numeric(196,9) ).evalf();
  res += ( p[0]*p[10]*p[22]*p[26]*p[38]*p[39]*p[42]*p[5]*numeric(-352,3)*pow(g[3],2) ).evalf();
  res += ( g[3]*p[0]*p[1]*p[10]*p[22]*p[26]*p[38]*p[39]*p[42]*p[5]*numeric(416,3) ).evalf();
  res += ( -128*g[24]*p[0]*p[11]*p[22]*p[26]*p[38]*p[39]*p[42]*p[5] ).evalf();
  res += ( g[3]*p[0]*p[11]*p[22]*p[26]*p[38]*p[39]*p[42]*p[5]*numeric(8243,9) ).evalf();
  res += ( p[0]*p[11]*p[22]*p[26]*p[38]*p[39]*p[42]*p[5]*numeric(1168,3)*pow(g[3],2) ).evalf();
  res += ( g[3]*p[0]*p[1]*p[11]*p[22]*p[26]*p[38]*p[39]*p[42]*p[5]*numeric(2080,3) ).evalf();
  res += ( g[24]*p[0]*p[12]*p[22]*p[26]*p[38]*p[39]*p[42]*p[5]*numeric(256,3) ).evalf();
  res += ( g[3]*p[0]*p[12]*p[22]*p[26]*p[38]*p[39]*p[42]*p[5]*numeric(4270,9) ).evalf();
  res += ( p[0]*p[12]*p[22]*p[26]*p[38]*p[39]*p[42]*p[5]*numeric(-512,3)*pow(g[3],2) ).evalf();
  res += ( g[3]*p[0]*p[1]*p[12]*p[22]*p[26]*p[38]*p[39]*p[42]*p[5]*numeric(-2288,3) ).evalf();
  res += ( 720*g[24]*p[0]*p[13]*p[22]*p[26]*p[38]*p[39]*p[42]*p[5] ).evalf();
  res += ( g[3]*p[0]*p[13]*p[22]*p[26]*p[38]*p[39]*p[42]*p[5]*numeric(-353,9) ).evalf();
  res += ( p[0]*p[13]*p[22]*p[26]*p[38]*p[39]*p[42]*p[5]*numeric(-220,3)*pow(g[3],2) ).evalf();
  res += ( g[3]*p[0]*p[1]*p[13]*p[22]*p[26]*p[38]*p[39]*p[42]*p[5]*numeric(-988,3) ).evalf();
  res += ( g[24]*p[0]*p[14]*p[22]*p[26]*p[38]*p[39]*p[42]*p[5]*numeric(16,3) ).evalf();
  res += ( g[3]*p[0]*p[14]*p[22]*p[26]*p[38]*p[39]*p[42]*p[5]*numeric(-799,9) ).evalf();
  res += ( 6*p[0]*p[14]*p[22]*p[26]*p[38]*p[39]*p[42]*p[5]*pow(g[3],2) ).evalf();
  res += ( 52*g[3]*p[0]*p[1]*p[14]*p[22]*p[26]*p[38]*p[39]*p[42]*p[5] ).evalf();
  res += ( g[24]*p[0]*p[15]*p[22]*p[26]*p[38]*p[39]*p[42]*p[5]*numeric(-344,3) ).evalf();
  res += ( g[3]*p[0]*p[15]*p[22]*p[26]*p[38]*p[39]*p[42]*p[5]*numeric(-281,18) ).evalf();
  res += ( p[0]*p[15]*p[22]*p[26]*p[38]*p[39]*p[42]*p[5]*numeric(-52,3)*pow(g[3],2) ).evalf();
  res += ( g[3]*p[0]*p[1]*p[15]*p[22]*p[26]*p[38]*p[39]*p[42]*p[5]*numeric(26,3) ).evalf();
  res += ( 256*g[24]*p[0]*p[22]*p[27]*p[38]*p[39]*p[42]*p[5] ).evalf();
  res += ( -122*g[3]*p[0]*p[22]*p[27]*p[38]*p[39]*p[42]*p[5] ).evalf();
  res += ( 368*p[0]*p[22]*p[27]*p[38]*p[39]*p[42]*p[5]*pow(g[3],2) ).evalf();
  res += ( 1040*g[3]*p[0]*p[1]*p[22]*p[27]*p[38]*p[39]*p[42]*p[5] ).evalf();
  res += ( -128*g[24]*p[0]*p[10]*p[22]*p[27]*p[38]*p[39]*p[42]*p[5] ).evalf();
  res += ( g[3]*p[0]*p[10]*p[22]*p[27]*p[38]*p[39]*p[42]*p[5]*numeric(8243,9) ).evalf();
  res += ( p[0]*p[10]*p[22]*p[27]*p[38]*p[39]*p[42]*p[5]*numeric(1168,3)*pow(g[3],2) ).evalf();
  res += ( g[3]*p[0]*p[1]*p[10]*p[22]*p[27]*p[38]*p[39]*p[42]*p[5]*numeric(2080,3) ).evalf();
  res += ( -480*g[24]*p[0]*p[11]*p[22]*p[27]*p[38]*p[39]*p[42]*p[5] ).evalf();
  res += ( g[3]*p[0]*p[11]*p[22]*p[27]*p[38]*p[39]*p[42]*p[5]*numeric(-550,3) ).evalf();
  res += ( 620*p[0]*p[11]*p[22]*p[27]*p[38]*p[39]*p[42]*p[5]*pow(g[3],2) ).evalf();
  res += ( 728*g[3]*p[0]*p[1]*p[11]*p[22]*p[27]*p[38]*p[39]*p[42]*p[5] ).evalf();
  res += ( g[24]*p[0]*p[12]*p[22]*p[27]*p[38]*p[39]*p[42]*p[5]*numeric(800,3) ).evalf();
  res += ( g[3]*p[0]*p[12]*p[22]*p[27]*p[38]*p[39]*p[42]*p[5]*numeric(-6709,9) ).evalf();
  res += ( p[0]*p[12]*p[22]*p[27]*p[38]*p[39]*p[42]*p[5]*numeric(-160,3)*pow(g[3],2) ).evalf();
  res += ( g[3]*p[0]*p[1]*p[12]*p[22]*p[27]*p[38]*p[39]*p[42]*p[5]*numeric(-520,3) ).evalf();
  res += ( g[24]*p[0]*p[13]*p[22]*p[27]*p[38]*p[39]*p[42]*p[5]*numeric(-16,3) ).evalf();
  res += ( g[3]*p[0]*p[13]*p[22]*p[27]*p[38]*p[39]*p[42]*p[5]*numeric(-991,9) ).evalf();
  res += ( p[0]*p[13]*p[22]*p[27]*p[38]*p[39]*p[42]*p[5]*numeric(-268,3)*pow(g[3],2) ).evalf();
  res += ( g[3]*p[0]*p[1]*p[13]*p[22]*p[27]*p[38]*p[39]*p[42]*p[5]*numeric(-52,3) ).evalf();
  res += ( -184*g[24]*p[0]*p[14]*p[22]*p[27]*p[38]*p[39]*p[42]*p[5] ).evalf();
  res += ( g[3]*p[0]*p[14]*p[22]*p[27]*p[38]*p[39]*p[42]*p[5]*numeric(769,18) ).evalf();
  res += ( p[0]*p[14]*p[22]*p[27]*p[38]*p[39]*p[42]*p[5]*numeric(-116,3)*pow(g[3],2) ).evalf();
  res += ( g[3]*p[0]*p[1]*p[14]*p[22]*p[27]*p[38]*p[39]*p[42]*p[5]*numeric(-26,3) ).evalf();
  res += ( -896*g[24]*p[0]*p[22]*p[28]*p[38]*p[39]*p[42]*p[5] ).evalf();
  res += ( g[3]*p[0]*p[22]*p[28]*p[38]*p[39]*p[42]*p[5]*numeric(359,3) ).evalf();
  res += ( 112*p[0]*p[22]*p[28]*p[38]*p[39]*p[42]*p[5]*pow(g[3],2) ).evalf();
  res += ( 416*g[3]*p[0]*p[1]*p[22]*p[28]*p[38]*p[39]*p[42]*p[5] ).evalf();
  res += ( g[24]*p[0]*p[10]*p[22]*p[28]*p[38]*p[39]*p[42]*p[5]*numeric(256,3) ).evalf();
  res += ( g[3]*p[0]*p[10]*p[22]*p[28]*p[38]*p[39]*p[42]*p[5]*numeric(4270,9) ).evalf();
  res += ( p[0]*p[10]*p[22]*p[28]*p[38]*p[39]*p[42]*p[5]*numeric(-512,3)*pow(g[3],2) ).evalf();
  res += ( g[3]*p[0]*p[1]*p[10]*p[22]*p[28]*p[38]*p[39]*p[42]*p[5]*numeric(-2288,3) ).evalf();
  res += ( g[24]*p[0]*p[11]*p[22]*p[28]*p[38]*p[39]*p[42]*p[5]*numeric(800,3) ).evalf();
  res += ( g[3]*p[0]*p[11]*p[22]*p[28]*p[38]*p[39]*p[42]*p[5]*numeric(-6709,9) ).evalf();
  res += ( p[0]*p[11]*p[22]*p[28]*p[38]*p[39]*p[42]*p[5]*numeric(-160,3)*pow(g[3],2) ).evalf();
  res += ( g[3]*p[0]*p[1]*p[11]*p[22]*p[28]*p[38]*p[39]*p[42]*p[5]*numeric(-520,3) ).evalf();
  res += ( g[24]*p[0]*p[12]*p[22]*p[28]*p[38]*p[39]*p[42]*p[5]*numeric(-32,3) ).evalf();
  res += ( g[3]*p[0]*p[12]*p[22]*p[28]*p[38]*p[39]*p[42]*p[5]*numeric(-394,3) ).evalf();
  res += ( -172*p[0]*p[12]*p[22]*p[28]*p[38]*p[39]*p[42]*p[5]*pow(g[3],2) ).evalf();
  res += ( -104*g[3]*p[0]*p[1]*p[12]*p[22]*p[28]*p[38]*p[39]*p[42]*p[5] ).evalf();
  res += ( -184*g[24]*p[0]*p[13]*p[22]*p[28]*p[38]*p[39]*p[42]*p[5] ).evalf();
  res += ( g[3]*p[0]*p[13]*p[22]*p[28]*p[38]*p[39]*p[42]*p[5]*numeric(871,6) ).evalf();
  res += ( p[0]*p[13]*p[22]*p[28]*p[38]*p[39]*p[42]*p[5]*numeric(-116,3)*pow(g[3],2) ).evalf();
  res += ( g[3]*p[0]*p[1]*p[13]*p[22]*p[28]*p[38]*p[39]*p[42]*p[5]*numeric(-26,3) ).evalf();
  res += ( g[24]*p[0]*p[22]*p[29]*p[38]*p[39]*p[42]*p[5]*numeric(-304,3) ).evalf();
  res += ( g[3]*p[0]*p[22]*p[29]*p[38]*p[39]*p[42]*p[5]*numeric(1267,9) ).evalf();
  res += ( -54*p[0]*p[22]*p[29]*p[38]*p[39]*p[42]*p[5]*pow(g[3],2) ).evalf();
  res += ( -156*g[3]*p[0]*p[1]*p[22]*p[29]*p[38]*p[39]*p[42]*p[5] ).evalf();
  res += ( 720*g[24]*p[0]*p[10]*p[22]*p[29]*p[38]*p[39]*p[42]*p[5] ).evalf();
  res += ( g[3]*p[0]*p[10]*p[22]*p[29]*p[38]*p[39]*p[42]*p[5]*numeric(-353,9) ).evalf();
  res += ( p[0]*p[10]*p[22]*p[29]*p[38]*p[39]*p[42]*p[5]*numeric(-220,3)*pow(g[3],2) ).evalf();
  res += ( g[3]*p[0]*p[1]*p[10]*p[22]*p[29]*p[38]*p[39]*p[42]*p[5]*numeric(-988,3) ).evalf();
  res += ( g[24]*p[0]*p[11]*p[22]*p[29]*p[38]*p[39]*p[42]*p[5]*numeric(-16,3) ).evalf();
  res += ( g[3]*p[0]*p[11]*p[22]*p[29]*p[38]*p[39]*p[42]*p[5]*numeric(-991,9) ).evalf();
  res += ( p[0]*p[11]*p[22]*p[29]*p[38]*p[39]*p[42]*p[5]*numeric(-268,3)*pow(g[3],2) ).evalf();
  res += ( g[3]*p[0]*p[1]*p[11]*p[22]*p[29]*p[38]*p[39]*p[42]*p[5]*numeric(-52,3) ).evalf();
  res += ( -184*g[24]*p[0]*p[12]*p[22]*p[29]*p[38]*p[39]*p[42]*p[5] ).evalf();
  res += ( g[3]*p[0]*p[12]*p[22]*p[29]*p[38]*p[39]*p[42]*p[5]*numeric(871,6) ).evalf();
  res += ( p[0]*p[12]*p[22]*p[29]*p[38]*p[39]*p[42]*p[5]*numeric(-116,3)*pow(g[3],2) ).evalf();
  res += ( g[3]*p[0]*p[1]*p[12]*p[22]*p[29]*p[38]*p[39]*p[42]*p[5]*numeric(-26,3) ).evalf();
  res += ( g[24]*p[0]*p[22]*p[30]*p[38]*p[39]*p[42]*p[5]*numeric(880,3) ).evalf();
  res += ( g[3]*p[0]*p[22]*p[30]*p[38]*p[39]*p[42]*p[5]*numeric(-160,9) ).evalf();
  res += ( 20*p[0]*p[22]*p[30]*p[38]*p[39]*p[42]*p[5]*pow(g[3],2) ).evalf();
  res += ( -52*g[3]*p[0]*p[1]*p[22]*p[30]*p[38]*p[39]*p[42]*p[5] ).evalf();
  res += ( g[24]*p[0]*p[10]*p[22]*p[30]*p[38]*p[39]*p[42]*p[5]*numeric(16,3) ).evalf();
  res += ( g[3]*p[0]*p[10]*p[22]*p[30]*p[38]*p[39]*p[42]*p[5]*numeric(-799,9) ).evalf();
  res += ( 6*p[0]*p[10]*p[22]*p[30]*p[38]*p[39]*p[42]*p[5]*pow(g[3],2) ).evalf();
  res += ( 52*g[3]*p[0]*p[1]*p[10]*p[22]*p[30]*p[38]*p[39]*p[42]*p[5] ).evalf();
  res += ( -184*g[24]*p[0]*p[11]*p[22]*p[30]*p[38]*p[39]*p[42]*p[5] ).evalf();
  res += ( g[3]*p[0]*p[11]*p[22]*p[30]*p[38]*p[39]*p[42]*p[5]*numeric(769,18) ).evalf();
  res += ( p[0]*p[11]*p[22]*p[30]*p[38]*p[39]*p[42]*p[5]*numeric(-116,3)*pow(g[3],2) ).evalf();
  res += ( g[3]*p[0]*p[1]*p[11]*p[22]*p[30]*p[38]*p[39]*p[42]*p[5]*numeric(-26,3) ).evalf();
  res += ( g[24]*p[0]*p[22]*p[31]*p[38]*p[39]*p[42]*p[5]*numeric(16,3) ).evalf();
  res += ( g[3]*p[0]*p[22]*p[31]*p[38]*p[39]*p[42]*p[5]*numeric(-139,3) ).evalf();
  res += ( p[0]*p[22]*p[31]*p[38]*p[39]*p[42]*p[5]*numeric(28,3)*pow(g[3],2) ).evalf();
  res += ( g[3]*p[0]*p[1]*p[22]*p[31]*p[38]*p[39]*p[42]*p[5]*numeric(52,3) ).evalf();
  res += ( g[24]*p[0]*p[10]*p[22]*p[31]*p[38]*p[39]*p[42]*p[5]*numeric(-344,3) ).evalf();
  res += ( g[3]*p[0]*p[10]*p[22]*p[31]*p[38]*p[39]*p[42]*p[5]*numeric(-281,18) ).evalf();
  res += ( p[0]*p[10]*p[22]*p[31]*p[38]*p[39]*p[42]*p[5]*numeric(-52,3)*pow(g[3],2) ).evalf();
  res += ( g[3]*p[0]*p[1]*p[10]*p[22]*p[31]*p[38]*p[39]*p[42]*p[5]*numeric(26,3) ).evalf();
  res += ( g[24]*p[0]*p[22]*p[32]*p[38]*p[39]*p[42]*p[5]*numeric(-88,3) ).evalf();
  res += ( g[3]*p[0]*p[22]*p[32]*p[38]*p[39]*p[42]*p[5]*numeric(-157,18) ).evalf();
  res += ( p[0]*p[22]*p[32]*p[38]*p[39]*p[42]*p[5]*numeric(-4,3)*pow(g[3],2) ).evalf();
  res += ( g[3]*p[0]*p[1]*p[22]*p[32]*p[38]*p[39]*p[42]*p[5]*numeric(26,3) ).evalf();
  res += ( p[19]*p[35]*p[40]*p[42]*p[5]*numeric(16888,9) ).evalf();
  res += ( p[1]*p[19]*p[35]*p[40]*p[42]*p[5]*numeric(2432,3) ).evalf();
  res += ( p[10]*p[19]*p[35]*p[40]*p[42]*p[5]*numeric(160856,27) ).evalf();
  res += ( 2240*p[1]*p[10]*p[19]*p[35]*p[40]*p[42]*p[5] ).evalf();
  res += ( p[11]*p[19]*p[35]*p[40]*p[42]*p[5]*numeric(178402,27) ).evalf();
  res += ( p[1]*p[11]*p[19]*p[35]*p[40]*p[42]*p[5]*numeric(6848,3) ).evalf();
  res += ( p[12]*p[19]*p[35]*p[40]*p[42]*p[5]*numeric(72785,27) ).evalf();
  res += ( p[1]*p[12]*p[19]*p[35]*p[40]*p[42]*p[5]*numeric(10304,9) ).evalf();
  res += ( p[13]*p[19]*p[35]*p[40]*p[42]*p[5]*numeric(1165,108) ).evalf();
  res += ( p[1]*p[13]*p[19]*p[35]*p[40]*p[42]*p[5]*numeric(2368,9) ).evalf();
  res += ( p[14]*p[19]*p[35]*p[40]*p[42]*p[5]*numeric(-55727,108) ).evalf();
  res += ( p[1]*p[14]*p[19]*p[35]*p[40]*p[42]*p[5]*numeric(-524,3) ).evalf();
  res += ( p[15]*p[19]*p[35]*p[40]*p[42]*p[5]*numeric(-1947,4) ).evalf();
  res += ( p[1]*p[15]*p[19]*p[35]*p[40]*p[42]*p[5]*numeric(-494,3) ).evalf();
  res += ( p[16]*p[19]*p[35]*p[40]*p[42]*p[5]*numeric(-14677,108) ).evalf();
  res += ( p[1]*p[16]*p[19]*p[35]*p[40]*p[42]*p[5]*numeric(394,9) ).evalf();
  res += ( 72*p[17]*p[19]*p[35]*p[40]*p[42]*p[5] ).evalf();
  res += ( 82*p[1]*p[17]*p[19]*p[35]*p[40]*p[42]*p[5] ).evalf();
  res += ( p[18]*p[19]*p[35]*p[40]*p[42]*p[5]*numeric(895,27) ).evalf();
  res += ( p[1]*p[18]*p[19]*p[35]*p[40]*p[42]*p[5]*numeric(178,9) ).evalf();
  res += ( 896*p[19]*p[2]*p[35]*p[40]*p[42]*p[5] ).evalf();
  res += ( p[10]*p[19]*p[2]*p[35]*p[40]*p[42]*p[5]*numeric(6016,3) ).evalf();
  res += ( p[11]*p[19]*p[2]*p[35]*p[40]*p[42]*p[5]*numeric(2432,3) ).evalf();
  res += ( p[12]*p[19]*p[2]*p[35]*p[40]*p[42]*p[5]*numeric(-3616,3) ).evalf();
  res += ( p[13]*p[19]*p[2]*p[35]*p[40]*p[42]*p[5]*numeric(-3512,3) ).evalf();
  res += ( p[14]*p[19]*p[2]*p[35]*p[40]*p[42]*p[5]*numeric(-16,3) ).evalf();
  res += ( 380*p[15]*p[19]*p[2]*p[35]*p[40]*p[42]*p[5] ).evalf();
  res += ( 100*p[16]*p[19]*p[2]*p[35]*p[40]*p[42]*p[5] ).evalf();
  res += ( -36*p[17]*p[19]*p[2]*p[35]*p[40]*p[42]*p[5] ).evalf();
  res += ( p[18]*p[19]*p[2]*p[35]*p[40]*p[42]*p[5]*numeric(-44,3) ).evalf();
  res += ( p[19]*p[25]*p[35]*p[40]*p[42]*p[5]*numeric(136,3) ).evalf();
  res += ( p[10]*p[19]*p[25]*p[35]*p[40]*p[42]*p[5]*numeric(544,3) ).evalf();
  res += ( p[11]*p[19]*p[25]*p[35]*p[40]*p[42]*p[5]*numeric(752,3) ).evalf();
  res += ( p[12]*p[19]*p[25]*p[35]*p[40]*p[42]*p[5]*numeric(286,3) ).evalf();
  res += ( p[13]*p[19]*p[25]*p[35]*p[40]*p[42]*p[5]*numeric(-497,6) ).evalf();
  res += ( p[14]*p[19]*p[25]*p[35]*p[40]*p[42]*p[5]*numeric(-475,6) ).evalf();
  res += ( p[15]*p[19]*p[25]*p[35]*p[40]*p[42]*p[5]*numeric(-25,3) ).evalf();
  res += ( p[16]*p[19]*p[25]*p[35]*p[40]*p[42]*p[5]*numeric(31,3) ).evalf();
  res += ( p[17]*p[19]*p[25]*p[35]*p[40]*p[42]*p[5]*numeric(19,6) ).evalf();
  res += ( p[18]*p[19]*p[25]*p[35]*p[40]*p[42]*p[5]*numeric(1,6) ).evalf();
  res += ( p[19]*p[26]*p[35]*p[40]*p[42]*p[5]*numeric(160856,27) ).evalf();
  res += ( 2240*p[1]*p[19]*p[26]*p[35]*p[40]*p[42]*p[5] ).evalf();
  res += ( p[10]*p[19]*p[26]*p[35]*p[40]*p[42]*p[5]*numeric(450400,27) ).evalf();
  res += ( p[1]*p[10]*p[19]*p[26]*p[35]*p[40]*p[42]*p[5]*numeric(34048,9) ).evalf();
  res += ( p[11]*p[19]*p[26]*p[35]*p[40]*p[42]*p[5]*numeric(236317,18) ).evalf();
  res += ( p[1]*p[11]*p[19]*p[26]*p[35]*p[40]*p[42]*p[5]*numeric(-512,9) ).evalf();
  res += ( p[12]*p[19]*p[26]*p[35]*p[40]*p[42]*p[5]*numeric(-30089,54) ).evalf();
  res += ( p[1]*p[12]*p[19]*p[26]*p[35]*p[40]*p[42]*p[5]*numeric(-20672,9) ).evalf();
  res += ( p[13]*p[19]*p[26]*p[35]*p[40]*p[42]*p[5]*numeric(-452435,108) ).evalf();
  res += ( p[1]*p[13]*p[19]*p[26]*p[35]*p[40]*p[42]*p[5]*numeric(-2140,3) ).evalf();
  res += ( p[14]*p[19]*p[26]*p[35]*p[40]*p[42]*p[5]*numeric(-144659,54) ).evalf();
  res += ( p[1]*p[14]*p[19]*p[26]*p[35]*p[40]*p[42]*p[5]*numeric(-4508,9) ).evalf();
  res += ( p[15]*p[19]*p[26]*p[35]*p[40]*p[42]*p[5]*numeric(-3387,2) ).evalf();
  res += ( p[1]*p[15]*p[19]*p[26]*p[35]*p[40]*p[42]*p[5]*numeric(-5318,9) ).evalf();
  res += ( p[16]*p[19]*p[26]*p[35]*p[40]*p[42]*p[5]*numeric(-2759,18) ).evalf();
  res += ( p[1]*p[16]*p[19]*p[26]*p[35]*p[40]*p[42]*p[5]*numeric(974,9) ).evalf();
  res += ( p[17]*p[19]*p[26]*p[35]*p[40]*p[42]*p[5]*numeric(42311,108) ).evalf();
  res += ( 274*p[1]*p[17]*p[19]*p[26]*p[35]*p[40]*p[42]*p[5] ).evalf();
  res += ( p[18]*p[19]*p[26]*p[35]*p[40]*p[42]*p[5]*numeric(2195,18) ).evalf();
  res += ( p[1]*p[18]*p[19]*p[26]*p[35]*p[40]*p[42]*p[5]*numeric(178,3) ).evalf();
  res += ( p[19]*p[2]*p[26]*p[35]*p[40]*p[42]*p[5]*numeric(6016,3) ).evalf();
  res += ( p[10]*p[19]*p[2]*p[26]*p[35]*p[40]*p[42]*p[5]*numeric(4864,3) ).evalf();
  res += ( p[11]*p[19]*p[2]*p[26]*p[35]*p[40]*p[42]*p[5]*numeric(-14176,3) ).evalf();
  res += ( -6176*p[12]*p[19]*p[2]*p[26]*p[35]*p[40]*p[42]*p[5] ).evalf();
  res += ( p[13]*p[19]*p[2]*p[26]*p[35]*p[40]*p[42]*p[5]*numeric(-2128,3) ).evalf();
  res += ( 2328*p[14]*p[19]*p[2]*p[26]*p[35]*p[40]*p[42]*p[5] ).evalf();
  res += ( p[15]*p[19]*p[2]*p[26]*p[35]*p[40]*p[42]*p[5]*numeric(3860,3) ).evalf();
  res += ( p[16]*p[19]*p[2]*p[26]*p[35]*p[40]*p[42]*p[5]*numeric(-212,3) ).evalf();
  res += ( p[17]*p[19]*p[2]*p[26]*p[35]*p[40]*p[42]*p[5]*numeric(-596,3) ).evalf();
  res += ( -44*p[18]*p[19]*p[2]*p[26]*p[35]*p[40]*p[42]*p[5] ).evalf();
  res += ( p[19]*p[27]*p[35]*p[40]*p[42]*p[5]*numeric(178402,27) ).evalf();
  res += ( p[1]*p[19]*p[27]*p[35]*p[40]*p[42]*p[5]*numeric(6848,3) ).evalf();
  res += ( p[10]*p[19]*p[27]*p[35]*p[40]*p[42]*p[5]*numeric(236317,18) ).evalf();
  res += ( p[1]*p[10]*p[19]*p[27]*p[35]*p[40]*p[42]*p[5]*numeric(-512,9) ).evalf();
  res += ( p[11]*p[19]*p[27]*p[35]*p[40]*p[42]*p[5]*numeric(-291269,54) ).evalf();
  res += ( p[1]*p[11]*p[19]*p[27]*p[35]*p[40]*p[42]*p[5]*numeric(-26624,3) ).evalf();
  res += ( p[12]*p[19]*p[27]*p[35]*p[40]*p[42]*p[5]*numeric(-427999,18) ).evalf();
  res += ( p[1]*p[12]*p[19]*p[27]*p[35]*p[40]*p[42]*p[5]*numeric(-65864,9) ).evalf();
  return res;
}


==> numerics/ggtt_a_exact_0_23.cpp <==
/* R. Bonciani, A. Ferroglia, T. Gehrmann, A. v. Manteuffel, C. Studerus
 * file: ggtt_a_exact_0_23.cpp
 * date: 2010-11-29
 */

#include <ginac/ginac.h>
using namespace GiNaC;

ex ggtt_a_exact_0_23(const exvector& g, const exvector& p)
{
  ex res = 0;
  res += ( p[13]*p[19]*p[27]*p[35]*p[40]*p[42]*p[5]*numeric(-490285,36) ).evalf();
  res += ( p[1]*p[13]*p[19]*p[27]*p[35]*p[40]*p[42]*p[5]*numeric(-338,3) ).evalf();
  res += ( p[14]*p[19]*p[27]*p[35]*p[40]*p[42]*p[5]*numeric(-62965,27) ).evalf();
  res += ( -282*p[1]*p[14]*p[19]*p[27]*p[35]*p[40]*p[42]*p[5] ).evalf();
  res += ( p[15]*p[19]*p[27]*p[35]*p[40]*p[42]*p[5]*numeric(2267,18) ).evalf();
  res += ( p[1]*p[15]*p[19]*p[27]*p[35]*p[40]*p[42]*p[5]*numeric(-3580,3) ).evalf();
  res += ( p[16]*p[19]*p[27]*p[35]*p[40]*p[42]*p[5]*numeric(26591,27) ).evalf();
  res += ( p[1]*p[16]*p[19]*p[27]*p[35]*p[40]*p[42]*p[5]*numeric(212,3) ).evalf();
  res += ( p[17]*p[19]*p[27]*p[35]*p[40]*p[42]*p[5]*numeric(70567,108) ).evalf();
  res += ( p[1]*p[17]*p[19]*p[27]*p[35]*p[40]*p[42]*p[5]*numeric(3338,9) ).evalf();
  res += ( p[18]*p[19]*p[27]*p[35]*p[40]*p[42]*p[5]*numeric(1075,9) ).evalf();
  res += ( p[1]*p[18]*p[19]*p[27]*p[35]*p[40]*p[42]*p[5]*numeric(178,3) ).evalf();
  res += ( p[19]*p[2]*p[27]*p[35]*p[40]*p[42]*p[5]*numeric(2432,3) ).evalf();
  res += ( p[10]*p[19]*p[2]*p[27]*p[35]*p[40]*p[42]*p[5]*numeric(-14176,3) ).evalf();
  res += ( p[11]*p[19]*p[2]*p[27]*p[35]*p[40]*p[42]*p[5]*numeric(-34640,3) ).evalf();
  res += ( p[12]*p[19]*p[2]*p[27]*p[35]*p[40]*p[42]*p[5]*numeric(-9376,3) ).evalf();
  res += ( 6724*p[13]*p[19]*p[2]*p[27]*p[35]*p[40]*p[42]*p[5] ).evalf();
  res += ( p[14]*p[19]*p[2]*p[27]*p[35]*p[40]*p[42]*p[5]*numeric(14332,3) ).evalf();
  res += ( 360*p[15]*p[19]*p[2]*p[27]*p[35]*p[40]*p[42]*p[5] ).evalf();
  res += ( p[16]*p[19]*p[2]*p[27]*p[35]*p[40]*p[42]*p[5]*numeric(-2552,3) ).evalf();
  res += ( -316*p[17]*p[19]*p[2]*p[27]*p[35]*p[40]*p[42]*p[5] ).evalf();
  res += ( -44*p[18]*p[19]*p[2]*p[27]*p[35]*p[40]*p[42]*p[5] ).evalf();
  res += ( p[19]*p[28]*p[35]*p[40]*p[42]*p[5]*numeric(72785,27) ).evalf();
  res += ( p[1]*p[19]*p[28]*p[35]*p[40]*p[42]*p[5]*numeric(10304,9) ).evalf();
  res += ( p[10]*p[19]*p[28]*p[35]*p[40]*p[42]*p[5]*numeric(-30089,54) ).evalf();
  res += ( p[1]*p[10]*p[19]*p[28]*p[35]*p[40]*p[42]*p[5]*numeric(-20672,9) ).evalf();
  res += ( p[11]*p[19]*p[28]*p[35]*p[40]*p[42]*p[5]*numeric(-427999,18) ).evalf();
  res += ( p[1]*p[11]*p[19]*p[28]*p[35]*p[40]*p[42]*p[5]*numeric(-65864,9) ).evalf();
  res += ( p[12]*p[19]*p[28]*p[35]*p[40]*p[42]*p[5]*numeric(-806123,27) ).evalf();
  res += ( p[1]*p[12]*p[19]*p[28]*p[35]*p[40]*p[42]*p[5]*numeric(-5704,9) ).evalf();
  res += ( p[13]*p[19]*p[28]*p[35]*p[40]*p[42]*p[5]*numeric(-665243,108) ).evalf();
  res += ( p[1]*p[13]*p[19]*p[28]*p[35]*p[40]*p[42]*p[5]*numeric(46502,9) ).evalf();
  res += ( p[14]*p[19]*p[28]*p[35]*p[40]*p[42]*p[5]*numeric(147110,27) ).evalf();
  res += ( p[1]*p[14]*p[19]*p[28]*p[35]*p[40]*p[42]*p[5]*numeric(7922,9) ).evalf();
  res += ( p[15]*p[19]*p[28]*p[35]*p[40]*p[42]*p[5]*numeric(65027,18) ).evalf();
  res += ( p[1]*p[15]*p[19]*p[28]*p[35]*p[40]*p[42]*p[5]*numeric(-11444,9) ).evalf();
  res += ( p[16]*p[19]*p[28]*p[35]*p[40]*p[42]*p[5]*numeric(88033,54) ).evalf();
  res += ( p[1]*p[16]*p[19]*p[28]*p[35]*p[40]*p[42]*p[5]*numeric(4,9) ).evalf();
  res += ( p[17]*p[19]*p[28]*p[35]*p[40]*p[42]*p[5]*numeric(45359,108) ).evalf();
  res += ( p[1]*p[17]*p[19]*p[28]*p[35]*p[40]*p[42]*p[5]*numeric(2230,9) ).evalf();
  res += ( p[18]*p[19]*p[28]*p[35]*p[40]*p[42]*p[5]*numeric(823,27) ).evalf();
  res += ( p[1]*p[18]*p[19]*p[28]*p[35]*p[40]*p[42]*p[5]*numeric(178,9) ).evalf();
  res += ( p[19]*p[2]*p[28]*p[35]*p[40]*p[42]*p[5]*numeric(-3616,3) ).evalf();
  res += ( -6176*p[10]*p[19]*p[2]*p[28]*p[35]*p[40]*p[42]*p[5] ).evalf();
  res += ( p[11]*p[19]*p[2]*p[28]*p[35]*p[40]*p[42]*p[5]*numeric(-9376,3) ).evalf();
  res += ( 9808*p[12]*p[19]*p[2]*p[28]*p[35]*p[40]*p[42]*p[5] ).evalf();
  res += ( 9964*p[13]*p[19]*p[2]*p[28]*p[35]*p[40]*p[42]*p[5] ).evalf();
  res += ( p[14]*p[19]*p[2]*p[28]*p[35]*p[40]*p[42]*p[5]*numeric(2516,3) ).evalf();
  res += ( p[15]*p[19]*p[2]*p[28]*p[35]*p[40]*p[42]*p[5]*numeric(-6376,3) ).evalf();
  res += ( -1128*p[16]*p[19]*p[2]*p[28]*p[35]*p[40]*p[42]*p[5] ).evalf();
  res += ( -180*p[17]*p[19]*p[2]*p[28]*p[35]*p[40]*p[42]*p[5] ).evalf();
  res += ( p[18]*p[19]*p[2]*p[28]*p[35]*p[40]*p[42]*p[5]*numeric(-44,3) ).evalf();
  res += ( p[19]*p[29]*p[35]*p[40]*p[42]*p[5]*numeric(1165,108) ).evalf();
  res += ( p[1]*p[19]*p[29]*p[35]*p[40]*p[42]*p[5]*numeric(2368,9) ).evalf();
  res += ( p[10]*p[19]*p[29]*p[35]*p[40]*p[42]*p[5]*numeric(-452435,108) ).evalf();
  res += ( p[1]*p[10]*p[19]*p[29]*p[35]*p[40]*p[42]*p[5]*numeric(-2140,3) ).evalf();
  res += ( p[11]*p[19]*p[29]*p[35]*p[40]*p[42]*p[5]*numeric(-490285,36) ).evalf();
  res += ( p[1]*p[11]*p[19]*p[29]*p[35]*p[40]*p[42]*p[5]*numeric(-338,3) ).evalf();
  res += ( p[12]*p[19]*p[29]*p[35]*p[40]*p[42]*p[5]*numeric(-665243,108) ).evalf();
  res += ( p[1]*p[12]*p[19]*p[29]*p[35]*p[40]*p[42]*p[5]*numeric(46502,9) ).evalf();
  res += ( p[13]*p[19]*p[29]*p[35]*p[40]*p[42]*p[5]*numeric(275767,27) ).evalf();
  res += ( p[1]*p[13]*p[19]*p[29]*p[35]*p[40]*p[42]*p[5]*numeric(55076,9) ).evalf();
  res += ( p[14]*p[19]*p[29]*p[35]*p[40]*p[42]*p[5]*numeric(114455,12) ).evalf();
  res += ( p[1]*p[14]*p[19]*p[29]*p[35]*p[40]*p[42]*p[5]*numeric(11684,9) ).evalf();
  res += ( p[15]*p[19]*p[29]*p[35]*p[40]*p[42]*p[5]*numeric(113531,36) ).evalf();
  res += ( p[1]*p[15]*p[19]*p[29]*p[35]*p[40]*p[42]*p[5]*numeric(-5258,9) ).evalf();
  res += ( p[16]*p[19]*p[29]*p[35]*p[40]*p[42]*p[5]*numeric(26723,36) ).evalf();
  res += ( p[1]*p[16]*p[19]*p[29]*p[35]*p[40]*p[42]*p[5]*numeric(26,9) ).evalf();
  res += ( p[17]*p[19]*p[29]*p[35]*p[40]*p[42]*p[5]*numeric(3223,36) ).evalf();
  res += ( p[1]*p[17]*p[19]*p[29]*p[35]*p[40]*p[42]*p[5]*numeric(620,9) ).evalf();
  res += ( p[19]*p[2]*p[29]*p[35]*p[40]*p[42]*p[5]*numeric(-3512,3) ).evalf();
  res += ( p[10]*p[19]*p[2]*p[29]*p[35]*p[40]*p[42]*p[5]*numeric(-2128,3) ).evalf();
  res += ( 6724*p[11]*p[19]*p[2]*p[29]*p[35]*p[40]*p[42]*p[5] ).evalf();
  res += ( 9964*p[12]*p[19]*p[2]*p[29]*p[35]*p[40]*p[42]*p[5] ).evalf();
  res += ( 1528*p[13]*p[19]*p[2]*p[29]*p[35]*p[40]*p[42]*p[5] ).evalf();
  res += ( p[14]*p[19]*p[2]*p[29]*p[35]*p[40]*p[42]*p[5]*numeric(-11552,3) ).evalf();
  res += ( p[15]*p[19]*p[2]*p[29]*p[35]*p[40]*p[42]*p[5]*numeric(-6412,3) ).evalf();
  res += ( p[16]*p[19]*p[2]*p[29]*p[35]*p[40]*p[42]*p[5]*numeric(-1460,3) ).evalf();
  res += ( p[17]*p[19]*p[2]*p[29]*p[35]*p[40]*p[42]*p[5]*numeric(-80,3) ).evalf();
  res += ( p[19]*p[30]*p[35]*p[40]*p[42]*p[5]*numeric(-55727,108) ).evalf();
  res += ( p[1]*p[19]*p[30]*p[35]*p[40]*p[42]*p[5]*numeric(-524,3) ).evalf();
  res += ( p[10]*p[19]*p[30]*p[35]*p[40]*p[42]*p[5]*numeric(-144659,54) ).evalf();
  res += ( p[1]*p[10]*p[19]*p[30]*p[35]*p[40]*p[42]*p[5]*numeric(-4508,9) ).evalf();
  res += ( p[11]*p[19]*p[30]*p[35]*p[40]*p[42]*p[5]*numeric(-62965,27) ).evalf();
  res += ( -282*p[1]*p[11]*p[19]*p[30]*p[35]*p[40]*p[42]*p[5] ).evalf();
  res += ( p[12]*p[19]*p[30]*p[35]*p[40]*p[42]*p[5]*numeric(147110,27) ).evalf();
  res += ( p[1]*p[12]*p[19]*p[30]*p[35]*p[40]*p[42]*p[5]*numeric(7922,9) ).evalf();
  res += ( p[13]*p[19]*p[30]*p[35]*p[40]*p[42]*p[5]*numeric(114455,12) ).evalf();
  res += ( p[1]*p[13]*p[19]*p[30]*p[35]*p[40]*p[42]*p[5]*numeric(11684,9) ).evalf();
  res += ( p[14]*p[19]*p[30]*p[35]*p[40]*p[42]*p[5]*numeric(14602,3) ).evalf();
  res += ( p[1]*p[14]*p[19]*p[30]*p[35]*p[40]*p[42]*p[5]*numeric(2636,9) ).evalf();
  res += ( p[15]*p[19]*p[30]*p[35]*p[40]*p[42]*p[5]*numeric(8747,9) ).evalf();
  res += ( p[1]*p[15]*p[19]*p[30]*p[35]*p[40]*p[42]*p[5]*numeric(-482,3) ).evalf();
  res += ( p[16]*p[19]*p[30]*p[35]*p[40]*p[42]*p[5]*numeric(2807,27) ).evalf();
  res += ( p[1]*p[16]*p[19]*p[30]*p[35]*p[40]*p[42]*p[5]*numeric(26,3) ).evalf();
  res += ( p[19]*p[2]*p[30]*p[35]*p[40]*p[42]*p[5]*numeric(-16,3) ).evalf();
  res += ( 2328*p[10]*p[19]*p[2]*p[30]*p[35]*p[40]*p[42]*p[5] ).evalf();
  res += ( p[11]*p[19]*p[2]*p[30]*p[35]*p[40]*p[42]*p[5]*numeric(14332,3) ).evalf();
  res += ( p[12]*p[19]*p[2]*p[30]*p[35]*p[40]*p[42]*p[5]*numeric(2516,3) ).evalf();
  res += ( p[13]*p[19]*p[2]*p[30]*p[35]*p[40]*p[42]*p[5]*numeric(-11552,3) ).evalf();
  res += ( p[14]*p[19]*p[2]*p[30]*p[35]*p[40]*p[42]*p[5]*numeric(-8456,3) ).evalf();
  res += ( -612*p[15]*p[19]*p[2]*p[30]*p[35]*p[40]*p[42]*p[5] ).evalf();
  res += ( p[16]*p[19]*p[2]*p[30]*p[35]*p[40]*p[42]*p[5]*numeric(-116,3) ).evalf();
  res += ( p[19]*p[31]*p[35]*p[40]*p[42]*p[5]*numeric(-1947,4) ).evalf();
  res += ( p[1]*p[19]*p[31]*p[35]*p[40]*p[42]*p[5]*numeric(-494,3) ).evalf();
  res += ( p[10]*p[19]*p[31]*p[35]*p[40]*p[42]*p[5]*numeric(-3387,2) ).evalf();
  res += ( p[1]*p[10]*p[19]*p[31]*p[35]*p[40]*p[42]*p[5]*numeric(-5318,9) ).evalf();
  res += ( p[11]*p[19]*p[31]*p[35]*p[40]*p[42]*p[5]*numeric(2267,18) ).evalf();
  res += ( p[1]*p[11]*p[19]*p[31]*p[35]*p[40]*p[42]*p[5]*numeric(-3580,3) ).evalf();
  res += ( p[12]*p[19]*p[31]*p[35]*p[40]*p[42]*p[5]*numeric(65027,18) ).evalf();
  res += ( p[1]*p[12]*p[19]*p[31]*p[35]*p[40]*p[42]*p[5]*numeric(-11444,9) ).evalf();
  res += ( p[13]*p[19]*p[31]*p[35]*p[40]*p[42]*p[5]*numeric(113531,36) ).evalf();
  res += ( p[1]*p[13]*p[19]*p[31]*p[35]*p[40]*p[42]*p[5]*numeric(-5258,9) ).evalf();
  res += ( p[14]*p[19]*p[31]*p[35]*p[40]*p[42]*p[5]*numeric(8747,9) ).evalf();
  res += ( p[1]*p[14]*p[19]*p[31]*p[35]*p[40]*p[42]*p[5]*numeric(-482,3) ).evalf();
  res += ( p[15]*p[19]*p[31]*p[35]*p[40]*p[42]*p[5]*numeric(539,6) ).evalf();
  res += ( p[1]*p[15]*p[19]*p[31]*p[35]*p[40]*p[42]*p[5]*numeric(-728,9) ).evalf();
  res += ( 380*p[19]*p[2]*p[31]*p[35]*p[40]*p[42]*p[5] ).evalf();
  res += ( p[10]*p[19]*p[2]*p[31]*p[35]*p[40]*p[42]*p[5]*numeric(3860,3) ).evalf();
  res += ( 360*p[11]*p[19]*p[2]*p[31]*p[35]*p[40]*p[42]*p[5] ).evalf();
  res += ( p[12]*p[19]*p[2]*p[31]*p[35]*p[40]*p[42]*p[5]*numeric(-6376,3) ).evalf();
  res += ( p[13]*p[19]*p[2]*p[31]*p[35]*p[40]*p[42]*p[5]*numeric(-6412,3) ).evalf();
  res += ( -612*p[14]*p[19]*p[2]*p[31]*p[35]*p[40]*p[42]*p[5] ).evalf();
  res += ( p[15]*p[19]*p[2]*p[31]*p[35]*p[40]*p[42]*p[5]*numeric(-160,3) ).evalf();
  res += ( p[19]*p[32]*p[35]*p[40]*p[42]*p[5]*numeric(-14677,108) ).evalf();
  res += ( p[1]*p[19]*p[32]*p[35]*p[40]*p[42]*p[5]*numeric(394,9) ).evalf();
  res += ( p[10]*p[19]*p[32]*p[35]*p[40]*p[42]*p[5]*numeric(-2759,18) ).evalf();
  res += ( p[1]*p[10]*p[19]*p[32]*p[35]*p[40]*p[42]*p[5]*numeric(974,9) ).evalf();
  res += ( p[11]*p[19]*p[32]*p[35]*p[40]*p[42]*p[5]*numeric(26591,27) ).evalf();
  res += ( p[1]*p[11]*p[19]*p[32]*p[35]*p[40]*p[42]*p[5]*numeric(212,3) ).evalf();
  res += ( p[12]*p[19]*p[32]*p[35]*p[40]*p[42]*p[5]*numeric(88033,54) ).evalf();
  res += ( p[1]*p[12]*p[19]*p[32]*p[35]*p[40]*p[42]*p[5]*numeric(4,9) ).evalf();
  res += ( p[13]*p[19]*p[32]*p[35]*p[40]*p[42]*p[5]*numeric(26723,36) ).evalf();
  res += ( p[1]*p[13]*p[19]*p[32]*p[35]*p[40]*p[42]*p[5]*numeric(26,9) ).evalf();
  res += ( p[14]*p[19]*p[32]*p[35]*p[40]*p[42]*p[5]*numeric(2807,27) ).evalf();
  res += ( p[1]*p[14]*p[19]*p[32]*p[35]*p[40]*p[42]*p[5]*numeric(26,3) ).evalf();
  res += ( 100*p[19]*p[2]*p[32]*p[35]*p[40]*p[42]*p[5] ).evalf();
  res += ( p[10]*p[19]*p[2]*p[32]*p[35]*p[40]*p[42]*p[5]*numeric(-212,3) ).evalf();
  res += ( p[11]*p[19]*p[2]*p[32]*p[35]*p[40]*p[42]*p[5]*numeric(-2552,3) ).evalf();
  res += ( -1128*p[12]*p[19]*p[2]*p[32]*p[35]*p[40]*p[42]*p[5] ).evalf();
  res += ( p[13]*p[19]*p[2]*p[32]*p[35]*p[40]*p[42]*p[5]*numeric(-1460,3) ).evalf();
  res += ( p[14]*p[19]*p[2]*p[32]*p[35]*p[40]*p[42]*p[5]*numeric(-116,3) ).evalf();
  res += ( 72*p[19]*p[33]*p[35]*p[40]*p[42]*p[5] ).evalf();
  res += ( 82*p[1]*p[19]*p[33]*p[35]*p[40]*p[42]*p[5] ).evalf();
  res += ( p[10]*p[19]*p[33]*p[35]*p[40]*p[42]*p[5]*numeric(42311,108) ).evalf();
  res += ( 274*p[1]*p[10]*p[19]*p[33]*p[35]*p[40]*p[42]*p[5] ).evalf();
  res += ( p[11]*p[19]*p[33]*p[35]*p[40]*p[42]*p[5]*numeric(70567,108) ).evalf();
  res += ( p[1]*p[11]*p[19]*p[33]*p[35]*p[40]*p[42]*p[5]*numeric(3338,9) ).evalf();
  res += ( p[12]*p[19]*p[33]*p[35]*p[40]*p[42]*p[5]*numeric(45359,108) ).evalf();
  res += ( p[1]*p[12]*p[19]*p[33]*p[35]*p[40]*p[42]*p[5]*numeric(2230,9) ).evalf();
  res += ( p[13]*p[19]*p[33]*p[35]*p[40]*p[42]*p[5]*numeric(3223,36) ).evalf();
  res += ( p[1]*p[13]*p[19]*p[33]*p[35]*p[40]*p[42]*p[5]*numeric(620,9) ).evalf();
  res += ( -36*p[19]*p[2]*p[33]*p[35]*p[40]*p[42]*p[5] ).evalf();
  res += ( p[10]*p[19]*p[2]*p[33]*p[35]*p[40]*p[42]*p[5]*numeric(-596,3) ).evalf();
  res += ( -316*p[11]*p[19]*p[2]*p[33]*p[35]*p[40]*p[42]*p[5] ).evalf();
  res += ( -180*p[12]*p[19]*p[2]*p[33]*p[35]*p[40]*p[42]*p[5] ).evalf();
  res += ( p[13]*p[19]*p[2]*p[33]*p[35]*p[40]*p[42]*p[5]*numeric(-80,3) ).evalf();
  res += ( p[19]*p[34]*p[35]*p[40]*p[42]*p[5]*numeric(895,27) ).evalf();
  res += ( p[1]*p[19]*p[34]*p[35]*p[40]*p[42]*p[5]*numeric(178,9) ).evalf();
  res += ( p[10]*p[19]*p[34]*p[35]*p[40]*p[42]*p[5]*numeric(2195,18) ).evalf();
  res += ( p[1]*p[10]*p[19]*p[34]*p[35]*p[40]*p[42]*p[5]*numeric(178,3) ).evalf();
  res += ( p[11]*p[19]*p[34]*p[35]*p[40]*p[42]*p[5]*numeric(1075,9) ).evalf();
  res += ( p[1]*p[11]*p[19]*p[34]*p[35]*p[40]*p[42]*p[5]*numeric(178,3) ).evalf();
  res += ( p[12]*p[19]*p[34]*p[35]*p[40]*p[42]*p[5]*numeric(823,27) ).evalf();
  res += ( p[1]*p[12]*p[19]*p[34]*p[35]*p[40]*p[42]*p[5]*numeric(178,9) ).evalf();
  res += ( p[19]*p[2]*p[34]*p[35]*p[40]*p[42]*p[5]*numeric(-44,3) ).evalf();
  res += ( -44*p[10]*p[19]*p[2]*p[34]*p[35]*p[40]*p[42]*p[5] ).evalf();
  res += ( -44*p[11]*p[19]*p[2]*p[34]*p[35]*p[40]*p[42]*p[5] ).evalf();
  res += ( p[12]*p[19]*p[2]*p[34]*p[35]*p[40]*p[42]*p[5]*numeric(-44,3) ).evalf();
  res += ( g[0]*p[20]*p[36]*p[40]*p[42]*p[5]*numeric(-74656,9) ).evalf();
  res += ( g[1]*p[20]*p[36]*p[40]*p[42]*p[5]*numeric(10978,9) ).evalf();
  res += ( g[2]*p[20]*p[36]*p[40]*p[42]*p[5]*numeric(10978,9) ).evalf();
  res += ( 640*g[0]*p[1]*p[20]*p[36]*p[40]*p[42]*p[5] ).evalf();
  res += ( -2368*g[1]*p[1]*p[20]*p[36]*p[40]*p[42]*p[5] ).evalf();
  res += ( -2368*g[2]*p[1]*p[20]*p[36]*p[40]*p[42]*p[5] ).evalf();
  res += ( g[0]*p[10]*p[20]*p[36]*p[40]*p[42]*p[5]*numeric(-41408,3) ).evalf();
  res += ( g[1]*p[10]*p[20]*p[36]*p[40]*p[42]*p[5]*numeric(33931,9) ).evalf();
  res += ( g[2]*p[10]*p[20]*p[36]*p[40]*p[42]*p[5]*numeric(9503,9) ).evalf();
  res += ( g[0]*p[1]*p[10]*p[20]*p[36]*p[40]*p[42]*p[5]*numeric(8960,3) ).evalf();
  res += ( -2176*g[1]*p[1]*p[10]*p[20]*p[36]*p[40]*p[42]*p[5] ).evalf();
  res += ( g[2]*p[1]*p[10]*p[20]*p[36]*p[40]*p[42]*p[5]*numeric(-18560,3) ).evalf();
  res += ( g[0]*p[11]*p[20]*p[36]*p[40]*p[42]*p[5]*numeric(-52976,9) ).evalf();
  res += ( 3949*g[1]*p[11]*p[20]*p[36]*p[40]*p[42]*p[5] ).evalf();
  res += ( g[2]*p[11]*p[20]*p[36]*p[40]*p[42]*p[5]*numeric(-2747,9) ).evalf();
  res += ( g[0]*p[1]*p[11]*p[20]*p[36]*p[40]*p[42]*p[5]*numeric(10880,3) ).evalf();
  res += ( g[1]*p[1]*p[11]*p[20]*p[36]*p[40]*p[42]*p[5]*numeric(2080,3) ).evalf();
  res += ( -3488*g[2]*p[1]*p[11]*p[20]*p[36]*p[40]*p[42]*p[5] ).evalf();
  res += ( g[0]*p[12]*p[20]*p[36]*p[40]*p[42]*p[5]*numeric(21088,9) ).evalf();
  res += ( g[1]*p[12]*p[20]*p[36]*p[40]*p[42]*p[5]*numeric(3107,9) ).evalf();
  res += ( g[2]*p[12]*p[20]*p[36]*p[40]*p[42]*p[5]*numeric(-4376,9) ).evalf();
  res += ( g[0]*p[1]*p[12]*p[20]*p[36]*p[40]*p[42]*p[5]*numeric(2336,3) ).evalf();
  res += ( g[1]*p[1]*p[12]*p[20]*p[36]*p[40]*p[42]*p[5]*numeric(1312,3) ).evalf();
  res += ( g[2]*p[1]*p[12]*p[20]*p[36]*p[40]*p[42]*p[5]*numeric(8192,3) ).evalf();
  res += ( g[0]*p[13]*p[20]*p[36]*p[40]*p[42]*p[5]*numeric(24602,9) ).evalf();
  res += ( g[1]*p[13]*p[20]*p[36]*p[40]*p[42]*p[5]*numeric(-13249,9) ).evalf();
  res += ( g[2]*p[13]*p[20]*p[36]*p[40]*p[42]*p[5]*numeric(-1249,9) ).evalf();
  res += ( -1368*g[0]*p[1]*p[13]*p[20]*p[36]*p[40]*p[42]*p[5] ).evalf();
  res += ( g[1]*p[1]*p[13]*p[20]*p[36]*p[40]*p[42]*p[5]*numeric(260,3) ).evalf();
  res += ( 2652*g[2]*p[1]*p[13]*p[20]*p[36]*p[40]*p[42]*p[5] ).evalf();
  res += ( g[0]*p[14]*p[20]*p[36]*p[40]*p[42]*p[5]*numeric(1868,3) ).evalf();
  res += ( -520*g[1]*p[14]*p[20]*p[36]*p[40]*p[42]*p[5] ).evalf();
  res += ( g[2]*p[14]*p[20]*p[36]*p[40]*p[42]*p[5]*numeric(-311,9) ).evalf();
  res += ( g[0]*p[1]*p[14]*p[20]*p[36]*p[40]*p[42]*p[5]*numeric(-2984,3) ).evalf();
  res += ( g[1]*p[1]*p[14]*p[20]*p[36]*p[40]*p[42]*p[5]*numeric(544,3) ).evalf();
  res += ( g[2]*p[1]*p[14]*p[20]*p[36]*p[40]*p[42]*p[5]*numeric(-616,3) ).evalf();
  res += ( g[0]*p[15]*p[20]*p[36]*p[40]*p[42]*p[5]*numeric(-2767,9) ).evalf();
  res += ( g[1]*p[15]*p[20]*p[36]*p[40]*p[42]*p[5]*numeric(1498,9) ).evalf();
  res += ( g[2]*p[15]*p[20]*p[36]*p[40]*p[42]*p[5]*numeric(-13,3) ).evalf();
  res += ( g[0]*p[1]*p[15]*p[20]*p[36]*p[40]*p[42]*p[5]*numeric(-28,3) ).evalf();
  res += ( g[1]*p[1]*p[15]*p[20]*p[36]*p[40]*p[42]*p[5]*numeric(-44,3) ).evalf();
  res += ( g[2]*p[1]*p[15]*p[20]*p[36]*p[40]*p[42]*p[5]*numeric(-1552,3) ).evalf();
  res += ( g[0]*p[16]*p[20]*p[36]*p[40]*p[42]*p[5]*numeric(-2158,9) ).evalf();
  res += ( g[1]*p[16]*p[20]*p[36]*p[40]*p[42]*p[5]*numeric(850,9) ).evalf();
  res += ( g[2]*p[16]*p[20]*p[36]*p[40]*p[42]*p[5]*numeric(-28,3) ).evalf();
  res += ( g[0]*p[1]*p[16]*p[20]*p[36]*p[40]*p[42]*p[5]*numeric(448,3) ).evalf();
  res += ( g[1]*p[1]*p[16]*p[20]*p[36]*p[40]*p[42]*p[5]*numeric(-136,3) ).evalf();
  res += ( g[2]*p[1]*p[16]*p[20]*p[36]*p[40]*p[42]*p[5]*numeric(-88,3) ).evalf();
  res += ( g[0]*p[17]*p[20]*p[36]*p[40]*p[42]*p[5]*numeric(-373,9) ).evalf();
  res += ( g[1]*p[17]*p[20]*p[36]*p[40]*p[42]*p[5]*numeric(20,3) ).evalf();
  res += ( g[2]*p[17]*p[20]*p[36]*p[40]*p[42]*p[5]*numeric(-17,3) ).evalf();
  res += ( g[0]*p[1]*p[17]*p[20]*p[36]*p[40]*p[42]*p[5]*numeric(92,3) ).evalf();
  res += ( g[2]*p[1]*p[17]*p[20]*p[36]*p[40]*p[42]*p[5]*numeric(92,3) ).evalf();
  res += ( g[15]*p[21]*p[36]*p[40]*p[42]*p[5]*numeric(11566,9) ).evalf();
  res += ( 256*g[15]*p[1]*p[21]*p[36]*p[40]*p[42]*p[5] ).evalf();
  res += ( g[15]*p[10]*p[21]*p[36]*p[40]*p[42]*p[5]*numeric(4595,3) ).evalf();
  res += ( g[15]*p[11]*p[21]*p[36]*p[40]*p[42]*p[5]*numeric(-416,3) ).evalf();
  res += ( g[15]*p[1]*p[11]*p[21]*p[36]*p[40]*p[42]*p[5]*numeric(-160,3) ).evalf();
  res += ( g[15]*p[12]*p[21]*p[36]*p[40]*p[42]*p[5]*numeric(-6737,9) ).evalf();
  res += ( g[15]*p[13]*p[21]*p[36]*p[40]*p[42]*p[5]*numeric(-2075,9) ).evalf();
  res += ( g[15]*p[1]*p[13]*p[21]*p[36]*p[40]*p[42]*p[5]*numeric(-56,3) ).evalf();
  res += ( g[15]*p[14]*p[21]*p[36]*p[40]*p[42]*p[5]*numeric(473,9) ).evalf();
  res += ( g[15]*p[1]*p[14]*p[21]*p[36]*p[40]*p[42]*p[5]*numeric(-8,3) ).evalf();
  res += ( g[15]*p[15]*p[21]*p[36]*p[40]*p[42]*p[5]*numeric(358,9) ).evalf();
  res += ( g[15]*p[1]*p[15]*p[21]*p[36]*p[40]*p[42]*p[5]*numeric(16,3) ).evalf();
  res += ( g[15]*p[16]*p[21]*p[36]*p[40]*p[42]*p[5]*numeric(20,3) ).evalf();
  res += ( g[2]*p[20]*p[24]*p[36]*p[40]*p[42]*p[5]*numeric(-136,3) ).evalf();
  res += ( -132*g[2]*p[10]*p[20]*p[24]*p[36]*p[40]*p[42]*p[5] ).evalf();
  res += ( g[2]*p[11]*p[20]*p[24]*p[36]*p[40]*p[42]*p[5]*numeric(-310,3) ).evalf();
  res += ( g[2]*p[12]*p[20]*p[24]*p[36]*p[40]*p[42]*p[5]*numeric(83,3) ).evalf();
  res += ( g[2]*p[13]*p[20]*p[24]*p[36]*p[40]*p[42]*p[5]*numeric(182,3) ).evalf();
  res += ( g[2]*p[14]*p[20]*p[24]*p[36]*p[40]*p[42]*p[5]*numeric(32,3) ).evalf();
  res += ( -8*g[2]*p[15]*p[20]*p[24]*p[36]*p[40]*p[42]*p[5] ).evalf();
  res += ( g[2]*p[16]*p[20]*p[24]*p[36]*p[40]*p[42]*p[5]*numeric(-7,3) ).evalf();
  res += ( g[2]*p[20]*p[25]*p[36]*p[40]*p[42]*p[5]*numeric(-244,3) ).evalf();
  res += ( g[2]*p[10]*p[20]*p[25]*p[36]*p[40]*p[42]*p[5]*numeric(-560,3) ).evalf();
  res += ( g[2]*p[11]*p[20]*p[25]*p[36]*p[40]*p[42]*p[5]*numeric(-97,3) ).evalf();
  res += ( g[2]*p[12]*p[20]*p[25]*p[36]*p[40]*p[42]*p[5]*numeric(577,3) ).evalf();
  res += ( 119*g[2]*p[13]*p[20]*p[25]*p[36]*p[40]*p[42]*p[5] ).evalf();
  res += ( g[2]*p[14]*p[20]*p[25]*p[36]*p[40]*p[42]*p[5]*numeric(-82,3) ).evalf();
  res += ( g[2]*p[15]*p[20]*p[25]*p[36]*p[40]*p[42]*p[5]*numeric(-91,3) ).evalf();
  res += ( g[2]*p[16]*p[20]*p[25]*p[36]*p[40]*p[42]*p[5]*numeric(-7,3) ).evalf();
  res += ( g[2]*p[17]*p[20]*p[25]*p[36]*p[40]*p[42]*p[5] ).evalf();
  res += ( g[0]*p[20]*p[26]*p[36]*p[40]*p[42]*p[5]*numeric(-41408,3) ).evalf();
  res += ( g[1]*p[20]*p[26]*p[36]*p[40]*p[42]*p[5]*numeric(9503,9) ).evalf();
  res += ( g[2]*p[20]*p[26]*p[36]*p[40]*p[42]*p[5]*numeric(33931,9) ).evalf();
  res += ( g[0]*p[1]*p[20]*p[26]*p[36]*p[40]*p[42]*p[5]*numeric(8960,3) ).evalf();
  res += ( g[1]*p[1]*p[20]*p[26]*p[36]*p[40]*p[42]*p[5]*numeric(-18560,3) ).evalf();
  res += ( -2176*g[2]*p[1]*p[20]*p[26]*p[36]*p[40]*p[42]*p[5] ).evalf();
  res += ( g[0]*p[10]*p[20]*p[26]*p[36]*p[40]*p[42]*p[5]*numeric(-5056,9) ).evalf();
  res += ( 1489*g[1]*p[10]*p[20]*p[26]*p[36]*p[40]*p[42]*p[5] ).evalf();
  res += ( 1489*g[2]*p[10]*p[20]*p[26]*p[36]*p[40]*p[42]*p[5] ).evalf();
  res += ( g[0]*p[1]*p[10]*p[20]*p[26]*p[36]*p[40]*p[42]*p[5]*numeric(29056,3) ).evalf();
  res += ( -2176*g[1]*p[1]*p[10]*p[20]*p[26]*p[36]*p[40]*p[42]*p[5] ).evalf();
  res += ( -2176*g[2]*p[1]*p[10]*p[20]*p[26]*p[36]*p[40]*p[42]*p[5] ).evalf();
  res += ( g[0]*p[11]*p[20]*p[26]*p[36]*p[40]*p[42]*p[5]*numeric(200096,9) ).evalf();
  res += ( 472*g[1]*p[11]*p[20]*p[26]*p[36]*p[40]*p[42]*p[5] ).evalf();
  res += ( g[2]*p[11]*p[20]*p[26]*p[36]*p[40]*p[42]*p[5]*numeric(-26290,9) ).evalf();
  res += ( g[0]*p[1]*p[11]*p[20]*p[26]*p[36]*p[40]*p[42]*p[5]*numeric(18656,3) ).evalf();
  res += ( g[1]*p[1]*p[11]*p[20]*p[26]*p[36]*p[40]*p[42]*p[5]*numeric(15040,3) ).evalf();
  res += ( 5984*g[2]*p[1]*p[11]*p[20]*p[26]*p[36]*p[40]*p[42]*p[5] ).evalf();
  res += ( g[0]*p[12]*p[20]*p[26]*p[36]*p[40]*p[42]*p[5]*numeric(39784,3) ).evalf();
  res += ( g[1]*p[12]*p[20]*p[26]*p[36]*p[40]*p[42]*p[5]*numeric(-27254,9) ).evalf();
  res += ( g[2]*p[12]*p[20]*p[26]*p[36]*p[40]*p[42]*p[5]*numeric(-20012,9) ).evalf();
  res += ( -4064*g[0]*p[1]*p[12]*p[20]*p[26]*p[36]*p[40]*p[42]*p[5] ).evalf();
  res += ( 384*g[1]*p[1]*p[12]*p[20]*p[26]*p[36]*p[40]*p[42]*p[5] ).evalf();
  res += ( g[2]*p[1]*p[12]*p[20]*p[26]*p[36]*p[40]*p[42]*p[5]*numeric(25184,3) ).evalf();
  res += ( g[0]*p[13]*p[20]*p[26]*p[36]*p[40]*p[42]*p[5]*numeric(-6116,3) ).evalf();
  res += ( g[1]*p[13]*p[20]*p[26]*p[36]*p[40]*p[42]*p[5]*numeric(-5933,3) ).evalf();
  res += ( g[2]*p[13]*p[20]*p[26]*p[36]*p[40]*p[42]*p[5]*numeric(1252,3) ).evalf();
  res += ( g[0]*p[1]*p[13]*p[20]*p[26]*p[36]*p[40]*p[42]*p[5]*numeric(-16360,3) ).evalf();
  res += ( g[1]*p[1]*p[13]*p[20]*p[26]*p[36]*p[40]*p[42]*p[5]*numeric(-584,3) ).evalf();
  res += ( 192*g[2]*p[1]*p[13]*p[20]*p[26]*p[36]*p[40]*p[42]*p[5] ).evalf();
  res += ( g[0]*p[14]*p[20]*p[26]*p[36]*p[40]*p[42]*p[5]*numeric(-28112,9) ).evalf();
  res += ( g[1]*p[14]*p[20]*p[26]*p[36]*p[40]*p[42]*p[5]*numeric(1633,3) ).evalf();
  res += ( g[2]*p[14]*p[20]*p[26]*p[36]*p[40]*p[42]*p[5]*numeric(9839,9) ).evalf();
  res += ( -1520*g[0]*p[1]*p[14]*p[20]*p[26]*p[36]*p[40]*p[42]*p[5] ).evalf();
  res += ( 456*g[1]*p[1]*p[14]*p[20]*p[26]*p[36]*p[40]*p[42]*p[5] ).evalf();
  res += ( g[2]*p[1]*p[14]*p[20]*p[26]*p[36]*p[40]*p[42]*p[5]*numeric(-8840,3) ).evalf();
  res += ( g[0]*p[15]*p[20]*p[26]*p[36]*p[40]*p[42]*p[5]*numeric(-6802,9) ).evalf();
  res += ( g[1]*p[15]*p[20]*p[26]*p[36]*p[40]*p[42]*p[5]*numeric(5816,9) ).evalf();
  res += ( 288*g[2]*p[15]*p[20]*p[26]*p[36]*p[40]*p[42]*p[5] ).evalf();
  res += ( g[0]*p[1]*p[15]*p[20]*p[26]*p[36]*p[40]*p[42]*p[5]*numeric(2224,3) ).evalf();
  res += ( -104*g[1]*p[1]*p[15]*p[20]*p[26]*p[36]*p[40]*p[42]*p[5] ).evalf();
  res += ( g[2]*p[1]*p[15]*p[20]*p[26]*p[36]*p[40]*p[42]*p[5]*numeric(-1720,3) ).evalf();
  res += ( g[0]*p[16]*p[20]*p[26]*p[36]*p[40]*p[42]*p[5]*numeric(-748,9) ).evalf();
  res += ( 74*g[1]*p[16]*p[20]*p[26]*p[36]*p[40]*p[42]*p[5] ).evalf();
  res += ( g[2]*p[16]*p[20]*p[26]*p[36]*p[40]*p[42]*p[5]*numeric(-404,3) ).evalf();
  res += ( g[0]*p[1]*p[16]*p[20]*p[26]*p[36]*p[40]*p[42]*p[5]*numeric(1360,3) ).evalf();
  res += ( -136*g[1]*p[1]*p[16]*p[20]*p[26]*p[36]*p[40]*p[42]*p[5] ).evalf();
  res += ( 216*g[2]*p[1]*p[16]*p[20]*p[26]*p[36]*p[40]*p[42]*p[5] ).evalf();
  res += ( g[0]*p[17]*p[20]*p[26]*p[36]*p[40]*p[42]*p[5]*numeric(154,9) ).evalf();
  res += ( -20*g[1]*p[17]*p[20]*p[26]*p[36]*p[40]*p[42]*p[5] ).evalf();
  res += ( g[2]*p[17]*p[20]*p[26]*p[36]*p[40]*p[42]*p[5]*numeric(-151,3) ).evalf();
  res += ( g[0]*p[1]*p[17]*p[20]*p[26]*p[36]*p[40]*p[42]*p[5]*numeric(184,3) ).evalf();
  res += ( g[2]*p[1]*p[17]*p[20]*p[26]*p[36]*p[40]*p[42]*p[5]*numeric(184,3) ).evalf();
  res += ( g[15]*p[21]*p[26]*p[36]*p[40]*p[42]*p[5]*numeric(10055,9) ).evalf();
  res += ( g[15]*p[1]*p[21]*p[26]*p[36]*p[40]*p[42]*p[5]*numeric(2048,3) ).evalf();
  res += ( g[15]*p[10]*p[21]*p[26]*p[36]*p[40]*p[42]*p[5]*numeric(-16378,9) ).evalf();
  res += ( g[15]*p[1]*p[10]*p[21]*p[26]*p[36]*p[40]*p[42]*p[5]*numeric(-1088,3) ).evalf();
  res += ( g[15]*p[11]*p[21]*p[26]*p[36]*p[40]*p[42]*p[5]*numeric(-11218,3) ).evalf();
  res += ( g[15]*p[1]*p[11]*p[21]*p[26]*p[36]*p[40]*p[42]*p[5]*numeric(-416,3) ).evalf();
  res += ( g[15]*p[12]*p[21]*p[26]*p[36]*p[40]*p[42]*p[5]*numeric(-4676,9) ).evalf();
  res += ( g[15]*p[1]*p[12]*p[21]*p[26]*p[36]*p[40]*p[42]*p[5]*numeric(128,3) ).evalf();
  res += ( g[15]*p[13]*p[21]*p[26]*p[36]*p[40]*p[42]*p[5]*numeric(9299,9) ).evalf();
  res += ( -48*g[15]*p[1]*p[13]*p[21]*p[26]*p[36]*p[40]*p[42]*p[5] ).evalf();
  res += ( g[15]*p[14]*p[21]*p[26]*p[36]*p[40]*p[42]*p[5]*numeric(2836,9) ).evalf();
  res += ( -50*g[15]*p[15]*p[21]*p[26]*p[36]*p[40]*p[42]*p[5] ).evalf();
  res += ( 16*g[15]*p[1]*p[15]*p[21]*p[26]*p[36]*p[40]*p[42]*p[5] ).evalf();
  res += ( -20*g[15]*p[16]*p[21]*p[26]*p[36]*p[40]*p[42]*p[5] ).evalf();
  res += ( g[0]*p[20]*p[27]*p[36]*p[40]*p[42]*p[5]*numeric(-52976,9) ).evalf();
  res += ( g[1]*p[20]*p[27]*p[36]*p[40]*p[42]*p[5]*numeric(-2747,9) ).evalf();
  res += ( 3949*g[2]*p[20]*p[27]*p[36]*p[40]*p[42]*p[5] ).evalf();
  res += ( g[0]*p[1]*p[20]*p[27]*p[36]*p[40]*p[42]*p[5]*numeric(10880,3) ).evalf();
  res += ( -3488*g[1]*p[1]*p[20]*p[27]*p[36]*p[40]*p[42]*p[5] ).evalf();
  res += ( g[2]*p[1]*p[20]*p[27]*p[36]*p[40]*p[42]*p[5]*numeric(2080,3) ).evalf();
  res += ( g[0]*p[10]*p[20]*p[27]*p[36]*p[40]*p[42]*p[5]*numeric(200096,9) ).evalf();
  res += ( g[1]*p[10]*p[20]*p[27]*p[36]*p[40]*p[42]*p[5]*numeric(-26290,9) ).evalf();
  res += ( 472*g[2]*p[10]*p[20]*p[27]*p[36]*p[40]*p[42]*p[5] ).evalf();
  res += ( g[0]*p[1]*p[10]*p[20]*p[27]*p[36]*p[40]*p[42]*p[5]*numeric(18656,3) ).evalf();
  res += ( 5984*g[1]*p[1]*p[10]*p[20]*p[27]*p[36]*p[40]*p[42]*p[5] ).evalf();
  res += ( g[2]*p[1]*p[10]*p[20]*p[27]*p[36]*p[40]*p[42]*p[5]*numeric(15040,3) ).evalf();
  res += ( 20284*g[0]*p[11]*p[20]*p[27]*p[36]*p[40]*p[42]*p[5] ).evalf();
  res += ( g[1]*p[11]*p[20]*p[27]*p[36]*p[40]*p[42]*p[5]*numeric(-6110,9) ).evalf();
  res += ( g[2]*p[11]*p[20]*p[27]*p[36]*p[40]*p[42]*p[5]*numeric(-6110,9) ).evalf();
  res += ( -6288*g[0]*p[1]*p[11]*p[20]*p[27]*p[36]*p[40]*p[42]*p[5] ).evalf();
  res += ( g[1]*p[1]*p[11]*p[20]*p[27]*p[36]*p[40]*p[42]*p[5]*numeric(23944,3) ).evalf();
  res += ( g[2]*p[1]*p[11]*p[20]*p[27]*p[36]*p[40]*p[42]*p[5]*numeric(23944,3) ).evalf();
  res += ( g[0]*p[12]*p[20]*p[27]*p[36]*p[40]*p[42]*p[5]*numeric(-83384,9) ).evalf();
  res += ( g[1]*p[12]*p[20]*p[27]*p[36]*p[40]*p[42]*p[5]*numeric(-10715,9) ).evalf();
  res += ( g[2]*p[12]*p[20]*p[27]*p[36]*p[40]*p[42]*p[5]*numeric(1865,3) ).evalf();
  res += ( g[0]*p[1]*p[12]*p[20]*p[27]*p[36]*p[40]*p[42]*p[5]*numeric(-40048,3) ).evalf();
  res += ( -2592*g[1]*p[1]*p[12]*p[20]*p[27]*p[36]*p[40]*p[42]*p[5] ).evalf();
  res += ( g[2]*p[1]*p[12]*p[20]*p[27]*p[36]*p[40]*p[42]*p[5]*numeric(2224,3) ).evalf();
  res += ( g[0]*p[13]*p[20]*p[27]*p[36]*p[40]*p[42]*p[5]*numeric(-92729,9) ).evalf();
  res += ( g[1]*p[13]*p[20]*p[27]*p[36]*p[40]*p[42]*p[5]*numeric(-4381,9) ).evalf();
  res += ( g[2]*p[13]*p[20]*p[27]*p[36]*p[40]*p[42]*p[5]*numeric(3782,3) ).evalf();
  res += ( g[0]*p[1]*p[13]*p[20]*p[27]*p[36]*p[40]*p[42]*p[5]*numeric(-11908,3) ).evalf();
  res += ( g[1]*p[1]*p[13]*p[20]*p[27]*p[36]*p[40]*p[42]*p[5]*numeric(-2152,3) ).evalf();
  res += ( -5716*g[2]*p[1]*p[13]*p[20]*p[27]*p[36]*p[40]*p[42]*p[5] ).evalf();
  res += ( g[0]*p[14]*p[20]*p[27]*p[36]*p[40]*p[42]*p[5]*numeric(2986,9) ).evalf();
  res += ( g[1]*p[14]*p[20]*p[27]*p[36]*p[40]*p[42]*p[5]*numeric(3826,9) ).evalf();
  res += ( g[2]*p[14]*p[20]*p[27]*p[36]*p[40]*p[42]*p[5]*numeric(7780,9) ).evalf();
  res += ( g[0]*p[1]*p[14]*p[20]*p[27]*p[36]*p[40]*p[42]*p[5]*numeric(5584,3) ).evalf();
  res += ( 296*g[1]*p[1]*p[14]*p[20]*p[27]*p[36]*p[40]*p[42]*p[5] ).evalf();
  res += ( -2392*g[2]*p[1]*p[14]*p[20]*p[27]*p[36]*p[40]*p[42]*p[5] ).evalf();
  res += ( g[0]*p[15]*p[20]*p[27]*p[36]*p[40]*p[42]*p[5]*numeric(11234,9) ).evalf();
  res += ( g[1]*p[15]*p[20]*p[27]*p[36]*p[40]*p[42]*p[5]*numeric(832,3) ).evalf();
  res += ( -72*g[2]*p[15]*p[20]*p[27]*p[36]*p[40]*p[42]*p[5] ).evalf();
  res += ( g[0]*p[1]*p[15]*p[20]*p[27]*p[36]*p[40]*p[42]*p[5]*numeric(5176,3) ).evalf();
  res += ( -224*g[1]*p[1]*p[15]*p[20]*p[27]*p[36]*p[40]*p[42]*p[5] ).evalf();
  res += ( 680*g[2]*p[1]*p[15]*p[20]*p[27]*p[36]*p[40]*p[42]*p[5] ).evalf();
  res += ( g[0]*p[16]*p[20]*p[27]*p[36]*p[40]*p[42]*p[5]*numeric(194,9) ).evalf();
  res += ( 22*g[1]*p[16]*p[20]*p[27]*p[36]*p[40]*p[42]*p[5] ).evalf();
  res += ( g[2]*p[16]*p[20]*p[27]*p[36]*p[40]*p[42]*p[5]*numeric(-557,3) ).evalf();
  res += ( g[0]*p[1]*p[16]*p[20]*p[27]*p[36]*p[40]*p[42]*p[5]*numeric(1184,3) ).evalf();
  res += ( -136*g[1]*p[1]*p[16]*p[20]*p[27]*p[36]*p[40]*p[42]*p[5] ).evalf();
  res += ( g[2]*p[1]*p[16]*p[20]*p[27]*p[36]*p[40]*p[42]*p[5]*numeric(920,3) ).evalf();
  res += ( g[0]*p[17]*p[20]*p[27]*p[36]*p[40]*p[42]*p[5]*numeric(-193,9) ).evalf();
  res += ( g[2]*p[17]*p[20]*p[27]*p[36]*p[40]*p[42]*p[5]*numeric(-59,3) ).evalf();
  res += ( g[0]*p[1]*p[17]*p[20]*p[27]*p[36]*p[40]*p[42]*p[5]*numeric(92,3) ).evalf();
  res += ( g[2]*p[1]*p[17]*p[20]*p[27]*p[36]*p[40]*p[42]*p[5]*numeric(92,3) ).evalf();
  res += ( g[15]*p[21]*p[27]*p[36]*p[40]*p[42]*p[5]*numeric(-3578,9) ).evalf();
  res += ( 416*g[15]*p[1]*p[21]*p[27]*p[36]*p[40]*p[42]*p[5] ).evalf();
  res += ( g[15]*p[10]*p[21]*p[27]*p[36]*p[40]*p[42]*p[5]*numeric(-26464,9) ).evalf();
  res += ( -960*g[15]*p[1]*p[10]*p[21]*p[27]*p[36]*p[40]*p[42]*p[5] ).evalf();
  res += ( g[15]*p[11]*p[21]*p[27]*p[36]*p[40]*p[42]*p[5]*numeric(-4556,9) ).evalf();
  res += ( g[15]*p[1]*p[11]*p[21]*p[27]*p[36]*p[40]*p[42]*p[5]*numeric(176,3) ).evalf();
  res += ( g[15]*p[12]*p[21]*p[27]*p[36]*p[40]*p[42]*p[5]*numeric(23881,9) ).evalf();
  res += ( g[15]*p[1]*p[12]*p[21]*p[27]*p[36]*p[40]*p[42]*p[5]*numeric(304,3) ).evalf();
  res += ( g[15]*p[13]*p[21]*p[27]*p[36]*p[40]*p[42]*p[5]*numeric(8480,9) ).evalf();
  res += ( -32*g[15]*p[1]*p[13]*p[21]*p[27]*p[36]*p[40]*p[42]*p[5] ).evalf();
  res += ( g[15]*p[14]*p[21]*p[27]*p[36]*p[40]*p[42]*p[5]*numeric(-898,3) ).evalf();
  res += ( 16*g[15]*p[1]*p[14]*p[21]*p[27]*p[36]*p[40]*p[42]*p[5] ).evalf();
  res += ( -122*g[15]*p[15]*p[21]*p[27]*p[36]*p[40]*p[42]*p[5] ).evalf();
  res += ( 16*g[15]*p[1]*p[15]*p[21]*p[27]*p[36]*p[40]*p[42]*p[5] ).evalf();
  res += ( g[0]*p[20]*p[28]*p[36]*p[40]*p[42]*p[5]*numeric(21088,9) ).evalf();
  res += ( g[1]*p[20]*p[28]*p[36]*p[40]*p[42]*p[5]*numeric(-4376,9) ).evalf();
  res += ( g[2]*p[20]*p[28]*p[36]*p[40]*p[42]*p[5]*numeric(3107,9) ).evalf();
  res += ( g[0]*p[1]*p[20]*p[28]*p[36]*p[40]*p[42]*p[5]*numeric(2336,3) ).evalf();
  res += ( g[1]*p[1]*p[20]*p[28]*p[36]*p[40]*p[42]*p[5]*numeric(8192,3) ).evalf();
  res += ( g[2]*p[1]*p[20]*p[28]*p[36]*p[40]*p[42]*p[5]*numeric(1312,3) ).evalf();
  res += ( g[0]*p[10]*p[20]*p[28]*p[36]*p[40]*p[42]*p[5]*numeric(39784,3) ).evalf();
  res += ( g[1]*p[10]*p[20]*p[28]*p[36]*p[40]*p[42]*p[5]*numeric(-20012,9) ).evalf();
  res += ( g[2]*p[10]*p[20]*p[28]*p[36]*p[40]*p[42]*p[5]*numeric(-27254,9) ).evalf();
  res += ( -4064*g[0]*p[1]*p[10]*p[20]*p[28]*p[36]*p[40]*p[42]*p[5] ).evalf();
  res += ( g[1]*p[1]*p[10]*p[20]*p[28]*p[36]*p[40]*p[42]*p[5]*numeric(25184,3) ).evalf();
  res += ( 384*g[2]*p[1]*p[10]*p[20]*p[28]*p[36]*p[40]*p[42]*p[5] ).evalf();
  res += ( g[0]*p[11]*p[20]*p[28]*p[36]*p[40]*p[42]*p[5]*numeric(-83384,9) ).evalf();
  res += ( g[1]*p[11]*p[20]*p[28]*p[36]*p[40]*p[42]*p[5]*numeric(1865,3) ).evalf();
  res += ( g[2]*p[11]*p[20]*p[28]*p[36]*p[40]*p[42]*p[5]*numeric(-10715,9) ).evalf();
  res += ( g[0]*p[1]*p[11]*p[20]*p[28]*p[36]*p[40]*p[42]*p[5]*numeric(-40048,3) ).evalf();
  res += ( g[1]*p[1]*p[11]*p[20]*p[28]*p[36]*p[40]*p[42]*p[5]*numeric(2224,3) ).evalf();
  res += ( -2592*g[2]*p[1]*p[11]*p[20]*p[28]*p[36]*p[40]*p[42]*p[5] ).evalf();
  res += ( g[0]*p[12]*p[20]*p[28]*p[36]*p[40]*p[42]*p[5]*numeric(-144272,9) ).evalf();
  res += ( g[1]*p[12]*p[20]*p[28]*p[36]*p[40]*p[42]*p[5]*numeric(-12109,9) ).evalf();
  res += ( g[2]*p[12]*p[20]*p[28]*p[36]*p[40]*p[42]*p[5]*numeric(-12109,9) ).evalf();
  res += ( g[0]*p[1]*p[12]*p[20]*p[28]*p[36]*p[40]*p[42]*p[5]*numeric(-22048,3) ).evalf();
  res += ( g[1]*p[1]*p[12]*p[20]*p[28]*p[36]*p[40]*p[42]*p[5]*numeric(-15280,3) ).evalf();
  res += ( g[2]*p[1]*p[12]*p[20]*p[28]*p[36]*p[40]*p[42]*p[5]*numeric(-15280,3) ).evalf();
  res += ( g[0]*p[13]*p[20]*p[28]*p[36]*p[40]*p[42]*p[5]*numeric(-5290,9) ).evalf();
  res += ( g[1]*p[13]*p[20]*p[28]*p[36]*p[40]*p[42]*p[5]*numeric(-13348,9) ).evalf();
  res += ( g[2]*p[13]*p[20]*p[28]*p[36]*p[40]*p[42]*p[5]*numeric(-6929,9) ).evalf();
  res += ( 3904*g[0]*p[1]*p[13]*p[20]*p[28]*p[36]*p[40]*p[42]*p[5] ).evalf();
  res += ( -56*g[1]*p[1]*p[13]*p[20]*p[28]*p[36]*p[40]*p[42]*p[5] ).evalf();
  res += ( g[2]*p[1]*p[13]*p[20]*p[28]*p[36]*p[40]*p[42]*p[5]*numeric(-7160,3) ).evalf();
  res += ( g[0]*p[14]*p[20]*p[28]*p[36]*p[40]*p[42]*p[5]*numeric(32372,9) ).evalf();
  res += ( -24*g[1]*p[14]*p[20]*p[28]*p[36]*p[40]*p[42]*p[5] ).evalf();
  res += ( g[2]*p[14]*p[20]*p[28]*p[36]*p[40]*p[42]*p[5]*numeric(1858,9) ).evalf();
  res += ( g[0]*p[1]*p[14]*p[20]*p[28]*p[36]*p[40]*p[42]*p[5]*numeric(11344,3) ).evalf();
  res += ( g[1]*p[1]*p[14]*p[20]*p[28]*p[36]*p[40]*p[42]*p[5]*numeric(-104,3) ).evalf();
  res += ( 904*g[2]*p[1]*p[14]*p[20]*p[28]*p[36]*p[40]*p[42]*p[5] ).evalf();
  res += ( g[0]*p[15]*p[20]*p[28]*p[36]*p[40]*p[42]*p[5]*numeric(4702,9) ).evalf();
  res += ( g[1]*p[15]*p[20]*p[28]*p[36]*p[40]*p[42]*p[5]*numeric(2392,9) ).evalf();
  res += ( g[2]*p[15]*p[20]*p[28]*p[36]*p[40]*p[42]*p[5]*numeric(-157,3) ).evalf();
  res += ( g[0]*p[1]*p[15]*p[20]*p[28]*p[36]*p[40]*p[42]*p[5]*numeric(3376,3) ).evalf();
  res += ( g[1]*p[1]*p[15]*p[20]*p[28]*p[36]*p[40]*p[42]*p[5]*numeric(-584,3) ).evalf();
  res += ( g[2]*p[1]*p[15]*p[20]*p[28]*p[36]*p[40]*p[42]*p[5]*numeric(2392,3) ).evalf();
  res += ( g[0]*p[16]*p[20]*p[28]*p[36]*p[40]*p[42]*p[5]*numeric(-1216,9) ).evalf();
  res += ( g[1]*p[16]*p[20]*p[28]*p[36]*p[40]*p[42]*p[5]*numeric(382,9) ).evalf();
  res += ( g[2]*p[16]*p[20]*p[28]*p[36]*p[40]*p[42]*p[5]*numeric(-181,3) ).evalf();
  res += ( g[0]*p[1]*p[16]*p[20]*p[28]*p[36]*p[40]*p[42]*p[5]*numeric(272,3) ).evalf();
  res += ( g[1]*p[1]*p[16]*p[20]*p[28]*p[36]*p[40]*p[42]*p[5]*numeric(-136,3) ).evalf();
  res += ( g[2]*p[1]*p[16]*p[20]*p[28]*p[36]*p[40]*p[42]*p[5]*numeric(184,3) ).evalf();
  res += ( g[15]*p[21]*p[28]*p[36]*p[40]*p[42]*p[5]*numeric(-1390,3) ).evalf();
  res += ( g[15]*p[1]*p[21]*p[28]*p[36]*p[40]*p[42]*p[5]*numeric(-800,3) ).evalf();
  res += ( g[15]*p[10]*p[21]*p[28]*p[36]*p[40]*p[42]*p[5]*numeric(1070,9) ).evalf();
  res += ( -640*g[15]*p[1]*p[10]*p[21]*p[28]*p[36]*p[40]*p[42]*p[5] ).evalf();
  res += ( g[15]*p[11]*p[21]*p[28]*p[36]*p[40]*p[42]*p[5]*numeric(6779,3) ).evalf();
  res += ( g[15]*p[1]*p[11]*p[21]*p[28]*p[36]*p[40]*p[42]*p[5]*numeric(1280,3) ).evalf();
  res += ( g[15]*p[12]*p[21]*p[28]*p[36]*p[40]*p[42]*p[5]*numeric(11390,9) ).evalf();
  res += ( g[15]*p[1]*p[12]*p[21]*p[28]*p[36]*p[40]*p[42]*p[5]*numeric(128,3) ).evalf();
  res += ( g[15]*p[13]*p[21]*p[28]*p[36]*p[40]*p[42]*p[5]*numeric(-4460,9) ).evalf();
  res += ( g[15]*p[1]*p[13]*p[21]*p[28]*p[36]*p[40]*p[42]*p[5]*numeric(16,3) ).evalf();
  res += ( g[15]*p[14]*p[21]*p[28]*p[36]*p[40]*p[42]*p[5]*numeric(-2512,9) ).evalf();
  res += ( g[15]*p[1]*p[14]*p[21]*p[28]*p[36]*p[40]*p[42]*p[5]*numeric(64,3) ).evalf();
  res += ( g[15]*p[15]*p[21]*p[28]*p[36]*p[40]*p[42]*p[5]*numeric(-50,9) ).evalf();
  res += ( g[15]*p[1]*p[15]*p[21]*p[28]*p[36]*p[40]*p[42]*p[5]*numeric(16,3) ).evalf();
  res += ( g[0]*p[20]*p[29]*p[36]*p[40]*p[42]*p[5]*numeric(24602,9) ).evalf();
  res += ( g[1]*p[20]*p[29]*p[36]*p[40]*p[42]*p[5]*numeric(-1249,9) ).evalf();
  res += ( g[2]*p[20]*p[29]*p[36]*p[40]*p[42]*p[5]*numeric(-13249,9) ).evalf();
  res += ( -1368*g[0]*p[1]*p[20]*p[29]*p[36]*p[40]*p[42]*p[5] ).evalf();
  res += ( 2652*g[1]*p[1]*p[20]*p[29]*p[36]*p[40]*p[42]*p[5] ).evalf();
  res += ( g[2]*p[1]*p[20]*p[29]*p[36]*p[40]*p[42]*p[5]*numeric(260,3) ).evalf();
  res += ( g[0]*p[10]*p[20]*p[29]*p[36]*p[40]*p[42]*p[5]*numeric(-6116,3) ).evalf();
  res += ( g[1]*p[10]*p[20]*p[29]*p[36]*p[40]*p[42]*p[5]*numeric(1252,3) ).evalf();
  res += ( g[2]*p[10]*p[20]*p[29]*p[36]*p[40]*p[42]*p[5]*numeric(-5933,3) ).evalf();
  res += ( g[0]*p[1]*p[10]*p[20]*p[29]*p[36]*p[40]*p[42]*p[5]*numeric(-16360,3) ).evalf();
  res += ( 192*g[1]*p[1]*p[10]*p[20]*p[29]*p[36]*p[40]*p[42]*p[5] ).evalf();
  res += ( g[2]*p[1]*p[10]*p[20]*p[29]*p[36]*p[40]*p[42]*p[5]*numeric(-584,3) ).evalf();
  res += ( g[0]*p[11]*p[20]*p[29]*p[36]*p[40]*p[42]*p[5]*numeric(-92729,9) ).evalf();
  res += ( g[1]*p[11]*p[20]*p[29]*p[36]*p[40]*p[42]*p[5]*numeric(3782,3) ).evalf();
  res += ( g[2]*p[11]*p[20]*p[29]*p[36]*p[40]*p[42]*p[5]*numeric(-4381,9) ).evalf();
  res += ( g[0]*p[1]*p[11]*p[20]*p[29]*p[36]*p[40]*p[42]*p[5]*numeric(-11908,3) ).evalf();
  res += ( -5716*g[1]*p[1]*p[11]*p[20]*p[29]*p[36]*p[40]*p[42]*p[5] ).evalf();
  res += ( g[2]*p[1]*p[11]*p[20]*p[29]*p[36]*p[40]*p[42]*p[5]*numeric(-2152,3) ).evalf();
  res += ( g[0]*p[12]*p[20]*p[29]*p[36]*p[40]*p[42]*p[5]*numeric(-5290,9) ).evalf();
  res += ( g[1]*p[12]*p[20]*p[29]*p[36]*p[40]*p[42]*p[5]*numeric(-6929,9) ).evalf();
  res += ( g[2]*p[12]*p[20]*p[29]*p[36]*p[40]*p[42]*p[5]*numeric(-13348,9) ).evalf();
  res += ( 3904*g[0]*p[1]*p[12]*p[20]*p[29]*p[36]*p[40]*p[42]*p[5] ).evalf();
  res += ( g[1]*p[1]*p[12]*p[20]*p[29]*p[36]*p[40]*p[42]*p[5]*numeric(-7160,3) ).evalf();
  res += ( -56*g[2]*p[1]*p[12]*p[20]*p[29]*p[36]*p[40]*p[42]*p[5] ).evalf();
  res += ( g[0]*p[13]*p[20]*p[29]*p[36]*p[40]*p[42]*p[5]*numeric(10066,3) ).evalf();
  res += ( g[1]*p[13]*p[20]*p[29]*p[36]*p[40]*p[42]*p[5]*numeric(-1523,3) ).evalf();
  res += ( g[2]*p[13]*p[20]*p[29]*p[36]*p[40]*p[42]*p[5]*numeric(-1523,3) ).evalf();
  res += ( g[0]*p[1]*p[13]*p[20]*p[29]*p[36]*p[40]*p[42]*p[5]*numeric(15640,3) ).evalf();
  res += ( g[1]*p[1]*p[13]*p[20]*p[29]*p[36]*p[40]*p[42]*p[5]*numeric(2668,3) ).evalf();
  res += ( g[2]*p[1]*p[13]*p[20]*p[29]*p[36]*p[40]*p[42]*p[5]*numeric(2668,3) ).evalf();
  res += ( 598*g[0]*p[14]*p[20]*p[29]*p[36]*p[40]*p[42]*p[5] ).evalf();
  res += ( g[1]*p[14]*p[20]*p[29]*p[36]*p[40]*p[42]*p[5]*numeric(1010,3) ).evalf();
  res += ( g[2]*p[14]*p[20]*p[29]*p[36]*p[40]*p[42]*p[5]*numeric(1763,9) ).evalf();
  res += ( 1576*g[0]*p[1]*p[14]*p[20]*p[29]*p[36]*p[40]*p[42]*p[5] ).evalf();
  res += ( -40*g[1]*p[1]*p[14]*p[20]*p[29]*p[36]*p[40]*p[42]*p[5] ).evalf();
  res += ( g[2]*p[1]*p[14]*p[20]*p[29]*p[36]*p[40]*p[42]*p[5]*numeric(1712,3) ).evalf();
  res += ( g[0]*p[15]*p[20]*p[29]*p[36]*p[40]*p[42]*p[5]*numeric(-1927,9) ).evalf();
  res += ( g[1]*p[15]*p[20]*p[29]*p[36]*p[40]*p[42]*p[5]*numeric(1334,9) ).evalf();
  res += ( g[2]*p[15]*p[20]*p[29]*p[36]*p[40]*p[42]*p[5]*numeric(5,3) ).evalf();
  res += ( g[0]*p[1]*p[15]*p[20]*p[29]*p[36]*p[40]*p[42]*p[5]*numeric(452,3) ).evalf();
  res += ( -60*g[1]*p[1]*p[15]*p[20]*p[29]*p[36]*p[40]*p[42]*p[5] ).evalf();
  res += ( g[2]*p[1]*p[15]*p[20]*p[29]*p[36]*p[40]*p[42]*p[5]*numeric(184,3) ).evalf();
  res += ( g[15]*p[21]*p[29]*p[36]*p[40]*p[42]*p[5]*numeric(293,3) ).evalf();
  res += ( -296*g[15]*p[1]*p[21]*p[29]*p[36]*p[40]*p[42]*p[5] ).evalf();
  res += ( g[15]*p[10]*p[21]*p[29]*p[36]*p[40]*p[42]*p[5]*numeric(2429,3) ).evalf();
  res += ( 200*g[15]*p[1]*p[10]*p[21]*p[29]*p[36]*p[40]*p[42]*p[5] ).evalf();
  res += ( g[15]*p[11]*p[21]*p[29]*p[36]*p[40]*p[42]*p[5]*numeric(4480,9) ).evalf();
  res += ( 336*g[15]*p[1]*p[11]*p[21]*p[29]*p[36]*p[40]*p[42]*p[5] ).evalf();
  res += ( g[15]*p[12]*p[21]*p[29]*p[36]*p[40]*p[42]*p[5]*numeric(-3809,9) ).evalf();
  res += ( g[15]*p[1]*p[12]*p[21]*p[29]*p[36]*p[40]*p[42]*p[5]*numeric(-160,3) ).evalf();
  res += ( g[15]*p[13]*p[21]*p[29]*p[36]*p[40]*p[42]*p[5]*numeric(-2713,9) ).evalf();
  res += ( 8*g[15]*p[1]*p[13]*p[21]*p[29]*p[36]*p[40]*p[42]*p[5] ).evalf();
  res += ( g[15]*p[14]*p[21]*p[29]*p[36]*p[40]*p[42]*p[5]*numeric(-95,9) ).evalf();
  res += ( 8*g[15]*p[1]*p[14]*p[21]*p[29]*p[36]*p[40]*p[42]*p[5] ).evalf();
  res += ( g[0]*p[20]*p[30]*p[36]*p[40]*p[42]*p[5]*numeric(1868,3) ).evalf();
  res += ( g[1]*p[20]*p[30]*p[36]*p[40]*p[42]*p[5]*numeric(-311,9) ).evalf();
  res += ( -520*g[2]*p[20]*p[30]*p[36]*p[40]*p[42]*p[5] ).evalf();
  res += ( g[0]*p[1]*p[20]*p[30]*p[36]*p[40]*p[42]*p[5]*numeric(-2984,3) ).evalf();
  res += ( g[1]*p[1]*p[20]*p[30]*p[36]*p[40]*p[42]*p[5]*numeric(-616,3) ).evalf();
  res += ( g[2]*p[1]*p[20]*p[30]*p[36]*p[40]*p[42]*p[5]*numeric(544,3) ).evalf();
  res += ( g[0]*p[10]*p[20]*p[30]*p[36]*p[40]*p[42]*p[5]*numeric(-28112,9) ).evalf();
  res += ( g[1]*p[10]*p[20]*p[30]*p[36]*p[40]*p[42]*p[5]*numeric(9839,9) ).evalf();
  res += ( g[2]*p[10]*p[20]*p[30]*p[36]*p[40]*p[42]*p[5]*numeric(1633,3) ).evalf();
  res += ( -1520*g[0]*p[1]*p[10]*p[20]*p[30]*p[36]*p[40]*p[42]*p[5] ).evalf();
  res += ( g[1]*p[1]*p[10]*p[20]*p[30]*p[36]*p[40]*p[42]*p[5]*numeric(-8840,3) ).evalf();
  res += ( 456*g[2]*p[1]*p[10]*p[20]*p[30]*p[36]*p[40]*p[42]*p[5] ).evalf();
  res += ( g[0]*p[11]*p[20]*p[30]*p[36]*p[40]*p[42]*p[5]*numeric(2986,9) ).evalf();
  res += ( g[1]*p[11]*p[20]*p[30]*p[36]*p[40]*p[42]*p[5]*numeric(7780,9) ).evalf();
  res += ( g[2]*p[11]*p[20]*p[30]*p[36]*p[40]*p[42]*p[5]*numeric(3826,9) ).evalf();
  res += ( g[0]*p[1]*p[11]*p[20]*p[30]*p[36]*p[40]*p[42]*p[5]*numeric(5584,3) ).evalf();
  res += ( -2392*g[1]*p[1]*p[11]*p[20]*p[30]*p[36]*p[40]*p[42]*p[5] ).evalf();
  res += ( 296*g[2]*p[1]*p[11]*p[20]*p[30]*p[36]*p[40]*p[42]*p[5] ).evalf();
  res += ( g[0]*p[12]*p[20]*p[30]*p[36]*p[40]*p[42]*p[5]*numeric(32372,9) ).evalf();
  res += ( g[1]*p[12]*p[20]*p[30]*p[36]*p[40]*p[42]*p[5]*numeric(1858,9) ).evalf();
  res += ( -24*g[2]*p[12]*p[20]*p[30]*p[36]*p[40]*p[42]*p[5] ).evalf();
  res += ( g[0]*p[1]*p[12]*p[20]*p[30]*p[36]*p[40]*p[42]*p[5]*numeric(11344,3) ).evalf();
  res += ( 904*g[1]*p[1]*p[12]*p[20]*p[30]*p[36]*p[40]*p[42]*p[5] ).evalf();
  res += ( g[2]*p[1]*p[12]*p[20]*p[30]*p[36]*p[40]*p[42]*p[5]*numeric(-104,3) ).evalf();
  res += ( 598*g[0]*p[13]*p[20]*p[30]*p[36]*p[40]*p[42]*p[5] ).evalf();
  res += ( g[1]*p[13]*p[20]*p[30]*p[36]*p[40]*p[42]*p[5]*numeric(1763,9) ).evalf();
  res += ( g[2]*p[13]*p[20]*p[30]*p[36]*p[40]*p[42]*p[5]*numeric(1010,3) ).evalf();
  res += ( 1576*g[0]*p[1]*p[13]*p[20]*p[30]*p[36]*p[40]*p[42]*p[5] ).evalf();
  res += ( g[1]*p[1]*p[13]*p[20]*p[30]*p[36]*p[40]*p[42]*p[5]*numeric(1712,3) ).evalf();
  res += ( -40*g[2]*p[1]*p[13]*p[20]*p[30]*p[36]*p[40]*p[42]*p[5] ).evalf();
  res += ( g[0]*p[14]*p[20]*p[30]*p[36]*p[40]*p[42]*p[5]*numeric(-1808,9) ).evalf();
  res += ( g[1]*p[14]*p[20]*p[30]*p[36]*p[40]*p[42]*p[5]*numeric(1333,9) ).evalf();
  res += ( g[2]*p[14]*p[20]*p[30]*p[36]*p[40]*p[42]*p[5]*numeric(1333,9) ).evalf();
  res += ( g[0]*p[1]*p[14]*p[20]*p[30]*p[36]*p[40]*p[42]*p[5]*numeric(544,3) ).evalf();
  res += ( 16*g[1]*p[1]*p[14]*p[20]*p[30]*p[36]*p[40]*p[42]*p[5] ).evalf();
  res += ( 16*g[2]*p[1]*p[14]*p[20]*p[30]*p[36]*p[40]*p[42]*p[5] ).evalf();
  res += ( g[15]*p[21]*p[30]*p[36]*p[40]*p[42]*p[5]*numeric(223,3) ).evalf();
  res += ( g[15]*p[1]*p[21]*p[30]*p[36]*p[40]*p[42]*p[5]*numeric(16,3) ).evalf();
  res += ( g[15]*p[10]*p[21]*p[30]*p[36]*p[40]*p[42]*p[5]*numeric(-398,9) ).evalf();
  res += ( g[15]*p[1]*p[10]*p[21]*p[30]*p[36]*p[40]*p[42]*p[5]*numeric(832,3) ).evalf();
  res += ( g[15]*p[11]*p[21]*p[30]*p[36]*p[40]*p[42]*p[5]*numeric(-3200,9) ).evalf();
  res += ( g[15]*p[1]*p[11]*p[21]*p[30]*p[36]*p[40]*p[42]*p[5]*numeric(-16,3) ).evalf();
  res += ( g[15]*p[12]*p[21]*p[30]*p[36]*p[40]*p[42]*p[5]*numeric(-1550,9) ).evalf();
  res += ( g[15]*p[1]*p[12]*p[21]*p[30]*p[36]*p[40]*p[42]*p[5]*numeric(-128,3) ).evalf();
  res += ( g[15]*p[13]*p[21]*p[30]*p[36]*p[40]*p[42]*p[5]*numeric(53,9) ).evalf();
  res += ( g[0]*p[20]*p[31]*p[36]*p[40]*p[42]*p[5]*numeric(-2767,9) ).evalf();
  res += ( g[1]*p[20]*p[31]*p[36]*p[40]*p[42]*p[5]*numeric(-13,3) ).evalf();
  res += ( g[2]*p[20]*p[31]*p[36]*p[40]*p[42]*p[5]*numeric(1498,9) ).evalf();
  res += ( g[0]*p[1]*p[20]*p[31]*p[36]*p[40]*p[42]*p[5]*numeric(-28,3) ).evalf();
  res += ( g[1]*p[1]*p[20]*p[31]*p[36]*p[40]*p[42]*p[5]*numeric(-1552,3) ).evalf();
  res += ( g[2]*p[1]*p[20]*p[31]*p[36]*p[40]*p[42]*p[5]*numeric(-44,3) ).evalf();
  res += ( g[0]*p[10]*p[20]*p[31]*p[36]*p[40]*p[42]*p[5]*numeric(-6802,9) ).evalf();
  res += ( 288*g[1]*p[10]*p[20]*p[31]*p[36]*p[40]*p[42]*p[5] ).evalf();
  res += ( g[2]*p[10]*p[20]*p[31]*p[36]*p[40]*p[42]*p[5]*numeric(5816,9) ).evalf();
  res += ( g[0]*p[1]*p[10]*p[20]*p[31]*p[36]*p[40]*p[42]*p[5]*numeric(2224,3) ).evalf();
  res += ( g[1]*p[1]*p[10]*p[20]*p[31]*p[36]*p[40]*p[42]*p[5]*numeric(-1720,3) ).evalf();
  res += ( -104*g[2]*p[1]*p[10]*p[20]*p[31]*p[36]*p[40]*p[42]*p[5] ).evalf();
  res += ( g[0]*p[11]*p[20]*p[31]*p[36]*p[40]*p[42]*p[5]*numeric(11234,9) ).evalf();
  res += ( -72*g[1]*p[11]*p[20]*p[31]*p[36]*p[40]*p[42]*p[5] ).evalf();
  res += ( g[2]*p[11]*p[20]*p[31]*p[36]*p[40]*p[42]*p[5]*numeric(832,3) ).evalf();
  res += ( g[0]*p[1]*p[11]*p[20]*p[31]*p[36]*p[40]*p[42]*p[5]*numeric(5176,3) ).evalf();
  res += ( 680*g[1]*p[1]*p[11]*p[20]*p[31]*p[36]*p[40]*p[42]*p[5] ).evalf();
  res += ( -224*g[2]*p[1]*p[11]*p[20]*p[31]*p[36]*p[40]*p[42]*p[5] ).evalf();
  res += ( g[0]*p[12]*p[20]*p[31]*p[36]*p[40]*p[42]*p[5]*numeric(4702,9) ).evalf();
  res += ( g[1]*p[12]*p[20]*p[31]*p[36]*p[40]*p[42]*p[5]*numeric(-157,3) ).evalf();
  res += ( g[2]*p[12]*p[20]*p[31]*p[36]*p[40]*p[42]*p[5]*numeric(2392,9) ).evalf();
  res += ( g[0]*p[1]*p[12]*p[20]*p[31]*p[36]*p[40]*p[42]*p[5]*numeric(3376,3) ).evalf();
  res += ( g[1]*p[1]*p[12]*p[20]*p[31]*p[36]*p[40]*p[42]*p[5]*numeric(2392,3) ).evalf();
  res += ( g[2]*p[1]*p[12]*p[20]*p[31]*p[36]*p[40]*p[42]*p[5]*numeric(-584,3) ).evalf();
  res += ( g[0]*p[13]*p[20]*p[31]*p[36]*p[40]*p[42]*p[5]*numeric(-1927,9) ).evalf();
  res += ( g[1]*p[13]*p[20]*p[31]*p[36]*p[40]*p[42]*p[5]*numeric(5,3) ).evalf();
  res += ( g[2]*p[13]*p[20]*p[31]*p[36]*p[40]*p[42]*p[5]*numeric(1334,9) ).evalf();
  res += ( g[0]*p[1]*p[13]*p[20]*p[31]*p[36]*p[40]*p[42]*p[5]*numeric(452,3) ).evalf();
  res += ( g[1]*p[1]*p[13]*p[20]*p[31]*p[36]*p[40]*p[42]*p[5]*numeric(184,3) ).evalf();
  res += ( -60*g[2]*p[1]*p[13]*p[20]*p[31]*p[36]*p[40]*p[42]*p[5] ).evalf();
  res += ( g[15]*p[21]*p[31]*p[36]*p[40]*p[42]*p[5]*numeric(-214,9) ).evalf();
  res += ( g[15]*p[1]*p[21]*p[31]*p[36]*p[40]*p[42]*p[5]*numeric(160,3) ).evalf();
  res += ( g[15]*p[10]*p[21]*p[31]*p[36]*p[40]*p[42]*p[5]*numeric(-922,9) ).evalf();
  res += ( 16*g[15]*p[1]*p[10]*p[21]*p[31]*p[36]*p[40]*p[42]*p[5] ).evalf();
  res += ( g[15]*p[11]*p[21]*p[31]*p[36]*p[40]*p[42]*p[5]*numeric(-128,3) ).evalf();
  res += ( -64*g[15]*p[1]*p[11]*p[21]*p[31]*p[36]*p[40]*p[42]*p[5] ).evalf();
  res += ( g[15]*p[12]*p[21]*p[31]*p[36]*p[40]*p[42]*p[5]*numeric(229,9) ).evalf();
  res += ( g[15]*p[1]*p[12]*p[21]*p[31]*p[36]*p[40]*p[42]*p[5]*numeric(-16,3) ).evalf();
  res += ( g[0]*p[20]*p[32]*p[36]*p[40]*p[42]*p[5]*numeric(-2158,9) ).evalf();
  res += ( g[1]*p[20]*p[32]*p[36]*p[40]*p[42]*p[5]*numeric(-28,3) ).evalf();
  res += ( g[2]*p[20]*p[32]*p[36]*p[40]*p[42]*p[5]*numeric(850,9) ).evalf();
  res += ( g[0]*p[1]*p[20]*p[32]*p[36]*p[40]*p[42]*p[5]*numeric(448,3) ).evalf();
  res += ( g[1]*p[1]*p[20]*p[32]*p[36]*p[40]*p[42]*p[5]*numeric(-88,3) ).evalf();
  res += ( g[2]*p[1]*p[20]*p[32]*p[36]*p[40]*p[42]*p[5]*numeric(-136,3) ).evalf();
  res += ( g[0]*p[10]*p[20]*p[32]*p[36]*p[40]*p[42]*p[5]*numeric(-748,9) ).evalf();
  res += ( g[1]*p[10]*p[20]*p[32]*p[36]*p[40]*p[42]*p[5]*numeric(-404,3) ).evalf();
  res += ( 74*g[2]*p[10]*p[20]*p[32]*p[36]*p[40]*p[42]*p[5] ).evalf();
  res += ( g[0]*p[1]*p[10]*p[20]*p[32]*p[36]*p[40]*p[42]*p[5]*numeric(1360,3) ).evalf();
  res += ( 216*g[1]*p[1]*p[10]*p[20]*p[32]*p[36]*p[40]*p[42]*p[5] ).evalf();
  res += ( -136*g[2]*p[1]*p[10]*p[20]*p[32]*p[36]*p[40]*p[42]*p[5] ).evalf();
  res += ( g[0]*p[11]*p[20]*p[32]*p[36]*p[40]*p[42]*p[5]*numeric(194,9) ).evalf();
  res += ( g[1]*p[11]*p[20]*p[32]*p[36]*p[40]*p[42]*p[5]*numeric(-557,3) ).evalf();
  res += ( 22*g[2]*p[11]*p[20]*p[32]*p[36]*p[40]*p[42]*p[5] ).evalf();
  res += ( g[0]*p[1]*p[11]*p[20]*p[32]*p[36]*p[40]*p[42]*p[5]*numeric(1184,3) ).evalf();
  res += ( g[1]*p[1]*p[11]*p[20]*p[32]*p[36]*p[40]*p[42]*p[5]*numeric(920,3) ).evalf();
  res += ( -136*g[2]*p[1]*p[11]*p[20]*p[32]*p[36]*p[40]*p[42]*p[5] ).evalf();
  res += ( g[0]*p[12]*p[20]*p[32]*p[36]*p[40]*p[42]*p[5]*numeric(-1216,9) ).evalf();
  res += ( g[1]*p[12]*p[20]*p[32]*p[36]*p[40]*p[42]*p[5]*numeric(-181,3) ).evalf();
  res += ( g[2]*p[12]*p[20]*p[32]*p[36]*p[40]*p[42]*p[5]*numeric(382,9) ).evalf();
  res += ( g[0]*p[1]*p[12]*p[20]*p[32]*p[36]*p[40]*p[42]*p[5]*numeric(272,3) ).evalf();
  res += ( g[1]*p[1]*p[12]*p[20]*p[32]*p[36]*p[40]*p[42]*p[5]*numeric(184,3) ).evalf();
  res += ( g[2]*p[1]*p[12]*p[20]*p[32]*p[36]*p[40]*p[42]*p[5]*numeric(-136,3) ).evalf();
  res += ( g[15]*p[21]*p[32]*p[36]*p[40]*p[42]*p[5]*numeric(-38,9) ).evalf();
  res += ( g[15]*p[1]*p[21]*p[32]*p[36]*p[40]*p[42]*p[5]*numeric(16,3) ).evalf();
  res += ( g[15]*p[10]*p[21]*p[32]*p[36]*p[40]*p[42]*p[5]*numeric(70,9) ).evalf();
  res += ( g[15]*p[1]*p[10]*p[21]*p[32]*p[36]*p[40]*p[42]*p[5]*numeric(-64,3) ).evalf();
  res += ( g[15]*p[11]*p[21]*p[32]*p[36]*p[40]*p[42]*p[5]*numeric(169,9) ).evalf();
  res += ( g[15]*p[1]*p[11]*p[21]*p[32]*p[36]*p[40]*p[42]*p[5]*numeric(-16,3) ).evalf();
  res += ( g[0]*p[20]*p[33]*p[36]*p[40]*p[42]*p[5]*numeric(-373,9) ).evalf();
  res += ( g[1]*p[20]*p[33]*p[36]*p[40]*p[42]*p[5]*numeric(-17,3) ).evalf();
  res += ( g[2]*p[20]*p[33]*p[36]*p[40]*p[42]*p[5]*numeric(20,3) ).evalf();
  res += ( g[0]*p[1]*p[20]*p[33]*p[36]*p[40]*p[42]*p[5]*numeric(92,3) ).evalf();
  res += ( g[1]*p[1]*p[20]*p[33]*p[36]*p[40]*p[42]*p[5]*numeric(92,3) ).evalf();
  res += ( g[0]*p[10]*p[20]*p[33]*p[36]*p[40]*p[42]*p[5]*numeric(154,9) ).evalf();
  res += ( g[1]*p[10]*p[20]*p[33]*p[36]*p[40]*p[42]*p[5]*numeric(-151,3) ).evalf();
  res += ( -20*g[2]*p[10]*p[20]*p[33]*p[36]*p[40]*p[42]*p[5] ).evalf();
  res += ( g[0]*p[1]*p[10]*p[20]*p[33]*p[36]*p[40]*p[42]*p[5]*numeric(184,3) ).evalf();
  res += ( g[1]*p[1]*p[10]*p[20]*p[33]*p[36]*p[40]*p[42]*p[5]*numeric(184,3) ).evalf();
  res += ( g[0]*p[11]*p[20]*p[33]*p[36]*p[40]*p[42]*p[5]*numeric(-193,9) ).evalf();
  res += ( g[1]*p[11]*p[20]*p[33]*p[36]*p[40]*p[42]*p[5]*numeric(-59,3) ).evalf();
  res += ( g[0]*p[1]*p[11]*p[20]*p[33]*p[36]*p[40]*p[42]*p[5]*numeric(92,3) ).evalf();
  res += ( g[1]*p[1]*p[11]*p[20]*p[33]*p[36]*p[40]*p[42]*p[5]*numeric(92,3) ).evalf();
  res += ( g[15]*p[21]*p[33]*p[36]*p[40]*p[42]*p[5]*numeric(23,9) ).evalf();
  res += ( g[15]*p[1]*p[21]*p[33]*p[36]*p[40]*p[42]*p[5]*numeric(-8,3) ).evalf();
  res += ( g[15]*p[10]*p[21]*p[33]*p[36]*p[40]*p[42]*p[5]*numeric(38,9) ).evalf();
  res += ( g[15]*p[1]*p[10]*p[21]*p[33]*p[36]*p[40]*p[42]*p[5]*numeric(-8,3) ).evalf();
  res += ( g[17]*p[20]*p[37]*p[40]*p[42]*p[5]*numeric(11566,9) ).evalf();
  res += ( 256*g[17]*p[1]*p[20]*p[37]*p[40]*p[42]*p[5] ).evalf();
  res += ( g[17]*p[10]*p[20]*p[37]*p[40]*p[42]*p[5]*numeric(10055,9) ).evalf();
  res += ( g[17]*p[1]*p[10]*p[20]*p[37]*p[40]*p[42]*p[5]*numeric(2048,3) ).evalf();
  res += ( g[17]*p[11]*p[20]*p[37]*p[40]*p[42]*p[5]*numeric(-3578,9) ).evalf();
  res += ( 416*g[17]*p[1]*p[11]*p[20]*p[37]*p[40]*p[42]*p[5] ).evalf();
  res += ( g[17]*p[12]*p[20]*p[37]*p[40]*p[42]*p[5]*numeric(-1390,3) ).evalf();
  res += ( g[17]*p[1]*p[12]*p[20]*p[37]*p[40]*p[42]*p[5]*numeric(-800,3) ).evalf();
  res += ( g[17]*p[13]*p[20]*p[37]*p[40]*p[42]*p[5]*numeric(293,3) ).evalf();
  res += ( -296*g[17]*p[1]*p[13]*p[20]*p[37]*p[40]*p[42]*p[5] ).evalf();
  res += ( g[17]*p[14]*p[20]*p[37]*p[40]*p[42]*p[5]*numeric(223,3) ).evalf();
  res += ( g[17]*p[1]*p[14]*p[20]*p[37]*p[40]*p[42]*p[5]*numeric(16,3) ).evalf();
  res += ( g[17]*p[15]*p[20]*p[37]*p[40]*p[42]*p[5]*numeric(-214,9) ).evalf();
  res += ( g[17]*p[1]*p[15]*p[20]*p[37]*p[40]*p[42]*p[5]*numeric(160,3) ).evalf();
  res += ( g[17]*p[16]*p[20]*p[37]*p[40]*p[42]*p[5]*numeric(-38,9) ).evalf();
  res += ( g[17]*p[1]*p[16]*p[20]*p[37]*p[40]*p[42]*p[5]*numeric(16,3) ).evalf();
  res += ( g[17]*p[17]*p[20]*p[37]*p[40]*p[42]*p[5]*numeric(23,9) ).evalf();
  res += ( g[17]*p[1]*p[17]*p[20]*p[37]*p[40]*p[42]*p[5]*numeric(-8,3) ).evalf();
  res += ( g[3]*p[21]*p[37]*p[40]*p[42]*p[5]*numeric(5216,9) ).evalf();
  res += ( -576*g[3]*p[1]*p[21]*p[37]*p[40]*p[42]*p[5] ).evalf();
  res += ( g[3]*p[10]*p[21]*p[37]*p[40]*p[42]*p[5]*numeric(2656,3) ).evalf();
  res += ( g[3]*p[1]*p[10]*p[21]*p[37]*p[40]*p[42]*p[5]*numeric(-4160,3) ).evalf();
  res += ( g[3]*p[11]*p[21]*p[37]*p[40]*p[42]*p[5]*numeric(1720,3) ).evalf();
  res += ( -608*g[3]*p[1]*p[11]*p[21]*p[37]*p[40]*p[42]*p[5] ).evalf();
  res += ( g[3]*p[12]*p[21]*p[37]*p[40]*p[42]*p[5]*numeric(-524,9) ).evalf();
  res += ( g[3]*p[1]*p[12]*p[21]*p[37]*p[40]*p[42]*p[5]*numeric(1136,3) ).evalf();
  res += ( g[3]*p[13]*p[21]*p[37]*p[40]*p[42]*p[5]*numeric(-1693,9) ).evalf();
  res += ( g[3]*p[1]*p[13]*p[21]*p[37]*p[40]*p[42]*p[5]*numeric(1388,3) ).evalf();
  res += ( g[3]*p[14]*p[21]*p[37]*p[40]*p[42]*p[5]*numeric(22,9) ).evalf();
  res += ( g[3]*p[1]*p[14]*p[21]*p[37]*p[40]*p[42]*p[5]*numeric(128,3) ).evalf();
  res += ( g[3]*p[15]*p[21]*p[37]*p[40]*p[42]*p[5]*numeric(1007,18) ).evalf();
  res += ( -66*g[3]*p[1]*p[15]*p[21]*p[37]*p[40]*p[42]*p[5] ).evalf();
  res += ( g[3]*p[16]*p[21]*p[37]*p[40]*p[42]*p[5]*numeric(59,6) ).evalf();
  res += ( -14*g[3]*p[1]*p[16]*p[21]*p[37]*p[40]*p[42]*p[5] ).evalf();
  res += ( g[17]*p[20]*p[24]*p[37]*p[40]*p[42]*p[5]*numeric(88,3) ).evalf();
  res += ( g[17]*p[10]*p[20]*p[24]*p[37]*p[40]*p[42]*p[5]*numeric(260,3) ).evalf();
  res += ( 70*g[17]*p[11]*p[20]*p[24]*p[37]*p[40]*p[42]*p[5] ).evalf();
  res += ( g[17]*p[12]*p[20]*p[24]*p[37]*p[40]*p[42]*p[5]*numeric(-49,3) ).evalf();
  res += ( g[17]*p[13]*p[20]*p[24]*p[37]*p[40]*p[42]*p[5]*numeric(-122,3) ).evalf();
  res += ( -8*g[17]*p[14]*p[20]*p[24]*p[37]*p[40]*p[42]*p[5] ).evalf();
  res += ( g[17]*p[15]*p[20]*p[24]*p[37]*p[40]*p[42]*p[5]*numeric(16,3) ).evalf();
  res += ( g[17]*p[16]*p[20]*p[24]*p[37]*p[40]*p[42]*p[5]*numeric(5,3) ).evalf();
  res += ( g[3]*p[21]*p[24]*p[37]*p[40]*p[42]*p[5]*numeric(-64,3) ).evalf();
  res += ( g[3]*p[10]*p[21]*p[24]*p[37]*p[40]*p[42]*p[5]*numeric(-128,3) ).evalf();
  res += ( g[3]*p[11]*p[21]*p[24]*p[37]*p[40]*p[42]*p[5]*numeric(-32,3) ).evalf();
  res += ( g[3]*p[12]*p[21]*p[24]*p[37]*p[40]*p[42]*p[5]*numeric(64,3) ).evalf();
  res += ( g[3]*p[13]*p[21]*p[24]*p[37]*p[40]*p[42]*p[5]*numeric(28,3) ).evalf();
  res += ( g[3]*p[14]*p[21]*p[24]*p[37]*p[40]*p[42]*p[5]*numeric(-8,3) ).evalf();
  res += ( g[3]*p[15]*p[21]*p[24]*p[37]*p[40]*p[42]*p[5]*numeric(-4,3) ).evalf();
  res += ( g[17]*p[20]*p[25]*p[37]*p[40]*p[42]*p[5]*numeric(164,3) ).evalf();
  res += ( g[17]*p[10]*p[20]*p[25]*p[37]*p[40]*p[42]*p[5]*numeric(332,3) ).evalf();
  res += ( g[17]*p[11]*p[20]*p[25]*p[37]*p[40]*p[42]*p[5]*numeric(-71,3) ).evalf();
  res += ( g[17]*p[12]*p[20]*p[25]*p[37]*p[40]*p[42]*p[5]*numeric(-506,3) ).evalf();
  res += ( g[17]*p[13]*p[20]*p[25]*p[37]*p[40]*p[42]*p[5]*numeric(-221,3) ).evalf();
  res += ( g[17]*p[14]*p[20]*p[25]*p[37]*p[40]*p[42]*p[5]*numeric(122,3) ).evalf();
  res += ( g[17]*p[15]*p[20]*p[25]*p[37]*p[40]*p[42]*p[5]*numeric(77,3) ).evalf();
  res += ( g[17]*p[16]*p[20]*p[25]*p[37]*p[40]*p[42]*p[5]*numeric(-4,3) ).evalf();
  res += ( g[17]*p[17]*p[20]*p[25]*p[37]*p[40]*p[42]*p[5]*numeric(-5,3) ).evalf();
  res += ( -64*g[3]*p[21]*p[25]*p[37]*p[40]*p[42]*p[5] ).evalf();
  res += ( g[3]*p[10]*p[21]*p[25]*p[37]*p[40]*p[42]*p[5]*numeric(-224,3) ).evalf();
  res += ( g[3]*p[11]*p[21]*p[25]*p[37]*p[40]*p[42]*p[5]*numeric(224,3) ).evalf();
  res += ( 96*g[3]*p[12]*p[21]*p[25]*p[37]*p[40]*p[42]*p[5] ).evalf();
  res += ( g[3]*p[13]*p[21]*p[25]*p[37]*p[40]*p[42]*p[5]*numeric(-44,3) ).evalf();
  res += ( g[3]*p[14]*p[21]*p[25]*p[37]*p[40]*p[42]*p[5]*numeric(-82,3) ).evalf();
  res += ( 2*g[3]*p[16]*p[21]*p[25]*p[37]*p[40]*p[42]*p[5] ).evalf();
  res += ( g[17]*p[20]*p[26]*p[37]*p[40]*p[42]*p[5]*numeric(4595,3) ).evalf();
  res += ( g[17]*p[10]*p[20]*p[26]*p[37]*p[40]*p[42]*p[5]*numeric(-16378,9) ).evalf();
  res += ( g[17]*p[1]*p[10]*p[20]*p[26]*p[37]*p[40]*p[42]*p[5]*numeric(-1088,3) ).evalf();
  res += ( g[17]*p[11]*p[20]*p[26]*p[37]*p[40]*p[42]*p[5]*numeric(-26464,9) ).evalf();
  res += ( -960*g[17]*p[1]*p[11]*p[20]*p[26]*p[37]*p[40]*p[42]*p[5] ).evalf();
  res += ( g[17]*p[12]*p[20]*p[26]*p[37]*p[40]*p[42]*p[5]*numeric(1070,9) ).evalf();
  res += ( -640*g[17]*p[1]*p[12]*p[20]*p[26]*p[37]*p[40]*p[42]*p[5] ).evalf();
  res += ( g[17]*p[13]*p[20]*p[26]*p[37]*p[40]*p[42]*p[5]*numeric(2429,3) ).evalf();
  res += ( 200*g[17]*p[1]*p[13]*p[20]*p[26]*p[37]*p[40]*p[42]*p[5] ).evalf();
  res += ( g[17]*p[14]*p[20]*p[26]*p[37]*p[40]*p[42]*p[5]*numeric(-398,9) ).evalf();
  res += ( g[17]*p[1]*p[14]*p[20]*p[26]*p[37]*p[40]*p[42]*p[5]*numeric(832,3) ).evalf();
  res += ( g[17]*p[15]*p[20]*p[26]*p[37]*p[40]*p[42]*p[5]*numeric(-922,9) ).evalf();
  res += ( 16*g[17]*p[1]*p[15]*p[20]*p[26]*p[37]*p[40]*p[42]*p[5] ).evalf();
  res += ( g[17]*p[16]*p[20]*p[26]*p[37]*p[40]*p[42]*p[5]*numeric(70,9) ).evalf();
  res += ( g[17]*p[1]*p[16]*p[20]*p[26]*p[37]*p[40]*p[42]*p[5]*numeric(-64,3) ).evalf();
  res += ( g[17]*p[17]*p[20]*p[26]*p[37]*p[40]*p[42]*p[5]*numeric(38,9) ).evalf();
  res += ( g[17]*p[1]*p[17]*p[20]*p[26]*p[37]*p[40]*p[42]*p[5]*numeric(-8,3) ).evalf();
  res += ( g[3]*p[21]*p[26]*p[37]*p[40]*p[42]*p[5]*numeric(2656,3) ).evalf();
  res += ( g[3]*p[1]*p[21]*p[26]*p[37]*p[40]*p[42]*p[5]*numeric(-4160,3) ).evalf();
  res += ( g[3]*p[10]*p[21]*p[26]*p[37]*p[40]*p[42]*p[5]*numeric(40,3) ).evalf();
  res += ( g[3]*p[1]*p[10]*p[21]*p[26]*p[37]*p[40]*p[42]*p[5]*numeric(-5440,3) ).evalf();
  res += ( g[3]*p[11]*p[21]*p[26]*p[37]*p[40]*p[42]*p[5]*numeric(-5672,9) ).evalf();
  res += ( g[3]*p[1]*p[11]*p[21]*p[26]*p[37]*p[40]*p[42]*p[5]*numeric(3664,3) ).evalf();
  res += ( g[3]*p[12]*p[21]*p[26]*p[37]*p[40]*p[42]*p[5]*numeric(-6394,9) ).evalf();
  res += ( g[3]*p[1]*p[12]*p[21]*p[26]*p[37]*p[40]*p[42]*p[5]*numeric(4624,3) ).evalf();
  res += ( g[3]*p[13]*p[21]*p[26]*p[37]*p[40]*p[42]*p[5]*numeric(-838,3) ).evalf();
  res += ( g[3]*p[1]*p[13]*p[21]*p[26]*p[37]*p[40]*p[42]*p[5]*numeric(1184,3) ).evalf();
  res += ( g[3]*p[14]*p[21]*p[26]*p[37]*p[40]*p[42]*p[5]*numeric(112,3) ).evalf();
  res += ( g[3]*p[1]*p[14]*p[21]*p[26]*p[37]*p[40]*p[42]*p[5]*numeric(-772,3) ).evalf();
  res += ( g[3]*p[15]*p[21]*p[26]*p[37]*p[40]*p[42]*p[5]*numeric(1565,18) ).evalf();
  res += ( g[3]*p[1]*p[15]*p[21]*p[26]*p[37]*p[40]*p[42]*p[5]*numeric(-398,3) ).evalf();
  res += ( g[3]*p[16]*p[21]*p[26]*p[37]*p[40]*p[42]*p[5]*numeric(47,6) ).evalf();
  res += ( -14*g[3]*p[1]*p[16]*p[21]*p[26]*p[37]*p[40]*p[42]*p[5] ).evalf();
  res += ( g[17]*p[20]*p[27]*p[37]*p[40]*p[42]*p[5]*numeric(-416,3) ).evalf();
  res += ( g[17]*p[1]*p[20]*p[27]*p[37]*p[40]*p[42]*p[5]*numeric(-160,3) ).evalf();
  res += ( g[17]*p[10]*p[20]*p[27]*p[37]*p[40]*p[42]*p[5]*numeric(-11218,3) ).evalf();
  res += ( g[17]*p[1]*p[10]*p[20]*p[27]*p[37]*p[40]*p[42]*p[5]*numeric(-416,3) ).evalf();
  res += ( g[17]*p[11]*p[20]*p[27]*p[37]*p[40]*p[42]*p[5]*numeric(-4556,9) ).evalf();
  res += ( g[17]*p[1]*p[11]*p[20]*p[27]*p[37]*p[40]*p[42]*p[5]*numeric(176,3) ).evalf();
  res += ( g[17]*p[12]*p[20]*p[27]*p[37]*p[40]*p[42]*p[5]*numeric(6779,3) ).evalf();
  res += ( g[17]*p[1]*p[12]*p[20]*p[27]*p[37]*p[40]*p[42]*p[5]*numeric(1280,3) ).evalf();
  res += ( g[17]*p[13]*p[20]*p[27]*p[37]*p[40]*p[42]*p[5]*numeric(4480,9) ).evalf();
  res += ( 336*g[17]*p[1]*p[13]*p[20]*p[27]*p[37]*p[40]*p[42]*p[5] ).evalf();
  res += ( g[17]*p[14]*p[20]*p[27]*p[37]*p[40]*p[42]*p[5]*numeric(-3200,9) ).evalf();
  res += ( g[17]*p[1]*p[14]*p[20]*p[27]*p[37]*p[40]*p[42]*p[5]*numeric(-16,3) ).evalf();
  res += ( g[17]*p[15]*p[20]*p[27]*p[37]*p[40]*p[42]*p[5]*numeric(-128,3) ).evalf();
  res += ( -64*g[17]*p[1]*p[15]*p[20]*p[27]*p[37]*p[40]*p[42]*p[5] ).evalf();
  res += ( g[17]*p[16]*p[20]*p[27]*p[37]*p[40]*p[42]*p[5]*numeric(169,9) ).evalf();
  res += ( g[17]*p[1]*p[16]*p[20]*p[27]*p[37]*p[40]*p[42]*p[5]*numeric(-16,3) ).evalf();
  res += ( g[3]*p[21]*p[27]*p[37]*p[40]*p[42]*p[5]*numeric(1720,3) ).evalf();
  res += ( -608*g[3]*p[1]*p[21]*p[27]*p[37]*p[40]*p[42]*p[5] ).evalf();
  res += ( g[3]*p[10]*p[21]*p[27]*p[37]*p[40]*p[42]*p[5]*numeric(-5672,9) ).evalf();
  res += ( g[3]*p[1]*p[10]*p[21]*p[27]*p[37]*p[40]*p[42]*p[5]*numeric(3664,3) ).evalf();
  res += ( g[3]*p[11]*p[21]*p[27]*p[37]*p[40]*p[42]*p[5]*numeric(-5182,9) ).evalf();
  res += ( 3416*g[3]*p[1]*p[11]*p[21]*p[27]*p[37]*p[40]*p[42]*p[5] ).evalf();
  res += ( g[3]*p[12]*p[21]*p[27]*p[37]*p[40]*p[42]*p[5]*numeric(-2852,9) ).evalf();
  res += ( g[3]*p[1]*p[12]*p[21]*p[27]*p[37]*p[40]*p[42]*p[5]*numeric(1568,3) ).evalf();
  res += ( g[3]*p[13]*p[21]*p[27]*p[37]*p[40]*p[42]*p[5]*numeric(-1919,18) ).evalf();
  res += ( g[3]*p[1]*p[13]*p[21]*p[27]*p[37]*p[40]*p[42]*p[5]*numeric(-2330,3) ).evalf();
  res += ( g[3]*p[14]*p[21]*p[27]*p[37]*p[40]*p[42]*p[5]*numeric(691,18) ).evalf();
  res += ( g[3]*p[1]*p[14]*p[21]*p[27]*p[37]*p[40]*p[42]*p[5]*numeric(-1258,3) ).evalf();
  res += ( g[3]*p[15]*p[21]*p[27]*p[37]*p[40]*p[42]*p[5]*numeric(515,9) ).evalf();
  res += ( g[3]*p[1]*p[15]*p[21]*p[27]*p[37]*p[40]*p[42]*p[5]*numeric(-136,3) ).evalf();
  res += ( g[17]*p[20]*p[28]*p[37]*p[40]*p[42]*p[5]*numeric(-6737,9) ).evalf();
  res += ( g[17]*p[10]*p[20]*p[28]*p[37]*p[40]*p[42]*p[5]*numeric(-4676,9) ).evalf();
  res += ( g[17]*p[1]*p[10]*p[20]*p[28]*p[37]*p[40]*p[42]*p[5]*numeric(128,3) ).evalf();
  res += ( g[17]*p[11]*p[20]*p[28]*p[37]*p[40]*p[42]*p[5]*numeric(23881,9) ).evalf();
  res += ( g[17]*p[1]*p[11]*p[20]*p[28]*p[37]*p[40]*p[42]*p[5]*numeric(304,3) ).evalf();
  res += ( g[17]*p[12]*p[20]*p[28]*p[37]*p[40]*p[42]*p[5]*numeric(11390,9) ).evalf();
  res += ( g[17]*p[1]*p[12]*p[20]*p[28]*p[37]*p[40]*p[42]*p[5]*numeric(128,3) ).evalf();
  res += ( g[17]*p[13]*p[20]*p[28]*p[37]*p[40]*p[42]*p[5]*numeric(-3809,9) ).evalf();
  res += ( g[17]*p[1]*p[13]*p[20]*p[28]*p[37]*p[40]*p[42]*p[5]*numeric(-160,3) ).evalf();
  res += ( g[17]*p[14]*p[20]*p[28]*p[37]*p[40]*p[42]*p[5]*numeric(-1550,9) ).evalf();
  res += ( g[17]*p[1]*p[14]*p[20]*p[28]*p[37]*p[40]*p[42]*p[5]*numeric(-128,3) ).evalf();
  res += ( g[17]*p[15]*p[20]*p[28]*p[37]*p[40]*p[42]*p[5]*numeric(229,9) ).evalf();
  res += ( g[17]*p[1]*p[15]*p[20]*p[28]*p[37]*p[40]*p[42]*p[5]*numeric(-16,3) ).evalf();
  res += ( g[3]*p[21]*p[28]*p[37]*p[40]*p[42]*p[5]*numeric(-524,9) ).evalf();
  res += ( g[3]*p[1]*p[21]*p[28]*p[37]*p[40]*p[42]*p[5]*numeric(1136,3) ).evalf();
  res += ( g[3]*p[10]*p[21]*p[28]*p[37]*p[40]*p[42]*p[5]*numeric(-6394,9) ).evalf();
  res += ( g[3]*p[1]*p[10]*p[21]*p[28]*p[37]*p[40]*p[42]*p[5]*numeric(4624,3) ).evalf();
  res += ( g[3]*p[11]*p[21]*p[28]*p[37]*p[40]*p[42]*p[5]*numeric(-2852,9) ).evalf();
  res += ( g[3]*p[1]*p[11]*p[21]*p[28]*p[37]*p[40]*p[42]*p[5]*numeric(1568,3) ).evalf();
  res += ( g[3]*p[12]*p[21]*p[28]*p[37]*p[40]*p[42]*p[5]*numeric(3356,9) ).evalf();
  res += ( -1256*g[3]*p[1]*p[12]*p[21]*p[28]*p[37]*p[40]*p[42]*p[5] ).evalf();
  res += ( g[3]*p[13]*p[21]*p[28]*p[37]*p[40]*p[42]*p[5]*numeric(5215,18) ).evalf();
  res += ( g[3]*p[1]*p[13]*p[21]*p[28]*p[37]*p[40]*p[42]*p[5]*numeric(-1822,3) ).evalf();
  res += ( g[3]*p[14]*p[21]*p[28]*p[37]*p[40]*p[42]*p[5]*numeric(1403,18) ).evalf();
  res += ( g[3]*p[1]*p[14]*p[21]*p[28]*p[37]*p[40]*p[42]*p[5]*numeric(-230,3) ).evalf();
  res += ( g[17]*p[20]*p[29]*p[37]*p[40]*p[42]*p[5]*numeric(-2075,9) ).evalf();
  res += ( g[17]*p[1]*p[20]*p[29]*p[37]*p[40]*p[42]*p[5]*numeric(-56,3) ).evalf();
  res += ( g[17]*p[10]*p[20]*p[29]*p[37]*p[40]*p[42]*p[5]*numeric(9299,9) ).evalf();
  res += ( -48*g[17]*p[1]*p[10]*p[20]*p[29]*p[37]*p[40]*p[42]*p[5] ).evalf();
  res += ( g[17]*p[11]*p[20]*p[29]*p[37]*p[40]*p[42]*p[5]*numeric(8480,9) ).evalf();
  res += ( -32*g[17]*p[1]*p[11]*p[20]*p[29]*p[37]*p[40]*p[42]*p[5] ).evalf();
  res += ( g[17]*p[12]*p[20]*p[29]*p[37]*p[40]*p[42]*p[5]*numeric(-4460,9) ).evalf();
  res += ( g[17]*p[1]*p[12]*p[20]*p[29]*p[37]*p[40]*p[42]*p[5]*numeric(16,3) ).evalf();
  res += ( g[17]*p[13]*p[20]*p[29]*p[37]*p[40]*p[42]*p[5]*numeric(-2713,9) ).evalf();
  res += ( 8*g[17]*p[1]*p[13]*p[20]*p[29]*p[37]*p[40]*p[42]*p[5] ).evalf();
  res += ( g[17]*p[14]*p[20]*p[29]*p[37]*p[40]*p[42]*p[5]*numeric(53,9) ).evalf();
  res += ( g[3]*p[21]*p[29]*p[37]*p[40]*p[42]*p[5]*numeric(-1693,9) ).evalf();
  res += ( g[3]*p[1]*p[21]*p[29]*p[37]*p[40]*p[42]*p[5]*numeric(1388,3) ).evalf();
  res += ( g[3]*p[10]*p[21]*p[29]*p[37]*p[40]*p[42]*p[5]*numeric(-838,3) ).evalf();
  res += ( g[3]*p[1]*p[10]*p[21]*p[29]*p[37]*p[40]*p[42]*p[5]*numeric(1184,3) ).evalf();
  res += ( g[3]*p[11]*p[21]*p[29]*p[37]*p[40]*p[42]*p[5]*numeric(-1919,18) ).evalf();
  res += ( g[3]*p[1]*p[11]*p[21]*p[29]*p[37]*p[40]*p[42]*p[5]*numeric(-2330,3) ).evalf();
  res += ( g[3]*p[12]*p[21]*p[29]*p[37]*p[40]*p[42]*p[5]*numeric(5215,18) ).evalf();
  res += ( g[3]*p[1]*p[12]*p[21]*p[29]*p[37]*p[40]*p[42]*p[5]*numeric(-1822,3) ).evalf();
  res += ( g[3]*p[13]*p[21]*p[29]*p[37]*p[40]*p[42]*p[5]*numeric(514,9) ).evalf();
  res += ( g[3]*p[1]*p[13]*p[21]*p[29]*p[37]*p[40]*p[42]*p[5]*numeric(-272,3) ).evalf();
  res += ( g[17]*p[20]*p[30]*p[37]*p[40]*p[42]*p[5]*numeric(473,9) ).evalf();
  res += ( g[17]*p[1]*p[20]*p[30]*p[37]*p[40]*p[42]*p[5]*numeric(-8,3) ).evalf();
  res += ( g[17]*p[10]*p[20]*p[30]*p[37]*p[40]*p[42]*p[5]*numeric(2836,9) ).evalf();
  res += ( g[17]*p[11]*p[20]*p[30]*p[37]*p[40]*p[42]*p[5]*numeric(-898,3) ).evalf();
  res += ( 16*g[17]*p[1]*p[11]*p[20]*p[30]*p[37]*p[40]*p[42]*p[5] ).evalf();
  res += ( g[17]*p[12]*p[20]*p[30]*p[37]*p[40]*p[42]*p[5]*numeric(-2512,9) ).evalf();
  res += ( g[17]*p[1]*p[12]*p[20]*p[30]*p[37]*p[40]*p[42]*p[5]*numeric(64,3) ).evalf();
  res += ( g[17]*p[13]*p[20]*p[30]*p[37]*p[40]*p[42]*p[5]*numeric(-95,9) ).evalf();
  res += ( 8*g[17]*p[1]*p[13]*p[20]*p[30]*p[37]*p[40]*p[42]*p[5] ).evalf();
  res += ( g[3]*p[21]*p[30]*p[37]*p[40]*p[42]*p[5]*numeric(22,9) ).evalf();
  res += ( g[3]*p[1]*p[21]*p[30]*p[37]*p[40]*p[42]*p[5]*numeric(128,3) ).evalf();
  res += ( g[3]*p[10]*p[21]*p[30]*p[37]*p[40]*p[42]*p[5]*numeric(112,3) ).evalf();
  res += ( g[3]*p[1]*p[10]*p[21]*p[30]*p[37]*p[40]*p[42]*p[5]*numeric(-772,3) ).evalf();
  res += ( g[3]*p[11]*p[21]*p[30]*p[37]*p[40]*p[42]*p[5]*numeric(691,18) ).evalf();
  res += ( g[3]*p[1]*p[11]*p[21]*p[30]*p[37]*p[40]*p[42]*p[5]*numeric(-1258,3) ).evalf();
  res += ( g[3]*p[12]*p[21]*p[30]*p[37]*p[40]*p[42]*p[5]*numeric(1403,18) ).evalf();
  res += ( g[3]*p[1]*p[12]*p[21]*p[30]*p[37]*p[40]*p[42]*p[5]*numeric(-230,3) ).evalf();
  res += ( g[17]*p[20]*p[31]*p[37]*p[40]*p[42]*p[5]*numeric(358,9) ).evalf();
  res += ( g[17]*p[1]*p[20]*p[31]*p[37]*p[40]*p[42]*p[5]*numeric(16,3) ).evalf();
  res += ( -50*g[17]*p[10]*p[20]*p[31]*p[37]*p[40]*p[42]*p[5] ).evalf();
  res += ( 16*g[17]*p[1]*p[10]*p[20]*p[31]*p[37]*p[40]*p[42]*p[5] ).evalf();
  res += ( -122*g[17]*p[11]*p[20]*p[31]*p[37]*p[40]*p[42]*p[5] ).evalf();
  res += ( 16*g[17]*p[1]*p[11]*p[20]*p[31]*p[37]*p[40]*p[42]*p[5] ).evalf();
  res += ( g[17]*p[12]*p[20]*p[31]*p[37]*p[40]*p[42]*p[5]*numeric(-50,9) ).evalf();
  res += ( g[17]*p[1]*p[12]*p[20]*p[31]*p[37]*p[40]*p[42]*p[5]*numeric(16,3) ).evalf();
  res += ( g[3]*p[21]*p[31]*p[37]*p[40]*p[42]*p[5]*numeric(1007,18) ).evalf();
  res += ( -66*g[3]*p[1]*p[21]*p[31]*p[37]*p[40]*p[42]*p[5] ).evalf();
  res += ( g[3]*p[10]*p[21]*p[31]*p[37]*p[40]*p[42]*p[5]*numeric(1565,18) ).evalf();
  res += ( g[3]*p[1]*p[10]*p[21]*p[31]*p[37]*p[40]*p[42]*p[5]*numeric(-398,3) ).evalf();
  res += ( g[3]*p[11]*p[21]*p[31]*p[37]*p[40]*p[42]*p[5]*numeric(515,9) ).evalf();
  res += ( g[3]*p[1]*p[11]*p[21]*p[31]*p[37]*p[40]*p[42]*p[5]*numeric(-136,3) ).evalf();
  res += ( g[17]*p[20]*p[32]*p[37]*p[40]*p[42]*p[5]*numeric(20,3) ).evalf();
  res += ( -20*g[17]*p[10]*p[20]*p[32]*p[37]*p[40]*p[42]*p[5] ).evalf();
  res += ( g[3]*p[21]*p[32]*p[37]*p[40]*p[42]*p[5]*numeric(59,6) ).evalf();
  res += ( -14*g[3]*p[1]*p[21]*p[32]*p[37]*p[40]*p[42]*p[5] ).evalf();
  res += ( g[3]*p[10]*p[21]*p[32]*p[37]*p[40]*p[42]*p[5]*numeric(47,6) ).evalf();
  res += ( -14*g[3]*p[1]*p[10]*p[21]*p[32]*p[37]*p[40]*p[42]*p[5] ).evalf();
  res += ( g[0]*g[13]*p[22]*p[43]*p[5]*numeric(160,3) ).evalf();
  res += ( g[44]*p[22]*p[43]*p[5]*numeric(-40,3) ).evalf();
  res += ( g[46]*p[22]*p[43]*p[5]*numeric(-40,3) ).evalf();
  res += ( g[0]*g[13]*p[10]*p[22]*p[43]*p[5]*numeric(-128,3) ).evalf();
  res += ( g[44]*p[10]*p[22]*p[43]*p[5]*numeric(32,3) ).evalf();
  res += ( g[46]*p[10]*p[22]*p[43]*p[5]*numeric(32,3) ).evalf();
  res += ( -32*g[0]*g[13]*p[22]*p[26]*p[43]*p[5] ).evalf();
  res += ( 8*g[44]*p[22]*p[26]*p[43]*p[5] ).evalf();
  res += ( 8*g[46]*p[22]*p[26]*p[43]*p[5] ).evalf();
  res += ( g[0]*g[13]*p[10]*p[22]*p[26]*p[43]*p[5]*numeric(-32,3) ).evalf();
  res += ( g[44]*p[10]*p[22]*p[26]*p[43]*p[5]*numeric(8,3) ).evalf();
  res += ( g[46]*p[10]*p[22]*p[26]*p[43]*p[5]*numeric(8,3) ).evalf();
  res += ( g[0]*g[13]*p[22]*p[27]*p[43]*p[5]*numeric(-160,3) ).evalf();
  res += ( g[44]*p[22]*p[27]*p[43]*p[5]*numeric(40,3) ).evalf();
  res += ( g[46]*p[22]*p[27]*p[43]*p[5]*numeric(40,3) ).evalf();
  res += ( g[0]*g[14]*p[38]*p[43]*p[5]*numeric(160,3) ).evalf();
  res += ( g[45]*p[38]*p[43]*p[5]*numeric(-40,3) ).evalf();
  res += ( g[47]*p[38]*p[43]*p[5]*numeric(-40,3) ).evalf();
  res += ( -32*g[0]*g[14]*p[10]*p[38]*p[43]*p[5] ).evalf();
  res += ( 8*g[45]*p[10]*p[38]*p[43]*p[5] ).evalf();
  res += ( 8*g[47]*p[10]*p[38]*p[43]*p[5] ).evalf();
  res += ( g[0]*g[14]*p[11]*p[38]*p[43]*p[5]*numeric(-160,3) ).evalf();
  res += ( g[45]*p[11]*p[38]*p[43]*p[5]*numeric(40,3) ).evalf();
  res += ( g[47]*p[11]*p[38]*p[43]*p[5]*numeric(40,3) ).evalf();
  res += ( -160*g[0]*g[12]*p[22]*p[38]*p[43]*p[5] ).evalf();
  res += ( -48*g[27]*p[22]*p[38]*p[43]*p[5] ).evalf();
  res += ( -40*p[22]*p[38]*p[43]*p[5]*pow(g[3],2) ).evalf();
  res += ( 160*g[42]*p[22]*p[38]*p[43]*p[5] ).evalf();
  res += ( -160*g[0]*g[8]*p[22]*p[38]*p[43]*p[5] ).evalf();
  res += ( 32*g[0]*g[12]*p[10]*p[22]*p[38]*p[43]*p[5] ).evalf();
  res += ( g[27]*p[10]*p[22]*p[38]*p[43]*p[5]*numeric(-28,3) ).evalf();
  res += ( p[10]*p[22]*p[38]*p[43]*p[5]*numeric(-148,3)*pow(g[3],2) ).evalf();
  res += ( -32*g[42]*p[10]*p[22]*p[38]*p[43]*p[5] ).evalf();
  res += ( 32*g[0]*g[8]*p[10]*p[22]*p[38]*p[43]*p[5] ).evalf();
  res += ( 128*g[0]*g[12]*p[11]*p[22]*p[38]*p[43]*p[5] ).evalf();
  res += ( g[27]*p[11]*p[22]*p[38]*p[43]*p[5]*numeric(8,3) ).evalf();
  res += ( p[11]*p[22]*p[38]*p[43]*p[5]*numeric(-64,3)*pow(g[3],2) ).evalf();
  res += ( -128*g[42]*p[11]*p[22]*p[38]*p[43]*p[5] ).evalf();
  res += ( 128*g[0]*g[8]*p[11]*p[22]*p[38]*p[43]*p[5] ).evalf();
  res += ( 80*g[0]*g[12]*p[12]*p[22]*p[38]*p[43]*p[5] ).evalf();
  res += ( g[27]*p[12]*p[22]*p[38]*p[43]*p[5]*numeric(16,3) ).evalf();
  res += ( p[12]*p[22]*p[38]*p[43]*p[5]*numeric(4,3)*pow(g[3],2) ).evalf();
  res += ( -80*g[42]*p[12]*p[22]*p[38]*p[43]*p[5] ).evalf();
  res += ( 80*g[0]*g[8]*p[12]*p[22]*p[38]*p[43]*p[5] ).evalf();
  res += ( g[27]*p[22]*p[23]*p[38]*p[43]*p[5]*numeric(8,3) ).evalf();
  res += ( g[27]*p[10]*p[22]*p[23]*p[38]*p[43]*p[5]*numeric(8,3) ).evalf();
  res += ( 8*g[27]*p[22]*p[24]*p[38]*p[43]*p[5] ).evalf();
  res += ( g[27]*p[10]*p[22]*p[24]*p[38]*p[43]*p[5]*numeric(8,3) ).evalf();
  res += ( g[27]*p[11]*p[22]*p[24]*p[38]*p[43]*p[5]*numeric(-16,3) ).evalf();
  res += ( g[27]*p[22]*p[25]*p[38]*p[43]*p[5]*numeric(8,3) ).evalf();
  res += ( g[27]*p[10]*p[22]*p[25]*p[38]*p[43]*p[5]*numeric(-8,3) ).evalf();
  res += ( -4*g[27]*p[11]*p[22]*p[25]*p[38]*p[43]*p[5] ).evalf();
  res += ( g[27]*p[12]*p[22]*p[25]*p[38]*p[43]*p[5]*numeric(4,3) ).evalf();
  res += ( g[0]*g[14]*p[26]*p[38]*p[43]*p[5]*numeric(-128,3) ).evalf();
  res += ( g[45]*p[26]*p[38]*p[43]*p[5]*numeric(32,3) ).evalf();
  res += ( g[47]*p[26]*p[38]*p[43]*p[5]*numeric(32,3) ).evalf();
  res += ( g[0]*g[14]*p[10]*p[26]*p[38]*p[43]*p[5]*numeric(-32,3) ).evalf();
  res += ( g[45]*p[10]*p[26]*p[38]*p[43]*p[5]*numeric(8,3) ).evalf();
  res += ( g[47]*p[10]*p[26]*p[38]*p[43]*p[5]*numeric(8,3) ).evalf();
  res += ( 32*g[0]*g[12]*p[22]*p[26]*p[38]*p[43]*p[5] ).evalf();
  res += ( g[27]*p[22]*p[26]*p[38]*p[43]*p[5]*numeric(-28,3) ).evalf();
  res += ( p[22]*p[26]*p[38]*p[43]*p[5]*numeric(-148,3)*pow(g[3],2) ).evalf();
  res += ( -32*g[42]*p[22]*p[26]*p[38]*p[43]*p[5] ).evalf();
  res += ( 32*g[0]*g[8]*p[22]*p[26]*p[38]*p[43]*p[5] ).evalf();
  res += ( 160*g[0]*g[12]*p[10]*p[22]*p[26]*p[38]*p[43]*p[5] ).evalf();
  res += ( g[27]*p[10]*p[22]*p[26]*p[38]*p[43]*p[5]*numeric(104,3) ).evalf();
  res += ( p[10]*p[22]*p[26]*p[38]*p[43]*p[5]*numeric(-56,3)*pow(g[3],2) ).evalf();
  res += ( -160*g[42]*p[10]*p[22]*p[26]*p[38]*p[43]*p[5] ).evalf();
  res += ( 160*g[0]*g[8]*p[10]*p[22]*p[26]*p[38]*p[43]*p[5] ).evalf();
  res += ( 16*g[0]*g[12]*p[11]*p[22]*p[26]*p[38]*p[43]*p[5] ).evalf();
  res += ( p[11]*p[22]*p[26]*p[38]*p[43]*p[5]*numeric(-8,3)*pow(g[3],2) ).evalf();
  res += ( -16*g[42]*p[11]*p[22]*p[26]*p[38]*p[43]*p[5] ).evalf();
  res += ( 16*g[0]*g[8]*p[11]*p[22]*p[26]*p[38]*p[43]*p[5] ).evalf();
  res += ( 128*g[0]*g[12]*p[22]*p[27]*p[38]*p[43]*p[5] ).evalf();
  res += ( g[27]*p[22]*p[27]*p[38]*p[43]*p[5]*numeric(8,3) ).evalf();
  res += ( p[22]*p[27]*p[38]*p[43]*p[5]*numeric(-64,3)*pow(g[3],2) ).evalf();
  res += ( -128*g[42]*p[22]*p[27]*p[38]*p[43]*p[5] ).evalf();
  res += ( 128*g[0]*g[8]*p[22]*p[27]*p[38]*p[43]*p[5] ).evalf();
  res += ( 16*g[0]*g[12]*p[10]*p[22]*p[27]*p[38]*p[43]*p[5] ).evalf();
  res += ( p[10]*p[22]*p[27]*p[38]*p[43]*p[5]*numeric(-8,3)*pow(g[3],2) ).evalf();
  res += ( -16*g[42]*p[10]*p[22]*p[27]*p[38]*p[43]*p[5] ).evalf();
  res += ( 16*g[0]*g[8]*p[10]*p[22]*p[27]*p[38]*p[43]*p[5] ).evalf();
  res += ( 80*g[0]*g[12]*p[22]*p[28]*p[38]*p[43]*p[5] ).evalf();
  res += ( g[27]*p[22]*p[28]*p[38]*p[43]*p[5]*numeric(16,3) ).evalf();
  res += ( p[22]*p[28]*p[38]*p[43]*p[5]*numeric(4,3)*pow(g[3],2) ).evalf();
  res += ( -80*g[42]*p[22]*p[28]*p[38]*p[43]*p[5] ).evalf();
  res += ( 80*g[0]*g[8]*p[22]*p[28]*p[38]*p[43]*p[5] ).evalf();
  res += ( g[1]*p[0]*p[22]*p[39]*p[43]*p[5]*numeric(-736,3) ).evalf();
  res += ( g[0]*g[1]*p[0]*p[22]*p[39]*p[43]*p[5]*numeric(256,3) ).evalf();
  res += ( p[0]*p[22]*p[39]*p[43]*p[5]*numeric(64,3)*pow(g[1],2) ).evalf();
  res += ( g[15]*p[0]*p[22]*p[39]*p[43]*p[5]*numeric(1168,9) ).evalf();
  res += ( g[1]*g[15]*p[0]*p[22]*p[39]*p[43]*p[5]*numeric(64,3) ).evalf();
  res += ( -64*g[1]*g[16]*p[0]*p[22]*p[39]*p[43]*p[5] ).evalf();
  res += ( -64*g[25]*p[0]*p[22]*p[39]*p[43]*p[5] ).evalf();
  res += ( 128*g[1]*g[3]*p[0]*p[22]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[15]*g[3]*p[0]*p[22]*p[39]*p[43]*p[5]*numeric(128,3) ).evalf();
  res += ( g[33]*p[0]*p[22]*p[39]*p[43]*p[5]*numeric(-32,3) ).evalf();
  res += ( g[38]*p[0]*p[22]*p[39]*p[43]*p[5]*numeric(-320,3) ).evalf();
  res += ( g[48]*p[0]*p[22]*p[39]*p[43]*p[5]*numeric(-64,3) ).evalf();
  res += ( g[49]*p[0]*p[22]*p[39]*p[43]*p[5]*numeric(-160,3) ).evalf();
  res += ( g[51]*p[0]*p[22]*p[39]*p[43]*p[5]*numeric(32,3) ).evalf();
  res += ( g[52]*p[0]*p[22]*p[39]*p[43]*p[5]*numeric(-160,3) ).evalf();
  res += ( g[53]*p[0]*p[22]*p[39]*p[43]*p[5]*numeric(160,3) ).evalf();
  res += ( g[1]*g[6]*p[0]*p[22]*p[39]*p[43]*p[5]*numeric(128,3) ).evalf();
  res += ( g[1]*p[0]*p[1]*p[22]*p[39]*p[43]*p[5]*numeric(-128,3) ).evalf();
  res += ( g[1]*p[0]*p[10]*p[22]*p[39]*p[43]*p[5]*numeric(568,3) ).evalf();
  res += ( g[0]*g[1]*p[0]*p[10]*p[22]*p[39]*p[43]*p[5]*numeric(160,3) ).evalf();
  res += ( p[0]*p[10]*p[22]*p[39]*p[43]*p[5]*numeric(40,3)*pow(g[1],2) ).evalf();
  res += ( g[15]*p[0]*p[10]*p[22]*p[39]*p[43]*p[5]*numeric(-1024,9) ).evalf();
  res += ( g[1]*g[15]*p[0]*p[10]*p[22]*p[39]*p[43]*p[5]*numeric(-8,3) ).evalf();
  res += ( -24*g[1]*g[16]*p[0]*p[10]*p[22]*p[39]*p[43]*p[5] ).evalf();
  res += ( -24*g[25]*p[0]*p[10]*p[22]*p[39]*p[43]*p[5] ).evalf();
  res += ( 80*g[1]*g[3]*p[0]*p[10]*p[22]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[15]*g[3]*p[0]*p[10]*p[22]*p[39]*p[43]*p[5]*numeric(56,3) ).evalf();
  res += ( g[33]*p[0]*p[10]*p[22]*p[39]*p[43]*p[5]*numeric(40,3) ).evalf();
  res += ( g[38]*p[0]*p[10]*p[22]*p[39]*p[43]*p[5]*numeric(-224,3) ).evalf();
  res += ( g[48]*p[0]*p[10]*p[22]*p[39]*p[43]*p[5]*numeric(8,3) ).evalf();
  res += ( g[49]*p[0]*p[10]*p[22]*p[39]*p[43]*p[5]*numeric(-112,3) ).evalf();
  res += ( g[51]*p[0]*p[10]*p[22]*p[39]*p[43]*p[5]*numeric(-40,3) ).evalf();
  res += ( g[52]*p[0]*p[10]*p[22]*p[39]*p[43]*p[5]*numeric(-112,3) ).evalf();
  res += ( g[53]*p[0]*p[10]*p[22]*p[39]*p[43]*p[5]*numeric(112,3) ).evalf();
  res += ( g[1]*g[6]*p[0]*p[10]*p[22]*p[39]*p[43]*p[5]*numeric(80,3) ).evalf();
  res += ( g[1]*p[0]*p[1]*p[10]*p[22]*p[39]*p[43]*p[5]*numeric(-80,3) ).evalf();
  res += ( g[1]*p[0]*p[11]*p[22]*p[39]*p[43]*p[5]*numeric(-40,3) ).evalf();
  res += ( g[0]*g[1]*p[0]*p[11]*p[22]*p[39]*p[43]*p[5]*numeric(-16,3) ).evalf();
  res += ( p[0]*p[11]*p[22]*p[39]*p[43]*p[5]*numeric(-4,3)*pow(g[1],2) ).evalf();
  res += ( g[15]*p[0]*p[11]*p[22]*p[39]*p[43]*p[5]*numeric(500,9) ).evalf();
  res += ( g[1]*g[15]*p[0]*p[11]*p[22]*p[39]*p[43]*p[5]*numeric(116,3) ).evalf();
  res += ( -36*g[1]*g[16]*p[0]*p[11]*p[22]*p[39]*p[43]*p[5] ).evalf();
  res += ( -36*g[25]*p[0]*p[11]*p[22]*p[39]*p[43]*p[5] ).evalf();
  res += ( -8*g[1]*g[3]*p[0]*p[11]*p[22]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[15]*g[3]*p[0]*p[11]*p[22]*p[39]*p[43]*p[5]*numeric(52,3) ).evalf();
  res += ( g[33]*p[0]*p[11]*p[22]*p[39]*p[43]*p[5]*numeric(-148,3) ).evalf();
  res += ( g[38]*p[0]*p[11]*p[22]*p[39]*p[43]*p[5]*numeric(80,3) ).evalf();
  res += ( g[48]*p[0]*p[11]*p[22]*p[39]*p[43]*p[5]*numeric(-116,3) ).evalf();
  res += ( g[49]*p[0]*p[11]*p[22]*p[39]*p[43]*p[5]*numeric(40,3) ).evalf();
  res += ( g[51]*p[0]*p[11]*p[22]*p[39]*p[43]*p[5]*numeric(148,3) ).evalf();
  res += ( g[52]*p[0]*p[11]*p[22]*p[39]*p[43]*p[5]*numeric(40,3) ).evalf();
  res += ( g[53]*p[0]*p[11]*p[22]*p[39]*p[43]*p[5]*numeric(-40,3) ).evalf();
  res += ( g[1]*g[6]*p[0]*p[11]*p[22]*p[39]*p[43]*p[5]*numeric(-8,3) ).evalf();
  res += ( g[1]*p[0]*p[1]*p[11]*p[22]*p[39]*p[43]*p[5]*numeric(8,3) ).evalf();
  res += ( g[1]*p[0]*p[12]*p[22]*p[39]*p[43]*p[5]*numeric(-184,3) ).evalf();
  res += ( g[15]*p[0]*p[12]*p[22]*p[39]*p[43]*p[5]*numeric(376,9) ).evalf();
  res += ( g[1]*g[15]*p[0]*p[12]*p[22]*p[39]*p[43]*p[5]*numeric(-32,3) ).evalf();
  res += ( g[1]*g[16]*p[0]*p[12]*p[22]*p[39]*p[43]*p[5]*numeric(32,3) ).evalf();
  res += ( g[25]*p[0]*p[12]*p[22]*p[39]*p[43]*p[5]*numeric(32,3) ).evalf();
  res += ( g[15]*g[3]*p[0]*p[12]*p[22]*p[39]*p[43]*p[5]*numeric(-16,3) ).evalf();
  res += ( g[33]*p[0]*p[12]*p[22]*p[39]*p[43]*p[5]*numeric(40,3) ).evalf();
  res += ( g[38]*p[0]*p[12]*p[22]*p[39]*p[43]*p[5]*numeric(-16,3) ).evalf();
  res += ( g[48]*p[0]*p[12]*p[22]*p[39]*p[43]*p[5]*numeric(32,3) ).evalf();
  res += ( g[49]*p[0]*p[12]*p[22]*p[39]*p[43]*p[5]*numeric(-8,3) ).evalf();
  res += ( g[51]*p[0]*p[12]*p[22]*p[39]*p[43]*p[5]*numeric(-40,3) ).evalf();
  res += ( g[52]*p[0]*p[12]*p[22]*p[39]*p[43]*p[5]*numeric(-8,3) ).evalf();
  res += ( g[53]*p[0]*p[12]*p[22]*p[39]*p[43]*p[5]*numeric(8,3) ).evalf();
  res += ( g[1]*p[0]*p[13]*p[22]*p[39]*p[43]*p[5]*numeric(34,3) ).evalf();
  res += ( g[0]*g[1]*p[0]*p[13]*p[22]*p[39]*p[43]*p[5]*numeric(-40,3) ).evalf();
  res += ( p[0]*p[13]*p[22]*p[39]*p[43]*p[5]*numeric(-10,3)*pow(g[1],2) ).evalf();
  return res;
}


==> numerics/ggtt_a_exact_0_24.cpp <==
/* R. Bonciani, A. Ferroglia, T. Gehrmann, A. v. Manteuffel, C. Studerus
 * file: ggtt_a_exact_0_24.cpp
 * date: 2010-11-29
 */

#include <ginac/ginac.h>
using namespace GiNaC;

ex ggtt_a_exact_0_24(const exvector& g, const exvector& p)
{
  ex res = 0;
  res += ( g[15]*p[0]*p[13]*p[22]*p[39]*p[43]*p[5]*numeric(-167,9) ).evalf();
  res += ( g[1]*g[15]*p[0]*p[13]*p[22]*p[39]*p[43]*p[5]*numeric(-22,3) ).evalf();
  res += ( 14*g[1]*g[16]*p[0]*p[13]*p[22]*p[39]*p[43]*p[5] ).evalf();
  res += ( 14*g[25]*p[0]*p[13]*p[22]*p[39]*p[43]*p[5] ).evalf();
  res += ( -20*g[1]*g[3]*p[0]*p[13]*p[22]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[15]*g[3]*p[0]*p[13]*p[22]*p[39]*p[43]*p[5]*numeric(-26,3) ).evalf();
  res += ( g[33]*p[0]*p[13]*p[22]*p[39]*p[43]*p[5]*numeric(20,3) ).evalf();
  res += ( g[38]*p[0]*p[13]*p[22]*p[39]*p[43]*p[5]*numeric(44,3) ).evalf();
  res += ( g[48]*p[0]*p[13]*p[22]*p[39]*p[43]*p[5]*numeric(22,3) ).evalf();
  res += ( g[49]*p[0]*p[13]*p[22]*p[39]*p[43]*p[5]*numeric(22,3) ).evalf();
  res += ( g[51]*p[0]*p[13]*p[22]*p[39]*p[43]*p[5]*numeric(-20,3) ).evalf();
  res += ( g[52]*p[0]*p[13]*p[22]*p[39]*p[43]*p[5]*numeric(22,3) ).evalf();
  res += ( g[53]*p[0]*p[13]*p[22]*p[39]*p[43]*p[5]*numeric(-22,3) ).evalf();
  res += ( g[1]*g[6]*p[0]*p[13]*p[22]*p[39]*p[43]*p[5]*numeric(-20,3) ).evalf();
  res += ( g[1]*p[0]*p[1]*p[13]*p[22]*p[39]*p[43]*p[5]*numeric(20,3) ).evalf();
  res += ( g[1]*p[0]*p[14]*p[22]*p[39]*p[43]*p[5]*numeric(8,3) ).evalf();
  res += ( g[0]*g[1]*p[0]*p[14]*p[22]*p[39]*p[43]*p[5]*numeric(16,3) ).evalf();
  res += ( p[0]*p[14]*p[22]*p[39]*p[43]*p[5]*numeric(4,3)*pow(g[1],2) ).evalf();
  res += ( g[15]*p[0]*p[14]*p[22]*p[39]*p[43]*p[5]*numeric(10,9) ).evalf();
  res += ( 4*g[1]*g[15]*p[0]*p[14]*p[22]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[1]*g[16]*p[0]*p[14]*p[22]*p[39]*p[43]*p[5]*numeric(-20,3) ).evalf();
  res += ( g[25]*p[0]*p[14]*p[22]*p[39]*p[43]*p[5]*numeric(-20,3) ).evalf();
  res += ( 8*g[1]*g[3]*p[0]*p[14]*p[22]*p[39]*p[43]*p[5] ).evalf();
  res += ( 4*g[15]*g[3]*p[0]*p[14]*p[22]*p[39]*p[43]*p[5] ).evalf();
  res += ( -4*g[33]*p[0]*p[14]*p[22]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[38]*p[0]*p[14]*p[22]*p[39]*p[43]*p[5]*numeric(-16,3) ).evalf();
  res += ( -4*g[48]*p[0]*p[14]*p[22]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[49]*p[0]*p[14]*p[22]*p[39]*p[43]*p[5]*numeric(-8,3) ).evalf();
  res += ( 4*g[51]*p[0]*p[14]*p[22]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[52]*p[0]*p[14]*p[22]*p[39]*p[43]*p[5]*numeric(-8,3) ).evalf();
  res += ( g[53]*p[0]*p[14]*p[22]*p[39]*p[43]*p[5]*numeric(8,3) ).evalf();
  res += ( g[1]*g[6]*p[0]*p[14]*p[22]*p[39]*p[43]*p[5]*numeric(8,3) ).evalf();
  res += ( g[1]*p[0]*p[1]*p[14]*p[22]*p[39]*p[43]*p[5]*numeric(-8,3) ).evalf();
  res += ( g[1]*p[0]*p[22]*p[26]*p[39]*p[43]*p[5]*numeric(520,3) ).evalf();
  res += ( g[0]*g[1]*p[0]*p[22]*p[26]*p[39]*p[43]*p[5]*numeric(-416,3) ).evalf();
  res += ( p[0]*p[22]*p[26]*p[39]*p[43]*p[5]*numeric(-104,3)*pow(g[1],2) ).evalf();
  res += ( g[15]*p[0]*p[22]*p[26]*p[39]*p[43]*p[5]*numeric(-1360,9) ).evalf();
  res += ( g[1]*g[15]*p[0]*p[22]*p[26]*p[39]*p[43]*p[5]*numeric(-56,3) ).evalf();
  res += ( 88*g[1]*g[16]*p[0]*p[22]*p[26]*p[39]*p[43]*p[5] ).evalf();
  res += ( 88*g[25]*p[0]*p[22]*p[26]*p[39]*p[43]*p[5] ).evalf();
  res += ( -208*g[1]*g[3]*p[0]*p[22]*p[26]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[15]*g[3]*p[0]*p[22]*p[26]*p[39]*p[43]*p[5]*numeric(-184,3) ).evalf();
  res += ( g[33]*p[0]*p[22]*p[26]*p[39]*p[43]*p[5]*numeric(-8,3) ).evalf();
  res += ( g[38]*p[0]*p[22]*p[26]*p[39]*p[43]*p[5]*numeric(544,3) ).evalf();
  res += ( g[48]*p[0]*p[22]*p[26]*p[39]*p[43]*p[5]*numeric(56,3) ).evalf();
  res += ( g[49]*p[0]*p[22]*p[26]*p[39]*p[43]*p[5]*numeric(272,3) ).evalf();
  res += ( g[51]*p[0]*p[22]*p[26]*p[39]*p[43]*p[5]*numeric(8,3) ).evalf();
  res += ( g[52]*p[0]*p[22]*p[26]*p[39]*p[43]*p[5]*numeric(272,3) ).evalf();
  res += ( g[53]*p[0]*p[22]*p[26]*p[39]*p[43]*p[5]*numeric(-272,3) ).evalf();
  res += ( g[1]*g[6]*p[0]*p[22]*p[26]*p[39]*p[43]*p[5]*numeric(-208,3) ).evalf();
  res += ( g[1]*p[0]*p[1]*p[22]*p[26]*p[39]*p[43]*p[5]*numeric(208,3) ).evalf();
  res += ( 80*g[1]*p[0]*p[10]*p[22]*p[26]*p[39]*p[43]*p[5] ).evalf();
  res += ( -64*g[0]*g[1]*p[0]*p[10]*p[22]*p[26]*p[39]*p[43]*p[5] ).evalf();
  res += ( -16*p[0]*p[10]*p[22]*p[26]*p[39]*p[43]*p[5]*pow(g[1],2) ).evalf();
  res += ( g[15]*p[0]*p[10]*p[22]*p[26]*p[39]*p[43]*p[5]*numeric(224,9) ).evalf();
  res += ( -48*g[1]*g[15]*p[0]*p[10]*p[22]*p[26]*p[39]*p[43]*p[5] ).evalf();
  res += ( 80*g[1]*g[16]*p[0]*p[10]*p[22]*p[26]*p[39]*p[43]*p[5] ).evalf();
  res += ( 80*g[25]*p[0]*p[10]*p[22]*p[26]*p[39]*p[43]*p[5] ).evalf();
  res += ( -96*g[1]*g[3]*p[0]*p[10]*p[22]*p[26]*p[39]*p[43]*p[5] ).evalf();
  res += ( -48*g[15]*g[3]*p[0]*p[10]*p[22]*p[26]*p[39]*p[43]*p[5] ).evalf();
  res += ( 48*g[33]*p[0]*p[10]*p[22]*p[26]*p[39]*p[43]*p[5] ).evalf();
  res += ( 64*g[38]*p[0]*p[10]*p[22]*p[26]*p[39]*p[43]*p[5] ).evalf();
  res += ( 48*g[48]*p[0]*p[10]*p[22]*p[26]*p[39]*p[43]*p[5] ).evalf();
  res += ( 32*g[49]*p[0]*p[10]*p[22]*p[26]*p[39]*p[43]*p[5] ).evalf();
  res += ( -48*g[51]*p[0]*p[10]*p[22]*p[26]*p[39]*p[43]*p[5] ).evalf();
  res += ( 32*g[52]*p[0]*p[10]*p[22]*p[26]*p[39]*p[43]*p[5] ).evalf();
  res += ( -32*g[53]*p[0]*p[10]*p[22]*p[26]*p[39]*p[43]*p[5] ).evalf();
  res += ( -32*g[1]*g[6]*p[0]*p[10]*p[22]*p[26]*p[39]*p[43]*p[5] ).evalf();
  res += ( 32*g[1]*p[0]*p[1]*p[10]*p[22]*p[26]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[1]*p[0]*p[11]*p[22]*p[26]*p[39]*p[43]*p[5]*numeric(-428,3) ).evalf();
  res += ( -64*g[0]*g[1]*p[0]*p[11]*p[22]*p[26]*p[39]*p[43]*p[5] ).evalf();
  res += ( -16*p[0]*p[11]*p[22]*p[26]*p[39]*p[43]*p[5]*pow(g[1],2) ).evalf();
  res += ( 44*g[15]*p[0]*p[11]*p[22]*p[26]*p[39]*p[43]*p[5] ).evalf();
  res += ( -16*g[1]*g[15]*p[0]*p[11]*p[22]*p[26]*p[39]*p[43]*p[5] ).evalf();
  res += ( 48*g[1]*g[16]*p[0]*p[11]*p[22]*p[26]*p[39]*p[43]*p[5] ).evalf();
  res += ( 48*g[25]*p[0]*p[11]*p[22]*p[26]*p[39]*p[43]*p[5] ).evalf();
  res += ( -96*g[1]*g[3]*p[0]*p[11]*p[22]*p[26]*p[39]*p[43]*p[5] ).evalf();
  res += ( -32*g[15]*g[3]*p[0]*p[11]*p[22]*p[26]*p[39]*p[43]*p[5] ).evalf();
  res += ( 8*g[33]*p[0]*p[11]*p[22]*p[26]*p[39]*p[43]*p[5] ).evalf();
  res += ( 80*g[38]*p[0]*p[11]*p[22]*p[26]*p[39]*p[43]*p[5] ).evalf();
  res += ( 16*g[48]*p[0]*p[11]*p[22]*p[26]*p[39]*p[43]*p[5] ).evalf();
  res += ( 40*g[49]*p[0]*p[11]*p[22]*p[26]*p[39]*p[43]*p[5] ).evalf();
  res += ( -8*g[51]*p[0]*p[11]*p[22]*p[26]*p[39]*p[43]*p[5] ).evalf();
  res += ( 40*g[52]*p[0]*p[11]*p[22]*p[26]*p[39]*p[43]*p[5] ).evalf();
  res += ( -40*g[53]*p[0]*p[11]*p[22]*p[26]*p[39]*p[43]*p[5] ).evalf();
  res += ( -32*g[1]*g[6]*p[0]*p[11]*p[22]*p[26]*p[39]*p[43]*p[5] ).evalf();
  res += ( 32*g[1]*p[0]*p[1]*p[11]*p[22]*p[26]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[1]*p[0]*p[12]*p[22]*p[26]*p[39]*p[43]*p[5]*numeric(190,3) ).evalf();
  res += ( g[0]*g[1]*p[0]*p[12]*p[22]*p[26]*p[39]*p[43]*p[5]*numeric(16,3) ).evalf();
  res += ( p[0]*p[12]*p[22]*p[26]*p[39]*p[43]*p[5]*numeric(4,3)*pow(g[1],2) ).evalf();
  res += ( g[15]*p[0]*p[12]*p[22]*p[26]*p[39]*p[43]*p[5]*numeric(-730,9) ).evalf();
  res += ( g[1]*g[15]*p[0]*p[12]*p[22]*p[26]*p[39]*p[43]*p[5]*numeric(-20,3) ).evalf();
  res += ( 4*g[1]*g[16]*p[0]*p[12]*p[22]*p[26]*p[39]*p[43]*p[5] ).evalf();
  res += ( 4*g[25]*p[0]*p[12]*p[22]*p[26]*p[39]*p[43]*p[5] ).evalf();
  res += ( 8*g[1]*g[3]*p[0]*p[12]*p[22]*p[26]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[15]*g[3]*p[0]*p[12]*p[22]*p[26]*p[39]*p[43]*p[5]*numeric(-4,3) ).evalf();
  res += ( g[33]*p[0]*p[12]*p[22]*p[26]*p[39]*p[43]*p[5]*numeric(28,3) ).evalf();
  res += ( g[38]*p[0]*p[12]*p[22]*p[26]*p[39]*p[43]*p[5]*numeric(-32,3) ).evalf();
  res += ( g[48]*p[0]*p[12]*p[22]*p[26]*p[39]*p[43]*p[5]*numeric(20,3) ).evalf();
  res += ( g[49]*p[0]*p[12]*p[22]*p[26]*p[39]*p[43]*p[5]*numeric(-16,3) ).evalf();
  res += ( g[51]*p[0]*p[12]*p[22]*p[26]*p[39]*p[43]*p[5]*numeric(-28,3) ).evalf();
  res += ( g[52]*p[0]*p[12]*p[22]*p[26]*p[39]*p[43]*p[5]*numeric(-16,3) ).evalf();
  res += ( g[53]*p[0]*p[12]*p[22]*p[26]*p[39]*p[43]*p[5]*numeric(16,3) ).evalf();
  res += ( g[1]*g[6]*p[0]*p[12]*p[22]*p[26]*p[39]*p[43]*p[5]*numeric(8,3) ).evalf();
  res += ( g[1]*p[0]*p[1]*p[12]*p[22]*p[26]*p[39]*p[43]*p[5]*numeric(-8,3) ).evalf();
  res += ( 6*g[1]*p[0]*p[13]*p[22]*p[26]*p[39]*p[43]*p[5] ).evalf();
  res += ( 8*g[0]*g[1]*p[0]*p[13]*p[22]*p[26]*p[39]*p[43]*p[5] ).evalf();
  res += ( 2*p[0]*p[13]*p[22]*p[26]*p[39]*p[43]*p[5]*pow(g[1],2) ).evalf();
  res += ( g[15]*p[0]*p[13]*p[22]*p[26]*p[39]*p[43]*p[5]*numeric(73,9) ).evalf();
  res += ( g[1]*g[15]*p[0]*p[13]*p[22]*p[26]*p[39]*p[43]*p[5]*numeric(10,3) ).evalf();
  res += ( g[1]*g[16]*p[0]*p[13]*p[22]*p[26]*p[39]*p[43]*p[5]*numeric(-22,3) ).evalf();
  res += ( g[25]*p[0]*p[13]*p[22]*p[26]*p[39]*p[43]*p[5]*numeric(-22,3) ).evalf();
  res += ( 12*g[1]*g[3]*p[0]*p[13]*p[22]*p[26]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[15]*g[3]*p[0]*p[13]*p[22]*p[26]*p[39]*p[43]*p[5]*numeric(14,3) ).evalf();
  res += ( g[33]*p[0]*p[13]*p[22]*p[26]*p[39]*p[43]*p[5]*numeric(-8,3) ).evalf();
  res += ( g[38]*p[0]*p[13]*p[22]*p[26]*p[39]*p[43]*p[5]*numeric(-28,3) ).evalf();
  res += ( g[48]*p[0]*p[13]*p[22]*p[26]*p[39]*p[43]*p[5]*numeric(-10,3) ).evalf();
  res += ( g[49]*p[0]*p[13]*p[22]*p[26]*p[39]*p[43]*p[5]*numeric(-14,3) ).evalf();
  res += ( g[51]*p[0]*p[13]*p[22]*p[26]*p[39]*p[43]*p[5]*numeric(8,3) ).evalf();
  res += ( g[52]*p[0]*p[13]*p[22]*p[26]*p[39]*p[43]*p[5]*numeric(-14,3) ).evalf();
  res += ( g[53]*p[0]*p[13]*p[22]*p[26]*p[39]*p[43]*p[5]*numeric(14,3) ).evalf();
  res += ( 4*g[1]*g[6]*p[0]*p[13]*p[22]*p[26]*p[39]*p[43]*p[5] ).evalf();
  res += ( -4*g[1]*p[0]*p[1]*p[13]*p[22]*p[26]*p[39]*p[43]*p[5] ).evalf();
  res += ( 116*g[1]*p[0]*p[22]*p[27]*p[39]*p[43]*p[5] ).evalf();
  res += ( -16*g[0]*g[1]*p[0]*p[22]*p[27]*p[39]*p[43]*p[5] ).evalf();
  res += ( -4*p[0]*p[22]*p[27]*p[39]*p[43]*p[5]*pow(g[1],2) ).evalf();
  res += ( g[15]*p[0]*p[22]*p[27]*p[39]*p[43]*p[5]*numeric(-608,9) ).evalf();
  res += ( -140*g[1]*g[15]*p[0]*p[22]*p[27]*p[39]*p[43]*p[5] ).evalf();
  res += ( 148*g[1]*g[16]*p[0]*p[22]*p[27]*p[39]*p[43]*p[5] ).evalf();
  res += ( 148*g[25]*p[0]*p[22]*p[27]*p[39]*p[43]*p[5] ).evalf();
  res += ( -24*g[1]*g[3]*p[0]*p[22]*p[27]*p[39]*p[43]*p[5] ).evalf();
  res += ( -76*g[15]*g[3]*p[0]*p[22]*p[27]*p[39]*p[43]*p[5] ).evalf();
  res += ( 172*g[33]*p[0]*p[22]*p[27]*p[39]*p[43]*p[5] ).evalf();
  res += ( -48*g[38]*p[0]*p[22]*p[27]*p[39]*p[43]*p[5] ).evalf();
  res += ( 140*g[48]*p[0]*p[22]*p[27]*p[39]*p[43]*p[5] ).evalf();
  res += ( -24*g[49]*p[0]*p[22]*p[27]*p[39]*p[43]*p[5] ).evalf();
  res += ( -172*g[51]*p[0]*p[22]*p[27]*p[39]*p[43]*p[5] ).evalf();
  res += ( -24*g[52]*p[0]*p[22]*p[27]*p[39]*p[43]*p[5] ).evalf();
  res += ( 24*g[53]*p[0]*p[22]*p[27]*p[39]*p[43]*p[5] ).evalf();
  res += ( -8*g[1]*g[6]*p[0]*p[22]*p[27]*p[39]*p[43]*p[5] ).evalf();
  res += ( 8*g[1]*p[0]*p[1]*p[22]*p[27]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[1]*p[0]*p[10]*p[22]*p[27]*p[39]*p[43]*p[5]*numeric(-556,3) ).evalf();
  res += ( g[0]*g[1]*p[0]*p[10]*p[22]*p[27]*p[39]*p[43]*p[5]*numeric(352,3) ).evalf();
  res += ( p[0]*p[10]*p[22]*p[27]*p[39]*p[43]*p[5]*numeric(88,3)*pow(g[1],2) ).evalf();
  res += ( g[15]*p[0]*p[10]*p[22]*p[27]*p[39]*p[43]*p[5]*numeric(1340,9) ).evalf();
  res += ( g[1]*g[15]*p[0]*p[10]*p[22]*p[27]*p[39]*p[43]*p[5]*numeric(424,3) ).evalf();
  res += ( -200*g[1]*g[16]*p[0]*p[10]*p[22]*p[27]*p[39]*p[43]*p[5] ).evalf();
  res += ( -200*g[25]*p[0]*p[10]*p[22]*p[27]*p[39]*p[43]*p[5] ).evalf();
  res += ( 176*g[1]*g[3]*p[0]*p[10]*p[22]*p[27]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[15]*g[3]*p[0]*p[10]*p[22]*p[27]*p[39]*p[43]*p[5]*numeric(344,3) ).evalf();
  res += ( g[33]*p[0]*p[10]*p[22]*p[27]*p[39]*p[43]*p[5]*numeric(-464,3) ).evalf();
  res += ( g[38]*p[0]*p[10]*p[22]*p[27]*p[39]*p[43]*p[5]*numeric(-272,3) ).evalf();
  res += ( g[48]*p[0]*p[10]*p[22]*p[27]*p[39]*p[43]*p[5]*numeric(-424,3) ).evalf();
  res += ( g[49]*p[0]*p[10]*p[22]*p[27]*p[39]*p[43]*p[5]*numeric(-136,3) ).evalf();
  res += ( g[51]*p[0]*p[10]*p[22]*p[27]*p[39]*p[43]*p[5]*numeric(464,3) ).evalf();
  res += ( g[52]*p[0]*p[10]*p[22]*p[27]*p[39]*p[43]*p[5]*numeric(-136,3) ).evalf();
  res += ( g[53]*p[0]*p[10]*p[22]*p[27]*p[39]*p[43]*p[5]*numeric(136,3) ).evalf();
  res += ( g[1]*g[6]*p[0]*p[10]*p[22]*p[27]*p[39]*p[43]*p[5]*numeric(176,3) ).evalf();
  res += ( g[1]*p[0]*p[1]*p[10]*p[22]*p[27]*p[39]*p[43]*p[5]*numeric(-176,3) ).evalf();
  res += ( 48*g[1]*p[0]*p[11]*p[22]*p[27]*p[39]*p[43]*p[5] ).evalf();
  res += ( 16*g[0]*g[1]*p[0]*p[11]*p[22]*p[27]*p[39]*p[43]*p[5] ).evalf();
  res += ( 4*p[0]*p[11]*p[22]*p[27]*p[39]*p[43]*p[5]*pow(g[1],2) ).evalf();
  res += ( g[15]*p[0]*p[11]*p[22]*p[27]*p[39]*p[43]*p[5]*numeric(-218,3) ).evalf();
  res += ( 28*g[1]*g[15]*p[0]*p[11]*p[22]*p[27]*p[39]*p[43]*p[5] ).evalf();
  res += ( -36*g[1]*g[16]*p[0]*p[11]*p[22]*p[27]*p[39]*p[43]*p[5] ).evalf();
  res += ( -36*g[25]*p[0]*p[11]*p[22]*p[27]*p[39]*p[43]*p[5] ).evalf();
  res += ( 24*g[1]*g[3]*p[0]*p[11]*p[22]*p[27]*p[39]*p[43]*p[5] ).evalf();
  res += ( 20*g[15]*g[3]*p[0]*p[11]*p[22]*p[27]*p[39]*p[43]*p[5] ).evalf();
  res += ( -32*g[33]*p[0]*p[11]*p[22]*p[27]*p[39]*p[43]*p[5] ).evalf();
  res += ( -8*g[38]*p[0]*p[11]*p[22]*p[27]*p[39]*p[43]*p[5] ).evalf();
  res += ( -28*g[48]*p[0]*p[11]*p[22]*p[27]*p[39]*p[43]*p[5] ).evalf();
  res += ( -4*g[49]*p[0]*p[11]*p[22]*p[27]*p[39]*p[43]*p[5] ).evalf();
  res += ( 32*g[51]*p[0]*p[11]*p[22]*p[27]*p[39]*p[43]*p[5] ).evalf();
  res += ( -4*g[52]*p[0]*p[11]*p[22]*p[27]*p[39]*p[43]*p[5] ).evalf();
  res += ( 4*g[53]*p[0]*p[11]*p[22]*p[27]*p[39]*p[43]*p[5] ).evalf();
  res += ( 8*g[1]*g[6]*p[0]*p[11]*p[22]*p[27]*p[39]*p[43]*p[5] ).evalf();
  res += ( -8*g[1]*p[0]*p[1]*p[11]*p[22]*p[27]*p[39]*p[43]*p[5] ).evalf();
  res += ( 8*g[1]*p[0]*p[12]*p[22]*p[27]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[15]*p[0]*p[12]*p[22]*p[27]*p[39]*p[43]*p[5]*numeric(128,9) ).evalf();
  res += ( g[1]*g[15]*p[0]*p[12]*p[22]*p[27]*p[39]*p[43]*p[5]*numeric(-64,3) ).evalf();
  res += ( g[1]*g[16]*p[0]*p[12]*p[22]*p[27]*p[39]*p[43]*p[5]*numeric(64,3) ).evalf();
  res += ( g[25]*p[0]*p[12]*p[22]*p[27]*p[39]*p[43]*p[5]*numeric(64,3) ).evalf();
  res += ( g[15]*g[3]*p[0]*p[12]*p[22]*p[27]*p[39]*p[43]*p[5]*numeric(-32,3) ).evalf();
  res += ( g[33]*p[0]*p[12]*p[22]*p[27]*p[39]*p[43]*p[5]*numeric(80,3) ).evalf();
  res += ( g[38]*p[0]*p[12]*p[22]*p[27]*p[39]*p[43]*p[5]*numeric(-32,3) ).evalf();
  res += ( g[48]*p[0]*p[12]*p[22]*p[27]*p[39]*p[43]*p[5]*numeric(64,3) ).evalf();
  res += ( g[49]*p[0]*p[12]*p[22]*p[27]*p[39]*p[43]*p[5]*numeric(-16,3) ).evalf();
  res += ( g[51]*p[0]*p[12]*p[22]*p[27]*p[39]*p[43]*p[5]*numeric(-80,3) ).evalf();
  res += ( g[52]*p[0]*p[12]*p[22]*p[27]*p[39]*p[43]*p[5]*numeric(-16,3) ).evalf();
  res += ( g[53]*p[0]*p[12]*p[22]*p[27]*p[39]*p[43]*p[5]*numeric(16,3) ).evalf();
  res += ( -68*g[1]*p[0]*p[22]*p[28]*p[39]*p[43]*p[5] ).evalf();
  res += ( 32*g[0]*g[1]*p[0]*p[22]*p[28]*p[39]*p[43]*p[5] ).evalf();
  res += ( 8*p[0]*p[22]*p[28]*p[39]*p[43]*p[5]*pow(g[1],2) ).evalf();
  res += ( g[15]*p[0]*p[22]*p[28]*p[39]*p[43]*p[5]*numeric(188,3) ).evalf();
  res += ( g[1]*g[15]*p[0]*p[22]*p[28]*p[39]*p[43]*p[5]*numeric(104,3) ).evalf();
  res += ( g[1]*g[16]*p[0]*p[22]*p[28]*p[39]*p[43]*p[5]*numeric(-152,3) ).evalf();
  res += ( g[25]*p[0]*p[22]*p[28]*p[39]*p[43]*p[5]*numeric(-152,3) ).evalf();
  res += ( 48*g[1]*g[3]*p[0]*p[22]*p[28]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[15]*g[3]*p[0]*p[22]*p[28]*p[39]*p[43]*p[5]*numeric(88,3) ).evalf();
  res += ( g[33]*p[0]*p[22]*p[28]*p[39]*p[43]*p[5]*numeric(-112,3) ).evalf();
  res += ( g[38]*p[0]*p[22]*p[28]*p[39]*p[43]*p[5]*numeric(-80,3) ).evalf();
  res += ( g[48]*p[0]*p[22]*p[28]*p[39]*p[43]*p[5]*numeric(-104,3) ).evalf();
  res += ( g[49]*p[0]*p[22]*p[28]*p[39]*p[43]*p[5]*numeric(-40,3) ).evalf();
  res += ( g[51]*p[0]*p[22]*p[28]*p[39]*p[43]*p[5]*numeric(112,3) ).evalf();
  res += ( g[52]*p[0]*p[22]*p[28]*p[39]*p[43]*p[5]*numeric(-40,3) ).evalf();
  res += ( g[53]*p[0]*p[22]*p[28]*p[39]*p[43]*p[5]*numeric(40,3) ).evalf();
  res += ( 16*g[1]*g[6]*p[0]*p[22]*p[28]*p[39]*p[43]*p[5] ).evalf();
  res += ( -16*g[1]*p[0]*p[1]*p[22]*p[28]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[1]*p[0]*p[10]*p[22]*p[28]*p[39]*p[43]*p[5]*numeric(-4,3) ).evalf();
  res += ( g[0]*g[1]*p[0]*p[10]*p[22]*p[28]*p[39]*p[43]*p[5]*numeric(-16,3) ).evalf();
  res += ( p[0]*p[10]*p[22]*p[28]*p[39]*p[43]*p[5]*numeric(-4,3)*pow(g[1],2) ).evalf();
  res += ( g[15]*p[0]*p[10]*p[22]*p[28]*p[39]*p[43]*p[5]*numeric(-188,9) ).evalf();
  res += ( g[1]*g[15]*p[0]*p[10]*p[22]*p[28]*p[39]*p[43]*p[5]*numeric(212,3) ).evalf();
  res += ( -68*g[1]*g[16]*p[0]*p[10]*p[22]*p[28]*p[39]*p[43]*p[5] ).evalf();
  res += ( -68*g[25]*p[0]*p[10]*p[22]*p[28]*p[39]*p[43]*p[5] ).evalf();
  res += ( -8*g[1]*g[3]*p[0]*p[10]*p[22]*p[28]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[15]*g[3]*p[0]*p[10]*p[22]*p[28]*p[39]*p[43]*p[5]*numeric(100,3) ).evalf();
  res += ( g[33]*p[0]*p[10]*p[22]*p[28]*p[39]*p[43]*p[5]*numeric(-268,3) ).evalf();
  res += ( g[38]*p[0]*p[10]*p[22]*p[28]*p[39]*p[43]*p[5]*numeric(128,3) ).evalf();
  res += ( g[48]*p[0]*p[10]*p[22]*p[28]*p[39]*p[43]*p[5]*numeric(-212,3) ).evalf();
  res += ( g[49]*p[0]*p[10]*p[22]*p[28]*p[39]*p[43]*p[5]*numeric(64,3) ).evalf();
  res += ( g[51]*p[0]*p[10]*p[22]*p[28]*p[39]*p[43]*p[5]*numeric(268,3) ).evalf();
  res += ( g[52]*p[0]*p[10]*p[22]*p[28]*p[39]*p[43]*p[5]*numeric(64,3) ).evalf();
  res += ( g[53]*p[0]*p[10]*p[22]*p[28]*p[39]*p[43]*p[5]*numeric(-64,3) ).evalf();
  res += ( g[1]*g[6]*p[0]*p[10]*p[22]*p[28]*p[39]*p[43]*p[5]*numeric(-8,3) ).evalf();
  res += ( g[1]*p[0]*p[1]*p[10]*p[22]*p[28]*p[39]*p[43]*p[5]*numeric(8,3) ).evalf();
  res += ( g[1]*p[0]*p[11]*p[22]*p[28]*p[39]*p[43]*p[5]*numeric(28,3) ).evalf();
  res += ( g[0]*g[1]*p[0]*p[11]*p[22]*p[28]*p[39]*p[43]*p[5]*numeric(-16,3) ).evalf();
  res += ( p[0]*p[11]*p[22]*p[28]*p[39]*p[43]*p[5]*numeric(-4,3)*pow(g[1],2) ).evalf();
  res += ( g[15]*p[0]*p[11]*p[22]*p[28]*p[39]*p[43]*p[5]*numeric(70,9) ).evalf();
  res += ( -52*g[1]*g[15]*p[0]*p[11]*p[22]*p[28]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[1]*g[16]*p[0]*p[11]*p[22]*p[28]*p[39]*p[43]*p[5]*numeric(164,3) ).evalf();
  res += ( g[25]*p[0]*p[11]*p[22]*p[28]*p[39]*p[43]*p[5]*numeric(164,3) ).evalf();
  res += ( -8*g[1]*g[3]*p[0]*p[11]*p[22]*p[28]*p[39]*p[43]*p[5] ).evalf();
  res += ( -28*g[15]*g[3]*p[0]*p[11]*p[22]*p[28]*p[39]*p[43]*p[5] ).evalf();
  res += ( 64*g[33]*p[0]*p[11]*p[22]*p[28]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[38]*p[0]*p[11]*p[22]*p[28]*p[39]*p[43]*p[5]*numeric(-56,3) ).evalf();
  res += ( 52*g[48]*p[0]*p[11]*p[22]*p[28]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[49]*p[0]*p[11]*p[22]*p[28]*p[39]*p[43]*p[5]*numeric(-28,3) ).evalf();
  res += ( -64*g[51]*p[0]*p[11]*p[22]*p[28]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[52]*p[0]*p[11]*p[22]*p[28]*p[39]*p[43]*p[5]*numeric(-28,3) ).evalf();
  res += ( g[53]*p[0]*p[11]*p[22]*p[28]*p[39]*p[43]*p[5]*numeric(28,3) ).evalf();
  res += ( g[1]*g[6]*p[0]*p[11]*p[22]*p[28]*p[39]*p[43]*p[5]*numeric(-8,3) ).evalf();
  res += ( g[1]*p[0]*p[1]*p[11]*p[22]*p[28]*p[39]*p[43]*p[5]*numeric(8,3) ).evalf();
  res += ( g[1]*p[0]*p[22]*p[29]*p[39]*p[43]*p[5]*numeric(14,3) ).evalf();
  res += ( g[0]*g[1]*p[0]*p[22]*p[29]*p[39]*p[43]*p[5]*numeric(-8,3) ).evalf();
  res += ( p[0]*p[22]*p[29]*p[39]*p[43]*p[5]*numeric(-2,3)*pow(g[1],2) ).evalf();
  res += ( g[15]*p[0]*p[22]*p[29]*p[39]*p[43]*p[5]*numeric(-115,9) ).evalf();
  res += ( g[1]*g[15]*p[0]*p[22]*p[29]*p[39]*p[43]*p[5]*numeric(130,3) ).evalf();
  res += ( -42*g[1]*g[16]*p[0]*p[22]*p[29]*p[39]*p[43]*p[5] ).evalf();
  res += ( -42*g[25]*p[0]*p[22]*p[29]*p[39]*p[43]*p[5] ).evalf();
  res += ( -4*g[1]*g[3]*p[0]*p[22]*p[29]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[15]*g[3]*p[0]*p[22]*p[29]*p[39]*p[43]*p[5]*numeric(62,3) ).evalf();
  res += ( g[33]*p[0]*p[22]*p[29]*p[39]*p[43]*p[5]*numeric(-164,3) ).evalf();
  res += ( g[38]*p[0]*p[22]*p[29]*p[39]*p[43]*p[5]*numeric(76,3) ).evalf();
  res += ( g[48]*p[0]*p[22]*p[29]*p[39]*p[43]*p[5]*numeric(-130,3) ).evalf();
  res += ( g[49]*p[0]*p[22]*p[29]*p[39]*p[43]*p[5]*numeric(38,3) ).evalf();
  res += ( g[51]*p[0]*p[22]*p[29]*p[39]*p[43]*p[5]*numeric(164,3) ).evalf();
  res += ( g[52]*p[0]*p[22]*p[29]*p[39]*p[43]*p[5]*numeric(38,3) ).evalf();
  res += ( g[53]*p[0]*p[22]*p[29]*p[39]*p[43]*p[5]*numeric(-38,3) ).evalf();
  res += ( g[1]*g[6]*p[0]*p[22]*p[29]*p[39]*p[43]*p[5]*numeric(-4,3) ).evalf();
  res += ( g[1]*p[0]*p[1]*p[22]*p[29]*p[39]*p[43]*p[5]*numeric(4,3) ).evalf();
  res += ( g[1]*p[0]*p[10]*p[22]*p[29]*p[39]*p[43]*p[5]*numeric(16,3) ).evalf();
  res += ( g[0]*g[1]*p[0]*p[10]*p[22]*p[29]*p[39]*p[43]*p[5]*numeric(-16,3) ).evalf();
  res += ( p[0]*p[10]*p[22]*p[29]*p[39]*p[43]*p[5]*numeric(-4,3)*pow(g[1],2) ).evalf();
  res += ( g[15]*p[0]*p[10]*p[22]*p[29]*p[39]*p[43]*p[5]*numeric(-2,9) ).evalf();
  res += ( g[1]*g[15]*p[0]*p[10]*p[22]*p[29]*p[39]*p[43]*p[5]*numeric(-140,3) ).evalf();
  res += ( g[1]*g[16]*p[0]*p[10]*p[22]*p[29]*p[39]*p[43]*p[5]*numeric(148,3) ).evalf();
  res += ( g[25]*p[0]*p[10]*p[22]*p[29]*p[39]*p[43]*p[5]*numeric(148,3) ).evalf();
  res += ( -8*g[1]*g[3]*p[0]*p[10]*p[22]*p[29]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[15]*g[3]*p[0]*p[10]*p[22]*p[29]*p[39]*p[43]*p[5]*numeric(-76,3) ).evalf();
  res += ( g[33]*p[0]*p[10]*p[22]*p[29]*p[39]*p[43]*p[5]*numeric(172,3) ).evalf();
  res += ( -16*g[38]*p[0]*p[10]*p[22]*p[29]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[48]*p[0]*p[10]*p[22]*p[29]*p[39]*p[43]*p[5]*numeric(140,3) ).evalf();
  res += ( -8*g[49]*p[0]*p[10]*p[22]*p[29]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[51]*p[0]*p[10]*p[22]*p[29]*p[39]*p[43]*p[5]*numeric(-172,3) ).evalf();
  res += ( -8*g[52]*p[0]*p[10]*p[22]*p[29]*p[39]*p[43]*p[5] ).evalf();
  res += ( 8*g[53]*p[0]*p[10]*p[22]*p[29]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[1]*g[6]*p[0]*p[10]*p[22]*p[29]*p[39]*p[43]*p[5]*numeric(-8,3) ).evalf();
  res += ( g[1]*p[0]*p[1]*p[10]*p[22]*p[29]*p[39]*p[43]*p[5]*numeric(8,3) ).evalf();
  res += ( g[1]*p[0]*p[22]*p[30]*p[39]*p[43]*p[5]*numeric(2,3) ).evalf();
  res += ( g[0]*g[1]*p[0]*p[22]*p[30]*p[39]*p[43]*p[5]*numeric(-8,3) ).evalf();
  res += ( p[0]*p[22]*p[30]*p[39]*p[43]*p[5]*numeric(-2,3)*pow(g[1],2) ).evalf();
  res += ( g[15]*p[0]*p[22]*p[30]*p[39]*p[43]*p[5]*numeric(-7,9) ).evalf();
  res += ( g[1]*g[15]*p[0]*p[22]*p[30]*p[39]*p[43]*p[5]*numeric(-46,3) ).evalf();
  res += ( g[1]*g[16]*p[0]*p[22]*p[30]*p[39]*p[43]*p[5]*numeric(50,3) ).evalf();
  res += ( g[25]*p[0]*p[22]*p[30]*p[39]*p[43]*p[5]*numeric(50,3) ).evalf();
  res += ( -4*g[1]*g[3]*p[0]*p[22]*p[30]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[15]*g[3]*p[0]*p[22]*p[30]*p[39]*p[43]*p[5]*numeric(-26,3) ).evalf();
  res += ( g[33]*p[0]*p[22]*p[30]*p[39]*p[43]*p[5]*numeric(56,3) ).evalf();
  res += ( -4*g[38]*p[0]*p[22]*p[30]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[48]*p[0]*p[22]*p[30]*p[39]*p[43]*p[5]*numeric(46,3) ).evalf();
  res += ( -2*g[49]*p[0]*p[22]*p[30]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[51]*p[0]*p[22]*p[30]*p[39]*p[43]*p[5]*numeric(-56,3) ).evalf();
  res += ( -2*g[52]*p[0]*p[22]*p[30]*p[39]*p[43]*p[5] ).evalf();
  res += ( 2*g[53]*p[0]*p[22]*p[30]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[1]*g[6]*p[0]*p[22]*p[30]*p[39]*p[43]*p[5]*numeric(-4,3) ).evalf();
  res += ( g[1]*p[0]*p[1]*p[22]*p[30]*p[39]*p[43]*p[5]*numeric(4,3) ).evalf();
  res += ( g[17]*p[0]*p[38]*p[39]*p[43]*p[5]*numeric(1168,9) ).evalf();
  res += ( g[2]*p[0]*p[38]*p[39]*p[43]*p[5]*numeric(-736,3) ).evalf();
  res += ( g[0]*g[2]*p[0]*p[38]*p[39]*p[43]*p[5]*numeric(256,3) ).evalf();
  res += ( g[17]*g[2]*p[0]*p[38]*p[39]*p[43]*p[5]*numeric(64,3) ).evalf();
  res += ( -64*g[18]*g[2]*p[0]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( p[0]*p[38]*p[39]*p[43]*p[5]*numeric(64,3)*pow(g[2],2) ).evalf();
  res += ( -64*g[26]*p[0]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[17]*g[3]*p[0]*p[38]*p[39]*p[43]*p[5]*numeric(128,3) ).evalf();
  res += ( 128*g[2]*g[3]*p[0]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[35]*p[0]*p[38]*p[39]*p[43]*p[5]*numeric(-32,3) ).evalf();
  res += ( g[40]*p[0]*p[38]*p[39]*p[43]*p[5]*numeric(-320,3) ).evalf();
  res += ( g[54]*p[0]*p[38]*p[39]*p[43]*p[5]*numeric(-64,3) ).evalf();
  res += ( g[55]*p[0]*p[38]*p[39]*p[43]*p[5]*numeric(-160,3) ).evalf();
  res += ( g[57]*p[0]*p[38]*p[39]*p[43]*p[5]*numeric(32,3) ).evalf();
  res += ( g[58]*p[0]*p[38]*p[39]*p[43]*p[5]*numeric(-160,3) ).evalf();
  res += ( g[59]*p[0]*p[38]*p[39]*p[43]*p[5]*numeric(160,3) ).evalf();
  res += ( g[2]*g[6]*p[0]*p[38]*p[39]*p[43]*p[5]*numeric(128,3) ).evalf();
  res += ( g[2]*p[0]*p[1]*p[38]*p[39]*p[43]*p[5]*numeric(-128,3) ).evalf();
  res += ( g[17]*p[0]*p[10]*p[38]*p[39]*p[43]*p[5]*numeric(-1360,9) ).evalf();
  res += ( g[2]*p[0]*p[10]*p[38]*p[39]*p[43]*p[5]*numeric(520,3) ).evalf();
  res += ( g[0]*g[2]*p[0]*p[10]*p[38]*p[39]*p[43]*p[5]*numeric(-416,3) ).evalf();
  res += ( g[17]*g[2]*p[0]*p[10]*p[38]*p[39]*p[43]*p[5]*numeric(-56,3) ).evalf();
  res += ( 88*g[18]*g[2]*p[0]*p[10]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( p[0]*p[10]*p[38]*p[39]*p[43]*p[5]*numeric(-104,3)*pow(g[2],2) ).evalf();
  res += ( 88*g[26]*p[0]*p[10]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[17]*g[3]*p[0]*p[10]*p[38]*p[39]*p[43]*p[5]*numeric(-184,3) ).evalf();
  res += ( -208*g[2]*g[3]*p[0]*p[10]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[35]*p[0]*p[10]*p[38]*p[39]*p[43]*p[5]*numeric(-8,3) ).evalf();
  res += ( g[40]*p[0]*p[10]*p[38]*p[39]*p[43]*p[5]*numeric(544,3) ).evalf();
  res += ( g[54]*p[0]*p[10]*p[38]*p[39]*p[43]*p[5]*numeric(56,3) ).evalf();
  res += ( g[55]*p[0]*p[10]*p[38]*p[39]*p[43]*p[5]*numeric(272,3) ).evalf();
  res += ( g[57]*p[0]*p[10]*p[38]*p[39]*p[43]*p[5]*numeric(8,3) ).evalf();
  res += ( g[58]*p[0]*p[10]*p[38]*p[39]*p[43]*p[5]*numeric(272,3) ).evalf();
  res += ( g[59]*p[0]*p[10]*p[38]*p[39]*p[43]*p[5]*numeric(-272,3) ).evalf();
  res += ( g[2]*g[6]*p[0]*p[10]*p[38]*p[39]*p[43]*p[5]*numeric(-208,3) ).evalf();
  res += ( g[2]*p[0]*p[1]*p[10]*p[38]*p[39]*p[43]*p[5]*numeric(208,3) ).evalf();
  res += ( g[17]*p[0]*p[11]*p[38]*p[39]*p[43]*p[5]*numeric(-608,9) ).evalf();
  res += ( 116*g[2]*p[0]*p[11]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( -16*g[0]*g[2]*p[0]*p[11]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( -140*g[17]*g[2]*p[0]*p[11]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( 148*g[18]*g[2]*p[0]*p[11]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( -4*p[0]*p[11]*p[38]*p[39]*p[43]*p[5]*pow(g[2],2) ).evalf();
  res += ( 148*g[26]*p[0]*p[11]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( -76*g[17]*g[3]*p[0]*p[11]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( -24*g[2]*g[3]*p[0]*p[11]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( 172*g[35]*p[0]*p[11]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( -48*g[40]*p[0]*p[11]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( 140*g[54]*p[0]*p[11]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( -24*g[55]*p[0]*p[11]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( -172*g[57]*p[0]*p[11]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( -24*g[58]*p[0]*p[11]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( 24*g[59]*p[0]*p[11]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( -8*g[2]*g[6]*p[0]*p[11]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( 8*g[2]*p[0]*p[1]*p[11]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[17]*p[0]*p[12]*p[38]*p[39]*p[43]*p[5]*numeric(188,3) ).evalf();
  res += ( -68*g[2]*p[0]*p[12]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( 32*g[0]*g[2]*p[0]*p[12]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[17]*g[2]*p[0]*p[12]*p[38]*p[39]*p[43]*p[5]*numeric(104,3) ).evalf();
  res += ( g[18]*g[2]*p[0]*p[12]*p[38]*p[39]*p[43]*p[5]*numeric(-152,3) ).evalf();
  res += ( 8*p[0]*p[12]*p[38]*p[39]*p[43]*p[5]*pow(g[2],2) ).evalf();
  res += ( g[26]*p[0]*p[12]*p[38]*p[39]*p[43]*p[5]*numeric(-152,3) ).evalf();
  res += ( g[17]*g[3]*p[0]*p[12]*p[38]*p[39]*p[43]*p[5]*numeric(88,3) ).evalf();
  res += ( 48*g[2]*g[3]*p[0]*p[12]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[35]*p[0]*p[12]*p[38]*p[39]*p[43]*p[5]*numeric(-112,3) ).evalf();
  res += ( g[40]*p[0]*p[12]*p[38]*p[39]*p[43]*p[5]*numeric(-80,3) ).evalf();
  res += ( g[54]*p[0]*p[12]*p[38]*p[39]*p[43]*p[5]*numeric(-104,3) ).evalf();
  res += ( g[55]*p[0]*p[12]*p[38]*p[39]*p[43]*p[5]*numeric(-40,3) ).evalf();
  res += ( g[57]*p[0]*p[12]*p[38]*p[39]*p[43]*p[5]*numeric(112,3) ).evalf();
  res += ( g[58]*p[0]*p[12]*p[38]*p[39]*p[43]*p[5]*numeric(-40,3) ).evalf();
  res += ( g[59]*p[0]*p[12]*p[38]*p[39]*p[43]*p[5]*numeric(40,3) ).evalf();
  res += ( 16*g[2]*g[6]*p[0]*p[12]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( -16*g[2]*p[0]*p[1]*p[12]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[17]*p[0]*p[13]*p[38]*p[39]*p[43]*p[5]*numeric(-115,9) ).evalf();
  res += ( g[2]*p[0]*p[13]*p[38]*p[39]*p[43]*p[5]*numeric(14,3) ).evalf();
  res += ( g[0]*g[2]*p[0]*p[13]*p[38]*p[39]*p[43]*p[5]*numeric(-8,3) ).evalf();
  res += ( g[17]*g[2]*p[0]*p[13]*p[38]*p[39]*p[43]*p[5]*numeric(130,3) ).evalf();
  res += ( -42*g[18]*g[2]*p[0]*p[13]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( p[0]*p[13]*p[38]*p[39]*p[43]*p[5]*numeric(-2,3)*pow(g[2],2) ).evalf();
  res += ( -42*g[26]*p[0]*p[13]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[17]*g[3]*p[0]*p[13]*p[38]*p[39]*p[43]*p[5]*numeric(62,3) ).evalf();
  res += ( -4*g[2]*g[3]*p[0]*p[13]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[35]*p[0]*p[13]*p[38]*p[39]*p[43]*p[5]*numeric(-164,3) ).evalf();
  res += ( g[40]*p[0]*p[13]*p[38]*p[39]*p[43]*p[5]*numeric(76,3) ).evalf();
  res += ( g[54]*p[0]*p[13]*p[38]*p[39]*p[43]*p[5]*numeric(-130,3) ).evalf();
  res += ( g[55]*p[0]*p[13]*p[38]*p[39]*p[43]*p[5]*numeric(38,3) ).evalf();
  res += ( g[57]*p[0]*p[13]*p[38]*p[39]*p[43]*p[5]*numeric(164,3) ).evalf();
  res += ( g[58]*p[0]*p[13]*p[38]*p[39]*p[43]*p[5]*numeric(38,3) ).evalf();
  res += ( g[59]*p[0]*p[13]*p[38]*p[39]*p[43]*p[5]*numeric(-38,3) ).evalf();
  res += ( g[2]*g[6]*p[0]*p[13]*p[38]*p[39]*p[43]*p[5]*numeric(-4,3) ).evalf();
  res += ( g[2]*p[0]*p[1]*p[13]*p[38]*p[39]*p[43]*p[5]*numeric(4,3) ).evalf();
  res += ( g[17]*p[0]*p[14]*p[38]*p[39]*p[43]*p[5]*numeric(-7,9) ).evalf();
  res += ( g[2]*p[0]*p[14]*p[38]*p[39]*p[43]*p[5]*numeric(2,3) ).evalf();
  res += ( g[0]*g[2]*p[0]*p[14]*p[38]*p[39]*p[43]*p[5]*numeric(-8,3) ).evalf();
  res += ( g[17]*g[2]*p[0]*p[14]*p[38]*p[39]*p[43]*p[5]*numeric(-46,3) ).evalf();
  res += ( g[18]*g[2]*p[0]*p[14]*p[38]*p[39]*p[43]*p[5]*numeric(50,3) ).evalf();
  res += ( p[0]*p[14]*p[38]*p[39]*p[43]*p[5]*numeric(-2,3)*pow(g[2],2) ).evalf();
  res += ( g[26]*p[0]*p[14]*p[38]*p[39]*p[43]*p[5]*numeric(50,3) ).evalf();
  res += ( g[17]*g[3]*p[0]*p[14]*p[38]*p[39]*p[43]*p[5]*numeric(-26,3) ).evalf();
  res += ( -4*g[2]*g[3]*p[0]*p[14]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[35]*p[0]*p[14]*p[38]*p[39]*p[43]*p[5]*numeric(56,3) ).evalf();
  res += ( -4*g[40]*p[0]*p[14]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[54]*p[0]*p[14]*p[38]*p[39]*p[43]*p[5]*numeric(46,3) ).evalf();
  res += ( -2*g[55]*p[0]*p[14]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[57]*p[0]*p[14]*p[38]*p[39]*p[43]*p[5]*numeric(-56,3) ).evalf();
  res += ( -2*g[58]*p[0]*p[14]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( 2*g[59]*p[0]*p[14]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[2]*g[6]*p[0]*p[14]*p[38]*p[39]*p[43]*p[5]*numeric(-4,3) ).evalf();
  res += ( g[2]*p[0]*p[1]*p[14]*p[38]*p[39]*p[43]*p[5]*numeric(4,3) ).evalf();
  res += ( g[0]*p[0]*p[22]*p[38]*p[39]*p[43]*p[5]*numeric(-1376,9) ).evalf();
  res += ( p[0]*p[22]*p[38]*p[39]*p[43]*p[5]*numeric(544,3)*pow(g[0],2) ).evalf();
  res += ( g[19]*p[0]*p[22]*p[38]*p[39]*p[43]*p[5]*numeric(-640,3) ).evalf();
  res += ( 640*g[27]*p[0]*p[22]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[0]*g[3]*p[0]*p[22]*p[38]*p[39]*p[43]*p[5]*numeric(2240,3) ).evalf();
  res += ( g[37]*p[0]*p[22]*p[38]*p[39]*p[43]*p[5]*numeric(-640,3) ).evalf();
  res += ( -192*g[6]*p[0]*p[22]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[3]*g[6]*p[0]*p[22]*p[38]*p[39]*p[43]*p[5]*numeric(-2176,3) ).evalf();
  res += ( p[0]*p[22]*p[38]*p[39]*p[43]*p[5]*numeric(896,3)*pow(g[6],2) ).evalf();
  res += ( -256*g[0]*p[0]*p[1]*p[22]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[6]*p[0]*p[1]*p[22]*p[38]*p[39]*p[43]*p[5]*numeric(512,3) ).evalf();
  res += ( g[0]*p[0]*p[10]*p[22]*p[38]*p[39]*p[43]*p[5]*numeric(-320,9) ).evalf();
  res += ( g[6]*p[0]*p[10]*p[22]*p[38]*p[39]*p[43]*p[5]*numeric(2624,9) ).evalf();
  res += ( g[0]*p[0]*p[11]*p[22]*p[38]*p[39]*p[43]*p[5]*numeric(880,9) ).evalf();
  res += ( -160*p[0]*p[11]*p[22]*p[38]*p[39]*p[43]*p[5]*pow(g[0],2) ).evalf();
  res += ( 240*g[19]*p[0]*p[11]*p[22]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( -720*g[27]*p[0]*p[11]*p[22]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( -640*g[0]*g[3]*p[0]*p[11]*p[22]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( 240*g[37]*p[0]*p[11]*p[22]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[6]*p[0]*p[11]*p[22]*p[38]*p[39]*p[43]*p[5]*numeric(824,9) ).evalf();
  res += ( 760*g[3]*g[6]*p[0]*p[11]*p[22]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( -240*p[0]*p[11]*p[22]*p[38]*p[39]*p[43]*p[5]*pow(g[6],2) ).evalf();
  res += ( 240*g[0]*p[0]*p[1]*p[11]*p[22]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( -160*g[6]*p[0]*p[1]*p[11]*p[22]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[0]*p[0]*p[12]*p[22]*p[38]*p[39]*p[43]*p[5]*numeric(304,9) ).evalf();
  res += ( 32*p[0]*p[12]*p[22]*p[38]*p[39]*p[43]*p[5]*pow(g[0],2) ).evalf();
  res += ( 40*g[19]*p[0]*p[12]*p[22]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( -120*g[27]*p[0]*p[12]*p[22]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( 160*g[0]*g[3]*p[0]*p[12]*p[22]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( 40*g[37]*p[0]*p[12]*p[22]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[6]*p[0]*p[12]*p[22]*p[38]*p[39]*p[43]*p[5]*numeric(-760,9) ).evalf();
  res += ( 52*g[3]*g[6]*p[0]*p[12]*p[22]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( 88*p[0]*p[12]*p[22]*p[38]*p[39]*p[43]*p[5]*pow(g[6],2) ).evalf();
  res += ( -24*g[0]*p[0]*p[1]*p[12]*p[22]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( 16*g[6]*p[0]*p[1]*p[12]*p[22]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( -10*g[0]*p[0]*p[13]*p[22]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( p[0]*p[13]*p[22]*p[38]*p[39]*p[43]*p[5]*numeric(26,3)*pow(g[0],2) ).evalf();
  res += ( g[19]*p[0]*p[13]*p[22]*p[38]*p[39]*p[43]*p[5]*numeric(-160,3) ).evalf();
  res += ( 160*g[27]*p[0]*p[13]*p[22]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( 20*g[0]*g[3]*p[0]*p[13]*p[22]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[37]*p[0]*p[13]*p[22]*p[38]*p[39]*p[43]*p[5]*numeric(-160,3) ).evalf();
  res += ( -36*g[6]*p[0]*p[13]*p[22]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[3]*g[6]*p[0]*p[13]*p[22]*p[38]*p[39]*p[43]*p[5]*numeric(-404,3) ).evalf();
  res += ( p[0]*p[13]*p[22]*p[38]*p[39]*p[43]*p[5]*numeric(-16,3)*pow(g[6],2) ).evalf();
  res += ( -24*g[0]*p[0]*p[1]*p[13]*p[22]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( 16*g[6]*p[0]*p[1]*p[13]*p[22]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[0]*p[0]*p[14]*p[22]*p[38]*p[39]*p[43]*p[5]*numeric(-56,9) ).evalf();
  res += ( -4*p[0]*p[14]*p[22]*p[38]*p[39]*p[43]*p[5]*pow(g[0],2) ).evalf();
  res += ( -16*g[19]*p[0]*p[14]*p[22]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( 48*g[27]*p[0]*p[14]*p[22]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( -24*g[0]*g[3]*p[0]*p[14]*p[22]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( -16*g[37]*p[0]*p[14]*p[22]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[6]*p[0]*p[14]*p[22]*p[38]*p[39]*p[43]*p[5]*numeric(272,9) ).evalf();
  res += ( -32*g[3]*g[6]*p[0]*p[14]*p[22]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( -16*p[0]*p[14]*p[22]*p[38]*p[39]*p[43]*p[5]*pow(g[6],2) ).evalf();
  res += ( g[0]*p[0]*p[15]*p[22]*p[38]*p[39]*p[43]*p[5]*numeric(-29,9) ).evalf();
  res += ( -(p[0]*p[15]*p[22]*p[38]*p[39]*p[43]*p[5]*pow(g[0],2)) ).evalf();
  res += ( g[19]*p[0]*p[15]*p[22]*p[38]*p[39]*p[43]*p[5]*numeric(32,3) ).evalf();
  res += ( -32*g[27]*p[0]*p[15]*p[22]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[0]*g[3]*p[0]*p[15]*p[22]*p[38]*p[39]*p[43]*p[5]*numeric(-2,3) ).evalf();
  res += ( g[37]*p[0]*p[15]*p[22]*p[38]*p[39]*p[43]*p[5]*numeric(32,3) ).evalf();
  res += ( g[6]*p[0]*p[15]*p[22]*p[38]*p[39]*p[43]*p[5]*numeric(10,9) ).evalf();
  res += ( 26*g[3]*g[6]*p[0]*p[15]*p[22]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( p[0]*p[15]*p[22]*p[38]*p[39]*p[43]*p[5]*numeric(8,3)*pow(g[6],2) ).evalf();
  res += ( 4*g[0]*p[0]*p[1]*p[15]*p[22]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[6]*p[0]*p[1]*p[15]*p[22]*p[38]*p[39]*p[43]*p[5]*numeric(-8,3) ).evalf();
  res += ( g[17]*p[0]*p[24]*p[38]*p[39]*p[43]*p[5]*numeric(-64,3) ).evalf();
  res += ( g[2]*p[0]*p[24]*p[38]*p[39]*p[43]*p[5]*numeric(64,3) ).evalf();
  res += ( g[17]*p[0]*p[10]*p[24]*p[38]*p[39]*p[43]*p[5]*numeric(64,3) ).evalf();
  res += ( g[2]*p[0]*p[10]*p[24]*p[38]*p[39]*p[43]*p[5]*numeric(-64,3) ).evalf();
  res += ( g[17]*p[0]*p[12]*p[24]*p[38]*p[39]*p[43]*p[5]*numeric(-16,3) ).evalf();
  res += ( g[2]*p[0]*p[12]*p[24]*p[38]*p[39]*p[43]*p[5]*numeric(16,3) ).evalf();
  res += ( g[17]*p[0]*p[13]*p[24]*p[38]*p[39]*p[43]*p[5]*numeric(4,3) ).evalf();
  res += ( g[2]*p[0]*p[13]*p[24]*p[38]*p[39]*p[43]*p[5]*numeric(-4,3) ).evalf();
  res += ( g[6]*p[0]*p[22]*p[24]*p[38]*p[39]*p[43]*p[5]*numeric(128,3) ).evalf();
  res += ( g[6]*p[0]*p[11]*p[22]*p[24]*p[38]*p[39]*p[43]*p[5]*numeric(-128,3) ).evalf();
  res += ( g[6]*p[0]*p[12]*p[22]*p[24]*p[38]*p[39]*p[43]*p[5]*numeric(32,3) ).evalf();
  res += ( 8*g[6]*p[0]*p[13]*p[22]*p[24]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[6]*p[0]*p[14]*p[22]*p[24]*p[38]*p[39]*p[43]*p[5]*numeric(-8,3) ).evalf();
  res += ( g[17]*p[0]*p[25]*p[38]*p[39]*p[43]*p[5]*numeric(-128,3) ).evalf();
  res += ( g[2]*p[0]*p[25]*p[38]*p[39]*p[43]*p[5]*numeric(128,3) ).evalf();
  res += ( 96*g[17]*p[0]*p[10]*p[25]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( -96*g[2]*p[0]*p[10]*p[25]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( -48*g[17]*p[0]*p[11]*p[25]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( 48*g[2]*p[0]*p[11]*p[25]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[17]*p[0]*p[12]*p[25]*p[38]*p[39]*p[43]*p[5]*numeric(-32,3) ).evalf();
  res += ( g[2]*p[0]*p[12]*p[25]*p[38]*p[39]*p[43]*p[5]*numeric(32,3) ).evalf();
  res += ( 12*g[17]*p[0]*p[13]*p[25]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( -12*g[2]*p[0]*p[13]*p[25]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( -2*g[17]*p[0]*p[14]*p[25]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( 2*g[2]*p[0]*p[14]*p[25]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[6]*p[0]*p[22]*p[25]*p[38]*p[39]*p[43]*p[5]*numeric(256,3) ).evalf();
  res += ( g[6]*p[0]*p[10]*p[22]*p[25]*p[38]*p[39]*p[43]*p[5]*numeric(-320,3) ).evalf();
  res += ( -96*g[6]*p[0]*p[11]*p[22]*p[25]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[6]*p[0]*p[12]*p[22]*p[25]*p[38]*p[39]*p[43]*p[5]*numeric(352,3) ).evalf();
  res += ( g[6]*p[0]*p[13]*p[22]*p[25]*p[38]*p[39]*p[43]*p[5]*numeric(-8,3) ).evalf();
  res += ( -20*g[6]*p[0]*p[14]*p[22]*p[25]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( 4*g[6]*p[0]*p[15]*p[22]*p[25]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[17]*p[0]*p[26]*p[38]*p[39]*p[43]*p[5]*numeric(-1024,9) ).evalf();
  res += ( g[2]*p[0]*p[26]*p[38]*p[39]*p[43]*p[5]*numeric(568,3) ).evalf();
  res += ( g[0]*g[2]*p[0]*p[26]*p[38]*p[39]*p[43]*p[5]*numeric(160,3) ).evalf();
  res += ( g[17]*g[2]*p[0]*p[26]*p[38]*p[39]*p[43]*p[5]*numeric(-8,3) ).evalf();
  res += ( -24*g[18]*g[2]*p[0]*p[26]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( p[0]*p[26]*p[38]*p[39]*p[43]*p[5]*numeric(40,3)*pow(g[2],2) ).evalf();
  res += ( -24*g[26]*p[0]*p[26]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[17]*g[3]*p[0]*p[26]*p[38]*p[39]*p[43]*p[5]*numeric(56,3) ).evalf();
  res += ( 80*g[2]*g[3]*p[0]*p[26]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[35]*p[0]*p[26]*p[38]*p[39]*p[43]*p[5]*numeric(40,3) ).evalf();
  res += ( g[40]*p[0]*p[26]*p[38]*p[39]*p[43]*p[5]*numeric(-224,3) ).evalf();
  res += ( g[54]*p[0]*p[26]*p[38]*p[39]*p[43]*p[5]*numeric(8,3) ).evalf();
  res += ( g[55]*p[0]*p[26]*p[38]*p[39]*p[43]*p[5]*numeric(-112,3) ).evalf();
  res += ( g[57]*p[0]*p[26]*p[38]*p[39]*p[43]*p[5]*numeric(-40,3) ).evalf();
  res += ( g[58]*p[0]*p[26]*p[38]*p[39]*p[43]*p[5]*numeric(-112,3) ).evalf();
  res += ( g[59]*p[0]*p[26]*p[38]*p[39]*p[43]*p[5]*numeric(112,3) ).evalf();
  res += ( g[2]*g[6]*p[0]*p[26]*p[38]*p[39]*p[43]*p[5]*numeric(80,3) ).evalf();
  res += ( g[2]*p[0]*p[1]*p[26]*p[38]*p[39]*p[43]*p[5]*numeric(-80,3) ).evalf();
  res += ( g[17]*p[0]*p[10]*p[26]*p[38]*p[39]*p[43]*p[5]*numeric(224,9) ).evalf();
  res += ( 80*g[2]*p[0]*p[10]*p[26]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( -64*g[0]*g[2]*p[0]*p[10]*p[26]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( -48*g[17]*g[2]*p[0]*p[10]*p[26]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( 80*g[18]*g[2]*p[0]*p[10]*p[26]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( -16*p[0]*p[10]*p[26]*p[38]*p[39]*p[43]*p[5]*pow(g[2],2) ).evalf();
  res += ( 80*g[26]*p[0]*p[10]*p[26]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( -48*g[17]*g[3]*p[0]*p[10]*p[26]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( -96*g[2]*g[3]*p[0]*p[10]*p[26]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( 48*g[35]*p[0]*p[10]*p[26]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( 64*g[40]*p[0]*p[10]*p[26]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( 48*g[54]*p[0]*p[10]*p[26]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( 32*g[55]*p[0]*p[10]*p[26]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( -48*g[57]*p[0]*p[10]*p[26]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( 32*g[58]*p[0]*p[10]*p[26]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( -32*g[59]*p[0]*p[10]*p[26]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( -32*g[2]*g[6]*p[0]*p[10]*p[26]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( 32*g[2]*p[0]*p[1]*p[10]*p[26]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[17]*p[0]*p[11]*p[26]*p[38]*p[39]*p[43]*p[5]*numeric(1340,9) ).evalf();
  res += ( g[2]*p[0]*p[11]*p[26]*p[38]*p[39]*p[43]*p[5]*numeric(-556,3) ).evalf();
  res += ( g[0]*g[2]*p[0]*p[11]*p[26]*p[38]*p[39]*p[43]*p[5]*numeric(352,3) ).evalf();
  res += ( g[17]*g[2]*p[0]*p[11]*p[26]*p[38]*p[39]*p[43]*p[5]*numeric(424,3) ).evalf();
  res += ( -200*g[18]*g[2]*p[0]*p[11]*p[26]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( p[0]*p[11]*p[26]*p[38]*p[39]*p[43]*p[5]*numeric(88,3)*pow(g[2],2) ).evalf();
  res += ( -200*g[26]*p[0]*p[11]*p[26]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[17]*g[3]*p[0]*p[11]*p[26]*p[38]*p[39]*p[43]*p[5]*numeric(344,3) ).evalf();
  res += ( 176*g[2]*g[3]*p[0]*p[11]*p[26]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[35]*p[0]*p[11]*p[26]*p[38]*p[39]*p[43]*p[5]*numeric(-464,3) ).evalf();
  res += ( g[40]*p[0]*p[11]*p[26]*p[38]*p[39]*p[43]*p[5]*numeric(-272,3) ).evalf();
  res += ( g[54]*p[0]*p[11]*p[26]*p[38]*p[39]*p[43]*p[5]*numeric(-424,3) ).evalf();
  res += ( g[55]*p[0]*p[11]*p[26]*p[38]*p[39]*p[43]*p[5]*numeric(-136,3) ).evalf();
  res += ( g[57]*p[0]*p[11]*p[26]*p[38]*p[39]*p[43]*p[5]*numeric(464,3) ).evalf();
  res += ( g[58]*p[0]*p[11]*p[26]*p[38]*p[39]*p[43]*p[5]*numeric(-136,3) ).evalf();
  res += ( g[59]*p[0]*p[11]*p[26]*p[38]*p[39]*p[43]*p[5]*numeric(136,3) ).evalf();
  res += ( g[2]*g[6]*p[0]*p[11]*p[26]*p[38]*p[39]*p[43]*p[5]*numeric(176,3) ).evalf();
  res += ( g[2]*p[0]*p[1]*p[11]*p[26]*p[38]*p[39]*p[43]*p[5]*numeric(-176,3) ).evalf();
  res += ( g[17]*p[0]*p[12]*p[26]*p[38]*p[39]*p[43]*p[5]*numeric(-188,9) ).evalf();
  res += ( g[2]*p[0]*p[12]*p[26]*p[38]*p[39]*p[43]*p[5]*numeric(-4,3) ).evalf();
  res += ( g[0]*g[2]*p[0]*p[12]*p[26]*p[38]*p[39]*p[43]*p[5]*numeric(-16,3) ).evalf();
  res += ( g[17]*g[2]*p[0]*p[12]*p[26]*p[38]*p[39]*p[43]*p[5]*numeric(212,3) ).evalf();
  res += ( -68*g[18]*g[2]*p[0]*p[12]*p[26]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( p[0]*p[12]*p[26]*p[38]*p[39]*p[43]*p[5]*numeric(-4,3)*pow(g[2],2) ).evalf();
  res += ( -68*g[26]*p[0]*p[12]*p[26]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[17]*g[3]*p[0]*p[12]*p[26]*p[38]*p[39]*p[43]*p[5]*numeric(100,3) ).evalf();
  res += ( -8*g[2]*g[3]*p[0]*p[12]*p[26]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[35]*p[0]*p[12]*p[26]*p[38]*p[39]*p[43]*p[5]*numeric(-268,3) ).evalf();
  res += ( g[40]*p[0]*p[12]*p[26]*p[38]*p[39]*p[43]*p[5]*numeric(128,3) ).evalf();
  res += ( g[54]*p[0]*p[12]*p[26]*p[38]*p[39]*p[43]*p[5]*numeric(-212,3) ).evalf();
  res += ( g[55]*p[0]*p[12]*p[26]*p[38]*p[39]*p[43]*p[5]*numeric(64,3) ).evalf();
  res += ( g[57]*p[0]*p[12]*p[26]*p[38]*p[39]*p[43]*p[5]*numeric(268,3) ).evalf();
  res += ( g[58]*p[0]*p[12]*p[26]*p[38]*p[39]*p[43]*p[5]*numeric(64,3) ).evalf();
  res += ( g[59]*p[0]*p[12]*p[26]*p[38]*p[39]*p[43]*p[5]*numeric(-64,3) ).evalf();
  res += ( g[2]*g[6]*p[0]*p[12]*p[26]*p[38]*p[39]*p[43]*p[5]*numeric(-8,3) ).evalf();
  res += ( g[2]*p[0]*p[1]*p[12]*p[26]*p[38]*p[39]*p[43]*p[5]*numeric(8,3) ).evalf();
  res += ( g[17]*p[0]*p[13]*p[26]*p[38]*p[39]*p[43]*p[5]*numeric(-2,9) ).evalf();
  res += ( g[2]*p[0]*p[13]*p[26]*p[38]*p[39]*p[43]*p[5]*numeric(16,3) ).evalf();
  res += ( g[0]*g[2]*p[0]*p[13]*p[26]*p[38]*p[39]*p[43]*p[5]*numeric(-16,3) ).evalf();
  res += ( g[17]*g[2]*p[0]*p[13]*p[26]*p[38]*p[39]*p[43]*p[5]*numeric(-140,3) ).evalf();
  res += ( g[18]*g[2]*p[0]*p[13]*p[26]*p[38]*p[39]*p[43]*p[5]*numeric(148,3) ).evalf();
  res += ( p[0]*p[13]*p[26]*p[38]*p[39]*p[43]*p[5]*numeric(-4,3)*pow(g[2],2) ).evalf();
  res += ( g[26]*p[0]*p[13]*p[26]*p[38]*p[39]*p[43]*p[5]*numeric(148,3) ).evalf();
  res += ( g[17]*g[3]*p[0]*p[13]*p[26]*p[38]*p[39]*p[43]*p[5]*numeric(-76,3) ).evalf();
  res += ( -8*g[2]*g[3]*p[0]*p[13]*p[26]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[35]*p[0]*p[13]*p[26]*p[38]*p[39]*p[43]*p[5]*numeric(172,3) ).evalf();
  res += ( -16*g[40]*p[0]*p[13]*p[26]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[54]*p[0]*p[13]*p[26]*p[38]*p[39]*p[43]*p[5]*numeric(140,3) ).evalf();
  res += ( -8*g[55]*p[0]*p[13]*p[26]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[57]*p[0]*p[13]*p[26]*p[38]*p[39]*p[43]*p[5]*numeric(-172,3) ).evalf();
  res += ( -8*g[58]*p[0]*p[13]*p[26]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( 8*g[59]*p[0]*p[13]*p[26]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[2]*g[6]*p[0]*p[13]*p[26]*p[38]*p[39]*p[43]*p[5]*numeric(-8,3) ).evalf();
  res += ( g[2]*p[0]*p[1]*p[13]*p[26]*p[38]*p[39]*p[43]*p[5]*numeric(8,3) ).evalf();
  res += ( g[0]*p[0]*p[22]*p[26]*p[38]*p[39]*p[43]*p[5]*numeric(-320,9) ).evalf();
  res += ( g[6]*p[0]*p[22]*p[26]*p[38]*p[39]*p[43]*p[5]*numeric(2624,9) ).evalf();
  res += ( g[0]*p[0]*p[10]*p[22]*p[26]*p[38]*p[39]*p[43]*p[5]*numeric(1600,9) ).evalf();
  res += ( p[0]*p[10]*p[22]*p[26]*p[38]*p[39]*p[43]*p[5]*numeric(-32,3)*pow(g[0],2) ).evalf();
  res += ( g[19]*p[0]*p[10]*p[22]*p[26]*p[38]*p[39]*p[43]*p[5]*numeric(224,3) ).evalf();
  res += ( -224*g[27]*p[0]*p[10]*p[22]*p[26]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[0]*g[3]*p[0]*p[10]*p[22]*p[26]*p[38]*p[39]*p[43]*p[5]*numeric(-64,3) ).evalf();
  res += ( g[37]*p[0]*p[10]*p[22]*p[26]*p[38]*p[39]*p[43]*p[5]*numeric(224,3) ).evalf();
  res += ( g[6]*p[0]*p[10]*p[22]*p[26]*p[38]*p[39]*p[43]*p[5]*numeric(256,3) ).evalf();
  res += ( g[3]*g[6]*p[0]*p[10]*p[22]*p[26]*p[38]*p[39]*p[43]*p[5]*numeric(560,3) ).evalf();
  res += ( p[0]*p[10]*p[22]*p[26]*p[38]*p[39]*p[43]*p[5]*numeric(32,3)*pow(g[6],2) ).evalf();
  res += ( 32*g[0]*p[0]*p[1]*p[10]*p[22]*p[26]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[6]*p[0]*p[1]*p[10]*p[22]*p[26]*p[38]*p[39]*p[43]*p[5]*numeric(-64,3) ).evalf();
  res += ( g[0]*p[0]*p[11]*p[22]*p[26]*p[38]*p[39]*p[43]*p[5]*numeric(112,3) ).evalf();
  res += ( -32*p[0]*p[11]*p[22]*p[26]*p[38]*p[39]*p[43]*p[5]*pow(g[0],2) ).evalf();
  res += ( -40*g[19]*p[0]*p[11]*p[22]*p[26]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( 120*g[27]*p[0]*p[11]*p[22]*p[26]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( -160*g[0]*g[3]*p[0]*p[11]*p[22]*p[26]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( -40*g[37]*p[0]*p[11]*p[22]*p[26]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[6]*p[0]*p[11]*p[22]*p[26]*p[38]*p[39]*p[43]*p[5]*numeric(-1736,3) ).evalf();
  res += ( -52*g[3]*g[6]*p[0]*p[11]*p[22]*p[26]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( -88*p[0]*p[11]*p[22]*p[26]*p[38]*p[39]*p[43]*p[5]*pow(g[6],2) ).evalf();
  res += ( 24*g[0]*p[0]*p[1]*p[11]*p[22]*p[26]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( -16*g[6]*p[0]*p[1]*p[11]*p[22]*p[26]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[0]*p[0]*p[12]*p[22]*p[26]*p[38]*p[39]*p[43]*p[5]*numeric(-136,3) ).evalf();
  res += ( 104*p[0]*p[12]*p[22]*p[26]*p[38]*p[39]*p[43]*p[5]*pow(g[0],2) ).evalf();
  res += ( g[19]*p[0]*p[12]*p[22]*p[26]*p[38]*p[39]*p[43]*p[5]*numeric(-688,3) ).evalf();
  res += ( 688*g[27]*p[0]*p[12]*p[22]*p[26]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[0]*g[3]*p[0]*p[12]*p[22]*p[26]*p[38]*p[39]*p[43]*p[5]*numeric(1168,3) ).evalf();
  res += ( g[37]*p[0]*p[12]*p[22]*p[26]*p[38]*p[39]*p[43]*p[5]*numeric(-688,3) ).evalf();
  res += ( g[6]*p[0]*p[12]*p[22]*p[26]*p[38]*p[39]*p[43]*p[5]*numeric(-124,9) ).evalf();
  res += ( -664*g[3]*g[6]*p[0]*p[12]*p[22]*p[26]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( p[0]*p[12]*p[22]*p[26]*p[38]*p[39]*p[43]*p[5]*numeric(368,3)*pow(g[6],2) ).evalf();
  res += ( -176*g[0]*p[0]*p[1]*p[12]*p[22]*p[26]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[6]*p[0]*p[1]*p[12]*p[22]*p[26]*p[38]*p[39]*p[43]*p[5]*numeric(352,3) ).evalf();
  res += ( g[0]*p[0]*p[13]*p[22]*p[26]*p[38]*p[39]*p[43]*p[5]*numeric(-136,9) ).evalf();
  res += ( -20*p[0]*p[13]*p[22]*p[26]*p[38]*p[39]*p[43]*p[5]*pow(g[0],2) ).evalf();
  res += ( 8*g[19]*p[0]*p[13]*p[22]*p[26]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( -24*g[27]*p[0]*p[13]*p[22]*p[26]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( -88*g[0]*g[3]*p[0]*p[13]*p[22]*p[26]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( 8*g[37]*p[0]*p[13]*p[22]*p[26]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[6]*p[0]*p[13]*p[22]*p[26]*p[38]*p[39]*p[43]*p[5]*numeric(520,9) ).evalf();
  res += ( 44*g[3]*g[6]*p[0]*p[13]*p[22]*p[26]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( -40*p[0]*p[13]*p[22]*p[26]*p[38]*p[39]*p[43]*p[5]*pow(g[6],2) ).evalf();
  res += ( 24*g[0]*p[0]*p[1]*p[13]*p[22]*p[26]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( -16*g[6]*p[0]*p[1]*p[13]*p[22]*p[26]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[0]*p[0]*p[14]*p[22]*p[26]*p[38]*p[39]*p[43]*p[5]*numeric(-8,9) ).evalf();
  res += ( p[0]*p[14]*p[22]*p[26]*p[38]*p[39]*p[43]*p[5]*numeric(16,3)*pow(g[0],2) ).evalf();
  res += ( g[19]*p[0]*p[14]*p[22]*p[26]*p[38]*p[39]*p[43]*p[5]*numeric(64,3) ).evalf();
  res += ( -64*g[27]*p[0]*p[14]*p[22]*p[26]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( 32*g[0]*g[3]*p[0]*p[14]*p[22]*p[26]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[37]*p[0]*p[14]*p[22]*p[26]*p[38]*p[39]*p[43]*p[5]*numeric(64,3) ).evalf();
  res += ( g[6]*p[0]*p[14]*p[22]*p[26]*p[38]*p[39]*p[43]*p[5]*numeric(-40,9) ).evalf();
  res += ( g[3]*g[6]*p[0]*p[14]*p[22]*p[26]*p[38]*p[39]*p[43]*p[5]*numeric(128,3) ).evalf();
  res += ( p[0]*p[14]*p[22]*p[26]*p[38]*p[39]*p[43]*p[5]*numeric(64,3)*pow(g[6],2) ).evalf();
  res += ( g[17]*p[0]*p[27]*p[38]*p[39]*p[43]*p[5]*numeric(500,9) ).evalf();
  res += ( g[2]*p[0]*p[27]*p[38]*p[39]*p[43]*p[5]*numeric(-40,3) ).evalf();
  res += ( g[0]*g[2]*p[0]*p[27]*p[38]*p[39]*p[43]*p[5]*numeric(-16,3) ).evalf();
  res += ( g[17]*g[2]*p[0]*p[27]*p[38]*p[39]*p[43]*p[5]*numeric(116,3) ).evalf();
  res += ( -36*g[18]*g[2]*p[0]*p[27]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( p[0]*p[27]*p[38]*p[39]*p[43]*p[5]*numeric(-4,3)*pow(g[2],2) ).evalf();
  res += ( -36*g[26]*p[0]*p[27]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[17]*g[3]*p[0]*p[27]*p[38]*p[39]*p[43]*p[5]*numeric(52,3) ).evalf();
  res += ( -8*g[2]*g[3]*p[0]*p[27]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[35]*p[0]*p[27]*p[38]*p[39]*p[43]*p[5]*numeric(-148,3) ).evalf();
  res += ( g[40]*p[0]*p[27]*p[38]*p[39]*p[43]*p[5]*numeric(80,3) ).evalf();
  res += ( g[54]*p[0]*p[27]*p[38]*p[39]*p[43]*p[5]*numeric(-116,3) ).evalf();
  res += ( g[55]*p[0]*p[27]*p[38]*p[39]*p[43]*p[5]*numeric(40,3) ).evalf();
  res += ( g[57]*p[0]*p[27]*p[38]*p[39]*p[43]*p[5]*numeric(148,3) ).evalf();
  res += ( g[58]*p[0]*p[27]*p[38]*p[39]*p[43]*p[5]*numeric(40,3) ).evalf();
  res += ( g[59]*p[0]*p[27]*p[38]*p[39]*p[43]*p[5]*numeric(-40,3) ).evalf();
  res += ( g[2]*g[6]*p[0]*p[27]*p[38]*p[39]*p[43]*p[5]*numeric(-8,3) ).evalf();
  res += ( g[2]*p[0]*p[1]*p[27]*p[38]*p[39]*p[43]*p[5]*numeric(8,3) ).evalf();
  res += ( 44*g[17]*p[0]*p[10]*p[27]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[2]*p[0]*p[10]*p[27]*p[38]*p[39]*p[43]*p[5]*numeric(-428,3) ).evalf();
  res += ( -64*g[0]*g[2]*p[0]*p[10]*p[27]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( -16*g[17]*g[2]*p[0]*p[10]*p[27]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( 48*g[18]*g[2]*p[0]*p[10]*p[27]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( -16*p[0]*p[10]*p[27]*p[38]*p[39]*p[43]*p[5]*pow(g[2],2) ).evalf();
  res += ( 48*g[26]*p[0]*p[10]*p[27]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( -32*g[17]*g[3]*p[0]*p[10]*p[27]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( -96*g[2]*g[3]*p[0]*p[10]*p[27]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( 8*g[35]*p[0]*p[10]*p[27]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( 80*g[40]*p[0]*p[10]*p[27]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( 16*g[54]*p[0]*p[10]*p[27]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( 40*g[55]*p[0]*p[10]*p[27]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( -8*g[57]*p[0]*p[10]*p[27]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( 40*g[58]*p[0]*p[10]*p[27]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( -40*g[59]*p[0]*p[10]*p[27]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( -32*g[2]*g[6]*p[0]*p[10]*p[27]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( 32*g[2]*p[0]*p[1]*p[10]*p[27]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[17]*p[0]*p[11]*p[27]*p[38]*p[39]*p[43]*p[5]*numeric(-218,3) ).evalf();
  res += ( 48*g[2]*p[0]*p[11]*p[27]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( 16*g[0]*g[2]*p[0]*p[11]*p[27]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( 28*g[17]*g[2]*p[0]*p[11]*p[27]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( -36*g[18]*g[2]*p[0]*p[11]*p[27]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( 4*p[0]*p[11]*p[27]*p[38]*p[39]*p[43]*p[5]*pow(g[2],2) ).evalf();
  res += ( -36*g[26]*p[0]*p[11]*p[27]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( 20*g[17]*g[3]*p[0]*p[11]*p[27]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( 24*g[2]*g[3]*p[0]*p[11]*p[27]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( -32*g[35]*p[0]*p[11]*p[27]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( -8*g[40]*p[0]*p[11]*p[27]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( -28*g[54]*p[0]*p[11]*p[27]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( -4*g[55]*p[0]*p[11]*p[27]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( 32*g[57]*p[0]*p[11]*p[27]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( -4*g[58]*p[0]*p[11]*p[27]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( 4*g[59]*p[0]*p[11]*p[27]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( 8*g[2]*g[6]*p[0]*p[11]*p[27]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( -8*g[2]*p[0]*p[1]*p[11]*p[27]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[17]*p[0]*p[12]*p[27]*p[38]*p[39]*p[43]*p[5]*numeric(70,9) ).evalf();
  res += ( g[2]*p[0]*p[12]*p[27]*p[38]*p[39]*p[43]*p[5]*numeric(28,3) ).evalf();
  res += ( g[0]*g[2]*p[0]*p[12]*p[27]*p[38]*p[39]*p[43]*p[5]*numeric(-16,3) ).evalf();
  res += ( -52*g[17]*g[2]*p[0]*p[12]*p[27]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[18]*g[2]*p[0]*p[12]*p[27]*p[38]*p[39]*p[43]*p[5]*numeric(164,3) ).evalf();
  res += ( p[0]*p[12]*p[27]*p[38]*p[39]*p[43]*p[5]*numeric(-4,3)*pow(g[2],2) ).evalf();
  res += ( g[26]*p[0]*p[12]*p[27]*p[38]*p[39]*p[43]*p[5]*numeric(164,3) ).evalf();
  res += ( -28*g[17]*g[3]*p[0]*p[12]*p[27]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( -8*g[2]*g[3]*p[0]*p[12]*p[27]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( 64*g[35]*p[0]*p[12]*p[27]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[40]*p[0]*p[12]*p[27]*p[38]*p[39]*p[43]*p[5]*numeric(-56,3) ).evalf();
  res += ( 52*g[54]*p[0]*p[12]*p[27]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[55]*p[0]*p[12]*p[27]*p[38]*p[39]*p[43]*p[5]*numeric(-28,3) ).evalf();
  res += ( -64*g[57]*p[0]*p[12]*p[27]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[58]*p[0]*p[12]*p[27]*p[38]*p[39]*p[43]*p[5]*numeric(-28,3) ).evalf();
  res += ( g[59]*p[0]*p[12]*p[27]*p[38]*p[39]*p[43]*p[5]*numeric(28,3) ).evalf();
  res += ( g[2]*g[6]*p[0]*p[12]*p[27]*p[38]*p[39]*p[43]*p[5]*numeric(-8,3) ).evalf();
  res += ( g[2]*p[0]*p[1]*p[12]*p[27]*p[38]*p[39]*p[43]*p[5]*numeric(8,3) ).evalf();
  res += ( g[0]*p[0]*p[22]*p[27]*p[38]*p[39]*p[43]*p[5]*numeric(880,9) ).evalf();
  res += ( -160*p[0]*p[22]*p[27]*p[38]*p[39]*p[43]*p[5]*pow(g[0],2) ).evalf();
  res += ( 240*g[19]*p[0]*p[22]*p[27]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( -720*g[27]*p[0]*p[22]*p[27]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( -640*g[0]*g[3]*p[0]*p[22]*p[27]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( 240*g[37]*p[0]*p[22]*p[27]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[6]*p[0]*p[22]*p[27]*p[38]*p[39]*p[43]*p[5]*numeric(824,9) ).evalf();
  res += ( 760*g[3]*g[6]*p[0]*p[22]*p[27]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( -240*p[0]*p[22]*p[27]*p[38]*p[39]*p[43]*p[5]*pow(g[6],2) ).evalf();
  res += ( 240*g[0]*p[0]*p[1]*p[22]*p[27]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( -160*g[6]*p[0]*p[1]*p[22]*p[27]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[0]*p[0]*p[10]*p[22]*p[27]*p[38]*p[39]*p[43]*p[5]*numeric(112,3) ).evalf();
  res += ( -32*p[0]*p[10]*p[22]*p[27]*p[38]*p[39]*p[43]*p[5]*pow(g[0],2) ).evalf();
  res += ( -40*g[19]*p[0]*p[10]*p[22]*p[27]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( 120*g[27]*p[0]*p[10]*p[22]*p[27]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( -160*g[0]*g[3]*p[0]*p[10]*p[22]*p[27]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( -40*g[37]*p[0]*p[10]*p[22]*p[27]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[6]*p[0]*p[10]*p[22]*p[27]*p[38]*p[39]*p[43]*p[5]*numeric(-1736,3) ).evalf();
  res += ( -52*g[3]*g[6]*p[0]*p[10]*p[22]*p[27]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( -88*p[0]*p[10]*p[22]*p[27]*p[38]*p[39]*p[43]*p[5]*pow(g[6],2) ).evalf();
  res += ( 24*g[0]*p[0]*p[1]*p[10]*p[22]*p[27]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( -16*g[6]*p[0]*p[1]*p[10]*p[22]*p[27]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[0]*p[0]*p[11]*p[22]*p[27]*p[38]*p[39]*p[43]*p[5]*numeric(-532,3) ).evalf();
  res += ( -108*p[0]*p[11]*p[22]*p[27]*p[38]*p[39]*p[43]*p[5]*pow(g[0],2) ).evalf();
  res += ( 96*g[19]*p[0]*p[11]*p[22]*p[27]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( -288*g[27]*p[0]*p[11]*p[22]*p[27]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( -456*g[0]*g[3]*p[0]*p[11]*p[22]*p[27]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( 96*g[37]*p[0]*p[11]*p[22]*p[27]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( 232*g[6]*p[0]*p[11]*p[22]*p[27]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( 360*g[3]*g[6]*p[0]*p[11]*p[22]*p[27]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( -192*p[0]*p[11]*p[22]*p[27]*p[38]*p[39]*p[43]*p[5]*pow(g[6],2) ).evalf();
  res += ( 144*g[0]*p[0]*p[1]*p[11]*p[22]*p[27]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( -96*g[6]*p[0]*p[1]*p[11]*p[22]*p[27]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[0]*p[0]*p[12]*p[22]*p[27]*p[38]*p[39]*p[43]*p[5]*numeric(-128,9) ).evalf();
  res += ( 24*p[0]*p[12]*p[22]*p[27]*p[38]*p[39]*p[43]*p[5]*pow(g[0],2) ).evalf();
  res += ( 8*g[19]*p[0]*p[12]*p[22]*p[27]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( -24*g[27]*p[0]*p[12]*p[22]*p[27]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( 112*g[0]*g[3]*p[0]*p[12]*p[22]*p[27]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( 8*g[37]*p[0]*p[12]*p[22]*p[27]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[6]*p[0]*p[12]*p[22]*p[27]*p[38]*p[39]*p[43]*p[5]*numeric(2564,9) ).evalf();
  res += ( -12*g[3]*g[6]*p[0]*p[12]*p[22]*p[27]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( 56*p[0]*p[12]*p[22]*p[27]*p[38]*p[39]*p[43]*p[5]*pow(g[6],2) ).evalf();
  res += ( -24*g[0]*p[0]*p[1]*p[12]*p[22]*p[27]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( 16*g[6]*p[0]*p[1]*p[12]*p[22]*p[27]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[0]*p[0]*p[13]*p[22]*p[27]*p[38]*p[39]*p[43]*p[5]*numeric(181,9) ).evalf();
  res += ( 9*p[0]*p[13]*p[22]*p[27]*p[38]*p[39]*p[43]*p[5]*pow(g[0],2) ).evalf();
  res += ( g[19]*p[0]*p[13]*p[22]*p[27]*p[38]*p[39]*p[43]*p[5]*numeric(64,3) ).evalf();
  res += ( -64*g[27]*p[0]*p[13]*p[22]*p[27]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[0]*g[3]*p[0]*p[13]*p[22]*p[27]*p[38]*p[39]*p[43]*p[5]*numeric(146,3) ).evalf();
  res += ( g[37]*p[0]*p[13]*p[22]*p[27]*p[38]*p[39]*p[43]*p[5]*numeric(64,3) ).evalf();
  res += ( g[6]*p[0]*p[13]*p[22]*p[27]*p[38]*p[39]*p[43]*p[5]*numeric(-158,3) ).evalf();
  res += ( 38*g[3]*g[6]*p[0]*p[13]*p[22]*p[27]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( p[0]*p[13]*p[22]*p[27]*p[38]*p[39]*p[43]*p[5]*numeric(88,3)*pow(g[6],2) ).evalf();
  res += ( -4*g[0]*p[0]*p[1]*p[13]*p[22]*p[27]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[6]*p[0]*p[1]*p[13]*p[22]*p[27]*p[38]*p[39]*p[43]*p[5]*numeric(8,3) ).evalf();
  res += ( g[17]*p[0]*p[28]*p[38]*p[39]*p[43]*p[5]*numeric(376,9) ).evalf();
  res += ( g[2]*p[0]*p[28]*p[38]*p[39]*p[43]*p[5]*numeric(-184,3) ).evalf();
  res += ( g[17]*g[2]*p[0]*p[28]*p[38]*p[39]*p[43]*p[5]*numeric(-32,3) ).evalf();
  res += ( g[18]*g[2]*p[0]*p[28]*p[38]*p[39]*p[43]*p[5]*numeric(32,3) ).evalf();
  res += ( g[26]*p[0]*p[28]*p[38]*p[39]*p[43]*p[5]*numeric(32,3) ).evalf();
  res += ( g[17]*g[3]*p[0]*p[28]*p[38]*p[39]*p[43]*p[5]*numeric(-16,3) ).evalf();
  res += ( g[35]*p[0]*p[28]*p[38]*p[39]*p[43]*p[5]*numeric(40,3) ).evalf();
  res += ( g[40]*p[0]*p[28]*p[38]*p[39]*p[43]*p[5]*numeric(-16,3) ).evalf();
  res += ( g[54]*p[0]*p[28]*p[38]*p[39]*p[43]*p[5]*numeric(32,3) ).evalf();
  res += ( g[55]*p[0]*p[28]*p[38]*p[39]*p[43]*p[5]*numeric(-8,3) ).evalf();
  res += ( g[57]*p[0]*p[28]*p[38]*p[39]*p[43]*p[5]*numeric(-40,3) ).evalf();
  res += ( g[58]*p[0]*p[28]*p[38]*p[39]*p[43]*p[5]*numeric(-8,3) ).evalf();
  res += ( g[59]*p[0]*p[28]*p[38]*p[39]*p[43]*p[5]*numeric(8,3) ).evalf();
  res += ( g[17]*p[0]*p[10]*p[28]*p[38]*p[39]*p[43]*p[5]*numeric(-730,9) ).evalf();
  res += ( g[2]*p[0]*p[10]*p[28]*p[38]*p[39]*p[43]*p[5]*numeric(190,3) ).evalf();
  res += ( g[0]*g[2]*p[0]*p[10]*p[28]*p[38]*p[39]*p[43]*p[5]*numeric(16,3) ).evalf();
  res += ( g[17]*g[2]*p[0]*p[10]*p[28]*p[38]*p[39]*p[43]*p[5]*numeric(-20,3) ).evalf();
  res += ( 4*g[18]*g[2]*p[0]*p[10]*p[28]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( p[0]*p[10]*p[28]*p[38]*p[39]*p[43]*p[5]*numeric(4,3)*pow(g[2],2) ).evalf();
  res += ( 4*g[26]*p[0]*p[10]*p[28]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[17]*g[3]*p[0]*p[10]*p[28]*p[38]*p[39]*p[43]*p[5]*numeric(-4,3) ).evalf();
  res += ( 8*g[2]*g[3]*p[0]*p[10]*p[28]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[35]*p[0]*p[10]*p[28]*p[38]*p[39]*p[43]*p[5]*numeric(28,3) ).evalf();
  res += ( g[40]*p[0]*p[10]*p[28]*p[38]*p[39]*p[43]*p[5]*numeric(-32,3) ).evalf();
  res += ( g[54]*p[0]*p[10]*p[28]*p[38]*p[39]*p[43]*p[5]*numeric(20,3) ).evalf();
  res += ( g[55]*p[0]*p[10]*p[28]*p[38]*p[39]*p[43]*p[5]*numeric(-16,3) ).evalf();
  res += ( g[57]*p[0]*p[10]*p[28]*p[38]*p[39]*p[43]*p[5]*numeric(-28,3) ).evalf();
  res += ( g[58]*p[0]*p[10]*p[28]*p[38]*p[39]*p[43]*p[5]*numeric(-16,3) ).evalf();
  res += ( g[59]*p[0]*p[10]*p[28]*p[38]*p[39]*p[43]*p[5]*numeric(16,3) ).evalf();
  res += ( g[2]*g[6]*p[0]*p[10]*p[28]*p[38]*p[39]*p[43]*p[5]*numeric(8,3) ).evalf();
  res += ( g[2]*p[0]*p[1]*p[10]*p[28]*p[38]*p[39]*p[43]*p[5]*numeric(-8,3) ).evalf();
  res += ( g[17]*p[0]*p[11]*p[28]*p[38]*p[39]*p[43]*p[5]*numeric(128,9) ).evalf();
  res += ( 8*g[2]*p[0]*p[11]*p[28]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[17]*g[2]*p[0]*p[11]*p[28]*p[38]*p[39]*p[43]*p[5]*numeric(-64,3) ).evalf();
  res += ( g[18]*g[2]*p[0]*p[11]*p[28]*p[38]*p[39]*p[43]*p[5]*numeric(64,3) ).evalf();
  res += ( g[26]*p[0]*p[11]*p[28]*p[38]*p[39]*p[43]*p[5]*numeric(64,3) ).evalf();
  res += ( g[17]*g[3]*p[0]*p[11]*p[28]*p[38]*p[39]*p[43]*p[5]*numeric(-32,3) ).evalf();
  res += ( g[35]*p[0]*p[11]*p[28]*p[38]*p[39]*p[43]*p[5]*numeric(80,3) ).evalf();
  res += ( g[40]*p[0]*p[11]*p[28]*p[38]*p[39]*p[43]*p[5]*numeric(-32,3) ).evalf();
  res += ( g[54]*p[0]*p[11]*p[28]*p[38]*p[39]*p[43]*p[5]*numeric(64,3) ).evalf();
  res += ( g[55]*p[0]*p[11]*p[28]*p[38]*p[39]*p[43]*p[5]*numeric(-16,3) ).evalf();
  res += ( g[57]*p[0]*p[11]*p[28]*p[38]*p[39]*p[43]*p[5]*numeric(-80,3) ).evalf();
  res += ( g[58]*p[0]*p[11]*p[28]*p[38]*p[39]*p[43]*p[5]*numeric(-16,3) ).evalf();
  res += ( g[59]*p[0]*p[11]*p[28]*p[38]*p[39]*p[43]*p[5]*numeric(16,3) ).evalf();
  res += ( g[0]*p[0]*p[22]*p[28]*p[38]*p[39]*p[43]*p[5]*numeric(304,9) ).evalf();
  res += ( 32*p[0]*p[22]*p[28]*p[38]*p[39]*p[43]*p[5]*pow(g[0],2) ).evalf();
  res += ( 40*g[19]*p[0]*p[22]*p[28]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( -120*g[27]*p[0]*p[22]*p[28]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( 160*g[0]*g[3]*p[0]*p[22]*p[28]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( 40*g[37]*p[0]*p[22]*p[28]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[6]*p[0]*p[22]*p[28]*p[38]*p[39]*p[43]*p[5]*numeric(-760,9) ).evalf();
  res += ( 52*g[3]*g[6]*p[0]*p[22]*p[28]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( 88*p[0]*p[22]*p[28]*p[38]*p[39]*p[43]*p[5]*pow(g[6],2) ).evalf();
  res += ( -24*g[0]*p[0]*p[1]*p[22]*p[28]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( 16*g[6]*p[0]*p[1]*p[22]*p[28]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[0]*p[0]*p[10]*p[22]*p[28]*p[38]*p[39]*p[43]*p[5]*numeric(-136,3) ).evalf();
  res += ( 104*p[0]*p[10]*p[22]*p[28]*p[38]*p[39]*p[43]*p[5]*pow(g[0],2) ).evalf();
  res += ( g[19]*p[0]*p[10]*p[22]*p[28]*p[38]*p[39]*p[43]*p[5]*numeric(-688,3) ).evalf();
  res += ( 688*g[27]*p[0]*p[10]*p[22]*p[28]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[0]*g[3]*p[0]*p[10]*p[22]*p[28]*p[38]*p[39]*p[43]*p[5]*numeric(1168,3) ).evalf();
  res += ( g[37]*p[0]*p[10]*p[22]*p[28]*p[38]*p[39]*p[43]*p[5]*numeric(-688,3) ).evalf();
  res += ( g[6]*p[0]*p[10]*p[22]*p[28]*p[38]*p[39]*p[43]*p[5]*numeric(-124,9) ).evalf();
  res += ( -664*g[3]*g[6]*p[0]*p[10]*p[22]*p[28]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( p[0]*p[10]*p[22]*p[28]*p[38]*p[39]*p[43]*p[5]*numeric(368,3)*pow(g[6],2) ).evalf();
  res += ( -176*g[0]*p[0]*p[1]*p[10]*p[22]*p[28]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[6]*p[0]*p[1]*p[10]*p[22]*p[28]*p[38]*p[39]*p[43]*p[5]*numeric(352,3) ).evalf();
  res += ( g[0]*p[0]*p[11]*p[22]*p[28]*p[38]*p[39]*p[43]*p[5]*numeric(-128,9) ).evalf();
  res += ( 24*p[0]*p[11]*p[22]*p[28]*p[38]*p[39]*p[43]*p[5]*pow(g[0],2) ).evalf();
  res += ( 8*g[19]*p[0]*p[11]*p[22]*p[28]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( -24*g[27]*p[0]*p[11]*p[22]*p[28]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( 112*g[0]*g[3]*p[0]*p[11]*p[22]*p[28]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( 8*g[37]*p[0]*p[11]*p[22]*p[28]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[6]*p[0]*p[11]*p[22]*p[28]*p[38]*p[39]*p[43]*p[5]*numeric(2564,9) ).evalf();
  res += ( -12*g[3]*g[6]*p[0]*p[11]*p[22]*p[28]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( 56*p[0]*p[11]*p[22]*p[28]*p[38]*p[39]*p[43]*p[5]*pow(g[6],2) ).evalf();
  res += ( -24*g[0]*p[0]*p[1]*p[11]*p[22]*p[28]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( 16*g[6]*p[0]*p[1]*p[11]*p[22]*p[28]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[0]*p[0]*p[12]*p[22]*p[28]*p[38]*p[39]*p[43]*p[5]*numeric(320,9) ).evalf();
  res += ( p[0]*p[12]*p[22]*p[28]*p[38]*p[39]*p[43]*p[5]*numeric(16,3)*pow(g[0],2) ).evalf();
  res += ( g[19]*p[0]*p[12]*p[22]*p[28]*p[38]*p[39]*p[43]*p[5]*numeric(64,3) ).evalf();
  res += ( -64*g[27]*p[0]*p[12]*p[22]*p[28]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( 32*g[0]*g[3]*p[0]*p[12]*p[22]*p[28]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[37]*p[0]*p[12]*p[22]*p[28]*p[38]*p[39]*p[43]*p[5]*numeric(64,3) ).evalf();
  res += ( g[6]*p[0]*p[12]*p[22]*p[28]*p[38]*p[39]*p[43]*p[5]*numeric(-848,9) ).evalf();
  res += ( g[3]*g[6]*p[0]*p[12]*p[22]*p[28]*p[38]*p[39]*p[43]*p[5]*numeric(128,3) ).evalf();
  res += ( p[0]*p[12]*p[22]*p[28]*p[38]*p[39]*p[43]*p[5]*numeric(64,3)*pow(g[6],2) ).evalf();
  res += ( g[17]*p[0]*p[29]*p[38]*p[39]*p[43]*p[5]*numeric(-167,9) ).evalf();
  res += ( g[2]*p[0]*p[29]*p[38]*p[39]*p[43]*p[5]*numeric(34,3) ).evalf();
  res += ( g[0]*g[2]*p[0]*p[29]*p[38]*p[39]*p[43]*p[5]*numeric(-40,3) ).evalf();
  res += ( g[17]*g[2]*p[0]*p[29]*p[38]*p[39]*p[43]*p[5]*numeric(-22,3) ).evalf();
  res += ( 14*g[18]*g[2]*p[0]*p[29]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( p[0]*p[29]*p[38]*p[39]*p[43]*p[5]*numeric(-10,3)*pow(g[2],2) ).evalf();
  res += ( 14*g[26]*p[0]*p[29]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[17]*g[3]*p[0]*p[29]*p[38]*p[39]*p[43]*p[5]*numeric(-26,3) ).evalf();
  res += ( -20*g[2]*g[3]*p[0]*p[29]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[35]*p[0]*p[29]*p[38]*p[39]*p[43]*p[5]*numeric(20,3) ).evalf();
  res += ( g[40]*p[0]*p[29]*p[38]*p[39]*p[43]*p[5]*numeric(44,3) ).evalf();
  res += ( g[54]*p[0]*p[29]*p[38]*p[39]*p[43]*p[5]*numeric(22,3) ).evalf();
  res += ( g[55]*p[0]*p[29]*p[38]*p[39]*p[43]*p[5]*numeric(22,3) ).evalf();
  res += ( g[57]*p[0]*p[29]*p[38]*p[39]*p[43]*p[5]*numeric(-20,3) ).evalf();
  res += ( g[58]*p[0]*p[29]*p[38]*p[39]*p[43]*p[5]*numeric(22,3) ).evalf();
  res += ( g[59]*p[0]*p[29]*p[38]*p[39]*p[43]*p[5]*numeric(-22,3) ).evalf();
  res += ( g[2]*g[6]*p[0]*p[29]*p[38]*p[39]*p[43]*p[5]*numeric(-20,3) ).evalf();
  res += ( g[2]*p[0]*p[1]*p[29]*p[38]*p[39]*p[43]*p[5]*numeric(20,3) ).evalf();
  res += ( g[17]*p[0]*p[10]*p[29]*p[38]*p[39]*p[43]*p[5]*numeric(73,9) ).evalf();
  res += ( 6*g[2]*p[0]*p[10]*p[29]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( 8*g[0]*g[2]*p[0]*p[10]*p[29]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[17]*g[2]*p[0]*p[10]*p[29]*p[38]*p[39]*p[43]*p[5]*numeric(10,3) ).evalf();
  res += ( g[18]*g[2]*p[0]*p[10]*p[29]*p[38]*p[39]*p[43]*p[5]*numeric(-22,3) ).evalf();
  res += ( 2*p[0]*p[10]*p[29]*p[38]*p[39]*p[43]*p[5]*pow(g[2],2) ).evalf();
  res += ( g[26]*p[0]*p[10]*p[29]*p[38]*p[39]*p[43]*p[5]*numeric(-22,3) ).evalf();
  res += ( g[17]*g[3]*p[0]*p[10]*p[29]*p[38]*p[39]*p[43]*p[5]*numeric(14,3) ).evalf();
  res += ( 12*g[2]*g[3]*p[0]*p[10]*p[29]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[35]*p[0]*p[10]*p[29]*p[38]*p[39]*p[43]*p[5]*numeric(-8,3) ).evalf();
  res += ( g[40]*p[0]*p[10]*p[29]*p[38]*p[39]*p[43]*p[5]*numeric(-28,3) ).evalf();
  res += ( g[54]*p[0]*p[10]*p[29]*p[38]*p[39]*p[43]*p[5]*numeric(-10,3) ).evalf();
  res += ( g[55]*p[0]*p[10]*p[29]*p[38]*p[39]*p[43]*p[5]*numeric(-14,3) ).evalf();
  res += ( g[57]*p[0]*p[10]*p[29]*p[38]*p[39]*p[43]*p[5]*numeric(8,3) ).evalf();
  res += ( g[58]*p[0]*p[10]*p[29]*p[38]*p[39]*p[43]*p[5]*numeric(-14,3) ).evalf();
  res += ( g[59]*p[0]*p[10]*p[29]*p[38]*p[39]*p[43]*p[5]*numeric(14,3) ).evalf();
  res += ( 4*g[2]*g[6]*p[0]*p[10]*p[29]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( -4*g[2]*p[0]*p[1]*p[10]*p[29]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( -10*g[0]*p[0]*p[22]*p[29]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( p[0]*p[22]*p[29]*p[38]*p[39]*p[43]*p[5]*numeric(26,3)*pow(g[0],2) ).evalf();
  res += ( g[19]*p[0]*p[22]*p[29]*p[38]*p[39]*p[43]*p[5]*numeric(-160,3) ).evalf();
  res += ( 160*g[27]*p[0]*p[22]*p[29]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( 20*g[0]*g[3]*p[0]*p[22]*p[29]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[37]*p[0]*p[22]*p[29]*p[38]*p[39]*p[43]*p[5]*numeric(-160,3) ).evalf();
  res += ( -36*g[6]*p[0]*p[22]*p[29]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[3]*g[6]*p[0]*p[22]*p[29]*p[38]*p[39]*p[43]*p[5]*numeric(-404,3) ).evalf();
  res += ( p[0]*p[22]*p[29]*p[38]*p[39]*p[43]*p[5]*numeric(-16,3)*pow(g[6],2) ).evalf();
  res += ( -24*g[0]*p[0]*p[1]*p[22]*p[29]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( 16*g[6]*p[0]*p[1]*p[22]*p[29]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[0]*p[0]*p[10]*p[22]*p[29]*p[38]*p[39]*p[43]*p[5]*numeric(-136,9) ).evalf();
  res += ( -20*p[0]*p[10]*p[22]*p[29]*p[38]*p[39]*p[43]*p[5]*pow(g[0],2) ).evalf();
  res += ( 8*g[19]*p[0]*p[10]*p[22]*p[29]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( -24*g[27]*p[0]*p[10]*p[22]*p[29]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( -88*g[0]*g[3]*p[0]*p[10]*p[22]*p[29]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( 8*g[37]*p[0]*p[10]*p[22]*p[29]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[6]*p[0]*p[10]*p[22]*p[29]*p[38]*p[39]*p[43]*p[5]*numeric(520,9) ).evalf();
  res += ( 44*g[3]*g[6]*p[0]*p[10]*p[22]*p[29]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( -40*p[0]*p[10]*p[22]*p[29]*p[38]*p[39]*p[43]*p[5]*pow(g[6],2) ).evalf();
  res += ( 24*g[0]*p[0]*p[1]*p[10]*p[22]*p[29]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( -16*g[6]*p[0]*p[1]*p[10]*p[22]*p[29]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[0]*p[0]*p[11]*p[22]*p[29]*p[38]*p[39]*p[43]*p[5]*numeric(181,9) ).evalf();
  res += ( 9*p[0]*p[11]*p[22]*p[29]*p[38]*p[39]*p[43]*p[5]*pow(g[0],2) ).evalf();
  res += ( g[19]*p[0]*p[11]*p[22]*p[29]*p[38]*p[39]*p[43]*p[5]*numeric(64,3) ).evalf();
  res += ( -64*g[27]*p[0]*p[11]*p[22]*p[29]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[0]*g[3]*p[0]*p[11]*p[22]*p[29]*p[38]*p[39]*p[43]*p[5]*numeric(146,3) ).evalf();
  res += ( g[37]*p[0]*p[11]*p[22]*p[29]*p[38]*p[39]*p[43]*p[5]*numeric(64,3) ).evalf();
  res += ( g[6]*p[0]*p[11]*p[22]*p[29]*p[38]*p[39]*p[43]*p[5]*numeric(-158,3) ).evalf();
  res += ( 38*g[3]*g[6]*p[0]*p[11]*p[22]*p[29]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( p[0]*p[11]*p[22]*p[29]*p[38]*p[39]*p[43]*p[5]*numeric(88,3)*pow(g[6],2) ).evalf();
  res += ( -4*g[0]*p[0]*p[1]*p[11]*p[22]*p[29]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[6]*p[0]*p[1]*p[11]*p[22]*p[29]*p[38]*p[39]*p[43]*p[5]*numeric(8,3) ).evalf();
  res += ( g[17]*p[0]*p[30]*p[38]*p[39]*p[43]*p[5]*numeric(10,9) ).evalf();
  res += ( g[2]*p[0]*p[30]*p[38]*p[39]*p[43]*p[5]*numeric(8,3) ).evalf();
  res += ( g[0]*g[2]*p[0]*p[30]*p[38]*p[39]*p[43]*p[5]*numeric(16,3) ).evalf();
  res += ( 4*g[17]*g[2]*p[0]*p[30]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[18]*g[2]*p[0]*p[30]*p[38]*p[39]*p[43]*p[5]*numeric(-20,3) ).evalf();
  res += ( p[0]*p[30]*p[38]*p[39]*p[43]*p[5]*numeric(4,3)*pow(g[2],2) ).evalf();
  res += ( g[26]*p[0]*p[30]*p[38]*p[39]*p[43]*p[5]*numeric(-20,3) ).evalf();
  res += ( 4*g[17]*g[3]*p[0]*p[30]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( 8*g[2]*g[3]*p[0]*p[30]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( -4*g[35]*p[0]*p[30]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[40]*p[0]*p[30]*p[38]*p[39]*p[43]*p[5]*numeric(-16,3) ).evalf();
  res += ( -4*g[54]*p[0]*p[30]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[55]*p[0]*p[30]*p[38]*p[39]*p[43]*p[5]*numeric(-8,3) ).evalf();
  res += ( 4*g[57]*p[0]*p[30]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[58]*p[0]*p[30]*p[38]*p[39]*p[43]*p[5]*numeric(-8,3) ).evalf();
  res += ( g[59]*p[0]*p[30]*p[38]*p[39]*p[43]*p[5]*numeric(8,3) ).evalf();
  res += ( g[2]*g[6]*p[0]*p[30]*p[38]*p[39]*p[43]*p[5]*numeric(8,3) ).evalf();
  res += ( g[2]*p[0]*p[1]*p[30]*p[38]*p[39]*p[43]*p[5]*numeric(-8,3) ).evalf();
  res += ( g[0]*p[0]*p[22]*p[30]*p[38]*p[39]*p[43]*p[5]*numeric(-56,9) ).evalf();
  res += ( -4*p[0]*p[22]*p[30]*p[38]*p[39]*p[43]*p[5]*pow(g[0],2) ).evalf();
  res += ( -16*g[19]*p[0]*p[22]*p[30]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( 48*g[27]*p[0]*p[22]*p[30]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( -24*g[0]*g[3]*p[0]*p[22]*p[30]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( -16*g[37]*p[0]*p[22]*p[30]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[6]*p[0]*p[22]*p[30]*p[38]*p[39]*p[43]*p[5]*numeric(272,9) ).evalf();
  res += ( -32*g[3]*g[6]*p[0]*p[22]*p[30]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( -16*p[0]*p[22]*p[30]*p[38]*p[39]*p[43]*p[5]*pow(g[6],2) ).evalf();
  res += ( g[0]*p[0]*p[10]*p[22]*p[30]*p[38]*p[39]*p[43]*p[5]*numeric(-8,9) ).evalf();
  res += ( p[0]*p[10]*p[22]*p[30]*p[38]*p[39]*p[43]*p[5]*numeric(16,3)*pow(g[0],2) ).evalf();
  res += ( g[19]*p[0]*p[10]*p[22]*p[30]*p[38]*p[39]*p[43]*p[5]*numeric(64,3) ).evalf();
  res += ( -64*g[27]*p[0]*p[10]*p[22]*p[30]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( 32*g[0]*g[3]*p[0]*p[10]*p[22]*p[30]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[37]*p[0]*p[10]*p[22]*p[30]*p[38]*p[39]*p[43]*p[5]*numeric(64,3) ).evalf();
  res += ( g[6]*p[0]*p[10]*p[22]*p[30]*p[38]*p[39]*p[43]*p[5]*numeric(-40,9) ).evalf();
  res += ( g[3]*g[6]*p[0]*p[10]*p[22]*p[30]*p[38]*p[39]*p[43]*p[5]*numeric(128,3) ).evalf();
  res += ( p[0]*p[10]*p[22]*p[30]*p[38]*p[39]*p[43]*p[5]*numeric(64,3)*pow(g[6],2) ).evalf();
  res += ( g[0]*p[0]*p[22]*p[31]*p[38]*p[39]*p[43]*p[5]*numeric(-29,9) ).evalf();
  res += ( -(p[0]*p[22]*p[31]*p[38]*p[39]*p[43]*p[5]*pow(g[0],2)) ).evalf();
  res += ( g[19]*p[0]*p[22]*p[31]*p[38]*p[39]*p[43]*p[5]*numeric(32,3) ).evalf();
  res += ( -32*g[27]*p[0]*p[22]*p[31]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[0]*g[3]*p[0]*p[22]*p[31]*p[38]*p[39]*p[43]*p[5]*numeric(-2,3) ).evalf();
  res += ( g[37]*p[0]*p[22]*p[31]*p[38]*p[39]*p[43]*p[5]*numeric(32,3) ).evalf();
  res += ( g[6]*p[0]*p[22]*p[31]*p[38]*p[39]*p[43]*p[5]*numeric(10,9) ).evalf();
  res += ( 26*g[3]*g[6]*p[0]*p[22]*p[31]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( p[0]*p[22]*p[31]*p[38]*p[39]*p[43]*p[5]*numeric(8,3)*pow(g[6],2) ).evalf();
  res += ( 4*g[0]*p[0]*p[1]*p[22]*p[31]*p[38]*p[39]*p[43]*p[5] ).evalf();
  res += ( g[6]*p[0]*p[1]*p[22]*p[31]*p[38]*p[39]*p[43]*p[5]*numeric(-8,3) ).evalf();
  res += ( g[20]*p[0]*p[22]*p[40]*p[43]*p[5]*numeric(16,3) ).evalf();
  res += ( 8*g[20]*p[0]*p[10]*p[22]*p[40]*p[43]*p[5] ).evalf();
  res += ( g[20]*p[0]*p[11]*p[22]*p[40]*p[43]*p[5]*numeric(-4,3) ).evalf();
  res += ( g[20]*p[0]*p[12]*p[22]*p[40]*p[43]*p[5]*numeric(2,3) ).evalf();
  res += ( -8*g[20]*p[0]*p[22]*p[26]*p[40]*p[43]*p[5] ).evalf();
  res += ( g[20]*p[0]*p[11]*p[22]*p[26]*p[40]*p[43]*p[5]*numeric(-14,3) ).evalf();
  res += ( g[20]*p[0]*p[12]*p[22]*p[26]*p[40]*p[43]*p[5]*numeric(-2,3) ).evalf();
  res += ( 12*g[20]*p[0]*p[22]*p[27]*p[40]*p[43]*p[5] ).evalf();
  res += ( g[20]*p[0]*p[10]*p[22]*p[27]*p[40]*p[43]*p[5]*numeric(-2,3) ).evalf();
  res += ( g[20]*p[0]*p[11]*p[22]*p[27]*p[40]*p[43]*p[5]*numeric(-14,3) ).evalf();
  res += ( g[20]*p[0]*p[22]*p[28]*p[40]*p[43]*p[5]*numeric(14,3) ).evalf();
  res += ( g[20]*p[0]*p[10]*p[22]*p[28]*p[40]*p[43]*p[5]*numeric(-22,3) ).evalf();
  res += ( g[20]*p[0]*p[22]*p[29]*p[40]*p[43]*p[5]*numeric(-10,3) ).evalf();
  res += ( g[22]*p[0]*p[38]*p[40]*p[43]*p[5]*numeric(16,3) ).evalf();
  res += ( -8*g[22]*p[0]*p[10]*p[38]*p[40]*p[43]*p[5] ).evalf();
  res += ( 12*g[22]*p[0]*p[11]*p[38]*p[40]*p[43]*p[5] ).evalf();
  res += ( g[22]*p[0]*p[12]*p[38]*p[40]*p[43]*p[5]*numeric(14,3) ).evalf();
  res += ( g[22]*p[0]*p[13]*p[38]*p[40]*p[43]*p[5]*numeric(-10,3) ).evalf();
  res += ( 8*g[22]*p[0]*p[26]*p[38]*p[40]*p[43]*p[5] ).evalf();
  res += ( g[22]*p[0]*p[11]*p[26]*p[38]*p[40]*p[43]*p[5]*numeric(-2,3) ).evalf();
  res += ( g[22]*p[0]*p[12]*p[26]*p[38]*p[40]*p[43]*p[5]*numeric(-22,3) ).evalf();
  res += ( g[22]*p[0]*p[27]*p[38]*p[40]*p[43]*p[5]*numeric(-4,3) ).evalf();
  return res;
}


==> numerics/ggtt_a_exact_0_25.cpp <==
/* R. Bonciani, A. Ferroglia, T. Gehrmann, A. v. Manteuffel, C. Studerus
 * file: ggtt_a_exact_0_25.cpp
 * date: 2010-11-29
 */

#include <ginac/ginac.h>
using namespace GiNaC;

ex ggtt_a_exact_0_25(const exvector& g, const exvector& p)
{
  ex res = 0;
  res += ( g[22]*p[0]*p[10]*p[27]*p[38]*p[40]*p[43]*p[5]*numeric(-14,3) ).evalf();
  res += ( g[22]*p[0]*p[11]*p[27]*p[38]*p[40]*p[43]*p[5]*numeric(-14,3) ).evalf();
  res += ( g[22]*p[0]*p[28]*p[38]*p[40]*p[43]*p[5]*numeric(2,3) ).evalf();
  res += ( g[22]*p[0]*p[10]*p[28]*p[38]*p[40]*p[43]*p[5]*numeric(-2,3) ).evalf();
  res += ( p[0]*p[21]*p[37]*p[39]*p[42]*p[6]*numeric(12512,45) ).evalf();
  res += ( p[0]*p[10]*p[21]*p[37]*p[39]*p[42]*p[6]*numeric(1168,3) ).evalf();
  res += ( p[0]*p[11]*p[21]*p[37]*p[39]*p[42]*p[6]*numeric(-7646,45) ).evalf();
  res += ( p[0]*p[12]*p[21]*p[37]*p[39]*p[42]*p[6]*numeric(-5878,15) ).evalf();
  res += ( p[0]*p[13]*p[21]*p[37]*p[39]*p[42]*p[6]*numeric(-6053,90) ).evalf();
  res += ( p[0]*p[14]*p[21]*p[37]*p[39]*p[42]*p[6]*numeric(989,15) ).evalf();
  res += ( p[0]*p[15]*p[21]*p[37]*p[39]*p[42]*p[6]*numeric(283,15) ).evalf();
  res += ( p[0]*p[16]*p[21]*p[37]*p[39]*p[42]*p[6]*numeric(-421,60) ).evalf();
  res += ( p[0]*p[17]*p[21]*p[37]*p[39]*p[42]*p[6]*numeric(-121,36) ).evalf();
  res += ( p[0]*p[21]*p[26]*p[37]*p[39]*p[42]*p[6]*numeric(1168,3) ).evalf();
  res += ( p[0]*p[10]*p[21]*p[26]*p[37]*p[39]*p[42]*p[6]*numeric(2012,5) ).evalf();
  res += ( p[0]*p[11]*p[21]*p[26]*p[37]*p[39]*p[42]*p[6]*numeric(-18206,45) ).evalf();
  res += ( p[0]*p[12]*p[21]*p[26]*p[37]*p[39]*p[42]*p[6]*numeric(-880,3) ).evalf();
  res += ( p[0]*p[13]*p[21]*p[26]*p[37]*p[39]*p[42]*p[6]*numeric(1301,5) ).evalf();
  res += ( p[0]*p[14]*p[21]*p[26]*p[37]*p[39]*p[42]*p[6]*numeric(702,5) ).evalf();
  res += ( p[0]*p[15]*p[21]*p[26]*p[37]*p[39]*p[42]*p[6]*numeric(-1187,180) ).evalf();
  res += ( p[0]*p[16]*p[21]*p[26]*p[37]*p[39]*p[42]*p[6]*numeric(-217,15) ).evalf();
  res += ( p[0]*p[17]*p[21]*p[26]*p[37]*p[39]*p[42]*p[6]*numeric(-121,36) ).evalf();
  res += ( p[0]*p[21]*p[27]*p[37]*p[39]*p[42]*p[6]*numeric(-7646,45) ).evalf();
  res += ( p[0]*p[10]*p[21]*p[27]*p[37]*p[39]*p[42]*p[6]*numeric(-18206,45) ).evalf();
  res += ( p[0]*p[11]*p[21]*p[27]*p[37]*p[39]*p[42]*p[6]*numeric(-3967,9) ).evalf();
  res += ( p[0]*p[12]*p[21]*p[27]*p[37]*p[39]*p[42]*p[6]*numeric(668,9) ).evalf();
  res += ( p[0]*p[13]*p[21]*p[27]*p[37]*p[39]*p[42]*p[6]*numeric(1051,3) ).evalf();
  res += ( p[0]*p[14]*p[21]*p[27]*p[37]*p[39]*p[42]*p[6]*numeric(8123,180) ).evalf();
  res += ( p[0]*p[15]*p[21]*p[27]*p[37]*p[39]*p[42]*p[6]*numeric(-2909,90) ).evalf();
  res += ( p[0]*p[16]*p[21]*p[27]*p[37]*p[39]*p[42]*p[6]*numeric(-149,20) ).evalf();
  res += ( p[0]*p[21]*p[28]*p[37]*p[39]*p[42]*p[6]*numeric(-5878,15) ).evalf();
  res += ( p[0]*p[10]*p[21]*p[28]*p[37]*p[39]*p[42]*p[6]*numeric(-880,3) ).evalf();
  res += ( p[0]*p[11]*p[21]*p[28]*p[37]*p[39]*p[42]*p[6]*numeric(668,9) ).evalf();
  res += ( p[0]*p[12]*p[21]*p[28]*p[37]*p[39]*p[42]*p[6]*numeric(24,5) ).evalf();
  res += ( p[0]*p[13]*p[21]*p[28]*p[37]*p[39]*p[42]*p[6]*numeric(-41,180) ).evalf();
  res += ( p[0]*p[14]*p[21]*p[28]*p[37]*p[39]*p[42]*p[6]*numeric(-181,5) ).evalf();
  res += ( p[0]*p[15]*p[21]*p[28]*p[37]*p[39]*p[42]*p[6]*numeric(-247,36) ).evalf();
  res += ( p[0]*p[21]*p[29]*p[37]*p[39]*p[42]*p[6]*numeric(-6053,90) ).evalf();
  res += ( p[0]*p[10]*p[21]*p[29]*p[37]*p[39]*p[42]*p[6]*numeric(1301,5) ).evalf();
  res += ( p[0]*p[11]*p[21]*p[29]*p[37]*p[39]*p[42]*p[6]*numeric(1051,3) ).evalf();
  res += ( p[0]*p[12]*p[21]*p[29]*p[37]*p[39]*p[42]*p[6]*numeric(-41,180) ).evalf();
  res += ( p[0]*p[13]*p[21]*p[29]*p[37]*p[39]*p[42]*p[6]*numeric(-899,30) ).evalf();
  res += ( p[0]*p[14]*p[21]*p[29]*p[37]*p[39]*p[42]*p[6]*numeric(-247,36) ).evalf();
  res += ( p[0]*p[21]*p[30]*p[37]*p[39]*p[42]*p[6]*numeric(989,15) ).evalf();
  res += ( p[0]*p[10]*p[21]*p[30]*p[37]*p[39]*p[42]*p[6]*numeric(702,5) ).evalf();
  res += ( p[0]*p[11]*p[21]*p[30]*p[37]*p[39]*p[42]*p[6]*numeric(8123,180) ).evalf();
  res += ( p[0]*p[12]*p[21]*p[30]*p[37]*p[39]*p[42]*p[6]*numeric(-181,5) ).evalf();
  res += ( p[0]*p[13]*p[21]*p[30]*p[37]*p[39]*p[42]*p[6]*numeric(-247,36) ).evalf();
  res += ( p[0]*p[21]*p[31]*p[37]*p[39]*p[42]*p[6]*numeric(283,15) ).evalf();
  res += ( p[0]*p[10]*p[21]*p[31]*p[37]*p[39]*p[42]*p[6]*numeric(-1187,180) ).evalf();
  res += ( p[0]*p[11]*p[21]*p[31]*p[37]*p[39]*p[42]*p[6]*numeric(-2909,90) ).evalf();
  res += ( p[0]*p[12]*p[21]*p[31]*p[37]*p[39]*p[42]*p[6]*numeric(-247,36) ).evalf();
  res += ( p[0]*p[21]*p[32]*p[37]*p[39]*p[42]*p[6]*numeric(-421,60) ).evalf();
  res += ( p[0]*p[10]*p[21]*p[32]*p[37]*p[39]*p[42]*p[6]*numeric(-217,15) ).evalf();
  res += ( p[0]*p[11]*p[21]*p[32]*p[37]*p[39]*p[42]*p[6]*numeric(-149,20) ).evalf();
  res += ( p[0]*p[21]*p[33]*p[37]*p[39]*p[42]*p[6]*numeric(-121,36) ).evalf();
  res += ( p[0]*p[10]*p[21]*p[33]*p[37]*p[39]*p[42]*p[6]*numeric(-121,36) ).evalf();
  res += ( p[19]*p[35]*p[40]*p[42]*p[6]*numeric(15304,45) ).evalf();
  res += ( p[10]*p[19]*p[35]*p[40]*p[42]*p[6]*numeric(46232,45) ).evalf();
  res += ( p[11]*p[19]*p[35]*p[40]*p[42]*p[6]*numeric(52984,45) ).evalf();
  res += ( p[12]*p[19]*p[35]*p[40]*p[42]*p[6]*numeric(4954,15) ).evalf();
  res += ( p[13]*p[19]*p[35]*p[40]*p[42]*p[6]*numeric(-33443,90) ).evalf();
  res += ( p[14]*p[19]*p[35]*p[40]*p[42]*p[6]*numeric(-14443,45) ).evalf();
  res += ( p[15]*p[19]*p[35]*p[40]*p[42]*p[6]*numeric(-10423,180) ).evalf();
  res += ( p[16]*p[19]*p[35]*p[40]*p[42]*p[6]*numeric(2101,60) ).evalf();
  res += ( p[17]*p[19]*p[35]*p[40]*p[42]*p[6]*numeric(653,36) ).evalf();
  res += ( p[18]*p[19]*p[35]*p[40]*p[42]*p[6]*numeric(41,20) ).evalf();
  res += ( p[19]*p[26]*p[35]*p[40]*p[42]*p[6]*numeric(46232,45) ).evalf();
  res += ( p[10]*p[19]*p[26]*p[35]*p[40]*p[42]*p[6]*numeric(35056,15) ).evalf();
  res += ( p[11]*p[19]*p[26]*p[35]*p[40]*p[42]*p[6]*numeric(8106,5) ).evalf();
  res += ( p[12]*p[19]*p[26]*p[35]*p[40]*p[42]*p[6]*numeric(-8806,9) ).evalf();
  res += ( p[13]*p[19]*p[26]*p[35]*p[40]*p[42]*p[6]*numeric(-73543,45) ).evalf();
  res += ( p[14]*p[19]*p[26]*p[35]*p[40]*p[42]*p[6]*numeric(-47383,90) ).evalf();
  res += ( p[15]*p[19]*p[26]*p[35]*p[40]*p[42]*p[6]*numeric(23321,180) ).evalf();
  res += ( p[16]*p[19]*p[26]*p[35]*p[40]*p[42]*p[6]*numeric(26087,180) ).evalf();
  res += ( p[17]*p[19]*p[26]*p[35]*p[40]*p[42]*p[6]*numeric(1475,36) ).evalf();
  res += ( p[18]*p[19]*p[26]*p[35]*p[40]*p[42]*p[6]*numeric(51,20) ).evalf();
  res += ( p[19]*p[27]*p[35]*p[40]*p[42]*p[6]*numeric(52984,45) ).evalf();
  res += ( p[10]*p[19]*p[27]*p[35]*p[40]*p[42]*p[6]*numeric(8106,5) ).evalf();
  res += ( p[11]*p[19]*p[27]*p[35]*p[40]*p[42]*p[6]*numeric(-5081,45) ).evalf();
  res += ( p[12]*p[19]*p[27]*p[35]*p[40]*p[42]*p[6]*numeric(-7874,3) ).evalf();
  res += ( p[13]*p[19]*p[27]*p[35]*p[40]*p[42]*p[6]*numeric(-104563,60) ).evalf();
  res += ( p[14]*p[19]*p[27]*p[35]*p[40]*p[42]*p[6]*numeric(907,180) ).evalf();
  res += ( p[15]*p[19]*p[27]*p[35]*p[40]*p[42]*p[6]*numeric(31463,90) ).evalf();
  res += ( p[16]*p[19]*p[27]*p[35]*p[40]*p[42]*p[6]*numeric(17081,90) ).evalf();
  res += ( p[17]*p[19]*p[27]*p[35]*p[40]*p[42]*p[6]*numeric(10607,180) ).evalf();
  res += ( p[18]*p[19]*p[27]*p[35]*p[40]*p[42]*p[6]*numeric(123,20) ).evalf();
  res += ( p[19]*p[28]*p[35]*p[40]*p[42]*p[6]*numeric(4954,15) ).evalf();
  res += ( p[10]*p[19]*p[28]*p[35]*p[40]*p[42]*p[6]*numeric(-8806,9) ).evalf();
  res += ( p[11]*p[19]*p[28]*p[35]*p[40]*p[42]*p[6]*numeric(-7874,3) ).evalf();
  res += ( p[12]*p[19]*p[28]*p[35]*p[40]*p[42]*p[6]*numeric(-139553,45) ).evalf();
  res += ( p[13]*p[19]*p[28]*p[35]*p[40]*p[42]*p[6]*numeric(-125699,180) ).evalf();
  res += ( p[14]*p[19]*p[28]*p[35]*p[40]*p[42]*p[6]*numeric(28453,36) ).evalf();
  res += ( p[15]*p[19]*p[28]*p[35]*p[40]*p[42]*p[6]*numeric(51299,90) ).evalf();
  res += ( p[16]*p[19]*p[28]*p[35]*p[40]*p[42]*p[6]*numeric(1207,6) ).evalf();
  res += ( p[17]*p[19]*p[28]*p[35]*p[40]*p[42]*p[6]*numeric(7613,180) ).evalf();
  res += ( p[18]*p[19]*p[28]*p[35]*p[40]*p[42]*p[6]*numeric(41,20) ).evalf();
  res += ( p[19]*p[29]*p[35]*p[40]*p[42]*p[6]*numeric(-33443,90) ).evalf();
  res += ( p[10]*p[19]*p[29]*p[35]*p[40]*p[42]*p[6]*numeric(-73543,45) ).evalf();
  res += ( p[11]*p[19]*p[29]*p[35]*p[40]*p[42]*p[6]*numeric(-104563,60) ).evalf();
  res += ( p[12]*p[19]*p[29]*p[35]*p[40]*p[42]*p[6]*numeric(-125699,180) ).evalf();
  res += ( p[13]*p[19]*p[29]*p[35]*p[40]*p[42]*p[6]*numeric(85121,90) ).evalf();
  res += ( p[14]*p[19]*p[29]*p[35]*p[40]*p[42]*p[6]*numeric(5258,5) ).evalf();
  res += ( p[15]*p[19]*p[29]*p[35]*p[40]*p[42]*p[6]*numeric(76481,180) ).evalf();
  res += ( p[16]*p[19]*p[29]*p[35]*p[40]*p[42]*p[6]*numeric(16847,180) ).evalf();
  res += ( p[17]*p[19]*p[29]*p[35]*p[40]*p[42]*p[6]*numeric(49,5) ).evalf();
  res += ( p[19]*p[30]*p[35]*p[40]*p[42]*p[6]*numeric(-14443,45) ).evalf();
  res += ( p[10]*p[19]*p[30]*p[35]*p[40]*p[42]*p[6]*numeric(-47383,90) ).evalf();
  res += ( p[11]*p[19]*p[30]*p[35]*p[40]*p[42]*p[6]*numeric(907,180) ).evalf();
  res += ( p[12]*p[19]*p[30]*p[35]*p[40]*p[42]*p[6]*numeric(28453,36) ).evalf();
  res += ( p[13]*p[19]*p[30]*p[35]*p[40]*p[42]*p[6]*numeric(5258,5) ).evalf();
  res += ( p[14]*p[19]*p[30]*p[35]*p[40]*p[42]*p[6]*numeric(16177,30) ).evalf();
  res += ( p[15]*p[19]*p[30]*p[35]*p[40]*p[42]*p[6]*numeric(24001,180) ).evalf();
  res += ( p[16]*p[19]*p[30]*p[35]*p[40]*p[42]*p[6]*numeric(2791,180) ).evalf();
  res += ( p[19]*p[31]*p[35]*p[40]*p[42]*p[6]*numeric(-10423,180) ).evalf();
  res += ( p[10]*p[19]*p[31]*p[35]*p[40]*p[42]*p[6]*numeric(23321,180) ).evalf();
  res += ( p[11]*p[19]*p[31]*p[35]*p[40]*p[42]*p[6]*numeric(31463,90) ).evalf();
  res += ( p[12]*p[19]*p[31]*p[35]*p[40]*p[42]*p[6]*numeric(51299,90) ).evalf();
  res += ( p[13]*p[19]*p[31]*p[35]*p[40]*p[42]*p[6]*numeric(76481,180) ).evalf();
  res += ( p[14]*p[19]*p[31]*p[35]*p[40]*p[42]*p[6]*numeric(24001,180) ).evalf();
  res += ( p[15]*p[19]*p[31]*p[35]*p[40]*p[42]*p[6]*numeric(698,45) ).evalf();
  res += ( p[19]*p[32]*p[35]*p[40]*p[42]*p[6]*numeric(2101,60) ).evalf();
  res += ( p[10]*p[19]*p[32]*p[35]*p[40]*p[42]*p[6]*numeric(26087,180) ).evalf();
  res += ( p[11]*p[19]*p[32]*p[35]*p[40]*p[42]*p[6]*numeric(17081,90) ).evalf();
  res += ( p[12]*p[19]*p[32]*p[35]*p[40]*p[42]*p[6]*numeric(1207,6) ).evalf();
  res += ( p[13]*p[19]*p[32]*p[35]*p[40]*p[42]*p[6]*numeric(16847,180) ).evalf();
  res += ( p[14]*p[19]*p[32]*p[35]*p[40]*p[42]*p[6]*numeric(2791,180) ).evalf();
  res += ( p[19]*p[33]*p[35]*p[40]*p[42]*p[6]*numeric(653,36) ).evalf();
  res += ( p[10]*p[19]*p[33]*p[35]*p[40]*p[42]*p[6]*numeric(1475,36) ).evalf();
  res += ( p[11]*p[19]*p[33]*p[35]*p[40]*p[42]*p[6]*numeric(10607,180) ).evalf();
  res += ( p[12]*p[19]*p[33]*p[35]*p[40]*p[42]*p[6]*numeric(7613,180) ).evalf();
  res += ( p[13]*p[19]*p[33]*p[35]*p[40]*p[42]*p[6]*numeric(49,5) ).evalf();
  res += ( p[19]*p[34]*p[35]*p[40]*p[42]*p[6]*numeric(41,20) ).evalf();
  res += ( p[10]*p[19]*p[34]*p[35]*p[40]*p[42]*p[6]*numeric(51,20) ).evalf();
  res += ( p[11]*p[19]*p[34]*p[35]*p[40]*p[42]*p[6]*numeric(123,20) ).evalf();
  res += ( p[12]*p[19]*p[34]*p[35]*p[40]*p[42]*p[6]*numeric(41,20) ).evalf();
  res += ( 40*p[21]*p[37]*p[40]*p[42]*p[7]*pow(g[1],2) ).evalf();
  res += ( 52*p[21]*p[26]*p[37]*p[40]*p[42]*p[7]*pow(g[1],2) ).evalf();
  res += ( -30*p[21]*p[27]*p[37]*p[40]*p[42]*p[7]*pow(g[1],2) ).evalf();
  res += ( -45*p[21]*p[28]*p[37]*p[40]*p[42]*p[7]*pow(g[1],2) ).evalf();
  res += ( 9*p[21]*p[29]*p[37]*p[40]*p[42]*p[7]*pow(g[1],2) ).evalf();
  res += ( 12*p[21]*p[30]*p[37]*p[40]*p[42]*p[7]*pow(g[1],2) ).evalf();
  res += ( -(p[21]*p[31]*p[37]*p[40]*p[42]*p[7]*pow(g[1],2)) ).evalf();
  res += ( -(p[21]*p[32]*p[37]*p[40]*p[42]*p[7]*pow(g[1],2)) ).evalf();
  res += ( p[43]*p[7]*numeric(-8,3)*pow(g[1],4) ).evalf();
  res += ( -16*g[1]*g[101]*p[43]*p[7] ).evalf();
  res += ( 32*g[1]*g[102]*p[43]*p[7] ).evalf();
  res += ( -16*g[1]*g[104]*p[43]*p[7] ).evalf();
  res += ( 64*g[1]*g[133]*p[43]*p[7] ).evalf();
  res += ( -16*g[1]*g[137]*p[43]*p[7] ).evalf();
  res += ( -32*g[1]*g[139]*p[43]*p[7] ).evalf();
  res += ( 64*g[1]*g[140]*p[43]*p[7] ).evalf();
  res += ( 32*g[1]*g[141]*p[43]*p[7] ).evalf();
  res += ( -16*g[1]*g[143]*p[43]*p[7] ).evalf();
  res += ( -32*g[1]*g[145]*p[43]*p[7] ).evalf();
  res += ( g[15]*p[43]*p[7]*numeric(16,3)*pow(g[1],3) ).evalf();
  res += ( g[16]*p[43]*p[7]*numeric(16,3)*pow(g[1],3) ).evalf();
  res += ( 64*g[186]*p[43]*p[7] ).evalf();
  res += ( 32*g[187]*p[43]*p[7] ).evalf();
  res += ( 64*g[199]*p[43]*p[7] ).evalf();
  res += ( 48*g[205]*p[43]*p[7] ).evalf();
  res += ( 48*g[208]*p[43]*p[7] ).evalf();
  res += ( 16*g[218]*p[43]*p[7] ).evalf();
  res += ( -16*g[220]*p[43]*p[7] ).evalf();
  res += ( -16*g[221]*p[43]*p[7] ).evalf();
  res += ( 16*g[222]*p[43]*p[7] ).evalf();
  res += ( -32*g[229]*p[43]*p[7] ).evalf();
  res += ( 16*g[240]*p[43]*p[7] ).evalf();
  res += ( 16*g[243]*p[43]*p[7] ).evalf();
  res += ( -32*g[244]*p[43]*p[7] ).evalf();
  res += ( -16*g[245]*p[43]*p[7] ).evalf();
  res += ( -16*g[246]*p[43]*p[7] ).evalf();
  res += ( 16*g[247]*p[43]*p[7] ).evalf();
  res += ( 16*g[248]*p[43]*p[7] ).evalf();
  res += ( -64*g[295]*p[43]*p[7] ).evalf();
  res += ( 16*g[298]*p[43]*p[7] ).evalf();
  res += ( 16*g[299]*p[43]*p[7] ).evalf();
  res += ( g[3]*p[43]*p[7]*numeric(-16,3)*pow(g[1],3) ).evalf();
  res += ( 16*g[102]*g[3]*p[43]*p[7] ).evalf();
  res += ( 16*g[103]*g[3]*p[43]*p[7] ).evalf();
  res += ( -16*g[104]*g[3]*p[43]*p[7] ).evalf();
  res += ( 32*g[133]*g[3]*p[43]*p[7] ).evalf();
  res += ( -16*g[135]*g[3]*p[43]*p[7] ).evalf();
  res += ( -16*g[139]*g[3]*p[43]*p[7] ).evalf();
  res += ( 32*g[140]*g[3]*p[43]*p[7] ).evalf();
  res += ( 16*g[141]*g[3]*p[43]*p[7] ).evalf();
  res += ( 16*g[142]*g[3]*p[43]*p[7] ).evalf();
  res += ( -16*g[143]*g[3]*p[43]*p[7] ).evalf();
  res += ( -16*g[145]*g[3]*p[43]*p[7] ).evalf();
  res += ( 8*g[15]*g[3]*p[43]*p[7]*pow(g[1],2) ).evalf();
  res += ( 8*g[16]*g[3]*p[43]*p[7]*pow(g[1],2) ).evalf();
  res += ( 16*g[15]*g[25]*g[3]*p[43]*p[7] ).evalf();
  res += ( -4*p[43]*p[7]*pow(g[1],2)*pow(g[3],2) ).evalf();
  res += ( 8*g[1]*g[15]*p[43]*p[7]*pow(g[3],2) ).evalf();
  res += ( 8*g[24]*p[43]*p[7]*pow(g[3],2) ).evalf();
  res += ( 8*g[27]*p[43]*p[7]*pow(g[3],2) ).evalf();
  res += ( 16*g[302]*p[43]*p[7] ).evalf();
  res += ( -32*g[303]*p[43]*p[7] ).evalf();
  res += ( 32*g[306]*p[43]*p[7] ).evalf();
  res += ( 16*g[307]*p[43]*p[7] ).evalf();
  res += ( -64*g[308]*p[43]*p[7] ).evalf();
  res += ( -32*g[310]*p[43]*p[7] ).evalf();
  res += ( -16*g[311]*p[43]*p[7] ).evalf();
  res += ( -16*g[312]*p[43]*p[7] ).evalf();
  res += ( 16*g[313]*p[43]*p[7] ).evalf();
  res += ( 16*g[314]*p[43]*p[7] ).evalf();
  res += ( 32*g[316]*p[43]*p[7] ).evalf();
  res += ( 32*g[317]*p[43]*p[7] ).evalf();
  res += ( -16*g[318]*p[43]*p[7] ).evalf();
  res += ( -8*g[34]*p[43]*p[7]*pow(g[1],2) ).evalf();
  res += ( -32*g[48]*p[43]*p[7]*pow(g[1],2) ).evalf();
  res += ( -32*g[1]*g[3]*g[48]*p[43]*p[7] ).evalf();
  res += ( -8*g[48]*p[43]*p[7]*pow(g[3],2) ).evalf();
  res += ( 8*g[49]*p[43]*p[7]*pow(g[3],2) ).evalf();
  res += ( 16*g[50]*p[43]*p[7]*pow(g[1],2) ).evalf();
  res += ( -16*g[25]*g[50]*p[43]*p[7] ).evalf();
  res += ( 16*g[1]*g[3]*g[50]*p[43]*p[7] ).evalf();
  res += ( -32*g[51]*p[43]*p[7]*pow(g[1],2) ).evalf();
  res += ( -32*g[1]*g[3]*g[51]*p[43]*p[7] ).evalf();
  res += ( -8*g[51]*p[43]*p[7]*pow(g[3],2) ).evalf();
  res += ( -8*g[52]*p[43]*p[7]*pow(g[3],2) ).evalf();
  res += ( 16*g[53]*p[43]*p[7]*pow(g[1],2) ).evalf();
  res += ( -16*g[25]*g[53]*p[43]*p[7] ).evalf();
  res += ( 16*g[1]*g[3]*g[53]*p[43]*p[7] ).evalf();
  res += ( 8*g[53]*p[43]*p[7]*pow(g[3],2) ).evalf();
  res += ( 16*g[15]*g[61]*p[43]*p[7] ).evalf();
  res += ( 16*g[16]*g[61]*p[43]*p[7] ).evalf();
  res += ( -64*g[1]*g[72]*p[43]*p[7] ).evalf();
  res += ( -32*g[3]*g[72]*p[43]*p[7] ).evalf();
  res += ( 16*g[15]*g[73]*p[43]*p[7] ).evalf();
  res += ( -16*g[16]*g[73]*p[43]*p[7] ).evalf();
  res += ( 16*g[3]*g[73]*p[43]*p[7] ).evalf();
  res += ( -32*g[3]*g[80]*p[43]*p[7] ).evalf();
  res += ( -16*g[15]*g[81]*p[43]*p[7] ).evalf();
  res += ( -32*g[3]*g[83]*p[43]*p[7] ).evalf();
  res += ( -16*g[3]*g[99]*p[43]*p[7] ).evalf();
  res += ( -32*g[162]*p[22]*p[43]*p[7] ).evalf();
  res += ( 16*g[168]*p[22]*p[43]*p[7] ).evalf();
  res += ( 16*g[190]*p[22]*p[43]*p[7] ).evalf();
  res += ( -16*g[200]*p[22]*p[43]*p[7] ).evalf();
  res += ( -48*g[210]*p[22]*p[43]*p[7] ).evalf();
  res += ( -48*g[217]*p[22]*p[43]*p[7] ).evalf();
  res += ( -64*g[238]*p[22]*p[43]*p[7] ).evalf();
  res += ( 16*g[239]*p[22]*p[43]*p[7] ).evalf();
  res += ( 32*g[24]*p[22]*p[43]*p[7]*pow(g[1],2) ).evalf();
  res += ( 32*g[1]*g[24]*g[3]*p[22]*p[43]*p[7] ).evalf();
  res += ( -24*g[33]*p[22]*p[43]*p[7]*pow(g[1],2) ).evalf();
  res += ( -32*g[1]*g[3]*g[33]*p[22]*p[43]*p[7] ).evalf();
  res += ( -8*g[33]*p[22]*p[43]*p[7]*pow(g[3],2) ).evalf();
  res += ( -16*g[3]*g[61]*p[22]*p[43]*p[7] ).evalf();
  res += ( -64*g[1]*g[80]*p[22]*p[43]*p[7] ).evalf();
  res += ( 48*g[1]*g[85]*p[22]*p[43]*p[7] ).evalf();
  res += ( 32*g[3]*g[85]*p[22]*p[43]*p[7] ).evalf();
  res += ( 64*g[1]*g[98]*p[22]*p[43]*p[7] ).evalf();
  res += ( 32*g[3]*g[98]*p[22]*p[43]*p[7] ).evalf();
  res += ( -32*g[1]*p[21]*p[42]*p[44]*p[7] ).evalf();
  res += ( 32*g[15]*p[21]*p[42]*p[44]*p[7] ).evalf();
  res += ( -16*g[1]*p[21]*p[26]*p[42]*p[44]*p[7] ).evalf();
  res += ( 16*g[15]*p[21]*p[26]*p[42]*p[44]*p[7] ).evalf();
  res += ( g[25]*p[19]*p[42]*p[5]*p[7]*numeric(-16,3) ).evalf();
  res += ( p[21]*p[42]*p[5]*p[7]*numeric(8,3)*pow(g[1],2) ).evalf();
  res += ( g[1]*g[16]*p[21]*p[42]*p[5]*p[7]*numeric(-16,3) ).evalf();
  res += ( g[1]*g[3]*p[21]*p[42]*p[5]*p[7]*numeric(16,3) ).evalf();
  res += ( g[15]*g[3]*p[21]*p[42]*p[5]*p[7]*numeric(-16,3) ).evalf();
  res += ( g[49]*p[21]*p[42]*p[5]*p[7]*numeric(16,3) ).evalf();
  res += ( g[52]*p[21]*p[42]*p[5]*p[7]*numeric(-16,3) ).evalf();
  res += ( g[53]*p[21]*p[42]*p[5]*p[7]*numeric(16,3) ).evalf();
  res += ( g[25]*p[19]*p[26]*p[42]*p[5]*p[7]*numeric(-8,3) ).evalf();
  res += ( p[21]*p[26]*p[42]*p[5]*p[7]*numeric(4,3)*pow(g[1],2) ).evalf();
  res += ( g[1]*g[16]*p[21]*p[26]*p[42]*p[5]*p[7]*numeric(-8,3) ).evalf();
  res += ( g[1]*g[3]*p[21]*p[26]*p[42]*p[5]*p[7]*numeric(8,3) ).evalf();
  res += ( g[15]*g[3]*p[21]*p[26]*p[42]*p[5]*p[7]*numeric(-8,3) ).evalf();
  res += ( g[49]*p[21]*p[26]*p[42]*p[5]*p[7]*numeric(8,3) ).evalf();
  res += ( g[52]*p[21]*p[26]*p[42]*p[5]*p[7]*numeric(-8,3) ).evalf();
  res += ( g[53]*p[21]*p[26]*p[42]*p[5]*p[7]*numeric(8,3) ).evalf();
  res += ( g[27]*p[22]*p[38]*p[43]*p[5]*p[7]*numeric(8,3) ).evalf();
  res += ( g[27]*p[22]*p[26]*p[38]*p[43]*p[5]*p[7]*numeric(8,3) ).evalf();
  res += ( -32*g[190]*p[19]*p[8] ).evalf();
  res += ( 32*g[200]*p[19]*p[8] ).evalf();
  res += ( p[20]*p[8]*numeric(-32,3)*pow(g[0],3) ).evalf();
  res += ( 16*g[3]*p[20]*p[8]*pow(g[0],2) ).evalf();
  res += ( 10*g[24]*g[3]*p[20]*p[8] ).evalf();
  res += ( -8*g[0]*p[20]*p[8]*pow(g[3],2) ).evalf();
  res += ( -8*g[61]*p[20]*p[8] ).evalf();
  res += ( -20*g[72]*p[20]*p[8] ).evalf();
  res += ( -24*g[73]*p[20]*p[8] ).evalf();
  res += ( -4*g[80]*p[20]*p[8] ).evalf();
  res += ( 2*g[81]*p[20]*p[8] ).evalf();
  res += ( 36*g[1]*p[21]*p[8]*pow(g[0],2) ).evalf();
  res += ( -28*g[0]*p[21]*p[8]*pow(g[1],2) ).evalf();
  res += ( p[21]*p[8]*numeric(44,3)*pow(g[1],3) ).evalf();
  res += ( p[21]*p[8]*numeric(16,3)*pow(g[1],4) ).evalf();
  res += ( 32*g[1]*g[101]*p[21]*p[8] ).evalf();
  res += ( 10*g[102]*p[21]*p[8] ).evalf();
  res += ( -64*g[1]*g[102]*p[21]*p[8] ).evalf();
  res += ( 32*g[1]*g[104]*p[21]*p[8] ).evalf();
  res += ( 20*g[133]*p[21]*p[8] ).evalf();
  res += ( -128*g[1]*g[133]*p[21]*p[8] ).evalf();
  res += ( -10*g[134]*p[21]*p[8] ).evalf();
  res += ( 32*g[1]*g[137]*p[21]*p[8] ).evalf();
  res += ( 64*g[1]*g[139]*p[21]*p[8] ).evalf();
  res += ( 20*g[140]*p[21]*p[8] ).evalf();
  res += ( -128*g[1]*g[140]*p[21]*p[8] ).evalf();
  res += ( 10*g[141]*p[21]*p[8] ).evalf();
  res += ( -64*g[1]*g[141]*p[21]*p[8] ).evalf();
  res += ( 32*g[1]*g[143]*p[21]*p[8] ).evalf();
  res += ( 64*g[1]*g[145]*p[21]*p[8] ).evalf();
  res += ( 10*g[15]*p[21]*p[8]*pow(g[1],2) ).evalf();
  res += ( g[15]*p[21]*p[8]*numeric(-32,3)*pow(g[1],3) ).evalf();
  res += ( 10*g[16]*p[21]*p[8]*pow(g[1],2) ).evalf();
  res += ( g[16]*p[21]*p[8]*numeric(-32,3)*pow(g[1],3) ).evalf();
  res += ( 64*g[162]*p[21]*p[8] ).evalf();
  res += ( -32*g[168]*p[21]*p[8] ).evalf();
  res += ( -128*g[186]*p[21]*p[8] ).evalf();
  res += ( -64*g[187]*p[21]*p[8] ).evalf();
  res += ( -128*g[199]*p[21]*p[8] ).evalf();
  res += ( -96*g[205]*p[21]*p[8] ).evalf();
  res += ( 96*g[210]*p[21]*p[8] ).evalf();
  res += ( 96*g[217]*p[21]*p[8] ).evalf();
  res += ( -32*g[218]*p[21]*p[8] ).evalf();
  res += ( 32*g[220]*p[21]*p[8] ).evalf();
  res += ( 32*g[221]*p[21]*p[8] ).evalf();
  res += ( -32*g[222]*p[21]*p[8] ).evalf();
  res += ( 128*g[238]*p[21]*p[8] ).evalf();
  res += ( -32*g[239]*p[21]*p[8] ).evalf();
  res += ( 20*g[1]*g[24]*p[21]*p[8] ).evalf();
  res += ( -64*g[24]*p[21]*p[8]*pow(g[1],2) ).evalf();
  res += ( -32*g[240]*p[21]*p[8] ).evalf();
  res += ( -32*g[243]*p[21]*p[8] ).evalf();
  res += ( 64*g[244]*p[21]*p[8] ).evalf();
  res += ( 32*g[245]*p[21]*p[8] ).evalf();
  res += ( 32*g[246]*p[21]*p[8] ).evalf();
  res += ( -32*g[247]*p[21]*p[8] ).evalf();
  res += ( -32*g[248]*p[21]*p[8] ).evalf();
  res += ( 4*g[0]*g[25]*p[21]*p[8] ).evalf();
  res += ( -10*g[15]*g[25]*p[21]*p[8] ).evalf();
  res += ( -10*g[16]*g[25]*p[21]*p[8] ).evalf();
  res += ( 128*g[295]*p[21]*p[8] ).evalf();
  res += ( -32*g[298]*p[21]*p[8] ).evalf();
  res += ( -32*g[299]*p[21]*p[8] ).evalf();
  res += ( -36*g[0]*g[1]*g[3]*p[21]*p[8] ).evalf();
  res += ( 4*g[3]*p[21]*p[8]*pow(g[1],2) ).evalf();
  res += ( g[3]*p[21]*p[8]*numeric(32,3)*pow(g[1],3) ).evalf();
  res += ( -32*g[102]*g[3]*p[21]*p[8] ).evalf();
  res += ( -32*g[103]*g[3]*p[21]*p[8] ).evalf();
  res += ( 32*g[104]*g[3]*p[21]*p[8] ).evalf();
  res += ( -64*g[133]*g[3]*p[21]*p[8] ).evalf();
  res += ( 32*g[135]*g[3]*p[21]*p[8] ).evalf();
  res += ( 32*g[139]*g[3]*p[21]*p[8] ).evalf();
  res += ( -64*g[140]*g[3]*p[21]*p[8] ).evalf();
  res += ( -32*g[141]*g[3]*p[21]*p[8] ).evalf();
  res += ( -32*g[142]*g[3]*p[21]*p[8] ).evalf();
  res += ( 32*g[143]*g[3]*p[21]*p[8] ).evalf();
  res += ( 32*g[145]*g[3]*p[21]*p[8] ).evalf();
  res += ( 10*g[1]*g[15]*g[3]*p[21]*p[8] ).evalf();
  res += ( -16*g[15]*g[3]*p[21]*p[8]*pow(g[1],2) ).evalf();
  res += ( 10*g[1]*g[16]*g[3]*p[21]*p[8] ).evalf();
  res += ( -16*g[16]*g[3]*p[21]*p[8]*pow(g[1],2) ).evalf();
  res += ( 8*g[25]*g[3]*p[21]*p[8] ).evalf();
  res += ( -32*g[15]*g[25]*g[3]*p[21]*p[8] ).evalf();
  res += ( 4*g[1]*p[21]*p[8]*pow(g[3],2) ).evalf();
  res += ( 8*p[21]*p[8]*pow(g[1],2)*pow(g[3],2) ).evalf();
  res += ( 5*g[15]*p[21]*p[8]*pow(g[3],2) ).evalf();
  res += ( -16*g[24]*p[21]*p[8]*pow(g[3],2) ).evalf();
  res += ( -32*g[302]*p[21]*p[8] ).evalf();
  res += ( 64*g[303]*p[21]*p[8] ).evalf();
  res += ( -64*g[306]*p[21]*p[8] ).evalf();
  res += ( -32*g[307]*p[21]*p[8] ).evalf();
  res += ( 128*g[308]*p[21]*p[8] ).evalf();
  res += ( 64*g[310]*p[21]*p[8] ).evalf();
  res += ( 32*g[311]*p[21]*p[8] ).evalf();
  res += ( 32*g[312]*p[21]*p[8] ).evalf();
  res += ( -32*g[313]*p[21]*p[8] ).evalf();
  res += ( -32*g[314]*p[21]*p[8] ).evalf();
  res += ( -64*g[316]*p[21]*p[8] ).evalf();
  res += ( -64*g[317]*p[21]*p[8] ).evalf();
  res += ( 32*g[318]*p[21]*p[8] ).evalf();
  res += ( -10*g[1]*g[33]*p[21]*p[8] ).evalf();
  res += ( 48*g[33]*p[21]*p[8]*pow(g[1],2) ).evalf();
  res += ( -10*g[3]*g[33]*p[21]*p[8] ).evalf();
  res += ( 64*g[1]*g[3]*g[33]*p[21]*p[8] ).evalf();
  res += ( 16*g[33]*p[21]*p[8]*pow(g[3],2) ).evalf();
  res += ( -10*g[1]*g[34]*p[21]*p[8] ).evalf();
  res += ( 16*g[34]*p[21]*p[8]*pow(g[1],2) ).evalf();
  res += ( -20*g[1]*g[48]*p[21]*p[8] ).evalf();
  res += ( 64*g[48]*p[21]*p[8]*pow(g[1],2) ).evalf();
  res += ( -10*g[3]*g[48]*p[21]*p[8] ).evalf();
  res += ( 64*g[1]*g[3]*g[48]*p[21]*p[8] ).evalf();
  res += ( 16*g[48]*p[21]*p[8]*pow(g[3],2) ).evalf();
  res += ( -16*g[49]*p[21]*p[8]*pow(g[3],2) ).evalf();
  res += ( -32*g[50]*p[21]*p[8]*pow(g[1],2) ).evalf();
  res += ( 32*g[25]*g[50]*p[21]*p[8] ).evalf();
  res += ( -32*g[1]*g[3]*g[50]*p[21]*p[8] ).evalf();
  res += ( -20*g[1]*g[51]*p[21]*p[8] ).evalf();
  res += ( 64*g[51]*p[21]*p[8]*pow(g[1],2) ).evalf();
  res += ( -10*g[3]*g[51]*p[21]*p[8] ).evalf();
  res += ( 64*g[1]*g[3]*g[51]*p[21]*p[8] ).evalf();
  res += ( 16*g[51]*p[21]*p[8]*pow(g[3],2) ).evalf();
  res += ( 16*g[52]*p[21]*p[8]*pow(g[3],2) ).evalf();
  res += ( -32*g[53]*p[21]*p[8]*pow(g[1],2) ).evalf();
  res += ( 32*g[25]*g[53]*p[21]*p[8] ).evalf();
  res += ( -32*g[1]*g[3]*g[53]*p[21]*p[8] ).evalf();
  res += ( -16*g[53]*p[21]*p[8]*pow(g[3],2) ).evalf();
  res += ( -32*g[15]*g[61]*p[21]*p[8] ).evalf();
  res += ( -32*g[16]*g[61]*p[21]*p[8] ).evalf();
  res += ( 32*g[3]*g[61]*p[21]*p[8] ).evalf();
  res += ( 128*g[1]*g[72]*p[21]*p[8] ).evalf();
  res += ( 64*g[3]*g[72]*p[21]*p[8] ).evalf();
  res += ( -32*g[15]*g[73]*p[21]*p[8] ).evalf();
  res += ( 32*g[16]*g[73]*p[21]*p[8] ).evalf();
  res += ( -32*g[3]*g[73]*p[21]*p[8] ).evalf();
  res += ( 128*g[1]*g[80]*p[21]*p[8] ).evalf();
  res += ( 64*g[3]*g[80]*p[21]*p[8] ).evalf();
  res += ( 32*g[15]*g[81]*p[21]*p[8] ).evalf();
  res += ( 10*g[85]*p[21]*p[8] ).evalf();
  res += ( -96*g[1]*g[85]*p[21]*p[8] ).evalf();
  res += ( -64*g[3]*g[85]*p[21]*p[8] ).evalf();
  res += ( 10*g[98]*p[21]*p[8] ).evalf();
  res += ( -128*g[1]*g[98]*p[21]*p[8] ).evalf();
  res += ( -64*g[3]*g[98]*p[21]*p[8] ).evalf();
  res += ( 32*g[3]*g[99]*p[21]*p[8] ).evalf();
  res += ( -96*g[208]*p[22]*p[8] ).evalf();
  res += ( 64*g[229]*p[22]*p[8] ).evalf();
  res += ( -64*g[1]*g[24]*g[3]*p[22]*p[8] ).evalf();
  res += ( -16*g[1]*g[15]*p[22]*p[8]*pow(g[3],2) ).evalf();
  res += ( -16*g[27]*p[22]*p[8]*pow(g[3],2) ).evalf();
  res += ( 64*g[3]*g[83]*p[22]*p[8] ).evalf();
  res += ( -8*g[102]*p[0]*p[22]*p[8] ).evalf();
  res += ( 32*g[114]*p[0]*p[22]*p[8] ).evalf();
  res += ( 16*g[133]*p[0]*p[22]*p[8] ).evalf();
  res += ( -8*g[134]*p[0]*p[22]*p[8] ).evalf();
  res += ( -16*g[140]*p[0]*p[22]*p[8] ).evalf();
  res += ( -8*g[141]*p[0]*p[22]*p[8] ).evalf();
  res += ( 8*g[15]*p[0]*p[22]*p[8]*pow(g[1],2) ).evalf();
  res += ( -8*g[16]*p[0]*p[22]*p[8]*pow(g[1],2) ).evalf();
  res += ( 16*g[1]*g[24]*p[0]*p[22]*p[8] ).evalf();
  res += ( -8*g[15]*g[25]*p[0]*p[22]*p[8] ).evalf();
  res += ( 8*g[16]*g[25]*p[0]*p[22]*p[8] ).evalf();
  res += ( 8*g[1]*g[15]*g[3]*p[0]*p[22]*p[8] ).evalf();
  res += ( -8*g[1]*g[16]*g[3]*p[0]*p[22]*p[8] ).evalf();
  res += ( 8*g[24]*g[3]*p[0]*p[22]*p[8] ).evalf();
  res += ( -8*g[25]*g[3]*p[0]*p[22]*p[8] ).evalf();
  res += ( 16*g[27]*g[3]*p[0]*p[22]*p[8] ).evalf();
  res += ( -4*g[1]*p[0]*p[22]*p[8]*pow(g[3],2) ).evalf();
  res += ( 4*g[15]*p[0]*p[22]*p[8]*pow(g[3],2) ).evalf();
  res += ( -8*g[1]*g[33]*p[0]*p[22]*p[8] ).evalf();
  res += ( -8*g[3]*g[33]*p[0]*p[22]*p[8] ).evalf();
  res += ( 8*g[1]*g[34]*p[0]*p[22]*p[8] ).evalf();
  res += ( -16*g[1]*g[48]*p[0]*p[22]*p[8] ).evalf();
  res += ( -8*g[3]*g[48]*p[0]*p[22]*p[8] ).evalf();
  res += ( 16*g[1]*g[51]*p[0]*p[22]*p[8] ).evalf();
  res += ( 8*g[3]*g[51]*p[0]*p[22]*p[8] ).evalf();
  res += ( -8*g[6]*p[0]*p[22]*p[8]*pow(g[3],2) ).evalf();
  res += ( -16*g[72]*p[0]*p[22]*p[8] ).evalf();
  res += ( -16*g[73]*p[0]*p[22]*p[8] ).evalf();
  res += ( -16*g[80]*p[0]*p[22]*p[8] ).evalf();
  res += ( 8*g[81]*p[0]*p[22]*p[8] ).evalf();
  res += ( -16*g[83]*p[0]*p[22]*p[8] ).evalf();
  res += ( 8*g[85]*p[0]*p[22]*p[8] ).evalf();
  res += ( 8*g[98]*p[0]*p[22]*p[8] ).evalf();
  res += ( -396*g[1]*p[20]*p[36]*p[40]*p[42]*p[8] ).evalf();
  res += ( 224*g[1]*p[1]*p[20]*p[36]*p[40]*p[42]*p[8] ).evalf();
  res += ( 192*g[1]*p[2]*p[20]*p[36]*p[40]*p[42]*p[8] ).evalf();
  res += ( g[1]*p[20]*p[26]*p[36]*p[40]*p[42]*p[8]*numeric(-9490,9) ).evalf();
  res += ( 656*g[1]*p[1]*p[20]*p[26]*p[36]*p[40]*p[42]*p[8] ).evalf();
  res += ( 544*g[1]*p[2]*p[20]*p[26]*p[36]*p[40]*p[42]*p[8] ).evalf();
  res += ( g[1]*p[20]*p[27]*p[36]*p[40]*p[42]*p[8]*numeric(-5761,9) ).evalf();
  res += ( 520*g[1]*p[1]*p[20]*p[27]*p[36]*p[40]*p[42]*p[8] ).evalf();
  res += ( 400*g[1]*p[2]*p[20]*p[27]*p[36]*p[40]*p[42]*p[8] ).evalf();
  res += ( g[1]*p[20]*p[28]*p[36]*p[40]*p[42]*p[8]*numeric(7289,18) ).evalf();
  res += ( -132*g[1]*p[1]*p[20]*p[28]*p[36]*p[40]*p[42]*p[8] ).evalf();
  res += ( -136*g[1]*p[2]*p[20]*p[28]*p[36]*p[40]*p[42]*p[8] ).evalf();
  res += ( 439*g[1]*p[20]*p[29]*p[36]*p[40]*p[42]*p[8] ).evalf();
  res += ( -304*g[1]*p[1]*p[20]*p[29]*p[36]*p[40]*p[42]*p[8] ).evalf();
  res += ( -240*g[1]*p[2]*p[20]*p[29]*p[36]*p[40]*p[42]*p[8] ).evalf();
  res += ( g[1]*p[20]*p[30]*p[36]*p[40]*p[42]*p[8]*numeric(-100,9) ).evalf();
  res += ( -56*g[1]*p[1]*p[20]*p[30]*p[36]*p[40]*p[42]*p[8] ).evalf();
  res += ( -32*g[1]*p[2]*p[20]*p[30]*p[36]*p[40]*p[42]*p[8] ).evalf();
  res += ( g[1]*p[20]*p[31]*p[36]*p[40]*p[42]*p[8]*numeric(-644,9) ).evalf();
  res += ( 40*g[1]*p[1]*p[20]*p[31]*p[36]*p[40]*p[42]*p[8] ).evalf();
  res += ( 32*g[1]*p[2]*p[20]*p[31]*p[36]*p[40]*p[42]*p[8] ).evalf();
  res += ( g[1]*p[20]*p[32]*p[36]*p[40]*p[42]*p[8]*numeric(-109,18) ).evalf();
  res += ( 12*g[1]*p[1]*p[20]*p[32]*p[36]*p[40]*p[42]*p[8] ).evalf();
  res += ( 8*g[1]*p[2]*p[20]*p[32]*p[36]*p[40]*p[42]*p[8] ).evalf();
  res += ( 2*g[1]*p[20]*p[33]*p[36]*p[40]*p[42]*p[8] ).evalf();
  res += ( 96*g[25]*p[19]*p[37]*p[40]*p[42]*p[8] ).evalf();
  res += ( 192*g[25]*p[1]*p[19]*p[37]*p[40]*p[42]*p[8] ).evalf();
  res += ( -256*g[0]*g[1]*p[21]*p[37]*p[40]*p[42]*p[8] ).evalf();
  res += ( 12*p[21]*p[37]*p[40]*p[42]*p[8]*pow(g[1],2) ).evalf();
  res += ( 128*g[1]*g[3]*p[21]*p[37]*p[40]*p[42]*p[8] ).evalf();
  res += ( -192*g[0]*g[1]*p[1]*p[21]*p[37]*p[40]*p[42]*p[8] ).evalf();
  res += ( -384*p[1]*p[21]*p[37]*p[40]*p[42]*p[8]*pow(g[1],2) ).evalf();
  res += ( 96*g[1]*g[3]*p[1]*p[21]*p[37]*p[40]*p[42]*p[8] ).evalf();
  res += ( g[25]*p[19]*p[26]*p[37]*p[40]*p[42]*p[8]*numeric(560,3) ).evalf();
  res += ( 352*g[25]*p[1]*p[19]*p[26]*p[37]*p[40]*p[42]*p[8] ).evalf();
  res += ( -480*g[0]*g[1]*p[21]*p[26]*p[37]*p[40]*p[42]*p[8] ).evalf();
  res += ( 8*p[21]*p[26]*p[37]*p[40]*p[42]*p[8]*pow(g[1],2) ).evalf();
  res += ( 240*g[1]*g[3]*p[21]*p[26]*p[37]*p[40]*p[42]*p[8] ).evalf();
  res += ( -352*g[0]*g[1]*p[1]*p[21]*p[26]*p[37]*p[40]*p[42]*p[8] ).evalf();
  res += ( -704*p[1]*p[21]*p[26]*p[37]*p[40]*p[42]*p[8]*pow(g[1],2) ).evalf();
  res += ( 176*g[1]*g[3]*p[1]*p[21]*p[26]*p[37]*p[40]*p[42]*p[8] ).evalf();
  res += ( 40*g[25]*p[19]*p[27]*p[37]*p[40]*p[42]*p[8] ).evalf();
  res += ( 48*g[25]*p[1]*p[19]*p[27]*p[37]*p[40]*p[42]*p[8] ).evalf();
  res += ( -80*g[0]*g[1]*p[21]*p[27]*p[37]*p[40]*p[42]*p[8] ).evalf();
  res += ( 3*p[21]*p[27]*p[37]*p[40]*p[42]*p[8]*pow(g[1],2) ).evalf();
  res += ( 40*g[1]*g[3]*p[21]*p[27]*p[37]*p[40]*p[42]*p[8] ).evalf();
  res += ( -48*g[0]*g[1]*p[1]*p[21]*p[27]*p[37]*p[40]*p[42]*p[8] ).evalf();
  res += ( -96*p[1]*p[21]*p[27]*p[37]*p[40]*p[42]*p[8]*pow(g[1],2) ).evalf();
  res += ( 24*g[1]*g[3]*p[1]*p[21]*p[27]*p[37]*p[40]*p[42]*p[8] ).evalf();
  res += ( g[25]*p[19]*p[28]*p[37]*p[40]*p[42]*p[8]*numeric(-284,3) ).evalf();
  res += ( -184*g[25]*p[1]*p[19]*p[28]*p[37]*p[40]*p[42]*p[8] ).evalf();
  res += ( 248*g[0]*g[1]*p[21]*p[28]*p[37]*p[40]*p[42]*p[8] ).evalf();
  res += ( 23*p[21]*p[28]*p[37]*p[40]*p[42]*p[8]*pow(g[1],2) ).evalf();
  res += ( -124*g[1]*g[3]*p[21]*p[28]*p[37]*p[40]*p[42]*p[8] ).evalf();
  res += ( 184*g[0]*g[1]*p[1]*p[21]*p[28]*p[37]*p[40]*p[42]*p[8] ).evalf();
  res += ( 368*p[1]*p[21]*p[28]*p[37]*p[40]*p[42]*p[8]*pow(g[1],2) ).evalf();
  res += ( -92*g[1]*g[3]*p[1]*p[21]*p[28]*p[37]*p[40]*p[42]*p[8] ).evalf();
  res += ( g[25]*p[19]*p[29]*p[37]*p[40]*p[42]*p[8]*numeric(-112,3) ).evalf();
  res += ( -56*g[25]*p[1]*p[19]*p[29]*p[37]*p[40]*p[42]*p[8] ).evalf();
  res += ( 84*g[0]*g[1]*p[21]*p[29]*p[37]*p[40]*p[42]*p[8] ).evalf();
  res += ( 4*p[21]*p[29]*p[37]*p[40]*p[42]*p[8]*pow(g[1],2) ).evalf();
  res += ( -42*g[1]*g[3]*p[21]*p[29]*p[37]*p[40]*p[42]*p[8] ).evalf();
  res += ( 56*g[0]*g[1]*p[1]*p[21]*p[29]*p[37]*p[40]*p[42]*p[8] ).evalf();
  res += ( 112*p[1]*p[21]*p[29]*p[37]*p[40]*p[42]*p[8]*pow(g[1],2) ).evalf();
  res += ( -28*g[1]*g[3]*p[1]*p[21]*p[29]*p[37]*p[40]*p[42]*p[8] ).evalf();
  res += ( 12*g[25]*p[19]*p[30]*p[37]*p[40]*p[42]*p[8] ).evalf();
  res += ( 24*g[25]*p[1]*p[19]*p[30]*p[37]*p[40]*p[42]*p[8] ).evalf();
  res += ( -32*g[0]*g[1]*p[21]*p[30]*p[37]*p[40]*p[42]*p[8] ).evalf();
  res += ( -15*p[21]*p[30]*p[37]*p[40]*p[42]*p[8]*pow(g[1],2) ).evalf();
  res += ( 16*g[1]*g[3]*p[21]*p[30]*p[37]*p[40]*p[42]*p[8] ).evalf();
  res += ( -24*g[0]*g[1]*p[1]*p[21]*p[30]*p[37]*p[40]*p[42]*p[8] ).evalf();
  res += ( -48*p[1]*p[21]*p[30]*p[37]*p[40]*p[42]*p[8]*pow(g[1],2) ).evalf();
  res += ( 12*g[1]*g[3]*p[1]*p[21]*p[30]*p[37]*p[40]*p[42]*p[8] ).evalf();
  res += ( g[25]*p[19]*p[31]*p[37]*p[40]*p[42]*p[8]*numeric(16,3) ).evalf();
  res += ( 8*g[25]*p[1]*p[19]*p[31]*p[37]*p[40]*p[42]*p[8] ).evalf();
  res += ( -12*g[0]*g[1]*p[21]*p[31]*p[37]*p[40]*p[42]*p[8] ).evalf();
  res += ( -(p[21]*p[31]*p[37]*p[40]*p[42]*p[8]*pow(g[1],2)) ).evalf();
  res += ( 6*g[1]*g[3]*p[21]*p[31]*p[37]*p[40]*p[42]*p[8] ).evalf();
  res += ( -8*g[0]*g[1]*p[1]*p[21]*p[31]*p[37]*p[40]*p[42]*p[8] ).evalf();
  res += ( -16*p[1]*p[21]*p[31]*p[37]*p[40]*p[42]*p[8]*pow(g[1],2) ).evalf();
  res += ( 4*g[1]*g[3]*p[1]*p[21]*p[31]*p[37]*p[40]*p[42]*p[8] ).evalf();
  res += ( 2*p[21]*p[32]*p[37]*p[40]*p[42]*p[8]*pow(g[1],2) ).evalf();
  res += ( 4*g[1]*p[43]*p[8]*pow(g[0],2) ).evalf();
  res += ( 4*g[0]*p[43]*p[8]*pow(g[1],2) ).evalf();
  res += ( p[43]*p[8]*numeric(28,3)*pow(g[1],3) ).evalf();
  res += ( -16*p[43]*p[8]*pow(g[1],4) ).evalf();
  res += ( -96*g[1]*g[101]*p[43]*p[8] ).evalf();
  res += ( 2*g[102]*p[43]*p[8] ).evalf();
  res += ( 192*g[1]*g[102]*p[43]*p[8] ).evalf();
  res += ( -96*g[1]*g[104]*p[43]*p[8] ).evalf();
  res += ( 4*g[133]*p[43]*p[8] ).evalf();
  res += ( 384*g[1]*g[133]*p[43]*p[8] ).evalf();
  res += ( -2*g[134]*p[43]*p[8] ).evalf();
  res += ( -96*g[1]*g[137]*p[43]*p[8] ).evalf();
  res += ( -192*g[1]*g[139]*p[43]*p[8] ).evalf();
  res += ( 4*g[140]*p[43]*p[8] ).evalf();
  res += ( 384*g[1]*g[140]*p[43]*p[8] ).evalf();
  res += ( 2*g[141]*p[43]*p[8] ).evalf();
  res += ( 192*g[1]*g[141]*p[43]*p[8] ).evalf();
  res += ( -96*g[1]*g[143]*p[43]*p[8] ).evalf();
  res += ( -192*g[1]*g[145]*p[43]*p[8] ).evalf();
  res += ( 2*g[15]*p[43]*p[8]*pow(g[1],2) ).evalf();
  res += ( 32*g[15]*p[43]*p[8]*pow(g[1],3) ).evalf();
  res += ( 2*g[16]*p[43]*p[8]*pow(g[1],2) ).evalf();
  res += ( 32*g[16]*p[43]*p[8]*pow(g[1],3) ).evalf();
  res += ( 384*g[186]*p[43]*p[8] ).evalf();
  res += ( 192*g[187]*p[43]*p[8] ).evalf();
  res += ( 384*g[199]*p[43]*p[8] ).evalf();
  res += ( 288*g[205]*p[43]*p[8] ).evalf();
  res += ( 288*g[208]*p[43]*p[8] ).evalf();
  res += ( 96*g[218]*p[43]*p[8] ).evalf();
  res += ( -96*g[220]*p[43]*p[8] ).evalf();
  res += ( -96*g[221]*p[43]*p[8] ).evalf();
  res += ( 96*g[222]*p[43]*p[8] ).evalf();
  res += ( -192*g[229]*p[43]*p[8] ).evalf();
  res += ( 4*g[1]*g[24]*p[43]*p[8] ).evalf();
  res += ( 96*g[240]*p[43]*p[8] ).evalf();
  res += ( 96*g[243]*p[43]*p[8] ).evalf();
  res += ( -192*g[244]*p[43]*p[8] ).evalf();
  res += ( -96*g[245]*p[43]*p[8] ).evalf();
  res += ( -96*g[246]*p[43]*p[8] ).evalf();
  res += ( 96*g[247]*p[43]*p[8] ).evalf();
  res += ( 96*g[248]*p[43]*p[8] ).evalf();
  res += ( -2*g[15]*g[25]*p[43]*p[8] ).evalf();
  res += ( -2*g[16]*g[25]*p[43]*p[8] ).evalf();
  res += ( -384*g[295]*p[43]*p[8] ).evalf();
  res += ( 96*g[298]*p[43]*p[8] ).evalf();
  res += ( 96*g[299]*p[43]*p[8] ).evalf();
  res += ( -4*g[0]*g[1]*g[3]*p[43]*p[8] ).evalf();
  res += ( -4*g[3]*p[43]*p[8]*pow(g[1],2) ).evalf();
  res += ( -32*g[3]*p[43]*p[8]*pow(g[1],3) ).evalf();
  res += ( 96*g[102]*g[3]*p[43]*p[8] ).evalf();
  res += ( 96*g[103]*g[3]*p[43]*p[8] ).evalf();
  res += ( -96*g[104]*g[3]*p[43]*p[8] ).evalf();
  res += ( 192*g[133]*g[3]*p[43]*p[8] ).evalf();
  res += ( -96*g[135]*g[3]*p[43]*p[8] ).evalf();
  res += ( -96*g[139]*g[3]*p[43]*p[8] ).evalf();
  res += ( 192*g[140]*g[3]*p[43]*p[8] ).evalf();
  res += ( 96*g[141]*g[3]*p[43]*p[8] ).evalf();
  res += ( 96*g[142]*g[3]*p[43]*p[8] ).evalf();
  res += ( -96*g[143]*g[3]*p[43]*p[8] ).evalf();
  res += ( -96*g[145]*g[3]*p[43]*p[8] ).evalf();
  res += ( 2*g[1]*g[15]*g[3]*p[43]*p[8] ).evalf();
  res += ( 48*g[15]*g[3]*p[43]*p[8]*pow(g[1],2) ).evalf();
  res += ( 2*g[1]*g[16]*g[3]*p[43]*p[8] ).evalf();
  res += ( 48*g[16]*g[3]*p[43]*p[8]*pow(g[1],2) ).evalf();
  res += ( 96*g[15]*g[25]*g[3]*p[43]*p[8] ).evalf();
  res += ( -24*p[43]*p[8]*pow(g[1],2)*pow(g[3],2) ).evalf();
  res += ( g[15]*p[43]*p[8]*pow(g[3],2) ).evalf();
  res += ( 48*g[1]*g[15]*p[43]*p[8]*pow(g[3],2) ).evalf();
  res += ( 48*g[24]*p[43]*p[8]*pow(g[3],2) ).evalf();
  res += ( 48*g[27]*p[43]*p[8]*pow(g[3],2) ).evalf();
  res += ( 96*g[302]*p[43]*p[8] ).evalf();
  res += ( -192*g[303]*p[43]*p[8] ).evalf();
  res += ( 192*g[306]*p[43]*p[8] ).evalf();
  res += ( 96*g[307]*p[43]*p[8] ).evalf();
  res += ( -384*g[308]*p[43]*p[8] ).evalf();
  res += ( -192*g[310]*p[43]*p[8] ).evalf();
  res += ( -96*g[311]*p[43]*p[8] ).evalf();
  res += ( -96*g[312]*p[43]*p[8] ).evalf();
  res += ( 96*g[313]*p[43]*p[8] ).evalf();
  res += ( 96*g[314]*p[43]*p[8] ).evalf();
  res += ( 192*g[316]*p[43]*p[8] ).evalf();
  res += ( 192*g[317]*p[43]*p[8] ).evalf();
  res += ( -96*g[318]*p[43]*p[8] ).evalf();
  res += ( -2*g[1]*g[33]*p[43]*p[8] ).evalf();
  res += ( -2*g[3]*g[33]*p[43]*p[8] ).evalf();
  res += ( -2*g[1]*g[34]*p[43]*p[8] ).evalf();
  res += ( -48*g[34]*p[43]*p[8]*pow(g[1],2) ).evalf();
  res += ( -4*g[1]*g[48]*p[43]*p[8] ).evalf();
  res += ( -192*g[48]*p[43]*p[8]*pow(g[1],2) ).evalf();
  res += ( -2*g[3]*g[48]*p[43]*p[8] ).evalf();
  res += ( -192*g[1]*g[3]*g[48]*p[43]*p[8] ).evalf();
  res += ( -48*g[48]*p[43]*p[8]*pow(g[3],2) ).evalf();
  res += ( 48*g[49]*p[43]*p[8]*pow(g[3],2) ).evalf();
  res += ( 96*g[50]*p[43]*p[8]*pow(g[1],2) ).evalf();
  res += ( -96*g[25]*g[50]*p[43]*p[8] ).evalf();
  res += ( 96*g[1]*g[3]*g[50]*p[43]*p[8] ).evalf();
  res += ( -4*g[1]*g[51]*p[43]*p[8] ).evalf();
  res += ( -192*g[51]*p[43]*p[8]*pow(g[1],2) ).evalf();
  res += ( -2*g[3]*g[51]*p[43]*p[8] ).evalf();
  res += ( -192*g[1]*g[3]*g[51]*p[43]*p[8] ).evalf();
  res += ( -48*g[51]*p[43]*p[8]*pow(g[3],2) ).evalf();
  res += ( -48*g[52]*p[43]*p[8]*pow(g[3],2) ).evalf();
  res += ( 96*g[53]*p[43]*p[8]*pow(g[1],2) ).evalf();
  res += ( -96*g[25]*g[53]*p[43]*p[8] ).evalf();
  res += ( 96*g[1]*g[3]*g[53]*p[43]*p[8] ).evalf();
  res += ( 48*g[53]*p[43]*p[8]*pow(g[3],2) ).evalf();
  res += ( 96*g[15]*g[61]*p[43]*p[8] ).evalf();
  res += ( 96*g[16]*g[61]*p[43]*p[8] ).evalf();
  res += ( -384*g[1]*g[72]*p[43]*p[8] ).evalf();
  res += ( -192*g[3]*g[72]*p[43]*p[8] ).evalf();
  res += ( 96*g[15]*g[73]*p[43]*p[8] ).evalf();
  res += ( -96*g[16]*g[73]*p[43]*p[8] ).evalf();
  res += ( 96*g[3]*g[73]*p[43]*p[8] ).evalf();
  res += ( -192*g[3]*g[80]*p[43]*p[8] ).evalf();
  res += ( -96*g[15]*g[81]*p[43]*p[8] ).evalf();
  res += ( -192*g[3]*g[83]*p[43]*p[8] ).evalf();
  res += ( 2*g[85]*p[43]*p[8] ).evalf();
  res += ( 2*g[98]*p[43]*p[8] ).evalf();
  res += ( -96*g[3]*g[99]*p[43]*p[8] ).evalf();
  res += ( -224*g[162]*p[22]*p[43]*p[8] ).evalf();
  res += ( 112*g[168]*p[22]*p[43]*p[8] ).evalf();
  res += ( 112*g[190]*p[22]*p[43]*p[8] ).evalf();
  res += ( -112*g[200]*p[22]*p[43]*p[8] ).evalf();
  res += ( -336*g[210]*p[22]*p[43]*p[8] ).evalf();
  res += ( -336*g[217]*p[22]*p[43]*p[8] ).evalf();
  res += ( -448*g[238]*p[22]*p[43]*p[8] ).evalf();
  res += ( 112*g[239]*p[22]*p[43]*p[8] ).evalf();
  res += ( 224*g[24]*p[22]*p[43]*p[8]*pow(g[1],2) ).evalf();
  res += ( 4*g[0]*g[25]*p[22]*p[43]*p[8] ).evalf();
  res += ( 224*g[1]*g[24]*g[3]*p[22]*p[43]*p[8] ).evalf();
  res += ( -168*g[33]*p[22]*p[43]*p[8]*pow(g[1],2) ).evalf();
  res += ( -224*g[1]*g[3]*g[33]*p[22]*p[43]*p[8] ).evalf();
  res += ( -56*g[33]*p[22]*p[43]*p[8]*pow(g[3],2) ).evalf();
  res += ( -24*g[61]*p[22]*p[43]*p[8] ).evalf();
  res += ( -112*g[3]*g[61]*p[22]*p[43]*p[8] ).evalf();
  res += ( -24*g[73]*p[22]*p[43]*p[8] ).evalf();
  res += ( -448*g[1]*g[80]*p[22]*p[43]*p[8] ).evalf();
  res += ( 10*g[81]*p[22]*p[43]*p[8] ).evalf();
  res += ( 336*g[1]*g[85]*p[22]*p[43]*p[8] ).evalf();
  res += ( 224*g[3]*g[85]*p[22]*p[43]*p[8] ).evalf();
  res += ( 448*g[1]*g[98]*p[22]*p[43]*p[8] ).evalf();
  res += ( 224*g[3]*g[98]*p[22]*p[43]*p[8] ).evalf();
  res += ( 8*g[24]*g[3]*p[22]*p[38]*p[40]*p[43]*p[8] ).evalf();
  res += ( -16*g[72]*p[22]*p[38]*p[40]*p[43]*p[8] ).evalf();
  res += ( -16*g[80]*p[22]*p[38]*p[40]*p[43]*p[8] ).evalf();
  res += ( -6*g[24]*g[3]*p[22]*p[27]*p[38]*p[40]*p[43]*p[8] ).evalf();
  res += ( 12*g[72]*p[22]*p[27]*p[38]*p[40]*p[43]*p[8] ).evalf();
  res += ( 12*g[80]*p[22]*p[27]*p[38]*p[40]*p[43]*p[8] ).evalf();
  res += ( 2*g[24]*g[3]*p[22]*p[28]*p[38]*p[40]*p[43]*p[8] ).evalf();
  res += ( -4*g[72]*p[22]*p[28]*p[38]*p[40]*p[43]*p[8] ).evalf();
  res += ( -4*g[80]*p[22]*p[28]*p[38]*p[40]*p[43]*p[8] ).evalf();
  res += ( -144*g[1]*p[21]*p[42]*p[44]*p[8] ).evalf();
  res += ( 144*g[15]*p[21]*p[42]*p[44]*p[8] ).evalf();
  res += ( 32*g[1]*p[21]*p[27]*p[42]*p[44]*p[8] ).evalf();
  res += ( -32*g[15]*p[21]*p[27]*p[42]*p[44]*p[8] ).evalf();
  res += ( 256*p[0]*p[22]*p[38]*p[39]*p[42]*p[44]*p[8] ).evalf();
  res += ( 128*p[0]*p[22]*p[26]*p[38]*p[39]*p[42]*p[44]*p[8] ).evalf();
  res += ( -256*p[0]*p[22]*p[27]*p[38]*p[39]*p[42]*p[44]*p[8] ).evalf();
  res += ( -64*p[0]*p[22]*p[28]*p[38]*p[39]*p[42]*p[44]*p[8] ).evalf();
  res += ( 80*p[0]*p[22]*p[29]*p[38]*p[39]*p[42]*p[44]*p[8] ).evalf();
  res += ( 8*p[0]*p[22]*p[30]*p[38]*p[39]*p[42]*p[44]*p[8] ).evalf();
  res += ( -8*p[0]*p[22]*p[31]*p[38]*p[39]*p[42]*p[44]*p[8] ).evalf();
  res += ( 128*p[20]*p[36]*p[40]*p[42]*p[44]*p[8] ).evalf();
  res += ( 384*p[20]*p[26]*p[36]*p[40]*p[42]*p[44]*p[8] ).evalf();
  res += ( 320*p[20]*p[27]*p[36]*p[40]*p[42]*p[44]*p[8] ).evalf();
  res += ( -64*p[20]*p[28]*p[36]*p[40]*p[42]*p[44]*p[8] ).evalf();
  res += ( -184*p[20]*p[29]*p[36]*p[40]*p[42]*p[44]*p[8] ).evalf();
  res += ( -40*p[20]*p[30]*p[36]*p[40]*p[42]*p[44]*p[8] ).evalf();
  res += ( 24*p[20]*p[31]*p[36]*p[40]*p[42]*p[44]*p[8] ).evalf();
  res += ( 8*p[20]*p[32]*p[36]*p[40]*p[42]*p[44]*p[8] ).evalf();
  res += ( g[25]*p[19]*p[42]*p[5]*p[8]*numeric(-104,3) ).evalf();
  res += ( 12*p[21]*p[42]*p[5]*p[8]*pow(g[1],2) ).evalf();
  res += ( -24*g[1]*g[16]*p[21]*p[42]*p[5]*p[8] ).evalf();
  res += ( 24*g[1]*g[3]*p[21]*p[42]*p[5]*p[8] ).evalf();
  res += ( -24*g[15]*g[3]*p[21]*p[42]*p[5]*p[8] ).evalf();
  res += ( 24*g[49]*p[21]*p[42]*p[5]*p[8] ).evalf();
  res += ( -24*g[52]*p[21]*p[42]*p[5]*p[8] ).evalf();
  res += ( 24*g[53]*p[21]*p[42]*p[5]*p[8] ).evalf();
  res += ( g[25]*p[19]*p[26]*p[42]*p[5]*p[8]*numeric(-16,3) ).evalf();
  res += ( g[25]*p[19]*p[27]*p[42]*p[5]*p[8]*numeric(16,3) ).evalf();
  res += ( p[21]*p[27]*p[42]*p[5]*p[8]*numeric(-8,3)*pow(g[1],2) ).evalf();
  res += ( g[1]*g[16]*p[21]*p[27]*p[42]*p[5]*p[8]*numeric(16,3) ).evalf();
  res += ( g[1]*g[3]*p[21]*p[27]*p[42]*p[5]*p[8]*numeric(-16,3) ).evalf();
  res += ( g[15]*g[3]*p[21]*p[27]*p[42]*p[5]*p[8]*numeric(16,3) ).evalf();
  res += ( g[49]*p[21]*p[27]*p[42]*p[5]*p[8]*numeric(-16,3) ).evalf();
  res += ( g[52]*p[21]*p[27]*p[42]*p[5]*p[8]*numeric(16,3) ).evalf();
  res += ( g[53]*p[21]*p[27]*p[42]*p[5]*p[8]*numeric(-16,3) ).evalf();
  res += ( g[3]*p[0]*p[22]*p[38]*p[39]*p[42]*p[5]*p[8]*numeric(-128,3) ).evalf();
  res += ( g[3]*p[0]*p[22]*p[26]*p[38]*p[39]*p[42]*p[5]*p[8]*numeric(-64,3) ).evalf();
  res += ( g[3]*p[0]*p[22]*p[27]*p[38]*p[39]*p[42]*p[5]*p[8]*numeric(128,3) ).evalf();
  res += ( g[3]*p[0]*p[22]*p[28]*p[38]*p[39]*p[42]*p[5]*p[8]*numeric(32,3) ).evalf();
  res += ( g[3]*p[0]*p[22]*p[29]*p[38]*p[39]*p[42]*p[5]*p[8]*numeric(-40,3) ).evalf();
  res += ( g[3]*p[0]*p[22]*p[30]*p[38]*p[39]*p[42]*p[5]*p[8]*numeric(-4,3) ).evalf();
  res += ( g[3]*p[0]*p[22]*p[31]*p[38]*p[39]*p[42]*p[5]*p[8]*numeric(4,3) ).evalf();
  res += ( g[1]*p[20]*p[36]*p[40]*p[42]*p[5]*p[8]*numeric(-136,3) ).evalf();
  res += ( g[15]*p[21]*p[36]*p[40]*p[42]*p[5]*p[8]*numeric(88,3) ).evalf();
  res += ( -132*g[1]*p[20]*p[26]*p[36]*p[40]*p[42]*p[5]*p[8] ).evalf();
  res += ( g[15]*p[21]*p[26]*p[36]*p[40]*p[42]*p[5]*p[8]*numeric(260,3) ).evalf();
  res += ( g[1]*p[20]*p[27]*p[36]*p[40]*p[42]*p[5]*p[8]*numeric(-310,3) ).evalf();
  res += ( 70*g[15]*p[21]*p[27]*p[36]*p[40]*p[42]*p[5]*p[8] ).evalf();
  res += ( g[1]*p[20]*p[28]*p[36]*p[40]*p[42]*p[5]*p[8]*numeric(83,3) ).evalf();
  res += ( g[15]*p[21]*p[28]*p[36]*p[40]*p[42]*p[5]*p[8]*numeric(-49,3) ).evalf();
  res += ( g[1]*p[20]*p[29]*p[36]*p[40]*p[42]*p[5]*p[8]*numeric(182,3) ).evalf();
  res += ( g[15]*p[21]*p[29]*p[36]*p[40]*p[42]*p[5]*p[8]*numeric(-122,3) ).evalf();
  res += ( g[1]*p[20]*p[30]*p[36]*p[40]*p[42]*p[5]*p[8]*numeric(32,3) ).evalf();
  res += ( -8*g[15]*p[21]*p[30]*p[36]*p[40]*p[42]*p[5]*p[8] ).evalf();
  res += ( -8*g[1]*p[20]*p[31]*p[36]*p[40]*p[42]*p[5]*p[8] ).evalf();
  res += ( g[15]*p[21]*p[31]*p[36]*p[40]*p[42]*p[5]*p[8]*numeric(16,3) ).evalf();
  res += ( g[1]*p[20]*p[32]*p[36]*p[40]*p[42]*p[5]*p[8]*numeric(-7,3) ).evalf();
  res += ( g[15]*p[21]*p[32]*p[36]*p[40]*p[42]*p[5]*p[8]*numeric(5,3) ).evalf();
  res += ( g[3]*p[21]*p[37]*p[40]*p[42]*p[5]*p[8]*numeric(-64,3) ).evalf();
  res += ( g[3]*p[21]*p[26]*p[37]*p[40]*p[42]*p[5]*p[8]*numeric(-128,3) ).evalf();
  res += ( g[3]*p[21]*p[27]*p[37]*p[40]*p[42]*p[5]*p[8]*numeric(-32,3) ).evalf();
  res += ( g[3]*p[21]*p[28]*p[37]*p[40]*p[42]*p[5]*p[8]*numeric(64,3) ).evalf();
  res += ( g[3]*p[21]*p[29]*p[37]*p[40]*p[42]*p[5]*p[8]*numeric(28,3) ).evalf();
  res += ( g[3]*p[21]*p[30]*p[37]*p[40]*p[42]*p[5]*p[8]*numeric(-8,3) ).evalf();
  res += ( g[3]*p[21]*p[31]*p[37]*p[40]*p[42]*p[5]*p[8]*numeric(-4,3) ).evalf();
  res += ( 8*g[27]*p[22]*p[38]*p[43]*p[5]*p[8] ).evalf();
  res += ( g[27]*p[22]*p[26]*p[38]*p[43]*p[5]*p[8]*numeric(8,3) ).evalf();
  res += ( g[27]*p[22]*p[27]*p[38]*p[43]*p[5]*p[8]*numeric(-16,3) ).evalf();
  res += ( g[1]*p[0]*p[22]*p[39]*p[43]*p[5]*p[8]*numeric(64,3) ).evalf();
  res += ( g[15]*p[0]*p[22]*p[39]*p[43]*p[5]*p[8]*numeric(-64,3) ).evalf();
  res += ( g[1]*p[0]*p[22]*p[26]*p[39]*p[43]*p[5]*p[8]*numeric(-64,3) ).evalf();
  res += ( g[15]*p[0]*p[22]*p[26]*p[39]*p[43]*p[5]*p[8]*numeric(64,3) ).evalf();
  res += ( g[1]*p[0]*p[22]*p[28]*p[39]*p[43]*p[5]*p[8]*numeric(16,3) ).evalf();
  res += ( g[15]*p[0]*p[22]*p[28]*p[39]*p[43]*p[5]*p[8]*numeric(-16,3) ).evalf();
  res += ( g[1]*p[0]*p[22]*p[29]*p[39]*p[43]*p[5]*p[8]*numeric(-4,3) ).evalf();
  res += ( g[15]*p[0]*p[22]*p[29]*p[39]*p[43]*p[5]*p[8]*numeric(4,3) ).evalf();
  res += ( g[6]*p[0]*p[22]*p[38]*p[39]*p[43]*p[5]*p[8]*numeric(128,3) ).evalf();
  res += ( g[6]*p[0]*p[22]*p[27]*p[38]*p[39]*p[43]*p[5]*p[8]*numeric(-128,3) ).evalf();
  res += ( g[6]*p[0]*p[22]*p[28]*p[38]*p[39]*p[43]*p[5]*p[8]*numeric(32,3) ).evalf();
  res += ( 8*g[6]*p[0]*p[22]*p[29]*p[38]*p[39]*p[43]*p[5]*p[8] ).evalf();
  res += ( g[6]*p[0]*p[22]*p[30]*p[38]*p[39]*p[43]*p[5]*p[8]*numeric(-8,3) ).evalf();
  res += ( -144*g[190]*p[19]*p[9] ).evalf();
  res += ( 144*g[200]*p[19]*p[9] ).evalf();
  res += ( p[20]*p[9]*numeric(-128,3)*pow(g[0],3) ).evalf();
  res += ( 64*g[3]*p[20]*p[9]*pow(g[0],2) ).evalf();
  res += ( 32*g[24]*g[3]*p[20]*p[9] ).evalf();
  res += ( -32*g[0]*p[20]*p[9]*pow(g[3],2) ).evalf();
  res += ( 64*g[61]*p[20]*p[9] ).evalf();
  res += ( -64*g[72]*p[20]*p[9] ).evalf();
  res += ( -32*g[81]*p[20]*p[9] ).evalf();
  res += ( 92*g[1]*p[21]*p[9]*pow(g[0],2) ).evalf();
  res += ( -100*g[0]*p[21]*p[9]*pow(g[1],2) ).evalf();
  res += ( p[21]*p[9]*numeric(20,3)*pow(g[1],3) ).evalf();
  res += ( p[21]*p[9]*numeric(40,3)*pow(g[1],4) ).evalf();
  res += ( 80*g[1]*g[101]*p[21]*p[9] ).evalf();
  res += ( 22*g[102]*p[21]*p[9] ).evalf();
  res += ( -160*g[1]*g[102]*p[21]*p[9] ).evalf();
  res += ( 80*g[1]*g[104]*p[21]*p[9] ).evalf();
  res += ( 44*g[133]*p[21]*p[9] ).evalf();
  res += ( -320*g[1]*g[133]*p[21]*p[9] ).evalf();
  res += ( -22*g[134]*p[21]*p[9] ).evalf();
  res += ( 80*g[1]*g[137]*p[21]*p[9] ).evalf();
  res += ( 160*g[1]*g[139]*p[21]*p[9] ).evalf();
  res += ( 44*g[140]*p[21]*p[9] ).evalf();
  res += ( -320*g[1]*g[140]*p[21]*p[9] ).evalf();
  res += ( 22*g[141]*p[21]*p[9] ).evalf();
  res += ( -160*g[1]*g[141]*p[21]*p[9] ).evalf();
  res += ( 80*g[1]*g[143]*p[21]*p[9] ).evalf();
  res += ( 160*g[1]*g[145]*p[21]*p[9] ).evalf();
  res += ( 22*g[15]*p[21]*p[9]*pow(g[1],2) ).evalf();
  res += ( g[15]*p[21]*p[9]*numeric(-80,3)*pow(g[1],3) ).evalf();
  res += ( 22*g[16]*p[21]*p[9]*pow(g[1],2) ).evalf();
  res += ( g[16]*p[21]*p[9]*numeric(-80,3)*pow(g[1],3) ).evalf();
  res += ( 160*g[162]*p[21]*p[9] ).evalf();
  res += ( -80*g[168]*p[21]*p[9] ).evalf();
  res += ( -320*g[186]*p[21]*p[9] ).evalf();
  res += ( -160*g[187]*p[21]*p[9] ).evalf();
  res += ( -320*g[199]*p[21]*p[9] ).evalf();
  res += ( -240*g[205]*p[21]*p[9] ).evalf();
  res += ( 240*g[210]*p[21]*p[9] ).evalf();
  res += ( 240*g[217]*p[21]*p[9] ).evalf();
  res += ( -80*g[218]*p[21]*p[9] ).evalf();
  res += ( 80*g[220]*p[21]*p[9] ).evalf();
  res += ( 80*g[221]*p[21]*p[9] ).evalf();
  res += ( -80*g[222]*p[21]*p[9] ).evalf();
  res += ( 320*g[238]*p[21]*p[9] ).evalf();
  res += ( -80*g[239]*p[21]*p[9] ).evalf();
  res += ( 44*g[1]*g[24]*p[21]*p[9] ).evalf();
  res += ( -160*g[24]*p[21]*p[9]*pow(g[1],2) ).evalf();
  res += ( -80*g[240]*p[21]*p[9] ).evalf();
  res += ( -80*g[243]*p[21]*p[9] ).evalf();
  res += ( 160*g[244]*p[21]*p[9] ).evalf();
  res += ( 80*g[245]*p[21]*p[9] ).evalf();
  res += ( 80*g[246]*p[21]*p[9] ).evalf();
  res += ( -80*g[247]*p[21]*p[9] ).evalf();
  res += ( -80*g[248]*p[21]*p[9] ).evalf();
  res += ( -4*g[0]*g[25]*p[21]*p[9] ).evalf();
  res += ( -22*g[15]*g[25]*p[21]*p[9] ).evalf();
  res += ( -22*g[16]*g[25]*p[21]*p[9] ).evalf();
  res += ( 320*g[295]*p[21]*p[9] ).evalf();
  res += ( -80*g[298]*p[21]*p[9] ).evalf();
  res += ( -80*g[299]*p[21]*p[9] ).evalf();
  res += ( -92*g[0]*g[1]*g[3]*p[21]*p[9] ).evalf();
  res += ( 28*g[3]*p[21]*p[9]*pow(g[1],2) ).evalf();
  res += ( g[3]*p[21]*p[9]*numeric(80,3)*pow(g[1],3) ).evalf();
  res += ( -80*g[102]*g[3]*p[21]*p[9] ).evalf();
  res += ( -80*g[103]*g[3]*p[21]*p[9] ).evalf();
  res += ( 80*g[104]*g[3]*p[21]*p[9] ).evalf();
  res += ( -160*g[133]*g[3]*p[21]*p[9] ).evalf();
  res += ( 80*g[135]*g[3]*p[21]*p[9] ).evalf();
  res += ( 80*g[139]*g[3]*p[21]*p[9] ).evalf();
  res += ( -160*g[140]*g[3]*p[21]*p[9] ).evalf();
  res += ( -80*g[141]*g[3]*p[21]*p[9] ).evalf();
  res += ( -80*g[142]*g[3]*p[21]*p[9] ).evalf();
  res += ( 80*g[143]*g[3]*p[21]*p[9] ).evalf();
  res += ( 80*g[145]*g[3]*p[21]*p[9] ).evalf();
  res += ( 22*g[1]*g[15]*g[3]*p[21]*p[9] ).evalf();
  res += ( -40*g[15]*g[3]*p[21]*p[9]*pow(g[1],2) ).evalf();
  res += ( 22*g[1]*g[16]*g[3]*p[21]*p[9] ).evalf();
  res += ( -40*g[16]*g[3]*p[21]*p[9]*pow(g[1],2) ).evalf();
  res += ( 24*g[25]*g[3]*p[21]*p[9] ).evalf();
  res += ( -80*g[15]*g[25]*g[3]*p[21]*p[9] ).evalf();
  res += ( 12*g[1]*p[21]*p[9]*pow(g[3],2) ).evalf();
  res += ( 20*p[21]*p[9]*pow(g[1],2)*pow(g[3],2) ).evalf();
  res += ( 11*g[15]*p[21]*p[9]*pow(g[3],2) ).evalf();
  res += ( -40*g[24]*p[21]*p[9]*pow(g[3],2) ).evalf();
  res += ( -80*g[302]*p[21]*p[9] ).evalf();
  res += ( 160*g[303]*p[21]*p[9] ).evalf();
  res += ( -160*g[306]*p[21]*p[9] ).evalf();
  res += ( -80*g[307]*p[21]*p[9] ).evalf();
  res += ( 320*g[308]*p[21]*p[9] ).evalf();
  res += ( 160*g[310]*p[21]*p[9] ).evalf();
  res += ( 80*g[311]*p[21]*p[9] ).evalf();
  res += ( 80*g[312]*p[21]*p[9] ).evalf();
  res += ( -80*g[313]*p[21]*p[9] ).evalf();
  res += ( -80*g[314]*p[21]*p[9] ).evalf();
  res += ( -160*g[316]*p[21]*p[9] ).evalf();
  res += ( -160*g[317]*p[21]*p[9] ).evalf();
  res += ( 80*g[318]*p[21]*p[9] ).evalf();
  res += ( -22*g[1]*g[33]*p[21]*p[9] ).evalf();
  res += ( 120*g[33]*p[21]*p[9]*pow(g[1],2) ).evalf();
  res += ( -22*g[3]*g[33]*p[21]*p[9] ).evalf();
  res += ( 160*g[1]*g[3]*g[33]*p[21]*p[9] ).evalf();
  res += ( 40*g[33]*p[21]*p[9]*pow(g[3],2) ).evalf();
  res += ( -22*g[1]*g[34]*p[21]*p[9] ).evalf();
  res += ( 40*g[34]*p[21]*p[9]*pow(g[1],2) ).evalf();
  res += ( -44*g[1]*g[48]*p[21]*p[9] ).evalf();
  res += ( 160*g[48]*p[21]*p[9]*pow(g[1],2) ).evalf();
  res += ( -22*g[3]*g[48]*p[21]*p[9] ).evalf();
  res += ( 160*g[1]*g[3]*g[48]*p[21]*p[9] ).evalf();
  res += ( 40*g[48]*p[21]*p[9]*pow(g[3],2) ).evalf();
  res += ( -40*g[49]*p[21]*p[9]*pow(g[3],2) ).evalf();
  res += ( -80*g[50]*p[21]*p[9]*pow(g[1],2) ).evalf();
  res += ( 80*g[25]*g[50]*p[21]*p[9] ).evalf();
  res += ( -80*g[1]*g[3]*g[50]*p[21]*p[9] ).evalf();
  res += ( -44*g[1]*g[51]*p[21]*p[9] ).evalf();
  res += ( 160*g[51]*p[21]*p[9]*pow(g[1],2) ).evalf();
  res += ( -22*g[3]*g[51]*p[21]*p[9] ).evalf();
  res += ( 160*g[1]*g[3]*g[51]*p[21]*p[9] ).evalf();
  res += ( 40*g[51]*p[21]*p[9]*pow(g[3],2) ).evalf();
  res += ( 40*g[52]*p[21]*p[9]*pow(g[3],2) ).evalf();
  res += ( -80*g[53]*p[21]*p[9]*pow(g[1],2) ).evalf();
  res += ( 80*g[25]*g[53]*p[21]*p[9] ).evalf();
  res += ( -80*g[1]*g[3]*g[53]*p[21]*p[9] ).evalf();
  res += ( -40*g[53]*p[21]*p[9]*pow(g[3],2) ).evalf();
  res += ( -80*g[15]*g[61]*p[21]*p[9] ).evalf();
  res += ( -80*g[16]*g[61]*p[21]*p[9] ).evalf();
  res += ( 80*g[3]*g[61]*p[21]*p[9] ).evalf();
  res += ( 320*g[1]*g[72]*p[21]*p[9] ).evalf();
  res += ( 160*g[3]*g[72]*p[21]*p[9] ).evalf();
  res += ( -80*g[15]*g[73]*p[21]*p[9] ).evalf();
  res += ( 80*g[16]*g[73]*p[21]*p[9] ).evalf();
  res += ( -80*g[3]*g[73]*p[21]*p[9] ).evalf();
  res += ( 320*g[1]*g[80]*p[21]*p[9] ).evalf();
  res += ( 160*g[3]*g[80]*p[21]*p[9] ).evalf();
  res += ( 80*g[15]*g[81]*p[21]*p[9] ).evalf();
  res += ( 22*g[85]*p[21]*p[9] ).evalf();
  res += ( -240*g[1]*g[85]*p[21]*p[9] ).evalf();
  res += ( -160*g[3]*g[85]*p[21]*p[9] ).evalf();
  res += ( 22*g[98]*p[21]*p[9] ).evalf();
  res += ( -320*g[1]*g[98]*p[21]*p[9] ).evalf();
  res += ( -160*g[3]*g[98]*p[21]*p[9] ).evalf();
  res += ( 80*g[3]*g[99]*p[21]*p[9] ).evalf();
  res += ( -144*g[208]*p[22]*p[9] ).evalf();
  res += ( 96*g[229]*p[22]*p[9] ).evalf();
  res += ( -96*g[1]*g[24]*g[3]*p[22]*p[9] ).evalf();
  res += ( -24*g[1]*g[15]*p[22]*p[9]*pow(g[3],2) ).evalf();
  res += ( -24*g[27]*p[22]*p[9]*pow(g[3],2) ).evalf();
  res += ( 96*g[3]*g[83]*p[22]*p[9] ).evalf();
  res += ( -24*g[102]*p[0]*p[22]*p[9] ).evalf();
  res += ( 96*g[114]*p[0]*p[22]*p[9] ).evalf();
  res += ( 48*g[133]*p[0]*p[22]*p[9] ).evalf();
  res += ( -24*g[134]*p[0]*p[22]*p[9] ).evalf();
  res += ( -48*g[140]*p[0]*p[22]*p[9] ).evalf();
  res += ( -24*g[141]*p[0]*p[22]*p[9] ).evalf();
  res += ( 24*g[15]*p[0]*p[22]*p[9]*pow(g[1],2) ).evalf();
  res += ( -24*g[16]*p[0]*p[22]*p[9]*pow(g[1],2) ).evalf();
  res += ( 48*g[1]*g[24]*p[0]*p[22]*p[9] ).evalf();
  res += ( -24*g[15]*g[25]*p[0]*p[22]*p[9] ).evalf();
  res += ( 24*g[16]*g[25]*p[0]*p[22]*p[9] ).evalf();
  res += ( 24*g[1]*g[15]*g[3]*p[0]*p[22]*p[9] ).evalf();
  res += ( -24*g[1]*g[16]*g[3]*p[0]*p[22]*p[9] ).evalf();
  res += ( 24*g[24]*g[3]*p[0]*p[22]*p[9] ).evalf();
  res += ( -24*g[25]*g[3]*p[0]*p[22]*p[9] ).evalf();
  res += ( 48*g[27]*g[3]*p[0]*p[22]*p[9] ).evalf();
  res += ( -12*g[1]*p[0]*p[22]*p[9]*pow(g[3],2) ).evalf();
  res += ( 12*g[15]*p[0]*p[22]*p[9]*pow(g[3],2) ).evalf();
  res += ( -24*g[1]*g[33]*p[0]*p[22]*p[9] ).evalf();
  res += ( -24*g[3]*g[33]*p[0]*p[22]*p[9] ).evalf();
  res += ( 24*g[1]*g[34]*p[0]*p[22]*p[9] ).evalf();
  res += ( -48*g[1]*g[48]*p[0]*p[22]*p[9] ).evalf();
  res += ( -24*g[3]*g[48]*p[0]*p[22]*p[9] ).evalf();
  res += ( 48*g[1]*g[51]*p[0]*p[22]*p[9] ).evalf();
  res += ( 24*g[3]*g[51]*p[0]*p[22]*p[9] ).evalf();
  res += ( -24*g[6]*p[0]*p[22]*p[9]*pow(g[3],2) ).evalf();
  res += ( -48*g[72]*p[0]*p[22]*p[9] ).evalf();
  res += ( -48*g[73]*p[0]*p[22]*p[9] ).evalf();
  res += ( -48*g[80]*p[0]*p[22]*p[9] ).evalf();
  res += ( 24*g[81]*p[0]*p[22]*p[9] ).evalf();
  res += ( -48*g[83]*p[0]*p[22]*p[9] ).evalf();
  res += ( 24*g[85]*p[0]*p[22]*p[9] ).evalf();
  res += ( 24*g[98]*p[0]*p[22]*p[9] ).evalf();
  res += ( 8*g[239]*p[26]*p[9] ).evalf();
  res += ( 8*g[190]*p[19]*p[26]*p[9] ).evalf();
  res += ( -8*g[200]*p[19]*p[26]*p[9] ).evalf();
  res += ( 16*p[20]*p[26]*p[9]*pow(g[0],3) ).evalf();
  res += ( -24*g[3]*p[20]*p[26]*p[9]*pow(g[0],2) ).evalf();
  res += ( -10*g[24]*g[3]*p[20]*p[26]*p[9] ).evalf();
  res += ( 12*g[0]*p[20]*p[26]*p[9]*pow(g[3],2) ).evalf();
  res += ( -48*g[61]*p[20]*p[26]*p[9] ).evalf();
  res += ( 20*g[72]*p[20]*p[26]*p[9] ).evalf();
  res += ( -24*g[73]*p[20]*p[26]*p[9] ).evalf();
  res += ( -4*g[80]*p[20]*p[26]*p[9] ).evalf();
  res += ( 22*g[81]*p[20]*p[26]*p[9] ).evalf();
  res += ( -44*g[1]*p[22]*p[26]*p[9]*pow(g[0],2) ).evalf();
  res += ( 52*g[0]*p[22]*p[26]*p[9]*pow(g[1],2) ).evalf();
  res += ( p[22]*p[26]*p[9]*numeric(4,3)*pow(g[1],3) ).evalf();
  res += ( p[22]*p[26]*p[9]*numeric(-4,3)*pow(g[1],4) ).evalf();
  res += ( -8*g[1]*g[101]*p[22]*p[26]*p[9] ).evalf();
  res += ( -10*g[102]*p[22]*p[26]*p[9] ).evalf();
  res += ( 16*g[1]*g[102]*p[22]*p[26]*p[9] ).evalf();
  res += ( -8*g[1]*g[104]*p[22]*p[26]*p[9] ).evalf();
  res += ( -20*g[133]*p[22]*p[26]*p[9] ).evalf();
  res += ( 32*g[1]*g[133]*p[22]*p[26]*p[9] ).evalf();
  res += ( 10*g[134]*p[22]*p[26]*p[9] ).evalf();
  res += ( -8*g[1]*g[137]*p[22]*p[26]*p[9] ).evalf();
  res += ( -16*g[1]*g[139]*p[22]*p[26]*p[9] ).evalf();
  res += ( -20*g[140]*p[22]*p[26]*p[9] ).evalf();
  res += ( 32*g[1]*g[140]*p[22]*p[26]*p[9] ).evalf();
  res += ( -10*g[141]*p[22]*p[26]*p[9] ).evalf();
  res += ( 16*g[1]*g[141]*p[22]*p[26]*p[9] ).evalf();
  res += ( -8*g[1]*g[143]*p[22]*p[26]*p[9] ).evalf();
  res += ( -16*g[1]*g[145]*p[22]*p[26]*p[9] ).evalf();
  res += ( -10*g[15]*p[22]*p[26]*p[9]*pow(g[1],2) ).evalf();
  res += ( g[15]*p[22]*p[26]*p[9]*numeric(8,3)*pow(g[1],3) ).evalf();
  res += ( -10*g[16]*p[22]*p[26]*p[9]*pow(g[1],2) ).evalf();
  res += ( g[16]*p[22]*p[26]*p[9]*numeric(8,3)*pow(g[1],3) ).evalf();
  res += ( -16*g[162]*p[22]*p[26]*p[9] ).evalf();
  res += ( 8*g[168]*p[22]*p[26]*p[9] ).evalf();
  res += ( 32*g[186]*p[22]*p[26]*p[9] ).evalf();
  res += ( 16*g[187]*p[22]*p[26]*p[9] ).evalf();
  res += ( 32*g[199]*p[22]*p[26]*p[9] ).evalf();
  res += ( 24*g[205]*p[22]*p[26]*p[9] ).evalf();
  res += ( 24*g[208]*p[22]*p[26]*p[9] ).evalf();
  res += ( -24*g[210]*p[22]*p[26]*p[9] ).evalf();
  res += ( -24*g[217]*p[22]*p[26]*p[9] ).evalf();
  return res;
}


==> numerics/ggtt_a_exact_0_26.cpp <==
/* R. Bonciani, A. Ferroglia, T. Gehrmann, A. v. Manteuffel, C. Studerus
 * file: ggtt_a_exact_0_26.cpp
 * date: 2010-11-29
 */

#include <ginac/ginac.h>
using namespace GiNaC;

ex ggtt_a_exact_0_26(const exvector& g, const exvector& p)
{
  ex res = 0;
  res += ( 8*g[218]*p[22]*p[26]*p[9] ).evalf();
  res += ( -8*g[220]*p[22]*p[26]*p[9] ).evalf();
  res += ( -8*g[221]*p[22]*p[26]*p[9] ).evalf();
  res += ( 8*g[222]*p[22]*p[26]*p[9] ).evalf();
  res += ( -16*g[229]*p[22]*p[26]*p[9] ).evalf();
  res += ( -32*g[238]*p[22]*p[26]*p[9] ).evalf();
  res += ( -20*g[1]*g[24]*p[22]*p[26]*p[9] ).evalf();
  res += ( 16*g[24]*p[22]*p[26]*p[9]*pow(g[1],2) ).evalf();
  res += ( 8*g[240]*p[22]*p[26]*p[9] ).evalf();
  res += ( 8*g[243]*p[22]*p[26]*p[9] ).evalf();
  res += ( -16*g[244]*p[22]*p[26]*p[9] ).evalf();
  res += ( -8*g[245]*p[22]*p[26]*p[9] ).evalf();
  res += ( -8*g[246]*p[22]*p[26]*p[9] ).evalf();
  res += ( 8*g[247]*p[22]*p[26]*p[9] ).evalf();
  res += ( 8*g[248]*p[22]*p[26]*p[9] ).evalf();
  res += ( 4*g[0]*g[25]*p[22]*p[26]*p[9] ).evalf();
  res += ( 10*g[15]*g[25]*p[22]*p[26]*p[9] ).evalf();
  res += ( 10*g[16]*g[25]*p[22]*p[26]*p[9] ).evalf();
  res += ( -32*g[295]*p[22]*p[26]*p[9] ).evalf();
  res += ( 8*g[298]*p[22]*p[26]*p[9] ).evalf();
  res += ( 8*g[299]*p[22]*p[26]*p[9] ).evalf();
  res += ( 44*g[0]*g[1]*g[3]*p[22]*p[26]*p[9] ).evalf();
  res += ( -16*g[3]*p[22]*p[26]*p[9]*pow(g[1],2) ).evalf();
  res += ( g[3]*p[22]*p[26]*p[9]*numeric(-8,3)*pow(g[1],3) ).evalf();
  res += ( 8*g[102]*g[3]*p[22]*p[26]*p[9] ).evalf();
  res += ( 8*g[103]*g[3]*p[22]*p[26]*p[9] ).evalf();
  res += ( -8*g[104]*g[3]*p[22]*p[26]*p[9] ).evalf();
  res += ( 16*g[133]*g[3]*p[22]*p[26]*p[9] ).evalf();
  res += ( -8*g[135]*g[3]*p[22]*p[26]*p[9] ).evalf();
  res += ( -8*g[139]*g[3]*p[22]*p[26]*p[9] ).evalf();
  res += ( 16*g[140]*g[3]*p[22]*p[26]*p[9] ).evalf();
  res += ( 8*g[141]*g[3]*p[22]*p[26]*p[9] ).evalf();
  res += ( 8*g[142]*g[3]*p[22]*p[26]*p[9] ).evalf();
  res += ( -8*g[143]*g[3]*p[22]*p[26]*p[9] ).evalf();
  res += ( -8*g[145]*g[3]*p[22]*p[26]*p[9] ).evalf();
  res += ( -10*g[1]*g[15]*g[3]*p[22]*p[26]*p[9] ).evalf();
  res += ( 4*g[15]*g[3]*p[22]*p[26]*p[9]*pow(g[1],2) ).evalf();
  res += ( -10*g[1]*g[16]*g[3]*p[22]*p[26]*p[9] ).evalf();
  res += ( 4*g[16]*g[3]*p[22]*p[26]*p[9]*pow(g[1],2) ).evalf();
  res += ( 16*g[1]*g[24]*g[3]*p[22]*p[26]*p[9] ).evalf();
  res += ( -12*g[25]*g[3]*p[22]*p[26]*p[9] ).evalf();
  res += ( 8*g[15]*g[25]*g[3]*p[22]*p[26]*p[9] ).evalf();
  res += ( -6*g[1]*p[22]*p[26]*p[9]*pow(g[3],2) ).evalf();
  res += ( -2*p[22]*p[26]*p[9]*pow(g[1],2)*pow(g[3],2) ).evalf();
  res += ( -5*g[15]*p[22]*p[26]*p[9]*pow(g[3],2) ).evalf();
  res += ( 4*g[1]*g[15]*p[22]*p[26]*p[9]*pow(g[3],2) ).evalf();
  res += ( 4*g[24]*p[22]*p[26]*p[9]*pow(g[3],2) ).evalf();
  res += ( 4*g[27]*p[22]*p[26]*p[9]*pow(g[3],2) ).evalf();
  res += ( 8*g[302]*p[22]*p[26]*p[9] ).evalf();
  res += ( -16*g[303]*p[22]*p[26]*p[9] ).evalf();
  res += ( 16*g[306]*p[22]*p[26]*p[9] ).evalf();
  res += ( 8*g[307]*p[22]*p[26]*p[9] ).evalf();
  res += ( -32*g[308]*p[22]*p[26]*p[9] ).evalf();
  res += ( -16*g[310]*p[22]*p[26]*p[9] ).evalf();
  res += ( -8*g[311]*p[22]*p[26]*p[9] ).evalf();
  res += ( -8*g[312]*p[22]*p[26]*p[9] ).evalf();
  res += ( 8*g[313]*p[22]*p[26]*p[9] ).evalf();
  res += ( 8*g[314]*p[22]*p[26]*p[9] ).evalf();
  res += ( 16*g[316]*p[22]*p[26]*p[9] ).evalf();
  res += ( 16*g[317]*p[22]*p[26]*p[9] ).evalf();
  res += ( -8*g[318]*p[22]*p[26]*p[9] ).evalf();
  res += ( 10*g[1]*g[33]*p[22]*p[26]*p[9] ).evalf();
  res += ( -12*g[33]*p[22]*p[26]*p[9]*pow(g[1],2) ).evalf();
  res += ( 10*g[3]*g[33]*p[22]*p[26]*p[9] ).evalf();
  res += ( -16*g[1]*g[3]*g[33]*p[22]*p[26]*p[9] ).evalf();
  res += ( -4*g[33]*p[22]*p[26]*p[9]*pow(g[3],2) ).evalf();
  res += ( 10*g[1]*g[34]*p[22]*p[26]*p[9] ).evalf();
  res += ( -4*g[34]*p[22]*p[26]*p[9]*pow(g[1],2) ).evalf();
  res += ( 20*g[1]*g[48]*p[22]*p[26]*p[9] ).evalf();
  res += ( -16*g[48]*p[22]*p[26]*p[9]*pow(g[1],2) ).evalf();
  res += ( 10*g[3]*g[48]*p[22]*p[26]*p[9] ).evalf();
  res += ( -16*g[1]*g[3]*g[48]*p[22]*p[26]*p[9] ).evalf();
  res += ( -4*g[48]*p[22]*p[26]*p[9]*pow(g[3],2) ).evalf();
  res += ( 4*g[49]*p[22]*p[26]*p[9]*pow(g[3],2) ).evalf();
  res += ( 8*g[50]*p[22]*p[26]*p[9]*pow(g[1],2) ).evalf();
  res += ( -8*g[25]*g[50]*p[22]*p[26]*p[9] ).evalf();
  res += ( 8*g[1]*g[3]*g[50]*p[22]*p[26]*p[9] ).evalf();
  res += ( 20*g[1]*g[51]*p[22]*p[26]*p[9] ).evalf();
  res += ( -16*g[51]*p[22]*p[26]*p[9]*pow(g[1],2) ).evalf();
  res += ( 10*g[3]*g[51]*p[22]*p[26]*p[9] ).evalf();
  res += ( -16*g[1]*g[3]*g[51]*p[22]*p[26]*p[9] ).evalf();
  res += ( -4*g[51]*p[22]*p[26]*p[9]*pow(g[3],2) ).evalf();
  res += ( -4*g[52]*p[22]*p[26]*p[9]*pow(g[3],2) ).evalf();
  res += ( 8*g[53]*p[22]*p[26]*p[9]*pow(g[1],2) ).evalf();
  res += ( -8*g[25]*g[53]*p[22]*p[26]*p[9] ).evalf();
  res += ( 8*g[1]*g[3]*g[53]*p[22]*p[26]*p[9] ).evalf();
  res += ( 4*g[53]*p[22]*p[26]*p[9]*pow(g[3],2) ).evalf();
  res += ( 8*g[15]*g[61]*p[22]*p[26]*p[9] ).evalf();
  res += ( 8*g[16]*g[61]*p[22]*p[26]*p[9] ).evalf();
  res += ( -8*g[3]*g[61]*p[22]*p[26]*p[9] ).evalf();
  res += ( -32*g[1]*g[72]*p[22]*p[26]*p[9] ).evalf();
  res += ( -16*g[3]*g[72]*p[22]*p[26]*p[9] ).evalf();
  res += ( 8*g[15]*g[73]*p[22]*p[26]*p[9] ).evalf();
  res += ( -8*g[16]*g[73]*p[22]*p[26]*p[9] ).evalf();
  res += ( 8*g[3]*g[73]*p[22]*p[26]*p[9] ).evalf();
  res += ( -32*g[1]*g[80]*p[22]*p[26]*p[9] ).evalf();
  res += ( -16*g[3]*g[80]*p[22]*p[26]*p[9] ).evalf();
  res += ( -8*g[15]*g[81]*p[22]*p[26]*p[9] ).evalf();
  res += ( -16*g[3]*g[83]*p[22]*p[26]*p[9] ).evalf();
  res += ( -10*g[85]*p[22]*p[26]*p[9] ).evalf();
  res += ( 24*g[1]*g[85]*p[22]*p[26]*p[9] ).evalf();
  res += ( 16*g[3]*g[85]*p[22]*p[26]*p[9] ).evalf();
  res += ( -10*g[98]*p[22]*p[26]*p[9] ).evalf();
  res += ( 32*g[1]*g[98]*p[22]*p[26]*p[9] ).evalf();
  res += ( 16*g[3]*g[98]*p[22]*p[26]*p[9] ).evalf();
  res += ( -8*g[3]*g[99]*p[22]*p[26]*p[9] ).evalf();
  res += ( 12*g[102]*p[0]*p[22]*p[26]*p[9] ).evalf();
  res += ( -48*g[114]*p[0]*p[22]*p[26]*p[9] ).evalf();
  res += ( -24*g[133]*p[0]*p[22]*p[26]*p[9] ).evalf();
  res += ( 12*g[134]*p[0]*p[22]*p[26]*p[9] ).evalf();
  res += ( 24*g[140]*p[0]*p[22]*p[26]*p[9] ).evalf();
  res += ( 12*g[141]*p[0]*p[22]*p[26]*p[9] ).evalf();
  res += ( -12*g[15]*p[0]*p[22]*p[26]*p[9]*pow(g[1],2) ).evalf();
  res += ( 12*g[16]*p[0]*p[22]*p[26]*p[9]*pow(g[1],2) ).evalf();
  res += ( -24*g[1]*g[24]*p[0]*p[22]*p[26]*p[9] ).evalf();
  res += ( 12*g[15]*g[25]*p[0]*p[22]*p[26]*p[9] ).evalf();
  res += ( -12*g[16]*g[25]*p[0]*p[22]*p[26]*p[9] ).evalf();
  res += ( -12*g[1]*g[15]*g[3]*p[0]*p[22]*p[26]*p[9] ).evalf();
  res += ( 12*g[1]*g[16]*g[3]*p[0]*p[22]*p[26]*p[9] ).evalf();
  res += ( -12*g[24]*g[3]*p[0]*p[22]*p[26]*p[9] ).evalf();
  res += ( 12*g[25]*g[3]*p[0]*p[22]*p[26]*p[9] ).evalf();
  res += ( -24*g[27]*g[3]*p[0]*p[22]*p[26]*p[9] ).evalf();
  res += ( 6*g[1]*p[0]*p[22]*p[26]*p[9]*pow(g[3],2) ).evalf();
  res += ( -6*g[15]*p[0]*p[22]*p[26]*p[9]*pow(g[3],2) ).evalf();
  res += ( 12*g[1]*g[33]*p[0]*p[22]*p[26]*p[9] ).evalf();
  res += ( 12*g[3]*g[33]*p[0]*p[22]*p[26]*p[9] ).evalf();
  res += ( -12*g[1]*g[34]*p[0]*p[22]*p[26]*p[9] ).evalf();
  res += ( 24*g[1]*g[48]*p[0]*p[22]*p[26]*p[9] ).evalf();
  res += ( 12*g[3]*g[48]*p[0]*p[22]*p[26]*p[9] ).evalf();
  res += ( -24*g[1]*g[51]*p[0]*p[22]*p[26]*p[9] ).evalf();
  res += ( -12*g[3]*g[51]*p[0]*p[22]*p[26]*p[9] ).evalf();
  res += ( 12*g[6]*p[0]*p[22]*p[26]*p[9]*pow(g[3],2) ).evalf();
  res += ( 24*g[72]*p[0]*p[22]*p[26]*p[9] ).evalf();
  res += ( 24*g[73]*p[0]*p[22]*p[26]*p[9] ).evalf();
  res += ( 24*g[80]*p[0]*p[22]*p[26]*p[9] ).evalf();
  res += ( -12*g[81]*p[0]*p[22]*p[26]*p[9] ).evalf();
  res += ( 24*g[83]*p[0]*p[22]*p[26]*p[9] ).evalf();
  res += ( -12*g[85]*p[0]*p[22]*p[26]*p[9] ).evalf();
  res += ( -12*g[98]*p[0]*p[22]*p[26]*p[9] ).evalf();
  res += ( -192*g[24]*p[0]*p[21]*p[37]*p[39]*p[42]*p[9] ).evalf();
  res += ( 48*p[0]*p[21]*p[37]*p[39]*p[42]*p[9]*pow(g[3],2) ).evalf();
  res += ( -352*g[24]*p[0]*p[21]*p[26]*p[37]*p[39]*p[42]*p[9] ).evalf();
  res += ( 88*p[0]*p[21]*p[26]*p[37]*p[39]*p[42]*p[9]*pow(g[3],2) ).evalf();
  res += ( 272*g[24]*p[0]*p[21]*p[28]*p[37]*p[39]*p[42]*p[9] ).evalf();
  res += ( -68*p[0]*p[21]*p[28]*p[37]*p[39]*p[42]*p[9]*pow(g[3],2) ).evalf();
  res += ( 68*g[24]*p[0]*p[21]*p[29]*p[37]*p[39]*p[42]*p[9] ).evalf();
  res += ( -17*p[0]*p[21]*p[29]*p[37]*p[39]*p[42]*p[9]*pow(g[3],2) ).evalf();
  res += ( -70*g[24]*p[0]*p[21]*p[30]*p[37]*p[39]*p[42]*p[9] ).evalf();
  res += ( p[0]*p[21]*p[30]*p[37]*p[39]*p[42]*p[9]*numeric(35,2)*pow(g[3],2) ).evalf();
  res += ( -22*g[24]*p[0]*p[21]*p[31]*p[37]*p[39]*p[42]*p[9] ).evalf();
  res += ( p[0]*p[21]*p[31]*p[37]*p[39]*p[42]*p[9]*numeric(11,2)*pow(g[3],2) ).evalf();
  res += ( 6*g[24]*p[0]*p[21]*p[32]*p[37]*p[39]*p[42]*p[9] ).evalf();
  res += ( p[0]*p[21]*p[32]*p[37]*p[39]*p[42]*p[9]*numeric(-3,2)*pow(g[3],2) ).evalf();
  res += ( 2*g[24]*p[0]*p[21]*p[33]*p[37]*p[39]*p[42]*p[9] ).evalf();
  res += ( p[0]*p[21]*p[33]*p[37]*p[39]*p[42]*p[9]*numeric(-1,2)*pow(g[3],2) ).evalf();
  res += ( -28*p[19]*p[35]*p[40]*p[42]*p[9] ).evalf();
  res += ( -416*p[1]*p[19]*p[35]*p[40]*p[42]*p[9] ).evalf();
  res += ( -192*p[19]*p[2]*p[35]*p[40]*p[42]*p[9] ).evalf();
  res += ( p[19]*p[26]*p[35]*p[40]*p[42]*p[9]*numeric(-1478,9) ).evalf();
  res += ( -1616*p[1]*p[19]*p[26]*p[35]*p[40]*p[42]*p[9] ).evalf();
  res += ( -736*p[19]*p[2]*p[26]*p[35]*p[40]*p[42]*p[9] ).evalf();
  res += ( p[19]*p[27]*p[35]*p[40]*p[42]*p[9]*numeric(-3103,9) ).evalf();
  res += ( -2120*p[1]*p[19]*p[27]*p[35]*p[40]*p[42]*p[9] ).evalf();
  res += ( -944*p[19]*p[2]*p[27]*p[35]*p[40]*p[42]*p[9] ).evalf();
  res += ( p[19]*p[28]*p[35]*p[40]*p[42]*p[9]*numeric(-1679,6) ).evalf();
  res += ( -652*p[1]*p[19]*p[28]*p[35]*p[40]*p[42]*p[9] ).evalf();
  res += ( -264*p[19]*p[2]*p[28]*p[35]*p[40]*p[42]*p[9] ).evalf();
  res += ( p[19]*p[29]*p[35]*p[40]*p[42]*p[9]*numeric(319,18) ).evalf();
  res += ( 812*p[1]*p[19]*p[29]*p[35]*p[40]*p[42]*p[9] ).evalf();
  res += ( 376*p[19]*p[2]*p[29]*p[35]*p[40]*p[42]*p[9] ).evalf();
  res += ( p[19]*p[30]*p[35]*p[40]*p[42]*p[9]*numeric(1372,9) ).evalf();
  res += ( 632*p[1]*p[19]*p[30]*p[35]*p[40]*p[42]*p[9] ).evalf();
  res += ( 272*p[19]*p[2]*p[30]*p[35]*p[40]*p[42]*p[9] ).evalf();
  res += ( p[19]*p[31]*p[35]*p[40]*p[42]*p[9]*numeric(176,3) ).evalf();
  res += ( 16*p[1]*p[19]*p[31]*p[35]*p[40]*p[42]*p[9] ).evalf();
  res += ( p[19]*p[32]*p[35]*p[40]*p[42]*p[9]*numeric(-253,18) ).evalf();
  res += ( -92*p[1]*p[19]*p[32]*p[35]*p[40]*p[42]*p[9] ).evalf();
  res += ( -40*p[19]*p[2]*p[32]*p[35]*p[40]*p[42]*p[9] ).evalf();
  res += ( p[19]*p[33]*p[35]*p[40]*p[42]*p[9]*numeric(-185,18) ).evalf();
  res += ( -20*p[1]*p[19]*p[33]*p[35]*p[40]*p[42]*p[9] ).evalf();
  res += ( -8*p[19]*p[2]*p[33]*p[35]*p[40]*p[42]*p[9] ).evalf();
  res += ( -(p[19]*p[34]*p[35]*p[40]*p[42]*p[9]) ).evalf();
  res += ( 160*g[0]*p[20]*p[36]*p[40]*p[42]*p[9] ).evalf();
  res += ( g[1]*p[20]*p[36]*p[40]*p[42]*p[9]*numeric(-8878,9) ).evalf();
  res += ( 192*g[0]*p[1]*p[20]*p[36]*p[40]*p[42]*p[9] ).evalf();
  res += ( -208*g[1]*p[1]*p[20]*p[36]*p[40]*p[42]*p[9] ).evalf();
  res += ( -32*g[1]*p[2]*p[20]*p[36]*p[40]*p[42]*p[9] ).evalf();
  res += ( 464*g[0]*p[20]*p[26]*p[36]*p[40]*p[42]*p[9] ).evalf();
  res += ( g[1]*p[20]*p[26]*p[36]*p[40]*p[42]*p[9]*numeric(-19912,9) ).evalf();
  res += ( 544*g[0]*p[1]*p[20]*p[26]*p[36]*p[40]*p[42]*p[9] ).evalf();
  res += ( -544*g[1]*p[1]*p[20]*p[26]*p[36]*p[40]*p[42]*p[9] ).evalf();
  res += ( -128*g[1]*p[2]*p[20]*p[26]*p[36]*p[40]*p[42]*p[9] ).evalf();
  res += ( 360*g[0]*p[20]*p[27]*p[36]*p[40]*p[42]*p[9] ).evalf();
  res += ( g[1]*p[20]*p[27]*p[36]*p[40]*p[42]*p[9]*numeric(-955,2) ).evalf();
  res += ( 400*g[0]*p[1]*p[20]*p[27]*p[36]*p[40]*p[42]*p[9] ).evalf();
  res += ( -324*g[1]*p[1]*p[20]*p[27]*p[36]*p[40]*p[42]*p[9] ).evalf();
  res += ( -168*g[1]*p[2]*p[20]*p[27]*p[36]*p[40]*p[42]*p[9] ).evalf();
  res += ( -100*g[0]*p[20]*p[28]*p[36]*p[40]*p[42]*p[9] ).evalf();
  res += ( g[1]*p[20]*p[28]*p[36]*p[40]*p[42]*p[9]*numeric(32411,18) ).evalf();
  res += ( -136*g[0]*p[1]*p[20]*p[28]*p[36]*p[40]*p[42]*p[9] ).evalf();
  res += ( 140*g[1]*p[1]*p[20]*p[28]*p[36]*p[40]*p[42]*p[9] ).evalf();
  res += ( -88*g[1]*p[2]*p[20]*p[28]*p[36]*p[40]*p[42]*p[9] ).evalf();
  res += ( -212*g[0]*p[20]*p[29]*p[36]*p[40]*p[42]*p[9] ).evalf();
  res += ( g[1]*p[20]*p[29]*p[36]*p[40]*p[42]*p[9]*numeric(16699,18) ).evalf();
  res += ( -240*g[0]*p[1]*p[20]*p[29]*p[36]*p[40]*p[42]*p[9] ).evalf();
  res += ( 44*g[1]*p[1]*p[20]*p[29]*p[36]*p[40]*p[42]*p[9] ).evalf();
  res += ( -56*g[1]*p[2]*p[20]*p[29]*p[36]*p[40]*p[42]*p[9] ).evalf();
  res += ( -36*g[0]*p[20]*p[30]*p[36]*p[40]*p[42]*p[9] ).evalf();
  res += ( g[1]*p[20]*p[30]*p[36]*p[40]*p[42]*p[9]*numeric(-2882,9) ).evalf();
  res += ( -32*g[0]*p[1]*p[20]*p[30]*p[36]*p[40]*p[42]*p[9] ).evalf();
  res += ( -144*g[1]*p[1]*p[20]*p[30]*p[36]*p[40]*p[42]*p[9] ).evalf();
  res += ( -64*g[1]*p[2]*p[20]*p[30]*p[36]*p[40]*p[42]*p[9] ).evalf();
  res += ( 28*g[0]*p[20]*p[31]*p[36]*p[40]*p[42]*p[9] ).evalf();
  res += ( g[1]*p[20]*p[31]*p[36]*p[40]*p[42]*p[9]*numeric(-3587,18) ).evalf();
  res += ( 32*g[0]*p[1]*p[20]*p[31]*p[36]*p[40]*p[42]*p[9] ).evalf();
  res += ( -36*g[1]*p[1]*p[20]*p[31]*p[36]*p[40]*p[42]*p[9] ).evalf();
  res += ( -8*g[1]*p[2]*p[20]*p[31]*p[36]*p[40]*p[42]*p[9] ).evalf();
  res += ( 8*g[0]*p[20]*p[32]*p[36]*p[40]*p[42]*p[9] ).evalf();
  res += ( g[1]*p[20]*p[32]*p[36]*p[40]*p[42]*p[9]*numeric(1,2) ).evalf();
  res += ( 8*g[0]*p[1]*p[20]*p[32]*p[36]*p[40]*p[42]*p[9] ).evalf();
  res += ( 36*g[1]*p[1]*p[20]*p[32]*p[36]*p[40]*p[42]*p[9] ).evalf();
  res += ( 24*g[1]*p[2]*p[20]*p[32]*p[36]*p[40]*p[42]*p[9] ).evalf();
  res += ( g[1]*p[20]*p[33]*p[36]*p[40]*p[42]*p[9]*numeric(71,18) ).evalf();
  res += ( 12*g[1]*p[1]*p[20]*p[33]*p[36]*p[40]*p[42]*p[9] ).evalf();
  res += ( 8*g[1]*p[2]*p[20]*p[33]*p[36]*p[40]*p[42]*p[9] ).evalf();
  res += ( g[25]*p[19]*p[37]*p[40]*p[42]*p[9]*numeric(-2032,3) ).evalf();
  res += ( 160*g[25]*p[1]*p[19]*p[37]*p[40]*p[42]*p[9] ).evalf();
  res += ( -160*g[0]*g[1]*p[21]*p[37]*p[40]*p[42]*p[9] ).evalf();
  res += ( 1374*p[21]*p[37]*p[40]*p[42]*p[9]*pow(g[1],2) ).evalf();
  res += ( -80*g[3]*p[21]*p[37]*p[40]*p[42]*p[9] ).evalf();
  res += ( 80*g[1]*g[3]*p[21]*p[37]*p[40]*p[42]*p[9] ).evalf();
  res += ( 224*g[0]*g[1]*p[1]*p[21]*p[37]*p[40]*p[42]*p[9] ).evalf();
  res += ( 448*p[1]*p[21]*p[37]*p[40]*p[42]*p[9]*pow(g[1],2) ).evalf();
  res += ( -96*g[3]*p[1]*p[21]*p[37]*p[40]*p[42]*p[9] ).evalf();
  res += ( -112*g[1]*g[3]*p[1]*p[21]*p[37]*p[40]*p[42]*p[9] ).evalf();
  res += ( g[25]*p[19]*p[26]*p[37]*p[40]*p[42]*p[9]*numeric(-2608,3) ).evalf();
  res += ( 256*g[25]*p[1]*p[19]*p[26]*p[37]*p[40]*p[42]*p[9] ).evalf();
  res += ( 48*p[21]*p[26]*p[37]*p[40]*p[42]*p[9]*pow(g[0],2) ).evalf();
  res += ( -32*g[0]*g[1]*p[21]*p[26]*p[37]*p[40]*p[42]*p[9] ).evalf();
  res += ( 2041*p[21]*p[26]*p[37]*p[40]*p[42]*p[9]*pow(g[1],2) ).evalf();
  res += ( -152*g[3]*p[21]*p[26]*p[37]*p[40]*p[42]*p[9] ).evalf();
  res += ( -48*g[0]*g[3]*p[21]*p[26]*p[37]*p[40]*p[42]*p[9] ).evalf();
  res += ( 16*g[1]*g[3]*p[21]*p[26]*p[37]*p[40]*p[42]*p[9] ).evalf();
  res += ( 12*p[21]*p[26]*p[37]*p[40]*p[42]*p[9]*pow(g[3],2) ).evalf();
  res += ( 448*g[0]*g[1]*p[1]*p[21]*p[26]*p[37]*p[40]*p[42]*p[9] ).evalf();
  res += ( 896*p[1]*p[21]*p[26]*p[37]*p[40]*p[42]*p[9]*pow(g[1],2) ).evalf();
  res += ( -176*g[3]*p[1]*p[21]*p[26]*p[37]*p[40]*p[42]*p[9] ).evalf();
  res += ( -224*g[1]*g[3]*p[1]*p[21]*p[26]*p[37]*p[40]*p[42]*p[9] ).evalf();
  res += ( 532*g[25]*p[19]*p[27]*p[37]*p[40]*p[42]*p[9] ).evalf();
  res += ( -24*g[25]*p[1]*p[19]*p[27]*p[37]*p[40]*p[42]*p[9] ).evalf();
  res += ( 88*p[21]*p[27]*p[37]*p[40]*p[42]*p[9]*pow(g[0],2) ).evalf();
  res += ( 456*g[0]*g[1]*p[21]*p[27]*p[37]*p[40]*p[42]*p[9] ).evalf();
  res += ( -643*p[21]*p[27]*p[37]*p[40]*p[42]*p[9]*pow(g[1],2) ).evalf();
  res += ( -28*g[3]*p[21]*p[27]*p[37]*p[40]*p[42]*p[9] ).evalf();
  res += ( -88*g[0]*g[3]*p[21]*p[27]*p[37]*p[40]*p[42]*p[9] ).evalf();
  res += ( -228*g[1]*g[3]*p[21]*p[27]*p[37]*p[40]*p[42]*p[9] ).evalf();
  res += ( 22*p[21]*p[27]*p[37]*p[40]*p[42]*p[9]*pow(g[3],2) ).evalf();
  res += ( 120*g[0]*g[1]*p[1]*p[21]*p[27]*p[37]*p[40]*p[42]*p[9] ).evalf();
  res += ( 240*p[1]*p[21]*p[27]*p[37]*p[40]*p[42]*p[9]*pow(g[1],2) ).evalf();
  res += ( -24*g[3]*p[1]*p[21]*p[27]*p[37]*p[40]*p[42]*p[9] ).evalf();
  res += ( -60*g[1]*g[3]*p[1]*p[21]*p[27]*p[37]*p[40]*p[42]*p[9] ).evalf();
  res += ( g[25]*p[19]*p[28]*p[37]*p[40]*p[42]*p[9]*numeric(2240,3) ).evalf();
  res += ( -200*g[25]*p[1]*p[19]*p[28]*p[37]*p[40]*p[42]*p[9] ).evalf();
  res += ( 12*p[21]*p[28]*p[37]*p[40]*p[42]*p[9]*pow(g[0],2) ).evalf();
  res += ( 304*g[0]*g[1]*p[21]*p[28]*p[37]*p[40]*p[42]*p[9] ).evalf();
  res += ( -1619*p[21]*p[28]*p[37]*p[40]*p[42]*p[9]*pow(g[1],2) ).evalf();
  res += ( 78*g[3]*p[21]*p[28]*p[37]*p[40]*p[42]*p[9] ).evalf();
  res += ( -12*g[0]*g[3]*p[21]*p[28]*p[37]*p[40]*p[42]*p[9] ).evalf();
  res += ( -152*g[1]*g[3]*p[21]*p[28]*p[37]*p[40]*p[42]*p[9] ).evalf();
  res += ( 3*p[21]*p[28]*p[37]*p[40]*p[42]*p[9]*pow(g[3],2) ).evalf();
  res += ( -168*g[0]*g[1]*p[1]*p[21]*p[28]*p[37]*p[40]*p[42]*p[9] ).evalf();
  res += ( -336*p[1]*p[21]*p[28]*p[37]*p[40]*p[42]*p[9]*pow(g[1],2) ).evalf();
  res += ( 92*g[3]*p[1]*p[21]*p[28]*p[37]*p[40]*p[42]*p[9] ).evalf();
  res += ( 84*g[1]*g[3]*p[1]*p[21]*p[28]*p[37]*p[40]*p[42]*p[9] ).evalf();
  res += ( -210*g[25]*p[19]*p[29]*p[37]*p[40]*p[42]*p[9] ).evalf();
  res += ( -96*g[25]*p[1]*p[19]*p[29]*p[37]*p[40]*p[42]*p[9] ).evalf();
  res += ( -46*p[21]*p[29]*p[37]*p[40]*p[42]*p[9]*pow(g[0],2) ).evalf();
  res += ( -92*g[0]*g[1]*p[21]*p[29]*p[37]*p[40]*p[42]*p[9] ).evalf();
  res += ( 53*p[21]*p[29]*p[37]*p[40]*p[42]*p[9]*pow(g[1],2) ).evalf();
  res += ( 28*g[3]*p[21]*p[29]*p[37]*p[40]*p[42]*p[9] ).evalf();
  res += ( 46*g[0]*g[3]*p[21]*p[29]*p[37]*p[40]*p[42]*p[9] ).evalf();
  res += ( 46*g[1]*g[3]*p[21]*p[29]*p[37]*p[40]*p[42]*p[9] ).evalf();
  res += ( p[21]*p[29]*p[37]*p[40]*p[42]*p[9]*numeric(-23,2)*pow(g[3],2) ).evalf();
  res += ( -16*g[0]*g[1]*p[1]*p[21]*p[29]*p[37]*p[40]*p[42]*p[9] ).evalf();
  res += ( -32*p[1]*p[21]*p[29]*p[37]*p[40]*p[42]*p[9]*pow(g[1],2) ).evalf();
  res += ( 28*g[3]*p[1]*p[21]*p[29]*p[37]*p[40]*p[42]*p[9] ).evalf();
  res += ( 8*g[1]*g[3]*p[1]*p[21]*p[29]*p[37]*p[40]*p[42]*p[9] ).evalf();
  res += ( -226*g[25]*p[19]*p[30]*p[37]*p[40]*p[42]*p[9] ).evalf();
  res += ( -14*p[21]*p[30]*p[37]*p[40]*p[42]*p[9]*pow(g[0],2) ).evalf();
  res += ( -72*g[0]*g[1]*p[21]*p[30]*p[37]*p[40]*p[42]*p[9] ).evalf();
  res += ( 399*p[21]*p[30]*p[37]*p[40]*p[42]*p[9]*pow(g[1],2) ).evalf();
  res += ( -10*g[3]*p[21]*p[30]*p[37]*p[40]*p[42]*p[9] ).evalf();
  res += ( 14*g[0]*g[3]*p[21]*p[30]*p[37]*p[40]*p[42]*p[9] ).evalf();
  res += ( 36*g[1]*g[3]*p[21]*p[30]*p[37]*p[40]*p[42]*p[9] ).evalf();
  res += ( p[21]*p[30]*p[37]*p[40]*p[42]*p[9]*numeric(-7,2)*pow(g[3],2) ).evalf();
  res += ( 48*g[0]*g[1]*p[1]*p[21]*p[30]*p[37]*p[40]*p[42]*p[9] ).evalf();
  res += ( 96*p[1]*p[21]*p[30]*p[37]*p[40]*p[42]*p[9]*pow(g[1],2) ).evalf();
  res += ( -12*g[3]*p[1]*p[21]*p[30]*p[37]*p[40]*p[42]*p[9] ).evalf();
  res += ( -24*g[1]*g[3]*p[1]*p[21]*p[30]*p[37]*p[40]*p[42]*p[9] ).evalf();
  res += ( 30*g[25]*p[19]*p[31]*p[37]*p[40]*p[42]*p[9] ).evalf();
  res += ( 24*g[25]*p[1]*p[19]*p[31]*p[37]*p[40]*p[42]*p[9] ).evalf();
  res += ( 6*p[21]*p[31]*p[37]*p[40]*p[42]*p[9]*pow(g[0],2) ).evalf();
  res += ( -4*g[0]*g[1]*p[21]*p[31]*p[37]*p[40]*p[42]*p[9] ).evalf();
  res += ( 6*p[21]*p[31]*p[37]*p[40]*p[42]*p[9]*pow(g[1],2) ).evalf();
  res += ( -4*g[3]*p[21]*p[31]*p[37]*p[40]*p[42]*p[9] ).evalf();
  res += ( -6*g[0]*g[3]*p[21]*p[31]*p[37]*p[40]*p[42]*p[9] ).evalf();
  res += ( 2*g[1]*g[3]*p[21]*p[31]*p[37]*p[40]*p[42]*p[9] ).evalf();
  res += ( p[21]*p[31]*p[37]*p[40]*p[42]*p[9]*numeric(3,2)*pow(g[3],2) ).evalf();
  res += ( -8*g[0]*g[1]*p[1]*p[21]*p[31]*p[37]*p[40]*p[42]*p[9] ).evalf();
  res += ( -16*p[1]*p[21]*p[31]*p[37]*p[40]*p[42]*p[9]*pow(g[1],2) ).evalf();
  res += ( -4*g[3]*p[1]*p[21]*p[31]*p[37]*p[40]*p[42]*p[9] ).evalf();
  res += ( 4*g[1]*g[3]*p[1]*p[21]*p[31]*p[37]*p[40]*p[42]*p[9] ).evalf();
  res += ( g[25]*p[19]*p[32]*p[37]*p[40]*p[42]*p[9]*numeric(70,3) ).evalf();
  res += ( 8*g[25]*p[1]*p[19]*p[32]*p[37]*p[40]*p[42]*p[9] ).evalf();
  res += ( 2*p[21]*p[32]*p[37]*p[40]*p[42]*p[9]*pow(g[0],2) ).evalf();
  res += ( -31*p[21]*p[32]*p[37]*p[40]*p[42]*p[9]*pow(g[1],2) ).evalf();
  res += ( -2*g[0]*g[3]*p[21]*p[32]*p[37]*p[40]*p[42]*p[9] ).evalf();
  res += ( p[21]*p[32]*p[37]*p[40]*p[42]*p[9]*numeric(1,2)*pow(g[3],2) ).evalf();
  res += ( -8*g[0]*g[1]*p[1]*p[21]*p[32]*p[37]*p[40]*p[42]*p[9] ).evalf();
  res += ( -16*p[1]*p[21]*p[32]*p[37]*p[40]*p[42]*p[9]*pow(g[1],2) ).evalf();
  res += ( 4*g[1]*g[3]*p[1]*p[21]*p[32]*p[37]*p[40]*p[42]*p[9] ).evalf();
  res += ( -12*g[1]*p[43]*p[9]*pow(g[0],2) ).evalf();
  res += ( -12*g[0]*p[43]*p[9]*pow(g[1],2) ).evalf();
  res += ( -28*p[43]*p[9]*pow(g[1],3) ).evalf();
  res += ( -8*p[43]*p[9]*pow(g[1],4) ).evalf();
  res += ( -48*g[1]*g[101]*p[43]*p[9] ).evalf();
  res += ( -6*g[102]*p[43]*p[9] ).evalf();
  res += ( 96*g[1]*g[102]*p[43]*p[9] ).evalf();
  res += ( -48*g[1]*g[104]*p[43]*p[9] ).evalf();
  res += ( -12*g[133]*p[43]*p[9] ).evalf();
  res += ( 192*g[1]*g[133]*p[43]*p[9] ).evalf();
  res += ( 6*g[134]*p[43]*p[9] ).evalf();
  res += ( -48*g[1]*g[137]*p[43]*p[9] ).evalf();
  res += ( -96*g[1]*g[139]*p[43]*p[9] ).evalf();
  res += ( -12*g[140]*p[43]*p[9] ).evalf();
  res += ( 192*g[1]*g[140]*p[43]*p[9] ).evalf();
  res += ( -6*g[141]*p[43]*p[9] ).evalf();
  res += ( 96*g[1]*g[141]*p[43]*p[9] ).evalf();
  res += ( -48*g[1]*g[143]*p[43]*p[9] ).evalf();
  res += ( -96*g[1]*g[145]*p[43]*p[9] ).evalf();
  res += ( -6*g[15]*p[43]*p[9]*pow(g[1],2) ).evalf();
  res += ( 16*g[15]*p[43]*p[9]*pow(g[1],3) ).evalf();
  res += ( -6*g[16]*p[43]*p[9]*pow(g[1],2) ).evalf();
  res += ( 16*g[16]*p[43]*p[9]*pow(g[1],3) ).evalf();
  res += ( 192*g[186]*p[43]*p[9] ).evalf();
  res += ( 96*g[187]*p[43]*p[9] ).evalf();
  res += ( 192*g[199]*p[43]*p[9] ).evalf();
  res += ( 144*g[205]*p[43]*p[9] ).evalf();
  res += ( 144*g[208]*p[43]*p[9] ).evalf();
  res += ( 48*g[218]*p[43]*p[9] ).evalf();
  res += ( -48*g[220]*p[43]*p[9] ).evalf();
  res += ( -48*g[221]*p[43]*p[9] ).evalf();
  res += ( 48*g[222]*p[43]*p[9] ).evalf();
  res += ( -96*g[229]*p[43]*p[9] ).evalf();
  res += ( -12*g[1]*g[24]*p[43]*p[9] ).evalf();
  res += ( 48*g[240]*p[43]*p[9] ).evalf();
  res += ( 48*g[243]*p[43]*p[9] ).evalf();
  res += ( -96*g[244]*p[43]*p[9] ).evalf();
  res += ( -48*g[245]*p[43]*p[9] ).evalf();
  res += ( -48*g[246]*p[43]*p[9] ).evalf();
  res += ( 48*g[247]*p[43]*p[9] ).evalf();
  res += ( 48*g[248]*p[43]*p[9] ).evalf();
  res += ( 6*g[15]*g[25]*p[43]*p[9] ).evalf();
  res += ( 6*g[16]*g[25]*p[43]*p[9] ).evalf();
  res += ( -192*g[295]*p[43]*p[9] ).evalf();
  res += ( 48*g[298]*p[43]*p[9] ).evalf();
  res += ( 48*g[299]*p[43]*p[9] ).evalf();
  res += ( 12*g[0]*g[1]*g[3]*p[43]*p[9] ).evalf();
  res += ( 12*g[3]*p[43]*p[9]*pow(g[1],2) ).evalf();
  res += ( -16*g[3]*p[43]*p[9]*pow(g[1],3) ).evalf();
  res += ( 48*g[102]*g[3]*p[43]*p[9] ).evalf();
  res += ( 48*g[103]*g[3]*p[43]*p[9] ).evalf();
  res += ( -48*g[104]*g[3]*p[43]*p[9] ).evalf();
  res += ( 96*g[133]*g[3]*p[43]*p[9] ).evalf();
  res += ( -48*g[135]*g[3]*p[43]*p[9] ).evalf();
  res += ( -48*g[139]*g[3]*p[43]*p[9] ).evalf();
  res += ( 96*g[140]*g[3]*p[43]*p[9] ).evalf();
  res += ( 48*g[141]*g[3]*p[43]*p[9] ).evalf();
  res += ( 48*g[142]*g[3]*p[43]*p[9] ).evalf();
  res += ( -48*g[143]*g[3]*p[43]*p[9] ).evalf();
  res += ( -48*g[145]*g[3]*p[43]*p[9] ).evalf();
  res += ( -6*g[1]*g[15]*g[3]*p[43]*p[9] ).evalf();
  res += ( 24*g[15]*g[3]*p[43]*p[9]*pow(g[1],2) ).evalf();
  res += ( -6*g[1]*g[16]*g[3]*p[43]*p[9] ).evalf();
  res += ( 24*g[16]*g[3]*p[43]*p[9]*pow(g[1],2) ).evalf();
  res += ( 48*g[15]*g[25]*g[3]*p[43]*p[9] ).evalf();
  res += ( -12*p[43]*p[9]*pow(g[1],2)*pow(g[3],2) ).evalf();
  res += ( -3*g[15]*p[43]*p[9]*pow(g[3],2) ).evalf();
  res += ( 24*g[1]*g[15]*p[43]*p[9]*pow(g[3],2) ).evalf();
  res += ( 24*g[24]*p[43]*p[9]*pow(g[3],2) ).evalf();
  res += ( 24*g[27]*p[43]*p[9]*pow(g[3],2) ).evalf();
  res += ( 48*g[302]*p[43]*p[9] ).evalf();
  res += ( -96*g[303]*p[43]*p[9] ).evalf();
  res += ( 96*g[306]*p[43]*p[9] ).evalf();
  res += ( 48*g[307]*p[43]*p[9] ).evalf();
  res += ( -192*g[308]*p[43]*p[9] ).evalf();
  res += ( -96*g[310]*p[43]*p[9] ).evalf();
  res += ( -48*g[311]*p[43]*p[9] ).evalf();
  res += ( -48*g[312]*p[43]*p[9] ).evalf();
  res += ( 48*g[313]*p[43]*p[9] ).evalf();
  res += ( 48*g[314]*p[43]*p[9] ).evalf();
  res += ( 96*g[316]*p[43]*p[9] ).evalf();
  res += ( 96*g[317]*p[43]*p[9] ).evalf();
  res += ( -48*g[318]*p[43]*p[9] ).evalf();
  res += ( 6*g[1]*g[33]*p[43]*p[9] ).evalf();
  res += ( 6*g[3]*g[33]*p[43]*p[9] ).evalf();
  res += ( 6*g[1]*g[34]*p[43]*p[9] ).evalf();
  res += ( -24*g[34]*p[43]*p[9]*pow(g[1],2) ).evalf();
  res += ( 12*g[1]*g[48]*p[43]*p[9] ).evalf();
  res += ( -96*g[48]*p[43]*p[9]*pow(g[1],2) ).evalf();
  res += ( 6*g[3]*g[48]*p[43]*p[9] ).evalf();
  res += ( -96*g[1]*g[3]*g[48]*p[43]*p[9] ).evalf();
  res += ( -24*g[48]*p[43]*p[9]*pow(g[3],2) ).evalf();
  res += ( 24*g[49]*p[43]*p[9]*pow(g[3],2) ).evalf();
  res += ( 48*g[50]*p[43]*p[9]*pow(g[1],2) ).evalf();
  res += ( -48*g[25]*g[50]*p[43]*p[9] ).evalf();
  res += ( 48*g[1]*g[3]*g[50]*p[43]*p[9] ).evalf();
  res += ( 12*g[1]*g[51]*p[43]*p[9] ).evalf();
  res += ( -96*g[51]*p[43]*p[9]*pow(g[1],2) ).evalf();
  res += ( 6*g[3]*g[51]*p[43]*p[9] ).evalf();
  res += ( -96*g[1]*g[3]*g[51]*p[43]*p[9] ).evalf();
  res += ( -24*g[51]*p[43]*p[9]*pow(g[3],2) ).evalf();
  res += ( -24*g[52]*p[43]*p[9]*pow(g[3],2) ).evalf();
  res += ( 48*g[53]*p[43]*p[9]*pow(g[1],2) ).evalf();
  res += ( -48*g[25]*g[53]*p[43]*p[9] ).evalf();
  res += ( 48*g[1]*g[3]*g[53]*p[43]*p[9] ).evalf();
  res += ( 24*g[53]*p[43]*p[9]*pow(g[3],2) ).evalf();
  res += ( 48*g[15]*g[61]*p[43]*p[9] ).evalf();
  res += ( 48*g[16]*g[61]*p[43]*p[9] ).evalf();
  res += ( -192*g[1]*g[72]*p[43]*p[9] ).evalf();
  res += ( -96*g[3]*g[72]*p[43]*p[9] ).evalf();
  res += ( 48*g[15]*g[73]*p[43]*p[9] ).evalf();
  res += ( -48*g[16]*g[73]*p[43]*p[9] ).evalf();
  res += ( 48*g[3]*g[73]*p[43]*p[9] ).evalf();
  res += ( -96*g[3]*g[80]*p[43]*p[9] ).evalf();
  res += ( -48*g[15]*g[81]*p[43]*p[9] ).evalf();
  res += ( -96*g[3]*g[83]*p[43]*p[9] ).evalf();
  res += ( -6*g[85]*p[43]*p[9] ).evalf();
  res += ( -6*g[98]*p[43]*p[9] ).evalf();
  res += ( -48*g[3]*g[99]*p[43]*p[9] ).evalf();
  res += ( -288*g[162]*p[22]*p[43]*p[9] ).evalf();
  res += ( 144*g[168]*p[22]*p[43]*p[9] ).evalf();
  res += ( 144*g[190]*p[22]*p[43]*p[9] ).evalf();
  res += ( -144*g[200]*p[22]*p[43]*p[9] ).evalf();
  res += ( -432*g[210]*p[22]*p[43]*p[9] ).evalf();
  res += ( -432*g[217]*p[22]*p[43]*p[9] ).evalf();
  res += ( -576*g[238]*p[22]*p[43]*p[9] ).evalf();
  res += ( 144*g[239]*p[22]*p[43]*p[9] ).evalf();
  res += ( 288*g[24]*p[22]*p[43]*p[9]*pow(g[1],2) ).evalf();
  res += ( -8*g[0]*g[25]*p[22]*p[43]*p[9] ).evalf();
  res += ( 288*g[1]*g[24]*g[3]*p[22]*p[43]*p[9] ).evalf();
  res += ( -216*g[33]*p[22]*p[43]*p[9]*pow(g[1],2) ).evalf();
  res += ( -288*g[1]*g[3]*g[33]*p[22]*p[43]*p[9] ).evalf();
  res += ( -72*g[33]*p[22]*p[43]*p[9]*pow(g[3],2) ).evalf();
  res += ( 48*g[61]*p[22]*p[43]*p[9] ).evalf();
  res += ( -144*g[3]*g[61]*p[22]*p[43]*p[9] ).evalf();
  res += ( 48*g[73]*p[22]*p[43]*p[9] ).evalf();
  res += ( -576*g[1]*g[80]*p[22]*p[43]*p[9] ).evalf();
  res += ( -20*g[81]*p[22]*p[43]*p[9] ).evalf();
  res += ( 432*g[1]*g[85]*p[22]*p[43]*p[9] ).evalf();
  res += ( 288*g[3]*g[85]*p[22]*p[43]*p[9] ).evalf();
  res += ( 576*g[1]*g[98]*p[22]*p[43]*p[9] ).evalf();
  res += ( 288*g[3]*g[98]*p[22]*p[43]*p[9] ).evalf();
  res += ( -24*g[24]*g[3]*p[22]*p[38]*p[40]*p[43]*p[9] ).evalf();
  res += ( 48*g[72]*p[22]*p[38]*p[40]*p[43]*p[9] ).evalf();
  res += ( 48*g[80]*p[22]*p[38]*p[40]*p[43]*p[9] ).evalf();
  res += ( -4*g[24]*g[3]*p[22]*p[26]*p[38]*p[40]*p[43]*p[9] ).evalf();
  res += ( 8*g[72]*p[22]*p[26]*p[38]*p[40]*p[43]*p[9] ).evalf();
  res += ( 8*g[80]*p[22]*p[26]*p[38]*p[40]*p[43]*p[9] ).evalf();
  res += ( 16*g[24]*g[3]*p[22]*p[27]*p[38]*p[40]*p[43]*p[9] ).evalf();
  res += ( -32*g[72]*p[22]*p[27]*p[38]*p[40]*p[43]*p[9] ).evalf();
  res += ( -32*g[80]*p[22]*p[27]*p[38]*p[40]*p[43]*p[9] ).evalf();
  res += ( -4*g[24]*g[3]*p[22]*p[28]*p[38]*p[40]*p[43]*p[9] ).evalf();
  res += ( 8*g[72]*p[22]*p[28]*p[38]*p[40]*p[43]*p[9] ).evalf();
  res += ( 8*g[80]*p[22]*p[28]*p[38]*p[40]*p[43]*p[9] ).evalf();
  res += ( -192*g[1]*p[21]*p[42]*p[44]*p[9] ).evalf();
  res += ( 192*g[15]*p[21]*p[42]*p[44]*p[9] ).evalf();
  res += ( 96*g[1]*p[21]*p[26]*p[42]*p[44]*p[9] ).evalf();
  res += ( -96*g[15]*p[21]*p[26]*p[42]*p[44]*p[9] ).evalf();
  res += ( 48*g[1]*p[21]*p[27]*p[42]*p[44]*p[9] ).evalf();
  res += ( -48*g[15]*p[21]*p[27]*p[42]*p[44]*p[9] ).evalf();
  res += ( -8*g[1]*p[21]*p[28]*p[42]*p[44]*p[9] ).evalf();
  res += ( 8*g[15]*p[21]*p[28]*p[42]*p[44]*p[9] ).evalf();
  res += ( 640*p[0]*p[22]*p[38]*p[39]*p[42]*p[44]*p[9] ).evalf();
  res += ( -384*p[0]*p[22]*p[26]*p[38]*p[39]*p[42]*p[44]*p[9] ).evalf();
  res += ( -1024*p[0]*p[22]*p[27]*p[38]*p[39]*p[42]*p[44]*p[9] ).evalf();
  res += ( 448*p[0]*p[22]*p[28]*p[38]*p[39]*p[42]*p[44]*p[9] ).evalf();
  res += ( 360*p[0]*p[22]*p[29]*p[38]*p[39]*p[42]*p[44]*p[9] ).evalf();
  res += ( -136*p[0]*p[22]*p[30]*p[38]*p[39]*p[42]*p[44]*p[9] ).evalf();
  res += ( -36*p[0]*p[22]*p[31]*p[38]*p[39]*p[42]*p[44]*p[9] ).evalf();
  res += ( 12*p[0]*p[22]*p[32]*p[38]*p[39]*p[42]*p[44]*p[9] ).evalf();
  res += ( 512*p[20]*p[36]*p[40]*p[42]*p[44]*p[9] ).evalf();
  res += ( 1216*p[20]*p[26]*p[36]*p[40]*p[42]*p[44]*p[9] ).evalf();
  res += ( 320*p[20]*p[27]*p[36]*p[40]*p[42]*p[44]*p[9] ).evalf();
  res += ( -1088*p[20]*p[28]*p[36]*p[40]*p[42]*p[44]*p[9] ).evalf();
  res += ( -672*p[20]*p[29]*p[36]*p[40]*p[42]*p[44]*p[9] ).evalf();
  res += ( 212*p[20]*p[30]*p[36]*p[40]*p[42]*p[44]*p[9] ).evalf();
  res += ( 188*p[20]*p[31]*p[36]*p[40]*p[42]*p[44]*p[9] ).evalf();
  res += ( -4*p[20]*p[32]*p[36]*p[40]*p[42]*p[44]*p[9] ).evalf();
  res += ( -12*p[20]*p[33]*p[36]*p[40]*p[42]*p[44]*p[9] ).evalf();
  res += ( g[25]*p[19]*p[42]*p[5]*p[9]*numeric(-256,3) ).evalf();
  res += ( 16*p[21]*p[42]*p[5]*p[9]*pow(g[1],2) ).evalf();
  res += ( -32*g[1]*g[16]*p[21]*p[42]*p[5]*p[9] ).evalf();
  res += ( 32*g[1]*g[3]*p[21]*p[42]*p[5]*p[9] ).evalf();
  res += ( -32*g[15]*g[3]*p[21]*p[42]*p[5]*p[9] ).evalf();
  res += ( 32*g[49]*p[21]*p[42]*p[5]*p[9] ).evalf();
  res += ( -32*g[52]*p[21]*p[42]*p[5]*p[9] ).evalf();
  res += ( 32*g[53]*p[21]*p[42]*p[5]*p[9] ).evalf();
  res += ( g[25]*p[19]*p[26]*p[42]*p[5]*p[9]*numeric(40,3) ).evalf();
  res += ( -8*p[21]*p[26]*p[42]*p[5]*p[9]*pow(g[1],2) ).evalf();
  res += ( 16*g[1]*g[16]*p[21]*p[26]*p[42]*p[5]*p[9] ).evalf();
  res += ( -16*g[1]*g[3]*p[21]*p[26]*p[42]*p[5]*p[9] ).evalf();
  res += ( 16*g[15]*g[3]*p[21]*p[26]*p[42]*p[5]*p[9] ).evalf();
  res += ( -16*g[49]*p[21]*p[26]*p[42]*p[5]*p[9] ).evalf();
  res += ( 16*g[52]*p[21]*p[26]*p[42]*p[5]*p[9] ).evalf();
  res += ( -16*g[53]*p[21]*p[26]*p[42]*p[5]*p[9] ).evalf();
  res += ( g[25]*p[19]*p[27]*p[42]*p[5]*p[9]*numeric(56,3) ).evalf();
  res += ( -4*p[21]*p[27]*p[42]*p[5]*p[9]*pow(g[1],2) ).evalf();
  res += ( 8*g[1]*g[16]*p[21]*p[27]*p[42]*p[5]*p[9] ).evalf();
  res += ( -8*g[1]*g[3]*p[21]*p[27]*p[42]*p[5]*p[9] ).evalf();
  res += ( 8*g[15]*g[3]*p[21]*p[27]*p[42]*p[5]*p[9] ).evalf();
  res += ( -8*g[49]*p[21]*p[27]*p[42]*p[5]*p[9] ).evalf();
  res += ( 8*g[52]*p[21]*p[27]*p[42]*p[5]*p[9] ).evalf();
  res += ( -8*g[53]*p[21]*p[27]*p[42]*p[5]*p[9] ).evalf();
  res += ( g[25]*p[19]*p[28]*p[42]*p[5]*p[9]*numeric(-4,3) ).evalf();
  res += ( p[21]*p[28]*p[42]*p[5]*p[9]*numeric(2,3)*pow(g[1],2) ).evalf();
  res += ( g[1]*g[16]*p[21]*p[28]*p[42]*p[5]*p[9]*numeric(-4,3) ).evalf();
  res += ( g[1]*g[3]*p[21]*p[28]*p[42]*p[5]*p[9]*numeric(4,3) ).evalf();
  res += ( g[15]*g[3]*p[21]*p[28]*p[42]*p[5]*p[9]*numeric(-4,3) ).evalf();
  res += ( g[49]*p[21]*p[28]*p[42]*p[5]*p[9]*numeric(4,3) ).evalf();
  res += ( g[52]*p[21]*p[28]*p[42]*p[5]*p[9]*numeric(-4,3) ).evalf();
  res += ( g[53]*p[21]*p[28]*p[42]*p[5]*p[9]*numeric(4,3) ).evalf();
  res += ( 16*p[0]*p[21]*p[37]*p[39]*p[42]*p[5]*p[9] ).evalf();
  res += ( p[0]*p[21]*p[26]*p[37]*p[39]*p[42]*p[5]*p[9]*numeric(88,3) ).evalf();
  res += ( p[0]*p[21]*p[28]*p[37]*p[39]*p[42]*p[5]*p[9]*numeric(-68,3) ).evalf();
  res += ( p[0]*p[21]*p[29]*p[37]*p[39]*p[42]*p[5]*p[9]*numeric(-17,3) ).evalf();
  res += ( p[0]*p[21]*p[30]*p[37]*p[39]*p[42]*p[5]*p[9]*numeric(35,6) ).evalf();
  res += ( p[0]*p[21]*p[31]*p[37]*p[39]*p[42]*p[5]*p[9]*numeric(11,6) ).evalf();
  res += ( p[0]*p[21]*p[32]*p[37]*p[39]*p[42]*p[5]*p[9]*numeric(-1,2) ).evalf();
  res += ( p[0]*p[21]*p[33]*p[37]*p[39]*p[42]*p[5]*p[9]*numeric(-1,6) ).evalf();
  res += ( g[3]*p[0]*p[22]*p[38]*p[39]*p[42]*p[5]*p[9]*numeric(-320,3) ).evalf();
  res += ( 64*g[3]*p[0]*p[22]*p[26]*p[38]*p[39]*p[42]*p[5]*p[9] ).evalf();
  res += ( g[3]*p[0]*p[22]*p[27]*p[38]*p[39]*p[42]*p[5]*p[9]*numeric(512,3) ).evalf();
  res += ( g[3]*p[0]*p[22]*p[28]*p[38]*p[39]*p[42]*p[5]*p[9]*numeric(-224,3) ).evalf();
  res += ( -60*g[3]*p[0]*p[22]*p[29]*p[38]*p[39]*p[42]*p[5]*p[9] ).evalf();
  res += ( g[3]*p[0]*p[22]*p[30]*p[38]*p[39]*p[42]*p[5]*p[9]*numeric(68,3) ).evalf();
  res += ( 6*g[3]*p[0]*p[22]*p[31]*p[38]*p[39]*p[42]*p[5]*p[9] ).evalf();
  res += ( -2*g[3]*p[0]*p[22]*p[32]*p[38]*p[39]*p[42]*p[5]*p[9] ).evalf();
  res += ( p[19]*p[35]*p[40]*p[42]*p[5]*p[9]*numeric(136,3) ).evalf();
  res += ( p[19]*p[26]*p[35]*p[40]*p[42]*p[5]*p[9]*numeric(544,3) ).evalf();
  res += ( p[19]*p[27]*p[35]*p[40]*p[42]*p[5]*p[9]*numeric(752,3) ).evalf();
  res += ( p[19]*p[28]*p[35]*p[40]*p[42]*p[5]*p[9]*numeric(286,3) ).evalf();
  res += ( p[19]*p[29]*p[35]*p[40]*p[42]*p[5]*p[9]*numeric(-497,6) ).evalf();
  res += ( p[19]*p[30]*p[35]*p[40]*p[42]*p[5]*p[9]*numeric(-475,6) ).evalf();
  res += ( p[19]*p[31]*p[35]*p[40]*p[42]*p[5]*p[9]*numeric(-25,3) ).evalf();
  res += ( p[19]*p[32]*p[35]*p[40]*p[42]*p[5]*p[9]*numeric(31,3) ).evalf();
  res += ( p[19]*p[33]*p[35]*p[40]*p[42]*p[5]*p[9]*numeric(19,6) ).evalf();
  res += ( p[19]*p[34]*p[35]*p[40]*p[42]*p[5]*p[9]*numeric(1,6) ).evalf();
  res += ( g[1]*p[20]*p[36]*p[40]*p[42]*p[5]*p[9]*numeric(-244,3) ).evalf();
  res += ( g[15]*p[21]*p[36]*p[40]*p[42]*p[5]*p[9]*numeric(164,3) ).evalf();
  res += ( g[1]*p[20]*p[26]*p[36]*p[40]*p[42]*p[5]*p[9]*numeric(-560,3) ).evalf();
  res += ( g[15]*p[21]*p[26]*p[36]*p[40]*p[42]*p[5]*p[9]*numeric(332,3) ).evalf();
  res += ( g[1]*p[20]*p[27]*p[36]*p[40]*p[42]*p[5]*p[9]*numeric(-97,3) ).evalf();
  res += ( g[15]*p[21]*p[27]*p[36]*p[40]*p[42]*p[5]*p[9]*numeric(-71,3) ).evalf();
  res += ( g[1]*p[20]*p[28]*p[36]*p[40]*p[42]*p[5]*p[9]*numeric(577,3) ).evalf();
  res += ( g[15]*p[21]*p[28]*p[36]*p[40]*p[42]*p[5]*p[9]*numeric(-506,3) ).evalf();
  res += ( 119*g[1]*p[20]*p[29]*p[36]*p[40]*p[42]*p[5]*p[9] ).evalf();
  res += ( g[15]*p[21]*p[29]*p[36]*p[40]*p[42]*p[5]*p[9]*numeric(-221,3) ).evalf();
  res += ( g[1]*p[20]*p[30]*p[36]*p[40]*p[42]*p[5]*p[9]*numeric(-82,3) ).evalf();
  res += ( g[15]*p[21]*p[30]*p[36]*p[40]*p[42]*p[5]*p[9]*numeric(122,3) ).evalf();
  res += ( g[1]*p[20]*p[31]*p[36]*p[40]*p[42]*p[5]*p[9]*numeric(-91,3) ).evalf();
  res += ( g[15]*p[21]*p[31]*p[36]*p[40]*p[42]*p[5]*p[9]*numeric(77,3) ).evalf();
  res += ( g[1]*p[20]*p[32]*p[36]*p[40]*p[42]*p[5]*p[9]*numeric(-7,3) ).evalf();
  res += ( g[15]*p[21]*p[32]*p[36]*p[40]*p[42]*p[5]*p[9]*numeric(-4,3) ).evalf();
  res += ( g[1]*p[20]*p[33]*p[36]*p[40]*p[42]*p[5]*p[9] ).evalf();
  res += ( g[15]*p[21]*p[33]*p[36]*p[40]*p[42]*p[5]*p[9]*numeric(-5,3) ).evalf();
  res += ( -64*g[3]*p[21]*p[37]*p[40]*p[42]*p[5]*p[9] ).evalf();
  res += ( g[3]*p[21]*p[26]*p[37]*p[40]*p[42]*p[5]*p[9]*numeric(-224,3) ).evalf();
  res += ( g[3]*p[21]*p[27]*p[37]*p[40]*p[42]*p[5]*p[9]*numeric(224,3) ).evalf();
  res += ( 96*g[3]*p[21]*p[28]*p[37]*p[40]*p[42]*p[5]*p[9] ).evalf();
  res += ( g[3]*p[21]*p[29]*p[37]*p[40]*p[42]*p[5]*p[9]*numeric(-44,3) ).evalf();
  res += ( g[3]*p[21]*p[30]*p[37]*p[40]*p[42]*p[5]*p[9]*numeric(-82,3) ).evalf();
  res += ( 2*g[3]*p[21]*p[32]*p[37]*p[40]*p[42]*p[5]*p[9] ).evalf();
  res += ( g[27]*p[22]*p[38]*p[43]*p[5]*p[9]*numeric(8,3) ).evalf();
  res += ( g[27]*p[22]*p[26]*p[38]*p[43]*p[5]*p[9]*numeric(-8,3) ).evalf();
  res += ( -4*g[27]*p[22]*p[27]*p[38]*p[43]*p[5]*p[9] ).evalf();
  res += ( g[27]*p[22]*p[28]*p[38]*p[43]*p[5]*p[9]*numeric(4,3) ).evalf();
  res += ( g[1]*p[0]*p[22]*p[39]*p[43]*p[5]*p[9]*numeric(128,3) ).evalf();
  res += ( g[15]*p[0]*p[22]*p[39]*p[43]*p[5]*p[9]*numeric(-128,3) ).evalf();
  res += ( -96*g[1]*p[0]*p[22]*p[26]*p[39]*p[43]*p[5]*p[9] ).evalf();
  res += ( 96*g[15]*p[0]*p[22]*p[26]*p[39]*p[43]*p[5]*p[9] ).evalf();
  res += ( 48*g[1]*p[0]*p[22]*p[27]*p[39]*p[43]*p[5]*p[9] ).evalf();
  res += ( -48*g[15]*p[0]*p[22]*p[27]*p[39]*p[43]*p[5]*p[9] ).evalf();
  res += ( g[1]*p[0]*p[22]*p[28]*p[39]*p[43]*p[5]*p[9]*numeric(32,3) ).evalf();
  res += ( g[15]*p[0]*p[22]*p[28]*p[39]*p[43]*p[5]*p[9]*numeric(-32,3) ).evalf();
  res += ( -12*g[1]*p[0]*p[22]*p[29]*p[39]*p[43]*p[5]*p[9] ).evalf();
  res += ( 12*g[15]*p[0]*p[22]*p[29]*p[39]*p[43]*p[5]*p[9] ).evalf();
  res += ( 2*g[1]*p[0]*p[22]*p[30]*p[39]*p[43]*p[5]*p[9] ).evalf();
  res += ( -2*g[15]*p[0]*p[22]*p[30]*p[39]*p[43]*p[5]*p[9] ).evalf();
  res += ( g[6]*p[0]*p[22]*p[38]*p[39]*p[43]*p[5]*p[9]*numeric(256,3) ).evalf();
  res += ( g[6]*p[0]*p[22]*p[26]*p[38]*p[39]*p[43]*p[5]*p[9]*numeric(-320,3) ).evalf();
  res += ( -96*g[6]*p[0]*p[22]*p[27]*p[38]*p[39]*p[43]*p[5]*p[9] ).evalf();
  res += ( g[6]*p[0]*p[22]*p[28]*p[38]*p[39]*p[43]*p[5]*p[9]*numeric(352,3) ).evalf();
  res += ( g[6]*p[0]*p[22]*p[29]*p[38]*p[39]*p[43]*p[5]*p[9]*numeric(-8,3) ).evalf();
  res += ( -20*g[6]*p[0]*p[22]*p[30]*p[38]*p[39]*p[43]*p[5]*p[9] ).evalf();
  res += ( 4*g[6]*p[0]*p[22]*p[31]*p[38]*p[39]*p[43]*p[5]*p[9] ).evalf();
  return res;
}


==> numerics/ggtt_a_exact_m1_01.cpp <==
/* R. Bonciani, A. Ferroglia, T. Gehrmann, A. v. Manteuffel, C. Studerus
 * file: ggtt_a_exact_m1_01.cpp
 * date: 2010-11-29
 */

#include <ginac/ginac.h>
using namespace GiNaC;

ex ggtt_a_exact_m1_01(const exvector& g, const exvector& p)
{
  ex res = 0;
  res += ( g[11]*numeric(8,3) ).evalf();
  res += ( 16*g[0]*g[11] ).evalf();
  res += ( g[0]*g[2]*numeric(16,3) ).evalf();
  res += ( 48*g[2]*pow(g[0],2) ).evalf();
  res += ( -16*g[15]*g[2] ).evalf();
  res += ( -16*g[16]*g[2] ).evalf();
  res += ( -32*g[19]*g[2] ).evalf();
  res += ( numeric(-8,3)*pow(g[2],2) ).evalf();
  res += ( 16*g[0]*pow(g[2],2) ).evalf();
  res += ( numeric(-112,3)*pow(g[2],3) ).evalf();
  res += ( -32*g[2]*g[20] ).evalf();
  res += ( 80*g[23] ).evalf();
  res += ( 96*g[26] ).evalf();
  res += ( -32*g[29] ).evalf();
  res += ( 8*g[11]*g[3] ).evalf();
  res += ( -16*g[15]*g[3] ).evalf();
  res += ( -16*g[19]*g[3] ).evalf();
  res += ( g[2]*g[3]*numeric(-8,3) ).evalf();
  res += ( -48*g[0]*g[2]*g[3] ).evalf();
  res += ( -24*g[3]*pow(g[2],2) ).evalf();
  res += ( -16*g[20]*g[3] ).evalf();
  res += ( 4*g[2]*pow(g[3],2) ).evalf();
  res += ( 16*g[32] ).evalf();
  res += ( 16*g[35] ).evalf();
  res += ( 16*g[36] ).evalf();
  res += ( 32*g[42] ).evalf();
  res += ( -16*g[43] ).evalf();
  res += ( 32*g[44] ).evalf();
  res += ( 16*g[45] ).evalf();
  res += ( -16*g[11]*g[7] ).evalf();
  res += ( 16*g[7]*pow(g[2],2) ).evalf();
  res += ( 16*g[2]*g[3]*g[7] ).evalf();
  res += ( 8*g[7]*pow(g[3],2) ).evalf();
  res += ( -16*g[11]*g[8] ).evalf();
  res += ( 16*g[8]*pow(g[2],2) ).evalf();
  res += ( 16*g[2]*g[3]*g[8] ).evalf();
  res += ( 32*g[2]*g[9] ).evalf();
  res += ( -4*g[2]*p[0]*pow(g[3],2) ).evalf();
  res += ( 16*g[2]*g[9]*p[0] ).evalf();
  res += ( -32*g[11]*p[1] ).evalf();
  res += ( -64*g[0]*g[2]*p[1] ).evalf();
  res += ( 32*p[1]*pow(g[2],2) ).evalf();
  res += ( 32*g[2]*g[3]*p[1] ).evalf();
  res += ( p[14]*numeric(88,3)*pow(g[0],2) ).evalf();
  res += ( -104*p[14]*pow(g[0],3) ).evalf();
  res += ( g[0]*g[1]*p[14]*numeric(-464,3) ).evalf();
  res += ( 136*g[1]*p[14]*pow(g[0],2) ).evalf();
  res += ( 56*g[0]*p[14]*pow(g[1],2) ).evalf();
  res += ( p[14]*numeric(-200,3)*pow(g[1],3) ).evalf();
  res += ( -16*g[10]*p[14] ).evalf();
  res += ( -40*g[1]*g[13]*p[14] ).evalf();
  res += ( -40*g[1]*g[14]*p[14] ).evalf();
  res += ( -80*g[1]*g[17]*p[14] ).evalf();
  res += ( -80*g[1]*g[18]*p[14] ).evalf();
  res += ( 152*g[22]*p[14] ).evalf();
  res += ( -112*g[24]*p[14] ).evalf();
  res += ( 176*g[25]*p[14] ).evalf();
  res += ( -56*g[27]*p[14] ).evalf();
  res += ( -64*g[28]*p[14] ).evalf();
  res += ( g[0]*g[3]*p[14]*numeric(-88,3) ).evalf();
  res += ( 156*g[3]*p[14]*pow(g[0],2) ).evalf();
  res += ( g[1]*g[3]*p[14]*numeric(232,3) ).evalf();
  res += ( -136*g[0]*g[1]*g[3]*p[14] ).evalf();
  res += ( -68*g[3]*p[14]*pow(g[1],2) ).evalf();
  res += ( 28*g[10]*g[3]*p[14] ).evalf();
  res += ( -40*g[13]*g[3]*p[14] ).evalf();
  res += ( -40*g[17]*g[3]*p[14] ).evalf();
  res += ( -40*g[18]*g[3]*p[14] ).evalf();
  res += ( p[14]*numeric(22,3)*pow(g[3],2) ).evalf();
  res += ( -78*g[0]*p[14]*pow(g[3],2) ).evalf();
  res += ( 14*g[1]*p[14]*pow(g[3],2) ).evalf();
  res += ( 40*g[31]*p[14] ).evalf();
  res += ( 40*g[33]*p[14] ).evalf();
  res += ( 40*g[34]*p[14] ).evalf();
  res += ( 80*g[38]*p[14] ).evalf();
  res += ( -40*g[39]*p[14] ).evalf();
  res += ( 80*g[40]*p[14] ).evalf();
  res += ( 40*g[41]*p[14] ).evalf();
  res += ( 40*g[5]*p[14]*pow(g[1],2) ).evalf();
  res += ( -40*g[10]*g[5]*p[14] ).evalf();
  res += ( 40*g[1]*g[3]*g[5]*p[14] ).evalf();
  res += ( 20*g[5]*p[14]*pow(g[3],2) ).evalf();
  res += ( 40*g[6]*p[14]*pow(g[1],2) ).evalf();
  res += ( -40*g[10]*g[6]*p[14] ).evalf();
  res += ( 40*g[1]*g[3]*g[6]*p[14] ).evalf();
  res += ( 80*g[1]*g[9]*p[14] ).evalf();
  res += ( 56*g[3]*g[9]*p[14] ).evalf();
  res += ( 64*p[1]*p[14]*pow(g[0],2) ).evalf();
  res += ( -192*g[0]*g[1]*p[1]*p[14] ).evalf();
  res += ( 32*p[1]*p[14]*pow(g[1],2) ).evalf();
  res += ( -48*g[10]*p[1]*p[14] ).evalf();
  res += ( -64*g[0]*g[3]*p[1]*p[14] ).evalf();
  res += ( 96*g[1]*g[3]*p[1]*p[14] ).evalf();
  res += ( 16*p[1]*p[14]*pow(g[3],2) ).evalf();
  res += ( 24*g[0]*g[10]*p[15] ).evalf();
  res += ( p[15]*numeric(25,3)*pow(g[3],3) ).evalf();
  res += ( -72*g[21]*p[0]*p[15] ).evalf();
  res += ( -96*g[24]*p[0]*p[15] ).evalf();
  res += ( 24*g[12]*g[3]*p[0]*p[15] ).evalf();
  res += ( 6*p[0]*p[15]*pow(g[3],2) ).evalf();
  res += ( 18*g[0]*p[0]*p[15]*pow(g[3],2) ).evalf();
  res += ( 10*g[1]*p[0]*p[15]*pow(g[3],2) ).evalf();
  res += ( -5*p[0]*p[15]*pow(g[3],3) ).evalf();
  res += ( -24*g[30]*p[0]*p[15] ).evalf();
  res += ( 48*g[37]*p[0]*p[15] ).evalf();
  res += ( -12*g[4]*p[0]*p[15]*pow(g[3],2) ).evalf();
  res += ( -24*g[9]*p[0]*p[15] ).evalf();
  res += ( -40*g[1]*g[9]*p[0]*p[15] ).evalf();
  res += ( 12*g[3]*g[9]*p[0]*p[15] ).evalf();
  res += ( -12*p[0]*p[1]*p[15]*pow(g[3],2) ).evalf();
  res += ( 48*g[9]*p[0]*p[1]*p[15] ).evalf();
  res += ( p[15]*p[18]*numeric(-40,3)*pow(g[0],2) ).evalf();
  res += ( -8*p[15]*p[18]*pow(g[0],3) ).evalf();
  res += ( g[0]*g[1]*p[15]*p[18]*numeric(-44,3) ).evalf();
  res += ( -40*g[1]*p[15]*p[18]*pow(g[0],2) ).evalf();
  res += ( p[15]*p[18]*numeric(32,3)*pow(g[1],2) ).evalf();
  res += ( -24*g[0]*p[15]*p[18]*pow(g[1],2) ).evalf();
  res += ( -8*p[15]*p[18]*pow(g[1],3) ).evalf();
  res += ( g[10]*p[15]*p[18]*numeric(-44,3) ).evalf();
  res += ( 8*g[0]*g[10]*p[15]*p[18] ).evalf();
  res += ( 8*g[1]*g[13]*p[15]*p[18] ).evalf();
  res += ( 8*g[1]*g[14]*p[15]*p[18] ).evalf();
  res += ( 16*g[1]*g[17]*p[15]*p[18] ).evalf();
  res += ( 16*g[1]*g[18]*p[15]*p[18] ).evalf();
  res += ( 8*g[22]*p[15]*p[18] ).evalf();
  res += ( 16*g[24]*p[15]*p[18] ).evalf();
  res += ( 16*g[25]*p[15]*p[18] ).evalf();
  res += ( 8*g[27]*p[15]*p[18] ).evalf();
  res += ( g[0]*g[3]*p[15]*p[18]*numeric(40,3) ).evalf();
  res += ( 12*g[3]*p[15]*p[18]*pow(g[0],2) ).evalf();
  res += ( g[1]*g[3]*p[15]*p[18]*numeric(22,3) ).evalf();
  res += ( 40*g[0]*g[1]*g[3]*p[15]*p[18] ).evalf();
  res += ( 20*g[3]*p[15]*p[18]*pow(g[1],2) ).evalf();
  res += ( -12*g[10]*g[3]*p[15]*p[18] ).evalf();
  res += ( 8*g[13]*g[3]*p[15]*p[18] ).evalf();
  res += ( 8*g[17]*g[3]*p[15]*p[18] ).evalf();
  res += ( 8*g[18]*g[3]*p[15]*p[18] ).evalf();
  res += ( p[15]*p[18]*numeric(-10,3)*pow(g[3],2) ).evalf();
  res += ( -6*g[0]*p[15]*p[18]*pow(g[3],2) ).evalf();
  res += ( -6*g[1]*p[15]*p[18]*pow(g[3],2) ).evalf();
  res += ( p[15]*p[18]*numeric(5,3)*pow(g[3],3) ).evalf();
  res += ( -8*g[31]*p[15]*p[18] ).evalf();
  res += ( -8*g[33]*p[15]*p[18] ).evalf();
  res += ( -8*g[34]*p[15]*p[18] ).evalf();
  res += ( -16*g[38]*p[15]*p[18] ).evalf();
  res += ( 8*g[39]*p[15]*p[18] ).evalf();
  res += ( -16*g[40]*p[15]*p[18] ).evalf();
  res += ( -8*g[41]*p[15]*p[18] ).evalf();
  res += ( -8*g[5]*p[15]*p[18]*pow(g[1],2) ).evalf();
  res += ( 8*g[10]*g[5]*p[15]*p[18] ).evalf();
  res += ( -8*g[1]*g[3]*g[5]*p[15]*p[18] ).evalf();
  res += ( -4*g[5]*p[15]*p[18]*pow(g[3],2) ).evalf();
  res += ( -8*g[6]*p[15]*p[18]*pow(g[1],2) ).evalf();
  res += ( 8*g[10]*g[6]*p[15]*p[18] ).evalf();
  res += ( -8*g[1]*g[3]*g[6]*p[15]*p[18] ).evalf();
  res += ( -16*g[1]*g[9]*p[15]*p[18] ).evalf();
  res += ( -8*g[3]*g[9]*p[15]*p[18] ).evalf();
  res += ( -24*g[21]*p[0]*p[15]*p[18] ).evalf();
  res += ( -32*g[24]*p[0]*p[15]*p[18] ).evalf();
  res += ( 8*g[12]*g[3]*p[0]*p[15]*p[18] ).evalf();
  res += ( p[0]*p[15]*p[18]*numeric(-2,3)*pow(g[3],2) ).evalf();
  res += ( 6*g[0]*p[0]*p[15]*p[18]*pow(g[3],2) ).evalf();
  res += ( 2*g[1]*p[0]*p[15]*p[18]*pow(g[3],2) ).evalf();
  res += ( p[0]*p[15]*p[18]*numeric(-5,3)*pow(g[3],3) ).evalf();
  res += ( -8*g[30]*p[0]*p[15]*p[18] ).evalf();
  res += ( 16*g[37]*p[0]*p[15]*p[18] ).evalf();
  res += ( -4*g[4]*p[0]*p[15]*p[18]*pow(g[3],2) ).evalf();
  res += ( g[9]*p[0]*p[15]*p[18]*numeric(8,3) ).evalf();
  res += ( -8*g[1]*g[9]*p[0]*p[15]*p[18] ).evalf();
  res += ( 4*g[3]*g[9]*p[0]*p[15]*p[18] ).evalf();
  res += ( 32*p[1]*p[15]*p[18]*pow(g[0],2) ).evalf();
  res += ( 64*g[0]*g[1]*p[1]*p[15]*p[18] ).evalf();
  res += ( 32*p[1]*p[15]*p[18]*pow(g[1],2) ).evalf();
  res += ( -16*g[10]*p[1]*p[15]*p[18] ).evalf();
  res += ( -32*g[0]*g[3]*p[1]*p[15]*p[18] ).evalf();
  res += ( -32*g[1]*g[3]*p[1]*p[15]*p[18] ).evalf();
  res += ( 8*p[1]*p[15]*p[18]*pow(g[3],2) ).evalf();
  res += ( -4*p[0]*p[1]*p[15]*p[18]*pow(g[3],2) ).evalf();
  res += ( 16*g[9]*p[0]*p[1]*p[15]*p[18] ).evalf();
  res += ( p[25]*numeric(-128,3)*pow(g[0],3) ).evalf();
  res += ( 64*g[11]*p[25] ).evalf();
  res += ( g[0]*g[2]*p[25]*numeric(-1088,3) ).evalf();
  res += ( 256*g[2]*p[25]*pow(g[0],2) ).evalf();
  res += ( -64*g[15]*g[2]*p[25] ).evalf();
  res += ( -64*g[16]*g[2]*p[25] ).evalf();
  res += ( -128*g[19]*g[2]*p[25] ).evalf();
  res += ( -128*p[25]*pow(g[2],2) ).evalf();
  res += ( 128*g[0]*p[25]*pow(g[2],2) ).evalf();
  res += ( p[25]*numeric(-128,3)*pow(g[2],3) ).evalf();
  res += ( -128*g[2]*g[20]*p[25] ).evalf();
  res += ( 128*g[23]*p[25] ).evalf();
  res += ( -128*g[24]*p[25] ).evalf();
  res += ( 128*g[26]*p[25] ).evalf();
  res += ( -64*g[27]*p[25] ).evalf();
  res += ( -64*g[29]*p[25] ).evalf();
  res += ( 64*g[3]*p[25]*pow(g[0],2) ).evalf();
  res += ( 64*g[11]*g[3]*p[25] ).evalf();
  res += ( -64*g[15]*g[3]*p[25] ).evalf();
  res += ( -64*g[19]*g[3]*p[25] ).evalf();
  res += ( g[2]*g[3]*p[25]*numeric(544,3) ).evalf();
  res += ( -256*g[0]*g[2]*g[3]*p[25] ).evalf();
  res += ( -128*g[3]*p[25]*pow(g[2],2) ).evalf();
  res += ( -64*g[20]*g[3]*p[25] ).evalf();
  res += ( -32*g[0]*p[25]*pow(g[3],2) ).evalf();
  res += ( 32*g[2]*p[25]*pow(g[3],2) ).evalf();
  res += ( 64*g[32]*p[25] ).evalf();
  res += ( 64*g[35]*p[25] ).evalf();
  res += ( 64*g[36]*p[25] ).evalf();
  res += ( 128*g[42]*p[25] ).evalf();
  res += ( -64*g[43]*p[25] ).evalf();
  res += ( 128*g[44]*p[25] ).evalf();
  res += ( 64*g[45]*p[25] ).evalf();
  res += ( -64*g[11]*g[7]*p[25] ).evalf();
  res += ( 64*g[7]*p[25]*pow(g[2],2) ).evalf();
  res += ( 64*g[2]*g[3]*g[7]*p[25] ).evalf();
  res += ( 32*g[7]*p[25]*pow(g[3],2) ).evalf();
  res += ( -64*g[11]*g[8]*p[25] ).evalf();
  res += ( 64*g[8]*p[25]*pow(g[2],2) ).evalf();
  res += ( 64*g[2]*g[3]*g[8]*p[25] ).evalf();
  res += ( 128*g[2]*g[9]*p[25] ).evalf();
  res += ( 64*g[3]*g[9]*p[25] ).evalf();
  res += ( -64*p[1]*p[25]*pow(g[0],2) ).evalf();
  res += ( -384*g[0]*g[2]*p[1]*p[25] ).evalf();
  res += ( -64*p[1]*p[25]*pow(g[2],2) ).evalf();
  res += ( 64*g[0]*g[3]*p[1]*p[25] ).evalf();
  res += ( 192*g[2]*g[3]*p[1]*p[25] ).evalf();
  res += ( -16*p[1]*p[25]*pow(g[3],2) ).evalf();
  res += ( -40*p[26]*pow(g[0],3) ).evalf();
  res += ( g[11]*p[26]*numeric(-376,3) ).evalf();
  res += ( 40*g[0]*g[11]*p[26] ).evalf();
  res += ( -200*g[2]*p[26]*pow(g[0],2) ).evalf();
  res += ( 40*g[15]*g[2]*p[26] ).evalf();
  res += ( 40*g[16]*g[2]*p[26] ).evalf();
  res += ( 80*g[19]*g[2]*p[26] ).evalf();
  res += ( p[26]*numeric(472,3)*pow(g[2],2) ).evalf();
  res += ( -120*g[0]*p[26]*pow(g[2],2) ).evalf();
  res += ( -40*p[26]*pow(g[2],3) ).evalf();
  res += ( 80*g[2]*g[20]*p[26] ).evalf();
  res += ( 40*g[23]*p[26] ).evalf();
  res += ( 80*g[24]*p[26] ).evalf();
  res += ( 80*g[26]*p[26] ).evalf();
  res += ( 40*g[27]*p[26] ).evalf();
  res += ( 60*g[3]*p[26]*pow(g[0],2) ).evalf();
  res += ( -60*g[11]*g[3]*p[26] ).evalf();
  res += ( 40*g[15]*g[3]*p[26] ).evalf();
  res += ( 40*g[19]*g[3]*p[26] ).evalf();
  res += ( 200*g[0]*g[2]*g[3]*p[26] ).evalf();
  res += ( 100*g[3]*p[26]*pow(g[2],2) ).evalf();
  res += ( 40*g[20]*g[3]*p[26] ).evalf();
  res += ( -30*g[0]*p[26]*pow(g[3],2) ).evalf();
  res += ( -30*g[2]*p[26]*pow(g[3],2) ).evalf();
  res += ( p[26]*numeric(25,3)*pow(g[3],3) ).evalf();
  res += ( -40*g[32]*p[26] ).evalf();
  res += ( -40*g[35]*p[26] ).evalf();
  res += ( -40*g[36]*p[26] ).evalf();
  res += ( -80*g[42]*p[26] ).evalf();
  res += ( 40*g[43]*p[26] ).evalf();
  res += ( -80*g[44]*p[26] ).evalf();
  res += ( -40*g[45]*p[26] ).evalf();
  res += ( 40*g[11]*g[7]*p[26] ).evalf();
  res += ( -40*g[7]*p[26]*pow(g[2],2) ).evalf();
  res += ( -40*g[2]*g[3]*g[7]*p[26] ).evalf();
  res += ( -20*g[7]*p[26]*pow(g[3],2) ).evalf();
  res += ( 40*g[11]*g[8]*p[26] ).evalf();
  res += ( -40*g[8]*p[26]*pow(g[2],2) ).evalf();
  res += ( -40*g[2]*g[3]*g[8]*p[26] ).evalf();
  res += ( -80*g[2]*g[9]*p[26] ).evalf();
  res += ( -40*g[3]*g[9]*p[26] ).evalf();
  res += ( -80*g[11]*p[1]*p[26] ).evalf();
  res += ( 160*p[1]*p[26]*pow(g[2],2) ).evalf();
  res += ( 24*g[1]*p[0]*p[15]*p[27]*pow(g[3],2) ).evalf();
  res += ( -96*g[1]*g[9]*p[0]*p[15]*p[27] ).evalf();
  res += ( -44*g[2]*p[0]*p[26]*p[27]*pow(g[3],2) ).evalf();
  res += ( 176*g[2]*g[9]*p[0]*p[26]*p[27] ).evalf();
  res += ( -(g[2]*p[0]*p[10]*p[26]*p[27]*pow(g[3],2)) ).evalf();
  res += ( 4*g[2]*g[9]*p[0]*p[10]*p[26]*p[27] ).evalf();
  res += ( -96*g[21]*p[0]*p[15]*p[26]*p[27] ).evalf();
  res += ( -128*g[24]*p[0]*p[15]*p[26]*p[27] ).evalf();
  res += ( 32*g[12]*g[3]*p[0]*p[15]*p[26]*p[27] ).evalf();
  res += ( p[0]*p[15]*p[26]*p[27]*numeric(784,3)*pow(g[3],2) ).evalf();
  res += ( 24*g[0]*p[0]*p[15]*p[26]*p[27]*pow(g[3],2) ).evalf();
  res += ( p[0]*p[15]*p[26]*p[27]*numeric(-20,3)*pow(g[3],3) ).evalf();
  res += ( -32*g[30]*p[0]*p[15]*p[26]*p[27] ).evalf();
  res += ( 64*g[37]*p[0]*p[15]*p[26]*p[27] ).evalf();
  res += ( -16*g[4]*p[0]*p[15]*p[26]*p[27]*pow(g[3],2) ).evalf();
  res += ( g[9]*p[0]*p[15]*p[26]*p[27]*numeric(-3136,3) ).evalf();
  res += ( 16*g[3]*g[9]*p[0]*p[15]*p[26]*p[27] ).evalf();
  res += ( -16*p[0]*p[1]*p[15]*p[26]*p[27]*pow(g[3],2) ).evalf();
  res += ( 64*g[9]*p[0]*p[1]*p[15]*p[26]*p[27] ).evalf();
  res += ( -408*g[21]*p[0]*p[10]*p[15]*p[26]*p[27] ).evalf();
  res += ( -544*g[24]*p[0]*p[10]*p[15]*p[26]*p[27] ).evalf();
  res += ( 136*g[12]*g[3]*p[0]*p[10]*p[15]*p[26]*p[27] ).evalf();
  res += ( p[0]*p[10]*p[15]*p[26]*p[27]*numeric(-88,3)*pow(g[3],2) ).evalf();
  res += ( 102*g[0]*p[0]*p[10]*p[15]*p[26]*p[27]*pow(g[3],2) ).evalf();
  res += ( p[0]*p[10]*p[15]*p[26]*p[27]*numeric(-85,3)*pow(g[3],3) ).evalf();
  res += ( -136*g[30]*p[0]*p[10]*p[15]*p[26]*p[27] ).evalf();
  res += ( 272*g[37]*p[0]*p[10]*p[15]*p[26]*p[27] ).evalf();
  res += ( -68*g[4]*p[0]*p[10]*p[15]*p[26]*p[27]*pow(g[3],2) ).evalf();
  res += ( g[9]*p[0]*p[10]*p[15]*p[26]*p[27]*numeric(352,3) ).evalf();
  res += ( 68*g[3]*g[9]*p[0]*p[10]*p[15]*p[26]*p[27] ).evalf();
  res += ( -68*p[0]*p[1]*p[10]*p[15]*p[26]*p[27]*pow(g[3],2) ).evalf();
  res += ( 272*g[9]*p[0]*p[1]*p[10]*p[15]*p[26]*p[27] ).evalf();
  res += ( 48*g[21]*p[0]*p[11]*p[15]*p[26]*p[27] ).evalf();
  res += ( 64*g[24]*p[0]*p[11]*p[15]*p[26]*p[27] ).evalf();
  res += ( -16*g[12]*g[3]*p[0]*p[11]*p[15]*p[26]*p[27] ).evalf();
  res += ( p[0]*p[11]*p[15]*p[26]*p[27]*numeric(22,3)*pow(g[3],2) ).evalf();
  res += ( -12*g[0]*p[0]*p[11]*p[15]*p[26]*p[27]*pow(g[3],2) ).evalf();
  res += ( p[0]*p[11]*p[15]*p[26]*p[27]*numeric(10,3)*pow(g[3],3) ).evalf();
  res += ( 16*g[30]*p[0]*p[11]*p[15]*p[26]*p[27] ).evalf();
  res += ( -32*g[37]*p[0]*p[11]*p[15]*p[26]*p[27] ).evalf();
  res += ( 8*g[4]*p[0]*p[11]*p[15]*p[26]*p[27]*pow(g[3],2) ).evalf();
  res += ( g[9]*p[0]*p[11]*p[15]*p[26]*p[27]*numeric(-88,3) ).evalf();
  res += ( -8*g[3]*g[9]*p[0]*p[11]*p[15]*p[26]*p[27] ).evalf();
  res += ( 8*p[0]*p[1]*p[11]*p[15]*p[26]*p[27]*pow(g[3],2) ).evalf();
  res += ( -32*g[9]*p[0]*p[1]*p[11]*p[15]*p[26]*p[27] ).evalf();
  res += ( -8*g[2]*p[0]*p[18]*p[26]*p[27]*pow(g[3],2) ).evalf();
  res += ( 32*g[2]*g[9]*p[0]*p[18]*p[26]*p[27] ).evalf();
  res += ( -3*g[2]*p[0]*p[10]*p[18]*p[26]*p[27]*pow(g[3],2) ).evalf();
  res += ( 12*g[2]*g[9]*p[0]*p[10]*p[18]*p[26]*p[27] ).evalf();
  res += ( -104*p[0]*p[15]*p[18]*p[26]*p[27]*pow(g[3],2) ).evalf();
  res += ( 416*g[9]*p[0]*p[15]*p[18]*p[26]*p[27] ).evalf();
  res += ( -288*g[21]*p[0]*p[10]*p[15]*p[18]*p[26]*p[27] ).evalf();
  res += ( -384*g[24]*p[0]*p[10]*p[15]*p[18]*p[26]*p[27] ).evalf();
  res += ( 96*g[12]*g[3]*p[0]*p[10]*p[15]*p[18]*p[26]*p[27] ).evalf();
  res += ( -26*p[0]*p[10]*p[15]*p[18]*p[26]*p[27]*pow(g[3],2) ).evalf();
  res += ( 72*g[0]*p[0]*p[10]*p[15]*p[18]*p[26]*p[27]*pow(g[3],2) ).evalf();
  res += ( -20*p[0]*p[10]*p[15]*p[18]*p[26]*p[27]*pow(g[3],3) ).evalf();
  res += ( -96*g[30]*p[0]*p[10]*p[15]*p[18]*p[26]*p[27] ).evalf();
  res += ( 192*g[37]*p[0]*p[10]*p[15]*p[18]*p[26]*p[27] ).evalf();
  res += ( -48*g[4]*p[0]*p[10]*p[15]*p[18]*p[26]*p[27]*pow(g[3],2) ).evalf();
  res += ( 104*g[9]*p[0]*p[10]*p[15]*p[18]*p[26]*p[27] ).evalf();
  res += ( 48*g[3]*g[9]*p[0]*p[10]*p[15]*p[18]*p[26]*p[27] ).evalf();
  res += ( -48*p[0]*p[1]*p[10]*p[15]*p[18]*p[26]*p[27]*pow(g[3],2) ).evalf();
  res += ( 192*g[9]*p[0]*p[1]*p[10]*p[15]*p[18]*p[26]*p[27] ).evalf();
  res += ( 72*g[21]*p[0]*p[11]*p[15]*p[18]*p[26]*p[27] ).evalf();
  res += ( 96*g[24]*p[0]*p[11]*p[15]*p[18]*p[26]*p[27] ).evalf();
  res += ( -24*g[12]*g[3]*p[0]*p[11]*p[15]*p[18]*p[26]*p[27] ).evalf();
  res += ( 8*p[0]*p[11]*p[15]*p[18]*p[26]*p[27]*pow(g[3],2) ).evalf();
  res += ( -18*g[0]*p[0]*p[11]*p[15]*p[18]*p[26]*p[27]*pow(g[3],2) ).evalf();
  res += ( 5*p[0]*p[11]*p[15]*p[18]*p[26]*p[27]*pow(g[3],3) ).evalf();
  res += ( 24*g[30]*p[0]*p[11]*p[15]*p[18]*p[26]*p[27] ).evalf();
  res += ( -48*g[37]*p[0]*p[11]*p[15]*p[18]*p[26]*p[27] ).evalf();
  res += ( 12*g[4]*p[0]*p[11]*p[15]*p[18]*p[26]*p[27]*pow(g[3],2) ).evalf();
  res += ( -32*g[9]*p[0]*p[11]*p[15]*p[18]*p[26]*p[27] ).evalf();
  res += ( -12*g[3]*g[9]*p[0]*p[11]*p[15]*p[18]*p[26]*p[27] ).evalf();
  res += ( 12*p[0]*p[1]*p[11]*p[15]*p[18]*p[26]*p[27]*pow(g[3],2) ).evalf();
  res += ( -48*g[9]*p[0]*p[1]*p[11]*p[15]*p[18]*p[26]*p[27] ).evalf();
  res += ( 23*g[2]*p[0]*p[19]*p[26]*p[27]*pow(g[3],2) ).evalf();
  res += ( -92*g[2]*g[9]*p[0]*p[19]*p[26]*p[27] ).evalf();
  res += ( 72*g[21]*p[0]*p[15]*p[19]*p[26]*p[27] ).evalf();
  res += ( 96*g[24]*p[0]*p[15]*p[19]*p[26]*p[27] ).evalf();
  res += ( -24*g[12]*g[3]*p[0]*p[15]*p[19]*p[26]*p[27] ).evalf();
  res += ( -148*p[0]*p[15]*p[19]*p[26]*p[27]*pow(g[3],2) ).evalf();
  res += ( -18*g[0]*p[0]*p[15]*p[19]*p[26]*p[27]*pow(g[3],2) ).evalf();
  res += ( 5*p[0]*p[15]*p[19]*p[26]*p[27]*pow(g[3],3) ).evalf();
  res += ( 24*g[30]*p[0]*p[15]*p[19]*p[26]*p[27] ).evalf();
  res += ( -48*g[37]*p[0]*p[15]*p[19]*p[26]*p[27] ).evalf();
  res += ( 12*g[4]*p[0]*p[15]*p[19]*p[26]*p[27]*pow(g[3],2) ).evalf();
  res += ( 592*g[9]*p[0]*p[15]*p[19]*p[26]*p[27] ).evalf();
  res += ( -12*g[3]*g[9]*p[0]*p[15]*p[19]*p[26]*p[27] ).evalf();
  res += ( 12*p[0]*p[1]*p[15]*p[19]*p[26]*p[27]*pow(g[3],2) ).evalf();
  res += ( -48*g[9]*p[0]*p[1]*p[15]*p[19]*p[26]*p[27] ).evalf();
  res += ( 144*g[21]*p[0]*p[10]*p[15]*p[19]*p[26]*p[27] ).evalf();
  res += ( 192*g[24]*p[0]*p[10]*p[15]*p[19]*p[26]*p[27] ).evalf();
  res += ( -48*g[12]*g[3]*p[0]*p[10]*p[15]*p[19]*p[26]*p[27] ).evalf();
  res += ( 16*p[0]*p[10]*p[15]*p[19]*p[26]*p[27]*pow(g[3],2) ).evalf();
  res += ( -36*g[0]*p[0]*p[10]*p[15]*p[19]*p[26]*p[27]*pow(g[3],2) ).evalf();
  res += ( 10*p[0]*p[10]*p[15]*p[19]*p[26]*p[27]*pow(g[3],3) ).evalf();
  res += ( 48*g[30]*p[0]*p[10]*p[15]*p[19]*p[26]*p[27] ).evalf();
  res += ( -96*g[37]*p[0]*p[10]*p[15]*p[19]*p[26]*p[27] ).evalf();
  res += ( 24*g[4]*p[0]*p[10]*p[15]*p[19]*p[26]*p[27]*pow(g[3],2) ).evalf();
  res += ( -64*g[9]*p[0]*p[10]*p[15]*p[19]*p[26]*p[27] ).evalf();
  res += ( -24*g[3]*g[9]*p[0]*p[10]*p[15]*p[19]*p[26]*p[27] ).evalf();
  res += ( 24*p[0]*p[1]*p[10]*p[15]*p[19]*p[26]*p[27]*pow(g[3],2) ).evalf();
  res += ( -96*g[9]*p[0]*p[1]*p[10]*p[15]*p[19]*p[26]*p[27] ).evalf();
  res += ( -7*g[2]*p[0]*p[20]*p[26]*p[27]*pow(g[3],2) ).evalf();
  res += ( 28*g[2]*g[9]*p[0]*p[20]*p[26]*p[27] ).evalf();
  res += ( -96*g[21]*p[0]*p[15]*p[20]*p[26]*p[27] ).evalf();
  res += ( -128*g[24]*p[0]*p[15]*p[20]*p[26]*p[27] ).evalf();
  res += ( 32*g[12]*g[3]*p[0]*p[15]*p[20]*p[26]*p[27] ).evalf();
  res += ( p[0]*p[15]*p[20]*p[26]*p[27]*numeric(190,3)*pow(g[3],2) ).evalf();
  res += ( 24*g[0]*p[0]*p[15]*p[20]*p[26]*p[27]*pow(g[3],2) ).evalf();
  res += ( p[0]*p[15]*p[20]*p[26]*p[27]*numeric(-20,3)*pow(g[3],3) ).evalf();
  res += ( -32*g[30]*p[0]*p[15]*p[20]*p[26]*p[27] ).evalf();
  res += ( 64*g[37]*p[0]*p[15]*p[20]*p[26]*p[27] ).evalf();
  res += ( -16*g[4]*p[0]*p[15]*p[20]*p[26]*p[27]*pow(g[3],2) ).evalf();
  res += ( g[9]*p[0]*p[15]*p[20]*p[26]*p[27]*numeric(-760,3) ).evalf();
  res += ( 16*g[3]*g[9]*p[0]*p[15]*p[20]*p[26]*p[27] ).evalf();
  res += ( -16*p[0]*p[1]*p[15]*p[20]*p[26]*p[27]*pow(g[3],2) ).evalf();
  res += ( 64*g[9]*p[0]*p[1]*p[15]*p[20]*p[26]*p[27] ).evalf();
  res += ( -48*g[0]*g[1]*p[15]*p[28] ).evalf();
  res += ( 24*g[1]*g[3]*p[15]*p[28] ).evalf();
  res += ( 16*g[1]*p[0]*p[15]*p[28]*pow(g[3],2) ).evalf();
  res += ( -64*g[1]*g[9]*p[0]*p[15]*p[28] ).evalf();
  res += ( p[15]*p[26]*p[28]*numeric(1120,3)*pow(g[0],2) ).evalf();
  res += ( g[0]*g[3]*p[15]*p[26]*p[28]*numeric(-1120,3) ).evalf();
  res += ( p[15]*p[26]*p[28]*numeric(280,3)*pow(g[3],2) ).evalf();
  res += ( 640*p[1]*p[15]*p[26]*p[28]*pow(g[0],2) ).evalf();
  res += ( -640*g[0]*g[3]*p[1]*p[15]*p[26]*p[28] ).evalf();
  res += ( 160*p[1]*p[15]*p[26]*p[28]*pow(g[3],2) ).evalf();
  res += ( p[10]*p[15]*p[26]*p[28]*numeric(-232,3)*pow(g[0],2) ).evalf();
  res += ( g[0]*g[3]*p[10]*p[15]*p[26]*p[28]*numeric(232,3) ).evalf();
  res += ( p[10]*p[15]*p[26]*p[28]*numeric(-58,3)*pow(g[3],2) ).evalf();
  res += ( 32*p[1]*p[10]*p[15]*p[26]*p[28]*pow(g[0],2) ).evalf();
  res += ( -32*g[0]*g[3]*p[1]*p[10]*p[15]*p[26]*p[28] ).evalf();
  res += ( 8*p[1]*p[10]*p[15]*p[26]*p[28]*pow(g[3],2) ).evalf();
  res += ( p[15]*p[18]*p[26]*p[28]*numeric(-928,3)*pow(g[0],2) ).evalf();
  res += ( g[0]*g[3]*p[15]*p[18]*p[26]*p[28]*numeric(928,3) ).evalf();
  res += ( p[15]*p[18]*p[26]*p[28]*numeric(-232,3)*pow(g[3],2) ).evalf();
  res += ( -640*p[1]*p[15]*p[18]*p[26]*p[28]*pow(g[0],2) ).evalf();
  res += ( 640*g[0]*g[3]*p[1]*p[15]*p[18]*p[26]*p[28] ).evalf();
  res += ( -160*p[1]*p[15]*p[18]*p[26]*p[28]*pow(g[3],2) ).evalf();
  res += ( -64*p[10]*p[15]*p[18]*p[26]*p[28]*pow(g[0],2) ).evalf();
  res += ( 64*g[0]*g[3]*p[10]*p[15]*p[18]*p[26]*p[28] ).evalf();
  res += ( -16*p[10]*p[15]*p[18]*p[26]*p[28]*pow(g[3],2) ).evalf();
  res += ( p[15]*p[19]*p[26]*p[28]*numeric(40,3)*pow(g[0],2) ).evalf();
  res += ( g[0]*g[3]*p[15]*p[19]*p[26]*p[28]*numeric(-40,3) ).evalf();
  res += ( p[15]*p[19]*p[26]*p[28]*numeric(10,3)*pow(g[3],2) ).evalf();
  res += ( 160*p[1]*p[15]*p[19]*p[26]*p[28]*pow(g[0],2) ).evalf();
  res += ( -160*g[0]*g[3]*p[1]*p[15]*p[19]*p[26]*p[28] ).evalf();
  res += ( 40*p[1]*p[15]*p[19]*p[26]*p[28]*pow(g[3],2) ).evalf();
  res += ( -24*g[0]*g[1]*p[15]*p[29] ).evalf();
  res += ( 12*g[1]*g[3]*p[15]*p[29] ).evalf();
  res += ( 15*g[1]*p[0]*p[15]*p[29]*pow(g[3],2) ).evalf();
  res += ( -60*g[1]*g[9]*p[0]*p[15]*p[29] ).evalf();
  res += ( -96*p[30]*pow(g[0],2) ).evalf();
  res += ( p[30]*numeric(-128,3)*pow(g[0],3) ).evalf();
  res += ( g[0]*g[1]*p[30]*numeric(-256,3) ).evalf();
  res += ( 128*g[1]*p[30]*pow(g[0],2) ).evalf();
  res += ( 16*p[30]*pow(g[1],2) ).evalf();
  res += ( 64*g[0]*p[30]*pow(g[1],2) ).evalf();
  res += ( p[30]*numeric(-64,3)*pow(g[1],3) ).evalf();
  res += ( -32*g[1]*g[13]*p[30] ).evalf();
  res += ( -32*g[1]*g[14]*p[30] ).evalf();
  res += ( -64*g[1]*g[17]*p[30] ).evalf();
  res += ( -64*g[1]*g[18]*p[30] ).evalf();
  res += ( g[0]*g[2]*p[30]*numeric(-256,3) ).evalf();
  res += ( 128*g[2]*p[30]*pow(g[0],2) ).evalf();
  res += ( -32*g[15]*g[2]*p[30] ).evalf();
  res += ( -32*g[16]*g[2]*p[30] ).evalf();
  res += ( -64*g[19]*g[2]*p[30] ).evalf();
  res += ( 16*p[30]*pow(g[2],2) ).evalf();
  res += ( 64*g[0]*p[30]*pow(g[2],2) ).evalf();
  res += ( p[30]*numeric(-64,3)*pow(g[2],3) ).evalf();
  res += ( -64*g[2]*g[20]*p[30] ).evalf();
  res += ( 64*g[22]*p[30] ).evalf();
  res += ( 64*g[23]*p[30] ).evalf();
  res += ( -128*g[24]*p[30] ).evalf();
  res += ( 64*g[25]*p[30] ).evalf();
  res += ( 64*g[26]*p[30] ).evalf();
  res += ( -64*g[27]*p[30] ).evalf();
  res += ( -32*g[28]*p[30] ).evalf();
  res += ( -32*g[29]*p[30] ).evalf();
  res += ( 96*g[0]*g[3]*p[30] ).evalf();
  res += ( 64*g[3]*p[30]*pow(g[0],2) ).evalf();
  res += ( g[1]*g[3]*p[30]*numeric(128,3) ).evalf();
  res += ( -128*g[0]*g[1]*g[3]*p[30] ).evalf();
  res += ( -64*g[3]*p[30]*pow(g[1],2) ).evalf();
  res += ( 32*g[10]*g[3]*p[30] ).evalf();
  res += ( 32*g[11]*g[3]*p[30] ).evalf();
  res += ( -32*g[13]*g[3]*p[30] ).evalf();
  res += ( -32*g[15]*g[3]*p[30] ).evalf();
  res += ( -32*g[17]*g[3]*p[30] ).evalf();
  res += ( -32*g[18]*g[3]*p[30] ).evalf();
  res += ( -32*g[19]*g[3]*p[30] ).evalf();
  res += ( g[2]*g[3]*p[30]*numeric(128,3) ).evalf();
  res += ( -128*g[0]*g[2]*g[3]*p[30] ).evalf();
  res += ( -64*g[3]*p[30]*pow(g[2],2) ).evalf();
  res += ( -32*g[20]*g[3]*p[30] ).evalf();
  res += ( -24*p[30]*pow(g[3],2) ).evalf();
  res += ( -32*g[0]*p[30]*pow(g[3],2) ).evalf();
  res += ( 16*g[1]*p[30]*pow(g[3],2) ).evalf();
  res += ( 16*g[2]*p[30]*pow(g[3],2) ).evalf();
  res += ( 32*g[31]*p[30] ).evalf();
  res += ( 32*g[32]*p[30] ).evalf();
  res += ( 32*g[33]*p[30] ).evalf();
  res += ( 32*g[34]*p[30] ).evalf();
  res += ( 32*g[35]*p[30] ).evalf();
  res += ( 32*g[36]*p[30] ).evalf();
  res += ( 64*g[38]*p[30] ).evalf();
  res += ( -32*g[39]*p[30] ).evalf();
  res += ( 64*g[40]*p[30] ).evalf();
  res += ( 32*g[41]*p[30] ).evalf();
  res += ( 64*g[42]*p[30] ).evalf();
  res += ( -32*g[43]*p[30] ).evalf();
  res += ( 64*g[44]*p[30] ).evalf();
  res += ( 32*g[45]*p[30] ).evalf();
  res += ( 32*g[5]*p[30]*pow(g[1],2) ).evalf();
  res += ( -32*g[10]*g[5]*p[30] ).evalf();
  res += ( 32*g[1]*g[3]*g[5]*p[30] ).evalf();
  res += ( 16*g[5]*p[30]*pow(g[3],2) ).evalf();
  res += ( 32*g[6]*p[30]*pow(g[1],2) ).evalf();
  res += ( -32*g[10]*g[6]*p[30] ).evalf();
  res += ( 32*g[1]*g[3]*g[6]*p[30] ).evalf();
  res += ( -32*g[11]*g[7]*p[30] ).evalf();
  res += ( 32*g[7]*p[30]*pow(g[2],2) ).evalf();
  res += ( 32*g[2]*g[3]*g[7]*p[30] ).evalf();
  res += ( 16*g[7]*p[30]*pow(g[3],2) ).evalf();
  res += ( -32*g[11]*g[8]*p[30] ).evalf();
  res += ( 32*g[8]*p[30]*pow(g[2],2) ).evalf();
  res += ( 32*g[2]*g[3]*g[8]*p[30] ).evalf();
  res += ( 64*g[1]*g[9]*p[30] ).evalf();
  res += ( 64*g[2]*g[9]*p[30] ).evalf();
  res += ( 64*g[3]*g[9]*p[30] ).evalf();
  res += ( -64*p[1]*p[30]*pow(g[0],2) ).evalf();
  res += ( -192*g[0]*g[1]*p[1]*p[30] ).evalf();
  res += ( -32*p[1]*p[30]*pow(g[1],2) ).evalf();
  res += ( -192*g[0]*g[2]*p[1]*p[30] ).evalf();
  res += ( -32*p[1]*p[30]*pow(g[2],2) ).evalf();
  res += ( 64*g[0]*g[3]*p[1]*p[30] ).evalf();
  res += ( 96*g[1]*g[3]*p[1]*p[30] ).evalf();
  res += ( 96*g[2]*g[3]*p[1]*p[30] ).evalf();
  res += ( -16*p[1]*p[30]*pow(g[3],2) ).evalf();
  res += ( p[14]*p[25]*p[28]*p[30]*numeric(-24512,9) ).evalf();
  res += ( g[0]*p[14]*p[25]*p[28]*p[30]*numeric(1312,3) ).evalf();
  res += ( g[3]*p[14]*p[25]*p[28]*p[30]*numeric(-656,3) ).evalf();
  res += ( p[1]*p[14]*p[25]*p[28]*p[30]*numeric(-11456,3) ).evalf();
  res += ( 3200*g[0]*p[1]*p[14]*p[25]*p[28]*p[30] ).evalf();
  res += ( -1600*g[3]*p[1]*p[14]*p[25]*p[28]*p[30] ).evalf();
  res += ( 992*p[10]*p[14]*p[25]*p[28]*p[30] ).evalf();
  res += ( g[0]*p[10]*p[14]*p[25]*p[28]*p[30]*numeric(-2020,3) ).evalf();
  res += ( g[3]*p[10]*p[14]*p[25]*p[28]*p[30]*numeric(1010,3) ).evalf();
  res += ( p[1]*p[10]*p[14]*p[25]*p[28]*p[30]*numeric(4240,3) ).evalf();
  res += ( -112*g[0]*p[1]*p[10]*p[14]*p[25]*p[28]*p[30] ).evalf();
  res += ( 56*g[3]*p[1]*p[10]*p[14]*p[25]*p[28]*p[30] ).evalf();
  res += ( p[11]*p[14]*p[25]*p[28]*p[30]*numeric(5732,27) ).evalf();
  res += ( g[0]*p[11]*p[14]*p[25]*p[28]*p[30]*numeric(-5948,9) ).evalf();
  res += ( g[3]*p[11]*p[14]*p[25]*p[28]*p[30]*numeric(2974,9) ).evalf();
  res += ( p[1]*p[11]*p[14]*p[25]*p[28]*p[30]*numeric(1976,9) ).evalf();
  res += ( g[0]*p[1]*p[11]*p[14]*p[25]*p[28]*p[30]*numeric(272,3) ).evalf();
  res += ( g[3]*p[1]*p[11]*p[14]*p[25]*p[28]*p[30]*numeric(-136,3) ).evalf();
  res += ( p[12]*p[14]*p[25]*p[28]*p[30]*numeric(-3196,27) ).evalf();
  res += ( g[0]*p[12]*p[14]*p[25]*p[28]*p[30]*numeric(844,9) ).evalf();
  res += ( g[3]*p[12]*p[14]*p[25]*p[28]*p[30]*numeric(-422,9) ).evalf();
  res += ( p[1]*p[12]*p[14]*p[25]*p[28]*p[30]*numeric(-1636,9) ).evalf();
  res += ( g[0]*p[1]*p[12]*p[14]*p[25]*p[28]*p[30]*numeric(248,3) ).evalf();
  res += ( g[3]*p[1]*p[12]*p[14]*p[25]*p[28]*p[30]*numeric(-124,3) ).evalf();
  res += ( p[13]*p[14]*p[25]*p[28]*p[30]*numeric(-2500,27) ).evalf();
  res += ( g[0]*p[13]*p[14]*p[25]*p[28]*p[30]*numeric(952,9) ).evalf();
  res += ( g[3]*p[13]*p[14]*p[25]*p[28]*p[30]*numeric(-476,9) ).evalf();
  res += ( p[1]*p[13]*p[14]*p[25]*p[28]*p[30]*numeric(-820,9) ).evalf();
  res += ( g[0]*p[1]*p[13]*p[14]*p[25]*p[28]*p[30]*numeric(56,3) ).evalf();
  res += ( g[3]*p[1]*p[13]*p[14]*p[25]*p[28]*p[30]*numeric(-28,3) ).evalf();
  res += ( -384*p[14]*p[17]*p[25]*p[28]*p[30] ).evalf();
  res += ( 96*g[0]*p[14]*p[17]*p[25]*p[28]*p[30] ).evalf();
  res += ( -48*g[3]*p[14]*p[17]*p[25]*p[28]*p[30] ).evalf();
  res += ( -192*p[1]*p[14]*p[17]*p[25]*p[28]*p[30] ).evalf();
  res += ( p[10]*p[14]*p[17]*p[25]*p[28]*p[30]*numeric(364,3) ).evalf();
  res += ( -28*g[0]*p[10]*p[14]*p[17]*p[25]*p[28]*p[30] ).evalf();
  res += ( 14*g[3]*p[10]*p[14]*p[17]*p[25]*p[28]*p[30] ).evalf();
  res += ( 56*p[1]*p[10]*p[14]*p[17]*p[25]*p[28]*p[30] ).evalf();
  res += ( -48*p[11]*p[14]*p[17]*p[25]*p[28]*p[30] ).evalf();
  res += ( 12*g[0]*p[11]*p[14]*p[17]*p[25]*p[28]*p[30] ).evalf();
  res += ( -6*g[3]*p[11]*p[14]*p[17]*p[25]*p[28]*p[30] ).evalf();
  res += ( -24*p[1]*p[11]*p[14]*p[17]*p[25]*p[28]*p[30] ).evalf();
  res += ( p[12]*p[14]*p[17]*p[25]*p[28]*p[30]*numeric(-52,3) ).evalf();
  res += ( 4*g[0]*p[12]*p[14]*p[17]*p[25]*p[28]*p[30] ).evalf();
  res += ( -2*g[3]*p[12]*p[14]*p[17]*p[25]*p[28]*p[30] ).evalf();
  res += ( -8*p[1]*p[12]*p[14]*p[17]*p[25]*p[28]*p[30] ).evalf();
  res += ( p[14]*p[18]*p[25]*p[28]*p[30]*numeric(-10352,3) ).evalf();
  res += ( g[0]*p[14]*p[18]*p[25]*p[28]*p[30]*numeric(6328,3) ).evalf();
  res += ( g[3]*p[14]*p[18]*p[25]*p[28]*p[30]*numeric(-3164,3) ).evalf();
  res += ( -4944*p[1]*p[14]*p[18]*p[25]*p[28]*p[30] ).evalf();
  res += ( 2048*g[0]*p[1]*p[14]*p[18]*p[25]*p[28]*p[30] ).evalf();
  res += ( -1024*g[3]*p[1]*p[14]*p[18]*p[25]*p[28]*p[30] ).evalf();
  res += ( p[10]*p[14]*p[18]*p[25]*p[28]*p[30]*numeric(4052,9) ).evalf();
  res += ( -2172*g[0]*p[10]*p[14]*p[18]*p[25]*p[28]*p[30] ).evalf();
  res += ( 1086*g[3]*p[10]*p[14]*p[18]*p[25]*p[28]*p[30] ).evalf();
  res += ( p[1]*p[10]*p[14]*p[18]*p[25]*p[28]*p[30]*numeric(1256,3) ).evalf();
  res += ( 944*g[0]*p[1]*p[10]*p[14]*p[18]*p[25]*p[28]*p[30] ).evalf();
  res += ( -472*g[3]*p[1]*p[10]*p[14]*p[18]*p[25]*p[28]*p[30] ).evalf();
  res += ( p[11]*p[14]*p[18]*p[25]*p[28]*p[30]*numeric(-5248,9) ).evalf();
  res += ( -172*g[0]*p[11]*p[14]*p[18]*p[25]*p[28]*p[30] ).evalf();
  res += ( 86*g[3]*p[11]*p[14]*p[18]*p[25]*p[28]*p[30] ).evalf();
  res += ( p[1]*p[11]*p[14]*p[18]*p[25]*p[28]*p[30]*numeric(-2096,3) ).evalf();
  res += ( -208*g[0]*p[1]*p[11]*p[14]*p[18]*p[25]*p[28]*p[30] ).evalf();
  res += ( 104*g[3]*p[1]*p[11]*p[14]*p[18]*p[25]*p[28]*p[30] ).evalf();
  res += ( p[12]*p[14]*p[18]*p[25]*p[28]*p[30]*numeric(-7288,27) ).evalf();
  res += ( g[0]*p[12]*p[14]*p[18]*p[25]*p[28]*p[30]*numeric(4204,9) ).evalf();
  res += ( g[3]*p[12]*p[14]*p[18]*p[25]*p[28]*p[30]*numeric(-2102,9) ).evalf();
  res += ( p[1]*p[12]*p[14]*p[18]*p[25]*p[28]*p[30]*numeric(-3172,9) ).evalf();
  res += ( g[0]*p[1]*p[12]*p[14]*p[18]*p[25]*p[28]*p[30]*numeric(56,3) ).evalf();
  res += ( g[3]*p[1]*p[12]*p[14]*p[18]*p[25]*p[28]*p[30]*numeric(-28,3) ).evalf();
  res += ( p[13]*p[14]*p[18]*p[25]*p[28]*p[30]*numeric(-2500,27) ).evalf();
  res += ( g[0]*p[13]*p[14]*p[18]*p[25]*p[28]*p[30]*numeric(952,9) ).evalf();
  res += ( g[3]*p[13]*p[14]*p[18]*p[25]*p[28]*p[30]*numeric(-476,9) ).evalf();
  res += ( p[1]*p[13]*p[14]*p[18]*p[25]*p[28]*p[30]*numeric(-820,9) ).evalf();
  res += ( g[0]*p[1]*p[13]*p[14]*p[18]*p[25]*p[28]*p[30]*numeric(56,3) ).evalf();
  res += ( g[3]*p[1]*p[13]*p[14]*p[18]*p[25]*p[28]*p[30]*numeric(-28,3) ).evalf();
  res += ( p[14]*p[19]*p[25]*p[28]*p[30]*numeric(-7808,9) ).evalf();
  res += ( 2528*g[0]*p[14]*p[19]*p[25]*p[28]*p[30] ).evalf();
  res += ( -1264*g[3]*p[14]*p[19]*p[25]*p[28]*p[30] ).evalf();
  res += ( p[1]*p[14]*p[19]*p[25]*p[28]*p[30]*numeric(-4480,3) ).evalf();
  res += ( -160*g[0]*p[1]*p[14]*p[19]*p[25]*p[28]*p[30] ).evalf();
  res += ( 80*g[3]*p[1]*p[14]*p[19]*p[25]*p[28]*p[30] ).evalf();
  res += ( p[10]*p[14]*p[19]*p[25]*p[28]*p[30]*numeric(-11372,9) ).evalf();
  res += ( g[0]*p[10]*p[14]*p[19]*p[25]*p[28]*p[30]*numeric(2332,3) ).evalf();
  res += ( g[3]*p[10]*p[14]*p[19]*p[25]*p[28]*p[30]*numeric(-1166,3) ).evalf();
  res += ( p[1]*p[10]*p[14]*p[19]*p[25]*p[28]*p[30]*numeric(-4660,3) ).evalf();
  res += ( -776*g[0]*p[1]*p[10]*p[14]*p[19]*p[25]*p[28]*p[30] ).evalf();
  res += ( 388*g[3]*p[1]*p[10]*p[14]*p[19]*p[25]*p[28]*p[30] ).evalf();
  res += ( p[11]*p[14]*p[19]*p[25]*p[28]*p[30]*numeric(-30400,27) ).evalf();
  res += ( g[0]*p[11]*p[14]*p[19]*p[25]*p[28]*p[30]*numeric(8308,9) ).evalf();
  res += ( g[3]*p[11]*p[14]*p[19]*p[25]*p[28]*p[30]*numeric(-4154,9) ).evalf();
  res += ( p[1]*p[11]*p[14]*p[19]*p[25]*p[28]*p[30]*numeric(-11020,9) ).evalf();
  res += ( g[0]*p[1]*p[11]*p[14]*p[19]*p[25]*p[28]*p[30]*numeric(-1816,3) ).evalf();
  res += ( g[3]*p[1]*p[11]*p[14]*p[19]*p[25]*p[28]*p[30]*numeric(908,3) ).evalf();
  res += ( p[12]*p[14]*p[19]*p[25]*p[28]*p[30]*numeric(-5336,27) ).evalf();
  res += ( g[0]*p[12]*p[14]*p[19]*p[25]*p[28]*p[30]*numeric(2900,9) ).evalf();
  res += ( g[3]*p[12]*p[14]*p[19]*p[25]*p[28]*p[30]*numeric(-1450,9) ).evalf();
  res += ( p[1]*p[12]*p[14]*p[19]*p[25]*p[28]*p[30]*numeric(-2360,9) ).evalf();
  res += ( g[0]*p[1]*p[12]*p[14]*p[19]*p[25]*p[28]*p[30]*numeric(352,3) ).evalf();
  res += ( g[3]*p[1]*p[12]*p[14]*p[19]*p[25]*p[28]*p[30]*numeric(-176,3) ).evalf();
  res += ( -2240*p[14]*p[2]*p[25]*p[28]*p[30] ).evalf();
  res += ( 1536*g[0]*p[14]*p[2]*p[25]*p[28]*p[30] ).evalf();
  res += ( -768*g[3]*p[14]*p[2]*p[25]*p[28]*p[30] ).evalf();
  res += ( 176*p[10]*p[14]*p[2]*p[25]*p[28]*p[30] ).evalf();
  res += ( 384*g[0]*p[10]*p[14]*p[2]*p[25]*p[28]*p[30] ).evalf();
  res += ( -192*g[3]*p[10]*p[14]*p[2]*p[25]*p[28]*p[30] ).evalf();
  res += ( p[11]*p[14]*p[2]*p[25]*p[28]*p[30]*numeric(-352,3) ).evalf();
  res += ( 256*g[0]*p[11]*p[14]*p[2]*p[25]*p[28]*p[30] ).evalf();
  res += ( -128*g[3]*p[11]*p[14]*p[2]*p[25]*p[28]*p[30] ).evalf();
  res += ( p[12]*p[14]*p[2]*p[25]*p[28]*p[30]*numeric(-100,3) ).evalf();
  res += ( -32*g[0]*p[12]*p[14]*p[2]*p[25]*p[28]*p[30] ).evalf();
  res += ( 16*g[3]*p[12]*p[14]*p[2]*p[25]*p[28]*p[30] ).evalf();
  res += ( p[13]*p[14]*p[2]*p[25]*p[28]*p[30]*numeric(-4,3) ).evalf();
  res += ( -32*g[0]*p[13]*p[14]*p[2]*p[25]*p[28]*p[30] ).evalf();
  res += ( 16*g[3]*p[13]*p[14]*p[2]*p[25]*p[28]*p[30] ).evalf();
  res += ( -1536*p[14]*p[18]*p[2]*p[25]*p[28]*p[30] ).evalf();
  res += ( -960*p[10]*p[14]*p[18]*p[2]*p[25]*p[28]*p[30] ).evalf();
  res += ( 1536*g[0]*p[10]*p[14]*p[18]*p[2]*p[25]*p[28]*p[30] ).evalf();
  res += ( -768*g[3]*p[10]*p[14]*p[18]*p[2]*p[25]*p[28]*p[30] ).evalf();
  res += ( -72*p[11]*p[14]*p[18]*p[2]*p[25]*p[28]*p[30] ).evalf();
  res += ( -192*g[0]*p[11]*p[14]*p[18]*p[2]*p[25]*p[28]*p[30] ).evalf();
  res += ( 96*g[3]*p[11]*p[14]*p[18]*p[2]*p[25]*p[28]*p[30] ).evalf();
  res += ( p[12]*p[14]*p[18]*p[2]*p[25]*p[28]*p[30]*numeric(164,3) ).evalf();
  res += ( -224*g[0]*p[12]*p[14]*p[18]*p[2]*p[25]*p[28]*p[30] ).evalf();
  res += ( 112*g[3]*p[12]*p[14]*p[18]*p[2]*p[25]*p[28]*p[30] ).evalf();
  res += ( p[13]*p[14]*p[18]*p[2]*p[25]*p[28]*p[30]*numeric(-4,3) ).evalf();
  res += ( -32*g[0]*p[13]*p[14]*p[18]*p[2]*p[25]*p[28]*p[30] ).evalf();
  res += ( 16*g[3]*p[13]*p[14]*p[18]*p[2]*p[25]*p[28]*p[30] ).evalf();
  res += ( 272*p[14]*p[19]*p[2]*p[25]*p[28]*p[30] ).evalf();
  res += ( -1152*g[0]*p[14]*p[19]*p[2]*p[25]*p[28]*p[30] ).evalf();
  res += ( 576*g[3]*p[14]*p[19]*p[2]*p[25]*p[28]*p[30] ).evalf();
  res += ( 188*p[10]*p[14]*p[19]*p[2]*p[25]*p[28]*p[30] ).evalf();
  res += ( -864*g[0]*p[10]*p[14]*p[19]*p[2]*p[25]*p[28]*p[30] ).evalf();
  res += ( 432*g[3]*p[10]*p[14]*p[19]*p[2]*p[25]*p[28]*p[30] ).evalf();
  res += ( p[11]*p[14]*p[19]*p[2]*p[25]*p[28]*p[30]*numeric(668,3) ).evalf();
  res += ( -800*g[0]*p[11]*p[14]*p[19]*p[2]*p[25]*p[28]*p[30] ).evalf();
  res += ( 400*g[3]*p[11]*p[14]*p[19]*p[2]*p[25]*p[28]*p[30] ).evalf();
  res += ( p[12]*p[14]*p[19]*p[2]*p[25]*p[28]*p[30]*numeric(-104,3) ).evalf();
  res += ( -64*g[0]*p[12]*p[14]*p[19]*p[2]*p[25]*p[28]*p[30] ).evalf();
  res += ( 32*g[3]*p[12]*p[14]*p[19]*p[2]*p[25]*p[28]*p[30] ).evalf();
  res += ( p[14]*p[20]*p[25]*p[28]*p[30]*numeric(33916,27) ).evalf();
  res += ( g[0]*p[14]*p[20]*p[25]*p[28]*p[30]*numeric(11084,9) ).evalf();
  res += ( g[3]*p[14]*p[20]*p[25]*p[28]*p[30]*numeric(-5542,9) ).evalf();
  res += ( p[1]*p[14]*p[20]*p[25]*p[28]*p[30]*numeric(15112,9) ).evalf();
  res += ( g[0]*p[1]*p[14]*p[20]*p[25]*p[28]*p[30]*numeric(-2336,3) ).evalf();
  res += ( g[3]*p[1]*p[14]*p[20]*p[25]*p[28]*p[30]*numeric(1168,3) ).evalf();
  res += ( p[10]*p[14]*p[20]*p[25]*p[28]*p[30]*numeric(-42436,27) ).evalf();
  res += ( g[0]*p[10]*p[14]*p[20]*p[25]*p[28]*p[30]*numeric(17992,9) ).evalf();
  res += ( g[3]*p[10]*p[14]*p[20]*p[25]*p[28]*p[30]*numeric(-8996,9) ).evalf();
  res += ( p[1]*p[10]*p[14]*p[20]*p[25]*p[28]*p[30]*numeric(-17308,9) ).evalf();
  res += ( g[0]*p[1]*p[10]*p[14]*p[20]*p[25]*p[28]*p[30]*numeric(-856,3) ).evalf();
  res += ( g[3]*p[1]*p[10]*p[14]*p[20]*p[25]*p[28]*p[30]*numeric(428,3) ).evalf();
  res += ( -340*p[11]*p[14]*p[20]*p[25]*p[28]*p[30] ).evalf();
  res += ( 312*g[0]*p[11]*p[14]*p[20]*p[25]*p[28]*p[30] ).evalf();
  res += ( -156*g[3]*p[11]*p[14]*p[20]*p[25]*p[28]*p[30] ).evalf();
  res += ( p[1]*p[11]*p[14]*p[20]*p[25]*p[28]*p[30]*numeric(-1348,3) ).evalf();
  res += ( 56*g[0]*p[1]*p[11]*p[14]*p[20]*p[25]*p[28]*p[30] ).evalf();
  res += ( -28*g[3]*p[1]*p[11]*p[14]*p[20]*p[25]*p[28]*p[30] ).evalf();
  res += ( p[14]*p[2]*p[20]*p[25]*p[28]*p[30]*numeric(2800,3) ).evalf();
  res += ( -640*g[0]*p[14]*p[2]*p[20]*p[25]*p[28]*p[30] ).evalf();
  res += ( 320*g[3]*p[14]*p[2]*p[20]*p[25]*p[28]*p[30] ).evalf();
  res += ( p[10]*p[14]*p[2]*p[20]*p[25]*p[28]*p[30]*numeric(452,3) ).evalf();
  res += ( -992*g[0]*p[10]*p[14]*p[2]*p[20]*p[25]*p[28]*p[30] ).evalf();
  res += ( 496*g[3]*p[10]*p[14]*p[2]*p[20]*p[25]*p[28]*p[30] ).evalf();
  res += ( -68*p[11]*p[14]*p[2]*p[20]*p[25]*p[28]*p[30] ).evalf();
  res += ( -96*g[0]*p[11]*p[14]*p[2]*p[20]*p[25]*p[28]*p[30] ).evalf();
  res += ( 48*g[3]*p[11]*p[14]*p[2]*p[20]*p[25]*p[28]*p[30] ).evalf();
  res += ( 992*p[14]*p[21]*p[25]*p[28]*p[30] ).evalf();
  res += ( g[0]*p[14]*p[21]*p[25]*p[28]*p[30]*numeric(-2020,3) ).evalf();
  res += ( g[3]*p[14]*p[21]*p[25]*p[28]*p[30]*numeric(1010,3) ).evalf();
  res += ( p[1]*p[14]*p[21]*p[25]*p[28]*p[30]*numeric(4240,3) ).evalf();
  res += ( -112*g[0]*p[1]*p[14]*p[21]*p[25]*p[28]*p[30] ).evalf();
  res += ( 56*g[3]*p[1]*p[14]*p[21]*p[25]*p[28]*p[30] ).evalf();
  res += ( p[10]*p[14]*p[21]*p[25]*p[28]*p[30]*numeric(-12688,27) ).evalf();
  res += ( g[0]*p[10]*p[14]*p[21]*p[25]*p[28]*p[30]*numeric(1720,9) ).evalf();
  res += ( g[3]*p[10]*p[14]*p[21]*p[25]*p[28]*p[30]*numeric(-860,9) ).evalf();
  res += ( p[1]*p[10]*p[14]*p[21]*p[25]*p[28]*p[30]*numeric(-5008,9) ).evalf();
  res += ( g[0]*p[1]*p[10]*p[14]*p[21]*p[25]*p[28]*p[30]*numeric(-256,3) ).evalf();
  res += ( g[3]*p[1]*p[10]*p[14]*p[21]*p[25]*p[28]*p[30]*numeric(128,3) ).evalf();
  res += ( 176*p[14]*p[2]*p[21]*p[25]*p[28]*p[30] ).evalf();
  res += ( 384*g[0]*p[14]*p[2]*p[21]*p[25]*p[28]*p[30] ).evalf();
  res += ( -192*g[3]*p[14]*p[2]*p[21]*p[25]*p[28]*p[30] ).evalf();
  res += ( p[10]*p[14]*p[2]*p[21]*p[25]*p[28]*p[30]*numeric(-208,3) ).evalf();
  res += ( -128*g[0]*p[10]*p[14]*p[2]*p[21]*p[25]*p[28]*p[30] ).evalf();
  res += ( 64*g[3]*p[10]*p[14]*p[2]*p[21]*p[25]*p[28]*p[30] ).evalf();
  res += ( p[14]*p[22]*p[25]*p[28]*p[30]*numeric(5732,27) ).evalf();
  res += ( g[0]*p[14]*p[22]*p[25]*p[28]*p[30]*numeric(-5948,9) ).evalf();
  res += ( g[3]*p[14]*p[22]*p[25]*p[28]*p[30]*numeric(2974,9) ).evalf();
  res += ( p[1]*p[14]*p[22]*p[25]*p[28]*p[30]*numeric(1976,9) ).evalf();
  res += ( g[0]*p[1]*p[14]*p[22]*p[25]*p[28]*p[30]*numeric(272,3) ).evalf();
  res += ( g[3]*p[1]*p[14]*p[22]*p[25]*p[28]*p[30]*numeric(-136,3) ).evalf();
  res += ( p[14]*p[2]*p[22]*p[25]*p[28]*p[30]*numeric(-352,3) ).evalf();
  res += ( 256*g[0]*p[14]*p[2]*p[22]*p[25]*p[28]*p[30] ).evalf();
  res += ( -128*g[3]*p[14]*p[2]*p[22]*p[25]*p[28]*p[30] ).evalf();
  res += ( p[14]*p[23]*p[25]*p[28]*p[30]*numeric(-3196,27) ).evalf();
  res += ( g[0]*p[14]*p[23]*p[25]*p[28]*p[30]*numeric(844,9) ).evalf();
  res += ( g[3]*p[14]*p[23]*p[25]*p[28]*p[30]*numeric(-422,9) ).evalf();
  res += ( p[1]*p[14]*p[23]*p[25]*p[28]*p[30]*numeric(-1636,9) ).evalf();
  res += ( g[0]*p[1]*p[14]*p[23]*p[25]*p[28]*p[30]*numeric(248,3) ).evalf();
  res += ( g[3]*p[1]*p[14]*p[23]*p[25]*p[28]*p[30]*numeric(-124,3) ).evalf();
  res += ( p[14]*p[2]*p[23]*p[25]*p[28]*p[30]*numeric(-100,3) ).evalf();
  res += ( -32*g[0]*p[14]*p[2]*p[23]*p[25]*p[28]*p[30] ).evalf();
  res += ( 16*g[3]*p[14]*p[2]*p[23]*p[25]*p[28]*p[30] ).evalf();
  res += ( p[14]*p[24]*p[25]*p[28]*p[30]*numeric(-2500,27) ).evalf();
  res += ( g[0]*p[14]*p[24]*p[25]*p[28]*p[30]*numeric(952,9) ).evalf();
  res += ( g[3]*p[14]*p[24]*p[25]*p[28]*p[30]*numeric(-476,9) ).evalf();
  res += ( p[1]*p[14]*p[24]*p[25]*p[28]*p[30]*numeric(-820,9) ).evalf();
  res += ( g[0]*p[1]*p[14]*p[24]*p[25]*p[28]*p[30]*numeric(56,3) ).evalf();
  res += ( g[3]*p[1]*p[14]*p[24]*p[25]*p[28]*p[30]*numeric(-28,3) ).evalf();
  res += ( p[14]*p[2]*p[24]*p[25]*p[28]*p[30]*numeric(-4,3) ).evalf();
  res += ( -32*g[0]*p[14]*p[2]*p[24]*p[25]*p[28]*p[30] ).evalf();
  res += ( 16*g[3]*p[14]*p[2]*p[24]*p[25]*p[28]*p[30] ).evalf();
  res += ( -732*g[1]*p[14]*p[29]*p[30] ).evalf();
  res += ( -936*g[1]*p[1]*p[14]*p[29]*p[30] ).evalf();
  res += ( g[1]*p[10]*p[14]*p[29]*p[30]*numeric(220,9) ).evalf();
  res += ( g[1]*p[1]*p[10]*p[14]*p[29]*p[30]*numeric(-88,3) ).evalf();
  res += ( g[1]*p[14]*p[18]*p[29]*p[30]*numeric(-3352,3) ).evalf();
  res += ( -360*g[1]*p[1]*p[14]*p[18]*p[29]*p[30] ).evalf();
  res += ( g[1]*p[10]*p[14]*p[18]*p[29]*p[30]*numeric(1264,9) ).evalf();
  res += ( g[1]*p[1]*p[10]*p[14]*p[18]*p[29]*p[30]*numeric(104,3) ).evalf();
  res += ( -56*g[1]*p[14]*p[19]*p[29]*p[30] ).evalf();
  res += ( 232*g[1]*p[1]*p[14]*p[19]*p[29]*p[30] ).evalf();
  res += ( -384*g[1]*p[14]*p[2]*p[29]*p[30] ).evalf();
  res += ( -32*g[1]*p[10]*p[14]*p[2]*p[29]*p[30] ).evalf();
  res += ( 192*g[1]*p[14]*p[18]*p[2]*p[29]*p[30] ).evalf();
  res += ( -32*g[1]*p[10]*p[14]*p[18]*p[2]*p[29]*p[30] ).evalf();
  res += ( 192*g[1]*p[14]*p[19]*p[2]*p[29]*p[30] ).evalf();
  res += ( g[1]*p[14]*p[20]*p[29]*p[30]*numeric(2368,9) ).evalf();
  res += ( g[1]*p[1]*p[14]*p[20]*p[29]*p[30]*numeric(320,3) ).evalf();
  res += ( -32*g[1]*p[14]*p[2]*p[20]*p[29]*p[30] ).evalf();
  res += ( g[1]*p[14]*p[21]*p[29]*p[30]*numeric(784,9) ).evalf();
  res += ( g[1]*p[1]*p[14]*p[21]*p[29]*p[30]*numeric(8,3) ).evalf();
  res += ( -32*g[1]*p[14]*p[2]*p[21]*p[29]*p[30] ).evalf();
  res += ( -732*g[2]*p[25]*p[29]*p[30] ).evalf();
  res += ( -936*g[2]*p[1]*p[25]*p[29]*p[30] ).evalf();
  res += ( g[2]*p[10]*p[25]*p[29]*p[30]*numeric(784,9) ).evalf();
  res += ( g[2]*p[1]*p[10]*p[25]*p[29]*p[30]*numeric(8,3) ).evalf();
  res += ( -144*g[2]*p[16]*p[25]*p[29]*p[30] ).evalf();
  res += ( -96*g[2]*p[1]*p[16]*p[25]*p[29]*p[30] ).evalf();
  res += ( g[2]*p[17]*p[25]*p[29]*p[30]*numeric(416,3) ).evalf();
  res += ( 64*g[2]*p[1]*p[17]*p[25]*p[29]*p[30] ).evalf();
  res += ( g[2]*p[10]*p[17]*p[25]*p[29]*p[30]*numeric(40,3) ).evalf();
  res += ( 8*g[2]*p[1]*p[10]*p[17]*p[25]*p[29]*p[30] ).evalf();
  res += ( g[2]*p[18]*p[25]*p[29]*p[30]*numeric(-536,3) ).evalf();
  res += ( 192*g[2]*p[1]*p[18]*p[25]*p[29]*p[30] ).evalf();
  res += ( g[2]*p[10]*p[18]*p[25]*p[29]*p[30]*numeric(664,9) ).evalf();
  res += ( g[2]*p[1]*p[10]*p[18]*p[25]*p[29]*p[30]*numeric(-16,3) ).evalf();
  res += ( 136*g[2]*p[19]*p[25]*p[29]*p[30] ).evalf();
  res += ( 344*g[2]*p[1]*p[19]*p[25]*p[29]*p[30] ).evalf();
  res += ( -384*g[2]*p[2]*p[25]*p[29]*p[30] ).evalf();
  res += ( -32*g[2]*p[10]*p[2]*p[25]*p[29]*p[30] ).evalf();
  res += ( 192*g[2]*p[18]*p[2]*p[25]*p[29]*p[30] ).evalf();
  res += ( -32*g[2]*p[10]*p[18]*p[2]*p[25]*p[29]*p[30] ).evalf();
  res += ( 192*g[2]*p[19]*p[2]*p[25]*p[29]*p[30] ).evalf();
  res += ( g[2]*p[20]*p[25]*p[29]*p[30]*numeric(-80,9) ).evalf();
  res += ( g[2]*p[1]*p[20]*p[25]*p[29]*p[30]*numeric(-136,3) ).evalf();
  res += ( -32*g[2]*p[2]*p[20]*p[25]*p[29]*p[30] ).evalf();
  res += ( g[2]*p[21]*p[25]*p[29]*p[30]*numeric(220,9) ).evalf();
  res += ( g[2]*p[1]*p[21]*p[25]*p[29]*p[30]*numeric(-88,3) ).evalf();
  res += ( -32*g[2]*p[2]*p[21]*p[25]*p[29]*p[30] ).evalf();
  res += ( -512*p[14]*p[25]*p[28]*p[3]*p[30] ).evalf();
  res += ( -128*p[10]*p[14]*p[25]*p[28]*p[3]*p[30] ).evalf();
  res += ( p[11]*p[14]*p[25]*p[28]*p[3]*p[30]*numeric(-256,3) ).evalf();
  res += ( p[12]*p[14]*p[25]*p[28]*p[3]*p[30]*numeric(32,3) ).evalf();
  res += ( p[13]*p[14]*p[25]*p[28]*p[3]*p[30]*numeric(32,3) ).evalf();
  res += ( -512*p[10]*p[14]*p[18]*p[25]*p[28]*p[3]*p[30] ).evalf();
  res += ( 64*p[11]*p[14]*p[18]*p[25]*p[28]*p[3]*p[30] ).evalf();
  res += ( p[12]*p[14]*p[18]*p[25]*p[28]*p[3]*p[30]*numeric(224,3) ).evalf();
  res += ( p[13]*p[14]*p[18]*p[25]*p[28]*p[3]*p[30]*numeric(32,3) ).evalf();
  res += ( 384*p[14]*p[19]*p[25]*p[28]*p[3]*p[30] ).evalf();
  res += ( 288*p[10]*p[14]*p[19]*p[25]*p[28]*p[3]*p[30] ).evalf();
  res += ( p[11]*p[14]*p[19]*p[25]*p[28]*p[3]*p[30]*numeric(800,3) ).evalf();
  res += ( p[12]*p[14]*p[19]*p[25]*p[28]*p[3]*p[30]*numeric(64,3) ).evalf();
  res += ( p[14]*p[20]*p[25]*p[28]*p[3]*p[30]*numeric(640,3) ).evalf();
  res += ( p[10]*p[14]*p[20]*p[25]*p[28]*p[3]*p[30]*numeric(992,3) ).evalf();
  res += ( 32*p[11]*p[14]*p[20]*p[25]*p[28]*p[3]*p[30] ).evalf();
  res += ( -128*p[14]*p[21]*p[25]*p[28]*p[3]*p[30] ).evalf();
  res += ( p[10]*p[14]*p[21]*p[25]*p[28]*p[3]*p[30]*numeric(128,3) ).evalf();
  res += ( p[14]*p[22]*p[25]*p[28]*p[3]*p[30]*numeric(-256,3) ).evalf();
  res += ( p[14]*p[23]*p[25]*p[28]*p[3]*p[30]*numeric(32,3) ).evalf();
  res += ( p[14]*p[24]*p[25]*p[28]*p[3]*p[30]*numeric(32,3) ).evalf();
  res += ( p[31]*numeric(-352,3)*pow(g[0],2) ).evalf();
  res += ( p[31]*numeric(320,3)*pow(g[0],3) ).evalf();
  res += ( -92*g[0]*g[1]*p[31] ).evalf();
  res += ( -56*p[31]*pow(g[1],2) ).evalf();
  res += ( 28*g[10]*p[31] ).evalf();
  res += ( g[11]*p[31]*numeric(424,3) ).evalf();
  res += ( -64*g[0]*g[11]*p[31] ).evalf();
  res += ( 64*g[2]*p[31]*pow(g[0],2) ).evalf();
  res += ( p[31]*numeric(-496,3)*pow(g[2],2) ).evalf();
  res += ( 64*g[0]*p[31]*pow(g[2],2) ).evalf();
  res += ( p[31]*numeric(320,3)*pow(g[2],3) ).evalf();
  res += ( -192*g[23]*p[31] ).evalf();
  res += ( -256*g[26]*p[31] ).evalf();
  res += ( 64*g[29]*p[31] ).evalf();
  res += ( g[0]*g[3]*p[31]*numeric(352,3) ).evalf();
  res += ( -160*g[3]*p[31]*pow(g[0],2) ).evalf();
  res += ( 46*g[1]*g[3]*p[31] ).evalf();
  res += ( 32*g[11]*g[3]*p[31] ).evalf();
  res += ( -64*g[0]*g[2]*g[3]*p[31] ).evalf();
  res += ( -32*g[3]*p[31]*pow(g[2],2) ).evalf();
  res += ( p[31]*numeric(-88,3)*pow(g[3],2) ).evalf();
  res += ( 80*g[0]*p[31]*pow(g[3],2) ).evalf();
  res += ( 16*g[2]*p[31]*pow(g[3],2) ).evalf();
  res += ( p[31]*numeric(-40,3)*pow(g[3],3) ).evalf();
  res += ( -72*g[21]*p[0]*p[31] ).evalf();
  res += ( -96*g[24]*p[0]*p[31] ).evalf();
  res += ( 24*g[12]*g[3]*p[0]*p[31] ).evalf();
  res += ( -8*p[0]*p[31]*pow(g[3],2) ).evalf();
  res += ( 18*g[0]*p[0]*p[31]*pow(g[3],2) ).evalf();
  res += ( g[1]*p[0]*p[31]*pow(g[3],2) ).evalf();
  res += ( 5*g[2]*p[0]*p[31]*pow(g[3],2) ).evalf();
  res += ( -5*p[0]*p[31]*pow(g[3],3) ).evalf();
  res += ( -24*g[30]*p[0]*p[31] ).evalf();
  res += ( 48*g[37]*p[0]*p[31] ).evalf();
  res += ( -12*g[4]*p[0]*p[31]*pow(g[3],2) ).evalf();
  res += ( 32*g[9]*p[0]*p[31] ).evalf();
  res += ( -4*g[1]*g[9]*p[0]*p[31] ).evalf();
  res += ( -20*g[2]*g[9]*p[0]*p[31] ).evalf();
  res += ( 12*g[3]*g[9]*p[0]*p[31] ).evalf();
  res += ( -192*p[1]*p[31]*pow(g[0],2) ).evalf();
  res += ( 128*g[11]*p[1]*p[31] ).evalf();
  res += ( -192*p[1]*p[31]*pow(g[2],2) ).evalf();
  res += ( 192*g[0]*g[3]*p[1]*p[31] ).evalf();
  res += ( -48*p[1]*p[31]*pow(g[3],2) ).evalf();
  res += ( -12*p[0]*p[1]*p[31]*pow(g[3],2) ).evalf();
  res += ( 48*g[9]*p[0]*p[1]*p[31] ).evalf();
  res += ( 12*g[11]*p[16]*p[31] ).evalf();
  res += ( -24*p[16]*p[31]*pow(g[2],2) ).evalf();
  res += ( -32*g[11]*p[17]*p[31] ).evalf();
  res += ( 64*p[17]*p[31]*pow(g[2],2) ).evalf();
  res += ( g[0]*g[2]*p[26]*p[28]*p[31]*numeric(3532,3) ).evalf();
  res += ( g[2]*g[3]*p[26]*p[28]*p[31]*numeric(-1766,3) ).evalf();
  res += ( 2048*g[0]*g[2]*p[1]*p[26]*p[28]*p[31] ).evalf();
  res += ( -1024*g[2]*g[3]*p[1]*p[26]*p[28]*p[31] ).evalf();
  res += ( g[0]*g[2]*p[10]*p[26]*p[28]*p[31]*numeric(-44,3) ).evalf();
  res += ( g[2]*g[3]*p[10]*p[26]*p[28]*p[31]*numeric(22,3) ).evalf();
  res += ( 64*g[0]*g[2]*p[1]*p[10]*p[26]*p[28]*p[31] ).evalf();
  res += ( -32*g[2]*g[3]*p[1]*p[10]*p[26]*p[28]*p[31] ).evalf();
  res += ( -48*g[0]*g[2]*p[16]*p[26]*p[28]*p[31] ).evalf();
  res += ( 24*g[2]*g[3]*p[16]*p[26]*p[28]*p[31] ).evalf();
  res += ( 128*g[0]*g[2]*p[17]*p[26]*p[28]*p[31] ).evalf();
  res += ( -64*g[2]*g[3]*p[17]*p[26]*p[28]*p[31] ).evalf();
  res += ( -4*g[0]*g[2]*p[10]*p[17]*p[26]*p[28]*p[31] ).evalf();
  res += ( 2*g[2]*g[3]*p[10]*p[17]*p[26]*p[28]*p[31] ).evalf();
  res += ( g[0]*g[2]*p[18]*p[26]*p[28]*p[31]*numeric(-2228,3) ).evalf();
  res += ( g[2]*g[3]*p[18]*p[26]*p[28]*p[31]*numeric(1114,3) ).evalf();
  res += ( -1280*g[0]*g[2]*p[1]*p[18]*p[26]*p[28]*p[31] ).evalf();
  res += ( 640*g[2]*g[3]*p[1]*p[18]*p[26]*p[28]*p[31] ).evalf();
  res += ( g[0]*g[2]*p[19]*p[26]*p[28]*p[31]*numeric(-160,3) ).evalf();
  res += ( g[2]*g[3]*p[19]*p[26]*p[28]*p[31]*numeric(80,3) ).evalf();
  res += ( -256*g[0]*g[2]*p[1]*p[19]*p[26]*p[28]*p[31] ).evalf();
  res += ( 128*g[2]*g[3]*p[1]*p[19]*p[26]*p[28]*p[31] ).evalf();
  res += ( g[0]*g[2]*p[20]*p[26]*p[28]*p[31]*numeric(248,3) ).evalf();
  res += ( g[2]*g[3]*p[20]*p[26]*p[28]*p[31]*numeric(-124,3) ).evalf();
  res += ( 192*g[0]*g[2]*p[1]*p[20]*p[26]*p[28]*p[31] ).evalf();
  res += ( -96*g[2]*g[3]*p[1]*p[20]*p[26]*p[28]*p[31] ).evalf();
  res += ( 1152*p[14]*p[25]*p[30]*p[32] ).evalf();
  res += ( -60*p[10]*p[14]*p[25]*p[30]*p[32] ).evalf();
  res += ( -36*p[11]*p[14]*p[25]*p[30]*p[32] ).evalf();
  res += ( 1952*p[14]*p[18]*p[25]*p[30]*p[32] ).evalf();
  res += ( -244*p[10]*p[14]*p[18]*p[25]*p[30]*p[32] ).evalf();
  res += ( -36*p[11]*p[14]*p[18]*p[25]*p[30]*p[32] ).evalf();
  res += ( 1400*p[14]*p[19]*p[25]*p[30]*p[32] ).evalf();
  res += ( 40*p[10]*p[14]*p[19]*p[25]*p[30]*p[32] ).evalf();
  res += ( 352*p[14]*p[20]*p[25]*p[30]*p[32] ).evalf();
  res += ( -60*p[14]*p[21]*p[25]*p[30]*p[32] ).evalf();
  res += ( -36*p[14]*p[22]*p[25]*p[30]*p[32] ).evalf();
  res += ( 1280*p[0]*p[15]*p[26]*p[27]*p[31]*p[32] ).evalf();
  res += ( 120*p[0]*p[10]*p[15]*p[26]*p[27]*p[31]*p[32] ).evalf();
  res += ( -20*p[0]*p[12]*p[15]*p[26]*p[27]*p[31]*p[32] ).evalf();
  res += ( -120*p[0]*p[10]*p[15]*p[18]*p[26]*p[27]*p[31]*p[32] ).evalf();
  res += ( -1200*p[0]*p[15]*p[19]*p[26]*p[27]*p[31]*p[32] ).evalf();
  res += ( 20*p[0]*p[10]*p[15]*p[19]*p[26]*p[27]*p[31]*p[32] ).evalf();
  res += ( 120*p[0]*p[15]*p[20]*p[26]*p[27]*p[31]*p[32] ).evalf();
  res += ( 120*p[0]*p[15]*p[21]*p[26]*p[27]*p[31]*p[32] ).evalf();
  res += ( -20*p[0]*p[15]*p[23]*p[26]*p[27]*p[31]*p[32] ).evalf();
  res += ( -296*g[1]*p[14]*p[30]*p[4] ).evalf();
  res += ( 32*g[5]*p[14]*p[30]*p[4] ).evalf();
  res += ( g[1]*p[10]*p[14]*p[30]*p[4]*numeric(-68,3) ).evalf();
  res += ( g[5]*p[10]*p[14]*p[30]*p[4]*numeric(8,3) ).evalf();
  res += ( g[1]*p[14]*p[18]*p[30]*p[4]*numeric(-544,3) ).evalf();
  res += ( g[5]*p[14]*p[18]*p[30]*p[4]*numeric(64,3) ).evalf();
  res += ( g[1]*p[14]*p[19]*p[30]*p[4]*numeric(2,3) ).evalf();
  res += ( g[5]*p[14]*p[19]*p[30]*p[4]*numeric(4,3) ).evalf();
  res += ( g[1]*p[14]*p[20]*p[30]*p[4]*numeric(46,3) ).evalf();
  res += ( g[5]*p[14]*p[20]*p[30]*p[4]*numeric(-4,3) ).evalf();
  res += ( -296*g[2]*p[25]*p[30]*p[4] ).evalf();
  res += ( 32*g[7]*p[25]*p[30]*p[4] ).evalf();
  res += ( 80*g[0]*p[14]*p[25]*p[30]*p[4] ).evalf();
  res += ( -72*g[3]*p[14]*p[25]*p[30]*p[4] ).evalf();
  res += ( g[0]*p[10]*p[14]*p[25]*p[30]*p[4]*numeric(362,3) ).evalf();
  res += ( -61*g[3]*p[10]*p[14]*p[25]*p[30]*p[4] ).evalf();
  res += ( g[0]*p[11]*p[14]*p[25]*p[30]*p[4]*numeric(46,3) ).evalf();
  res += ( -7*g[3]*p[11]*p[14]*p[25]*p[30]*p[4] ).evalf();
  res += ( -272*g[2]*p[18]*p[25]*p[30]*p[4] ).evalf();
  res += ( 32*g[7]*p[18]*p[25]*p[30]*p[4] ).evalf();
  res += ( g[0]*p[14]*p[18]*p[25]*p[30]*p[4]*numeric(1120,3) ).evalf();
  res += ( g[3]*p[14]*p[18]*p[25]*p[30]*p[4]*numeric(-736,3) ).evalf();
  res += ( g[0]*p[10]*p[14]*p[18]*p[25]*p[30]*p[4]*numeric(502,3) ).evalf();
  res += ( g[3]*p[10]*p[14]*p[18]*p[25]*p[30]*p[4]*numeric(-241,3) ).evalf();
  res += ( g[0]*p[11]*p[14]*p[18]*p[25]*p[30]*p[4]*numeric(46,3) ).evalf();
  res += ( -7*g[3]*p[11]*p[14]*p[18]*p[25]*p[30]*p[4] ).evalf();
  res += ( g[2]*p[19]*p[25]*p[30]*p[4]*numeric(-406,3) ).evalf();
  res += ( g[7]*p[19]*p[25]*p[30]*p[4]*numeric(52,3) ).evalf();
  res += ( g[0]*p[14]*p[19]*p[25]*p[30]*p[4]*numeric(1540,3) ).evalf();
  res += ( g[3]*p[14]*p[19]*p[25]*p[30]*p[4]*numeric(-910,3) ).evalf();
  res += ( g[0]*p[10]*p[14]*p[19]*p[25]*p[30]*p[4]*numeric(44,3) ).evalf();
  res += ( g[3]*p[10]*p[14]*p[19]*p[25]*p[30]*p[4]*numeric(-26,3) ).evalf();
  res += ( g[2]*p[20]*p[25]*p[30]*p[4]*numeric(-226,3) ).evalf();
  res += ( g[7]*p[20]*p[25]*p[30]*p[4]*numeric(28,3) ).evalf();
  res += ( g[0]*p[14]*p[20]*p[25]*p[30]*p[4]*numeric(1072,3) ).evalf();
  res += ( g[3]*p[14]*p[20]*p[25]*p[30]*p[4]*numeric(-584,3) ).evalf();
  res += ( g[2]*p[21]*p[25]*p[30]*p[4]*numeric(-68,3) ).evalf();
  res += ( g[7]*p[21]*p[25]*p[30]*p[4]*numeric(8,3) ).evalf();
  res += ( g[0]*p[14]*p[21]*p[25]*p[30]*p[4]*numeric(362,3) ).evalf();
  res += ( -61*g[3]*p[14]*p[21]*p[25]*p[30]*p[4] ).evalf();
  res += ( g[0]*p[14]*p[22]*p[25]*p[30]*p[4]*numeric(46,3) ).evalf();
  res += ( -7*g[3]*p[14]*p[22]*p[25]*p[30]*p[4] ).evalf();
  res += ( p[14]*p[25]*p[28]*p[30]*p[4]*numeric(3680,3) ).evalf();
  res += ( 896*p[1]*p[14]*p[25]*p[28]*p[30]*p[4] ).evalf();
  res += ( p[10]*p[14]*p[25]*p[28]*p[30]*p[4]*numeric(694,9) ).evalf();
  res += ( p[1]*p[10]*p[14]*p[25]*p[28]*p[30]*p[4]*numeric(392,3) ).evalf();
  res += ( p[11]*p[14]*p[25]*p[28]*p[30]*p[4]*numeric(782,9) ).evalf();
  res += ( 128*p[1]*p[11]*p[14]*p[25]*p[28]*p[30]*p[4] ).evalf();
  res += ( p[12]*p[14]*p[25]*p[28]*p[30]*p[4]*numeric(136,9) ).evalf();
  res += ( p[1]*p[12]*p[14]*p[25]*p[28]*p[30]*p[4]*numeric(-20,3) ).evalf();
  res += ( p[13]*p[14]*p[25]*p[28]*p[30]*p[4]*numeric(-32,9) ).evalf();
  res += ( p[1]*p[13]*p[14]*p[25]*p[28]*p[30]*p[4]*numeric(-44,3) ).evalf();
  res += ( p[14]*p[18]*p[25]*p[28]*p[30]*p[4]*numeric(4544,9) ).evalf();
  res += ( p[1]*p[14]*p[18]*p[25]*p[28]*p[30]*p[4]*numeric(640,3) ).evalf();
  res += ( p[10]*p[14]*p[18]*p[25]*p[28]*p[30]*p[4]*numeric(5926,9) ).evalf();
  res += ( p[1]*p[10]*p[14]*p[18]*p[25]*p[28]*p[30]*p[4]*numeric(2240,3) ).evalf();
  res += ( p[11]*p[14]*p[18]*p[25]*p[28]*p[30]*p[4]*numeric(-1136,9) ).evalf();
  res += ( p[1]*p[11]*p[14]*p[18]*p[25]*p[28]*p[30]*p[4]*numeric(-184,3) ).evalf();
  res += ( -54*p[12]*p[14]*p[18]*p[25]*p[28]*p[30]*p[4] ).evalf();
  res += ( p[1]*p[12]*p[14]*p[18]*p[25]*p[28]*p[30]*p[4]*numeric(-292,3) ).evalf();
  res += ( p[13]*p[14]*p[18]*p[25]*p[28]*p[30]*p[4]*numeric(-32,9) ).evalf();
  res += ( p[1]*p[13]*p[14]*p[18]*p[25]*p[28]*p[30]*p[4]*numeric(-44,3) ).evalf();
  res += ( -352*p[14]*p[19]*p[25]*p[28]*p[30]*p[4] ).evalf();
  res += ( -512*p[1]*p[14]*p[19]*p[25]*p[28]*p[30]*p[4] ).evalf();
  res += ( p[10]*p[14]*p[19]*p[25]*p[28]*p[30]*p[4]*numeric(-3976,9) ).evalf();
  res += ( p[1]*p[10]*p[14]*p[19]*p[25]*p[28]*p[30]*p[4]*numeric(-1004,3) ).evalf();
  res += ( p[11]*p[14]*p[19]*p[25]*p[28]*p[30]*p[4]*numeric(-3622,9) ).evalf();
  res += ( -356*p[1]*p[11]*p[14]*p[19]*p[25]*p[28]*p[30]*p[4] ).evalf();
  res += ( 10*p[12]*p[14]*p[19]*p[25]*p[28]*p[30]*p[4] ).evalf();
  res += ( p[1]*p[12]*p[14]*p[19]*p[25]*p[28]*p[30]*p[4]*numeric(-80,3) ).evalf();
  res += ( p[14]*p[20]*p[25]*p[28]*p[30]*p[4]*numeric(-1000,3) ).evalf();
  res += ( p[1]*p[14]*p[20]*p[25]*p[28]*p[30]*p[4]*numeric(-1184,3) ).evalf();
  res += ( p[10]*p[14]*p[20]*p[25]*p[28]*p[30]*p[4]*numeric(-3604,9) ).evalf();
  res += ( -428*p[1]*p[10]*p[14]*p[20]*p[25]*p[28]*p[30]*p[4] ).evalf();
  res += ( p[11]*p[14]*p[20]*p[25]*p[28]*p[30]*p[4]*numeric(-280,9) ).evalf();
  res += ( p[1]*p[11]*p[14]*p[20]*p[25]*p[28]*p[30]*p[4]*numeric(-116,3) ).evalf();
  res += ( p[14]*p[21]*p[25]*p[28]*p[30]*p[4]*numeric(694,9) ).evalf();
  res += ( p[1]*p[14]*p[21]*p[25]*p[28]*p[30]*p[4]*numeric(392,3) ).evalf();
  res += ( p[10]*p[14]*p[21]*p[25]*p[28]*p[30]*p[4]*numeric(-268,3) ).evalf();
  res += ( p[1]*p[10]*p[14]*p[21]*p[25]*p[28]*p[30]*p[4]*numeric(-160,3) ).evalf();
  res += ( p[14]*p[22]*p[25]*p[28]*p[30]*p[4]*numeric(782,9) ).evalf();
  res += ( 128*p[1]*p[14]*p[22]*p[25]*p[28]*p[30]*p[4] ).evalf();
  res += ( p[14]*p[23]*p[25]*p[28]*p[30]*p[4]*numeric(136,9) ).evalf();
  res += ( p[1]*p[14]*p[23]*p[25]*p[28]*p[30]*p[4]*numeric(-20,3) ).evalf();
  res += ( p[14]*p[24]*p[25]*p[28]*p[30]*p[4]*numeric(-32,9) ).evalf();
  res += ( p[1]*p[14]*p[24]*p[25]*p[28]*p[30]*p[4]*numeric(-44,3) ).evalf();
  res += ( g[1]*p[0]*p[15]*p[27]*p[31]*p[4]*numeric(-64,3) ).evalf();
  res += ( g[1]*p[0]*p[10]*p[15]*p[27]*p[31]*p[4]*numeric(10,3) ).evalf();
  res += ( g[1]*p[0]*p[11]*p[15]*p[27]*p[31]*p[4]*numeric(-4,3) ).evalf();
  res += ( g[1]*p[0]*p[15]*p[18]*p[27]*p[31]*p[4]*numeric(104,3) ).evalf();
  res += ( -2*g[1]*p[0]*p[10]*p[15]*p[18]*p[27]*p[31]*p[4] ).evalf();
  res += ( 4*g[1]*p[0]*p[15]*p[19]*p[27]*p[31]*p[4] ).evalf();
  res += ( -8*g[1]*p[0]*p[15]*p[20]*p[27]*p[31]*p[4] ).evalf();
  res += ( g[1]*p[0]*p[15]*p[21]*p[27]*p[31]*p[4]*numeric(2,3) ).evalf();
  res += ( g[1]*p[0]*p[15]*p[22]*p[27]*p[31]*p[4]*numeric(2,3) ).evalf();
  res += ( g[2]*p[0]*p[26]*p[27]*p[31]*p[4]*numeric(-64,3) ).evalf();
  res += ( g[2]*p[0]*p[10]*p[26]*p[27]*p[31]*p[4]*numeric(2,3) ).evalf();
  res += ( g[2]*p[0]*p[11]*p[26]*p[27]*p[31]*p[4]*numeric(2,3) ).evalf();
  res += ( p[0]*p[15]*p[26]*p[27]*p[31]*p[4]*numeric(1472,9) ).evalf();
  res += ( -128*g[0]*p[0]*p[15]*p[26]*p[27]*p[31]*p[4] ).evalf();
  res += ( g[3]*p[0]*p[15]*p[26]*p[27]*p[31]*p[4]*numeric(-832,3) ).evalf();
  res += ( g[4]*p[0]*p[15]*p[26]*p[27]*p[31]*p[4]*numeric(256,3) ).evalf();
  res += ( p[0]*p[1]*p[15]*p[26]*p[27]*p[31]*p[4]*numeric(256,3) ).evalf();
  res += ( p[0]*p[10]*p[15]*p[26]*p[27]*p[31]*p[4]*numeric(40,3) ).evalf();
  res += ( -12*g[0]*p[0]*p[10]*p[15]*p[26]*p[27]*p[31]*p[4] ).evalf();
  res += ( -26*g[3]*p[0]*p[10]*p[15]*p[26]*p[27]*p[31]*p[4] ).evalf();
  res += ( 8*g[4]*p[0]*p[10]*p[15]*p[26]*p[27]*p[31]*p[4] ).evalf();
  res += ( 8*p[0]*p[1]*p[10]*p[15]*p[26]*p[27]*p[31]*p[4] ).evalf();
  res += ( p[0]*p[11]*p[15]*p[26]*p[27]*p[31]*p[4]*numeric(8,3) ).evalf();
  return res;
}


==> numerics/ggtt_a_exact_m1_02.cpp <==
/* R. Bonciani, A. Ferroglia, T. Gehrmann, A. v. Manteuffel, C. Studerus
 * file: ggtt_a_exact_m1_02.cpp
 * date: 2010-11-29
 */

#include <ginac/ginac.h>
using namespace GiNaC;

ex ggtt_a_exact_m1_02(const exvector& g, const exvector& p)
{
  ex res = 0;
  res += ( p[0]*p[12]*p[15]*p[26]*p[27]*p[31]*p[4]*numeric(-2,9) ).evalf();
  res += ( 2*g[0]*p[0]*p[12]*p[15]*p[26]*p[27]*p[31]*p[4] ).evalf();
  res += ( g[3]*p[0]*p[12]*p[15]*p[26]*p[27]*p[31]*p[4]*numeric(13,3) ).evalf();
  res += ( g[4]*p[0]*p[12]*p[15]*p[26]*p[27]*p[31]*p[4]*numeric(-4,3) ).evalf();
  res += ( p[0]*p[1]*p[12]*p[15]*p[26]*p[27]*p[31]*p[4]*numeric(-4,3) ).evalf();
  res += ( g[2]*p[0]*p[18]*p[26]*p[27]*p[31]*p[4]*numeric(-40,3) ).evalf();
  res += ( g[2]*p[0]*p[10]*p[18]*p[26]*p[27]*p[31]*p[4]*numeric(4,3) ).evalf();
  res += ( p[0]*p[15]*p[18]*p[26]*p[27]*p[31]*p[4]*numeric(32,3) ).evalf();
  res += ( p[0]*p[10]*p[15]*p[18]*p[26]*p[27]*p[31]*p[4]*numeric(-8,3) ).evalf();
  res += ( 12*g[0]*p[0]*p[10]*p[15]*p[18]*p[26]*p[27]*p[31]*p[4] ).evalf();
  res += ( 26*g[3]*p[0]*p[10]*p[15]*p[18]*p[26]*p[27]*p[31]*p[4] ).evalf();
  res += ( -8*g[4]*p[0]*p[10]*p[15]*p[18]*p[26]*p[27]*p[31]*p[4] ).evalf();
  res += ( -8*p[0]*p[1]*p[10]*p[15]*p[18]*p[26]*p[27]*p[31]*p[4] ).evalf();
  res += ( p[0]*p[11]*p[15]*p[18]*p[26]*p[27]*p[31]*p[4]*numeric(-4,3) ).evalf();
  res += ( g[2]*p[0]*p[19]*p[26]*p[27]*p[31]*p[4]*numeric(4,3) ).evalf();
  res += ( p[0]*p[15]*p[19]*p[26]*p[27]*p[31]*p[4]*numeric(-352,3) ).evalf();
  res += ( 120*g[0]*p[0]*p[15]*p[19]*p[26]*p[27]*p[31]*p[4] ).evalf();
  res += ( 260*g[3]*p[0]*p[15]*p[19]*p[26]*p[27]*p[31]*p[4] ).evalf();
  res += ( -80*g[4]*p[0]*p[15]*p[19]*p[26]*p[27]*p[31]*p[4] ).evalf();
  res += ( -80*p[0]*p[1]*p[15]*p[19]*p[26]*p[27]*p[31]*p[4] ).evalf();
  res += ( p[0]*p[10]*p[15]*p[19]*p[26]*p[27]*p[31]*p[4]*numeric(-94,9) ).evalf();
  res += ( -2*g[0]*p[0]*p[10]*p[15]*p[19]*p[26]*p[27]*p[31]*p[4] ).evalf();
  res += ( g[3]*p[0]*p[10]*p[15]*p[19]*p[26]*p[27]*p[31]*p[4]*numeric(-13,3) ).evalf();
  res += ( g[4]*p[0]*p[10]*p[15]*p[19]*p[26]*p[27]*p[31]*p[4]*numeric(4,3) ).evalf();
  res += ( p[0]*p[1]*p[10]*p[15]*p[19]*p[26]*p[27]*p[31]*p[4]*numeric(4,3) ).evalf();
  res += ( p[0]*p[15]*p[20]*p[26]*p[27]*p[31]*p[4]*numeric(-16,3) ).evalf();
  res += ( -12*g[0]*p[0]*p[15]*p[20]*p[26]*p[27]*p[31]*p[4] ).evalf();
  res += ( -26*g[3]*p[0]*p[15]*p[20]*p[26]*p[27]*p[31]*p[4] ).evalf();
  res += ( 8*g[4]*p[0]*p[15]*p[20]*p[26]*p[27]*p[31]*p[4] ).evalf();
  res += ( 8*p[0]*p[1]*p[15]*p[20]*p[26]*p[27]*p[31]*p[4] ).evalf();
  res += ( g[2]*p[0]*p[21]*p[26]*p[27]*p[31]*p[4]*numeric(10,3) ).evalf();
  res += ( p[0]*p[15]*p[21]*p[26]*p[27]*p[31]*p[4]*numeric(40,3) ).evalf();
  res += ( -12*g[0]*p[0]*p[15]*p[21]*p[26]*p[27]*p[31]*p[4] ).evalf();
  res += ( -26*g[3]*p[0]*p[15]*p[21]*p[26]*p[27]*p[31]*p[4] ).evalf();
  res += ( 8*g[4]*p[0]*p[15]*p[21]*p[26]*p[27]*p[31]*p[4] ).evalf();
  res += ( 8*p[0]*p[1]*p[15]*p[21]*p[26]*p[27]*p[31]*p[4] ).evalf();
  res += ( g[2]*p[0]*p[22]*p[26]*p[27]*p[31]*p[4]*numeric(-4,3) ).evalf();
  res += ( p[0]*p[15]*p[22]*p[26]*p[27]*p[31]*p[4]*numeric(8,3) ).evalf();
  res += ( p[0]*p[15]*p[23]*p[26]*p[27]*p[31]*p[4]*numeric(-2,9) ).evalf();
  res += ( 2*g[0]*p[0]*p[15]*p[23]*p[26]*p[27]*p[31]*p[4] ).evalf();
  res += ( g[3]*p[0]*p[15]*p[23]*p[26]*p[27]*p[31]*p[4]*numeric(13,3) ).evalf();
  res += ( g[4]*p[0]*p[15]*p[23]*p[26]*p[27]*p[31]*p[4]*numeric(-4,3) ).evalf();
  res += ( p[0]*p[1]*p[15]*p[23]*p[26]*p[27]*p[31]*p[4]*numeric(-4,3) ).evalf();
  res += ( -4*g[0]*g[1]*p[14]*p[5] ).evalf();
  res += ( -8*p[14]*p[5]*pow(g[1],2) ).evalf();
  res += ( 4*g[10]*p[14]*p[5] ).evalf();
  res += ( 2*g[1]*g[3]*p[14]*p[5] ).evalf();
  res += ( -144*g[1]*p[14]*p[29]*p[30]*p[5] ).evalf();
  res += ( -96*g[1]*p[1]*p[14]*p[29]*p[30]*p[5] ).evalf();
  res += ( g[1]*p[14]*p[18]*p[29]*p[30]*p[5]*numeric(-160,3) ).evalf();
  res += ( -32*g[1]*p[1]*p[14]*p[18]*p[29]*p[30]*p[5] ).evalf();
  res += ( 36*g[1]*p[14]*p[19]*p[29]*p[30]*p[5] ).evalf();
  res += ( 24*g[1]*p[1]*p[14]*p[19]*p[29]*p[30]*p[5] ).evalf();
  res += ( g[1]*p[14]*p[20]*p[29]*p[30]*p[5]*numeric(40,3) ).evalf();
  res += ( 8*g[1]*p[1]*p[14]*p[20]*p[29]*p[30]*p[5] ).evalf();
  res += ( -4*g[0]*g[1]*p[31]*p[5] ).evalf();
  res += ( -8*p[31]*p[5]*pow(g[1],2) ).evalf();
  res += ( 4*g[10]*p[31]*p[5] ).evalf();
  res += ( 2*g[1]*g[3]*p[31]*p[5] ).evalf();
  res += ( 4*g[0]*g[1]*p[14]*p[6] ).evalf();
  res += ( 8*p[14]*p[6]*pow(g[1],2) ).evalf();
  res += ( -4*g[10]*p[14]*p[6] ).evalf();
  res += ( -2*g[1]*g[3]*p[14]*p[6] ).evalf();
  res += ( -4*g[0]*g[1]*p[15]*p[18]*p[6] ).evalf();
  res += ( -8*p[15]*p[18]*p[6]*pow(g[1],2) ).evalf();
  res += ( 4*g[10]*p[15]*p[18]*p[6] ).evalf();
  res += ( 2*g[1]*g[3]*p[15]*p[18]*p[6] ).evalf();
  res += ( -384*p[14]*p[25]*p[28]*p[30]*p[6] ).evalf();
  res += ( 96*g[0]*p[14]*p[25]*p[28]*p[30]*p[6] ).evalf();
  res += ( -48*g[3]*p[14]*p[25]*p[28]*p[30]*p[6] ).evalf();
  res += ( -192*p[1]*p[14]*p[25]*p[28]*p[30]*p[6] ).evalf();
  res += ( p[14]*p[18]*p[25]*p[28]*p[30]*p[6]*numeric(-2144,3) ).evalf();
  res += ( 176*g[0]*p[14]*p[18]*p[25]*p[28]*p[30]*p[6] ).evalf();
  res += ( -88*g[3]*p[14]*p[18]*p[25]*p[28]*p[30]*p[6] ).evalf();
  res += ( -352*p[1]*p[14]*p[18]*p[25]*p[28]*p[30]*p[6] ).evalf();
  res += ( -112*p[14]*p[19]*p[25]*p[28]*p[30]*p[6] ).evalf();
  res += ( 24*g[0]*p[14]*p[19]*p[25]*p[28]*p[30]*p[6] ).evalf();
  res += ( -12*g[3]*p[14]*p[19]*p[25]*p[28]*p[30]*p[6] ).evalf();
  res += ( -48*p[1]*p[14]*p[19]*p[25]*p[28]*p[30]*p[6] ).evalf();
  res += ( p[14]*p[20]*p[25]*p[28]*p[30]*p[6]*numeric(1112,3) ).evalf();
  res += ( -92*g[0]*p[14]*p[20]*p[25]*p[28]*p[30]*p[6] ).evalf();
  res += ( 46*g[3]*p[14]*p[20]*p[25]*p[28]*p[30]*p[6] ).evalf();
  res += ( 184*p[1]*p[14]*p[20]*p[25]*p[28]*p[30]*p[6] ).evalf();
  res += ( p[14]*p[21]*p[25]*p[28]*p[30]*p[6]*numeric(364,3) ).evalf();
  res += ( -28*g[0]*p[14]*p[21]*p[25]*p[28]*p[30]*p[6] ).evalf();
  res += ( 14*g[3]*p[14]*p[21]*p[25]*p[28]*p[30]*p[6] ).evalf();
  res += ( 56*p[1]*p[14]*p[21]*p[25]*p[28]*p[30]*p[6] ).evalf();
  res += ( -48*p[14]*p[22]*p[25]*p[28]*p[30]*p[6] ).evalf();
  res += ( 12*g[0]*p[14]*p[22]*p[25]*p[28]*p[30]*p[6] ).evalf();
  res += ( -6*g[3]*p[14]*p[22]*p[25]*p[28]*p[30]*p[6] ).evalf();
  res += ( -24*p[1]*p[14]*p[22]*p[25]*p[28]*p[30]*p[6] ).evalf();
  res += ( p[14]*p[23]*p[25]*p[28]*p[30]*p[6]*numeric(-52,3) ).evalf();
  res += ( 4*g[0]*p[14]*p[23]*p[25]*p[28]*p[30]*p[6] ).evalf();
  res += ( -2*g[3]*p[14]*p[23]*p[25]*p[28]*p[30]*p[6] ).evalf();
  res += ( -8*p[1]*p[14]*p[23]*p[25]*p[28]*p[30]*p[6] ).evalf();
  res += ( g[1]*p[14]*p[29]*p[30]*p[6]*numeric(416,3) ).evalf();
  res += ( 64*g[1]*p[1]*p[14]*p[29]*p[30]*p[6] ).evalf();
  res += ( g[1]*p[14]*p[18]*p[29]*p[30]*p[6]*numeric(56,3) ).evalf();
  res += ( 16*g[1]*p[1]*p[14]*p[18]*p[29]*p[30]*p[6] ).evalf();
  res += ( g[1]*p[14]*p[19]*p[29]*p[30]*p[6]*numeric(-184,3) ).evalf();
  res += ( -32*g[1]*p[1]*p[14]*p[19]*p[29]*p[30]*p[6] ).evalf();
  res += ( g[1]*p[14]*p[20]*p[29]*p[30]*p[6]*numeric(40,3) ).evalf();
  res += ( 8*g[1]*p[1]*p[14]*p[20]*p[29]*p[30]*p[6] ).evalf();
  res += ( g[1]*p[14]*p[21]*p[29]*p[30]*p[6]*numeric(40,3) ).evalf();
  res += ( 8*g[1]*p[1]*p[14]*p[21]*p[29]*p[30]*p[6] ).evalf();
  res += ( 12*g[0]*g[1]*p[31]*p[6] ).evalf();
  res += ( 24*p[31]*p[6]*pow(g[1],2) ).evalf();
  res += ( -12*g[10]*p[31]*p[6] ).evalf();
  res += ( -6*g[1]*g[3]*p[31]*p[6] ).evalf();
  res += ( p[14]*p[7]*numeric(-56,3)*pow(g[0],2) ).evalf();
  res += ( p[14]*p[7]*numeric(-248,3)*pow(g[0],3) ).evalf();
  res += ( g[0]*g[1]*p[14]*p[7]*numeric(628,3) ).evalf();
  res += ( -40*g[1]*p[14]*p[7]*pow(g[0],2) ).evalf();
  res += ( p[14]*p[7]*numeric(128,3)*pow(g[1],2) ).evalf();
  res += ( -24*g[0]*p[14]*p[7]*pow(g[1],2) ).evalf();
  res += ( -8*p[14]*p[7]*pow(g[1],3) ).evalf();
  res += ( g[10]*p[14]*p[7]*numeric(-20,3) ).evalf();
  res += ( 8*g[1]*g[13]*p[14]*p[7] ).evalf();
  res += ( 8*g[1]*g[14]*p[14]*p[7] ).evalf();
  res += ( 16*g[1]*g[17]*p[14]*p[7] ).evalf();
  res += ( 16*g[1]*g[18]*p[14]*p[7] ).evalf();
  res += ( 8*g[22]*p[14]*p[7] ).evalf();
  res += ( -48*g[24]*p[14]*p[7] ).evalf();
  res += ( 16*g[25]*p[14]*p[7] ).evalf();
  res += ( -24*g[27]*p[14]*p[7] ).evalf();
  res += ( g[0]*g[3]*p[14]*p[7]*numeric(56,3) ).evalf();
  res += ( 124*g[3]*p[14]*p[7]*pow(g[0],2) ).evalf();
  res += ( g[1]*g[3]*p[14]*p[7]*numeric(-314,3) ).evalf();
  res += ( 40*g[0]*g[1]*g[3]*p[14]*p[7] ).evalf();
  res += ( 20*g[3]*p[14]*p[7]*pow(g[1],2) ).evalf();
  res += ( -12*g[10]*g[3]*p[14]*p[7] ).evalf();
  res += ( 8*g[13]*g[3]*p[14]*p[7] ).evalf();
  res += ( 8*g[17]*g[3]*p[14]*p[7] ).evalf();
  res += ( 8*g[18]*g[3]*p[14]*p[7] ).evalf();
  res += ( p[14]*p[7]*numeric(-14,3)*pow(g[3],2) ).evalf();
  res += ( -62*g[0]*p[14]*p[7]*pow(g[3],2) ).evalf();
  res += ( -6*g[1]*p[14]*p[7]*pow(g[3],2) ).evalf();
  res += ( -8*g[31]*p[14]*p[7] ).evalf();
  res += ( -8*g[33]*p[14]*p[7] ).evalf();
  res += ( -8*g[34]*p[14]*p[7] ).evalf();
  res += ( -16*g[38]*p[14]*p[7] ).evalf();
  res += ( 8*g[39]*p[14]*p[7] ).evalf();
  res += ( -16*g[40]*p[14]*p[7] ).evalf();
  res += ( -8*g[41]*p[14]*p[7] ).evalf();
  res += ( -8*g[5]*p[14]*p[7]*pow(g[1],2) ).evalf();
  res += ( 8*g[10]*g[5]*p[14]*p[7] ).evalf();
  res += ( -8*g[1]*g[3]*g[5]*p[14]*p[7] ).evalf();
  res += ( -4*g[5]*p[14]*p[7]*pow(g[3],2) ).evalf();
  res += ( -8*g[6]*p[14]*p[7]*pow(g[1],2) ).evalf();
  res += ( 8*g[10]*g[6]*p[14]*p[7] ).evalf();
  res += ( -8*g[1]*g[3]*g[6]*p[14]*p[7] ).evalf();
  res += ( -16*g[1]*g[9]*p[14]*p[7] ).evalf();
  res += ( 24*g[3]*g[9]*p[14]*p[7] ).evalf();
  res += ( 96*p[1]*p[14]*p[7]*pow(g[0],2) ).evalf();
  res += ( 64*g[0]*g[1]*p[1]*p[14]*p[7] ).evalf();
  res += ( 32*p[1]*p[14]*p[7]*pow(g[1],2) ).evalf();
  res += ( -16*g[10]*p[1]*p[14]*p[7] ).evalf();
  res += ( -96*g[0]*g[3]*p[1]*p[14]*p[7] ).evalf();
  res += ( -32*g[1]*g[3]*p[1]*p[14]*p[7] ).evalf();
  res += ( 24*p[1]*p[14]*p[7]*pow(g[3],2) ).evalf();
  res += ( -16*g[0]*g[10]*p[15]*p[7] ).evalf();
  res += ( 96*g[21]*p[0]*p[15]*p[7] ).evalf();
  res += ( 128*g[24]*p[0]*p[15]*p[7] ).evalf();
  res += ( -32*g[12]*g[3]*p[0]*p[15]*p[7] ).evalf();
  res += ( p[0]*p[15]*p[7]*numeric(-4,3)*pow(g[3],2) ).evalf();
  res += ( -24*g[0]*p[0]*p[15]*p[7]*pow(g[3],2) ).evalf();
  res += ( -4*g[1]*p[0]*p[15]*p[7]*pow(g[3],2) ).evalf();
  res += ( p[0]*p[15]*p[7]*numeric(20,3)*pow(g[3],3) ).evalf();
  res += ( 32*g[30]*p[0]*p[15]*p[7] ).evalf();
  res += ( -64*g[37]*p[0]*p[15]*p[7] ).evalf();
  res += ( 16*g[4]*p[0]*p[15]*p[7]*pow(g[3],2) ).evalf();
  res += ( g[9]*p[0]*p[15]*p[7]*numeric(16,3) ).evalf();
  res += ( 16*g[1]*g[9]*p[0]*p[15]*p[7] ).evalf();
  res += ( -16*g[3]*g[9]*p[0]*p[15]*p[7] ).evalf();
  res += ( 16*p[0]*p[1]*p[15]*p[7]*pow(g[3],2) ).evalf();
  res += ( -64*g[9]*p[0]*p[1]*p[15]*p[7] ).evalf();
  res += ( -8*p[26]*p[7]*pow(g[0],3) ).evalf();
  res += ( g[11]*p[26]*p[7]*numeric(-56,3) ).evalf();
  res += ( 8*g[0]*g[11]*p[26]*p[7] ).evalf();
  res += ( -40*g[2]*p[26]*p[7]*pow(g[0],2) ).evalf();
  res += ( 8*g[15]*g[2]*p[26]*p[7] ).evalf();
  res += ( 8*g[16]*g[2]*p[26]*p[7] ).evalf();
  res += ( 16*g[19]*g[2]*p[26]*p[7] ).evalf();
  res += ( p[26]*p[7]*numeric(56,3)*pow(g[2],2) ).evalf();
  res += ( -24*g[0]*p[26]*p[7]*pow(g[2],2) ).evalf();
  res += ( -8*p[26]*p[7]*pow(g[2],3) ).evalf();
  res += ( 16*g[2]*g[20]*p[26]*p[7] ).evalf();
  res += ( 8*g[23]*p[26]*p[7] ).evalf();
  res += ( 16*g[24]*p[26]*p[7] ).evalf();
  res += ( 16*g[26]*p[26]*p[7] ).evalf();
  res += ( 8*g[27]*p[26]*p[7] ).evalf();
  res += ( 12*g[3]*p[26]*p[7]*pow(g[0],2) ).evalf();
  res += ( -12*g[11]*g[3]*p[26]*p[7] ).evalf();
  res += ( 8*g[15]*g[3]*p[26]*p[7] ).evalf();
  res += ( 8*g[19]*g[3]*p[26]*p[7] ).evalf();
  res += ( 40*g[0]*g[2]*g[3]*p[26]*p[7] ).evalf();
  res += ( 20*g[3]*p[26]*p[7]*pow(g[2],2) ).evalf();
  res += ( 8*g[20]*g[3]*p[26]*p[7] ).evalf();
  res += ( -6*g[0]*p[26]*p[7]*pow(g[3],2) ).evalf();
  res += ( -6*g[2]*p[26]*p[7]*pow(g[3],2) ).evalf();
  res += ( p[26]*p[7]*numeric(5,3)*pow(g[3],3) ).evalf();
  res += ( -8*g[32]*p[26]*p[7] ).evalf();
  res += ( -8*g[35]*p[26]*p[7] ).evalf();
  res += ( -8*g[36]*p[26]*p[7] ).evalf();
  res += ( -16*g[42]*p[26]*p[7] ).evalf();
  res += ( 8*g[43]*p[26]*p[7] ).evalf();
  res += ( -16*g[44]*p[26]*p[7] ).evalf();
  res += ( -8*g[45]*p[26]*p[7] ).evalf();
  res += ( 8*g[11]*g[7]*p[26]*p[7] ).evalf();
  res += ( -8*g[7]*p[26]*p[7]*pow(g[2],2) ).evalf();
  res += ( -8*g[2]*g[3]*g[7]*p[26]*p[7] ).evalf();
  res += ( -4*g[7]*p[26]*p[7]*pow(g[3],2) ).evalf();
  res += ( 8*g[11]*g[8]*p[26]*p[7] ).evalf();
  res += ( -8*g[8]*p[26]*p[7]*pow(g[2],2) ).evalf();
  res += ( -8*g[2]*g[3]*g[8]*p[26]*p[7] ).evalf();
  res += ( -16*g[2]*g[9]*p[26]*p[7] ).evalf();
  res += ( -8*g[3]*g[9]*p[26]*p[7] ).evalf();
  res += ( -16*g[11]*p[1]*p[26]*p[7] ).evalf();
  res += ( 32*p[1]*p[26]*p[7]*pow(g[2],2) ).evalf();
  res += ( -72*g[1]*p[0]*p[15]*p[27]*p[7]*pow(g[3],2) ).evalf();
  res += ( 288*g[1]*g[9]*p[0]*p[15]*p[27]*p[7] ).evalf();
  res += ( 108*g[2]*p[0]*p[26]*p[27]*p[7]*pow(g[3],2) ).evalf();
  res += ( -432*g[2]*g[9]*p[0]*p[26]*p[27]*p[7] ).evalf();
  res += ( 960*g[21]*p[0]*p[15]*p[26]*p[27]*p[7] ).evalf();
  res += ( 1280*g[24]*p[0]*p[15]*p[26]*p[27]*p[7] ).evalf();
  res += ( -320*g[12]*g[3]*p[0]*p[15]*p[26]*p[27]*p[7] ).evalf();
  res += ( p[0]*p[15]*p[26]*p[27]*p[7]*numeric(-664,3)*pow(g[3],2) ).evalf();
  res += ( -240*g[0]*p[0]*p[15]*p[26]*p[27]*p[7]*pow(g[3],2) ).evalf();
  res += ( p[0]*p[15]*p[26]*p[27]*p[7]*numeric(200,3)*pow(g[3],3) ).evalf();
  res += ( 320*g[30]*p[0]*p[15]*p[26]*p[27]*p[7] ).evalf();
  res += ( -640*g[37]*p[0]*p[15]*p[26]*p[27]*p[7] ).evalf();
  res += ( 160*g[4]*p[0]*p[15]*p[26]*p[27]*p[7]*pow(g[3],2) ).evalf();
  res += ( g[9]*p[0]*p[15]*p[26]*p[27]*p[7]*numeric(2656,3) ).evalf();
  res += ( -160*g[3]*g[9]*p[0]*p[15]*p[26]*p[27]*p[7] ).evalf();
  res += ( 160*p[0]*p[1]*p[15]*p[26]*p[27]*p[7]*pow(g[3],2) ).evalf();
  res += ( -640*g[9]*p[0]*p[1]*p[15]*p[26]*p[27]*p[7] ).evalf();
  res += ( -10*g[2]*p[0]*p[18]*p[26]*p[27]*p[7]*pow(g[3],2) ).evalf();
  res += ( 40*g[2]*g[9]*p[0]*p[18]*p[26]*p[27]*p[7] ).evalf();
  res += ( 624*g[21]*p[0]*p[15]*p[18]*p[26]*p[27]*p[7] ).evalf();
  res += ( 832*g[24]*p[0]*p[15]*p[18]*p[26]*p[27]*p[7] ).evalf();
  res += ( -208*g[12]*g[3]*p[0]*p[15]*p[18]*p[26]*p[27]*p[7] ).evalf();
  res += ( p[0]*p[15]*p[18]*p[26]*p[27]*p[7]*numeric(-104,3)*pow(g[3],2) ).evalf();
  res += ( -156*g[0]*p[0]*p[15]*p[18]*p[26]*p[27]*p[7]*pow(g[3],2) ).evalf();
  res += ( p[0]*p[15]*p[18]*p[26]*p[27]*p[7]*numeric(130,3)*pow(g[3],3) ).evalf();
  res += ( 208*g[30]*p[0]*p[15]*p[18]*p[26]*p[27]*p[7] ).evalf();
  res += ( -416*g[37]*p[0]*p[15]*p[18]*p[26]*p[27]*p[7] ).evalf();
  res += ( 104*g[4]*p[0]*p[15]*p[18]*p[26]*p[27]*p[7]*pow(g[3],2) ).evalf();
  res += ( g[9]*p[0]*p[15]*p[18]*p[26]*p[27]*p[7]*numeric(416,3) ).evalf();
  res += ( -104*g[3]*g[9]*p[0]*p[15]*p[18]*p[26]*p[27]*p[7] ).evalf();
  res += ( 104*p[0]*p[1]*p[15]*p[18]*p[26]*p[27]*p[7]*pow(g[3],2) ).evalf();
  res += ( -416*g[9]*p[0]*p[1]*p[15]*p[18]*p[26]*p[27]*p[7] ).evalf();
  res += ( -8*g[2]*p[0]*p[19]*p[26]*p[27]*p[7]*pow(g[3],2) ).evalf();
  res += ( 32*g[2]*g[9]*p[0]*p[19]*p[26]*p[27]*p[7] ).evalf();
  res += ( -1104*g[21]*p[0]*p[15]*p[19]*p[26]*p[27]*p[7] ).evalf();
  res += ( -1472*g[24]*p[0]*p[15]*p[19]*p[26]*p[27]*p[7] ).evalf();
  res += ( 368*g[12]*g[3]*p[0]*p[15]*p[19]*p[26]*p[27]*p[7] ).evalf();
  res += ( p[0]*p[15]*p[19]*p[26]*p[27]*p[7]*numeric(466,3)*pow(g[3],2) ).evalf();
  res += ( 276*g[0]*p[0]*p[15]*p[19]*p[26]*p[27]*p[7]*pow(g[3],2) ).evalf();
  res += ( p[0]*p[15]*p[19]*p[26]*p[27]*p[7]*numeric(-230,3)*pow(g[3],3) ).evalf();
  res += ( -368*g[30]*p[0]*p[15]*p[19]*p[26]*p[27]*p[7] ).evalf();
  res += ( 736*g[37]*p[0]*p[15]*p[19]*p[26]*p[27]*p[7] ).evalf();
  res += ( -184*g[4]*p[0]*p[15]*p[19]*p[26]*p[27]*p[7]*pow(g[3],2) ).evalf();
  res += ( g[9]*p[0]*p[15]*p[19]*p[26]*p[27]*p[7]*numeric(-1864,3) ).evalf();
  res += ( 184*g[3]*g[9]*p[0]*p[15]*p[19]*p[26]*p[27]*p[7] ).evalf();
  res += ( -184*p[0]*p[1]*p[15]*p[19]*p[26]*p[27]*p[7]*pow(g[3],2) ).evalf();
  res += ( 736*g[9]*p[0]*p[1]*p[15]*p[19]*p[26]*p[27]*p[7] ).evalf();
  res += ( 2*g[2]*p[0]*p[20]*p[26]*p[27]*p[7]*pow(g[3],2) ).evalf();
  res += ( -8*g[2]*g[9]*p[0]*p[20]*p[26]*p[27]*p[7] ).evalf();
  res += ( 456*g[21]*p[0]*p[15]*p[20]*p[26]*p[27]*p[7] ).evalf();
  res += ( 608*g[24]*p[0]*p[15]*p[20]*p[26]*p[27]*p[7] ).evalf();
  res += ( -152*g[12]*g[3]*p[0]*p[15]*p[20]*p[26]*p[27]*p[7] ).evalf();
  res += ( p[0]*p[15]*p[20]*p[26]*p[27]*p[7]*numeric(-52,3)*pow(g[3],2) ).evalf();
  res += ( -114*g[0]*p[0]*p[15]*p[20]*p[26]*p[27]*p[7]*pow(g[3],2) ).evalf();
  res += ( p[0]*p[15]*p[20]*p[26]*p[27]*p[7]*numeric(95,3)*pow(g[3],3) ).evalf();
  res += ( 152*g[30]*p[0]*p[15]*p[20]*p[26]*p[27]*p[7] ).evalf();
  res += ( -304*g[37]*p[0]*p[15]*p[20]*p[26]*p[27]*p[7] ).evalf();
  res += ( 76*g[4]*p[0]*p[15]*p[20]*p[26]*p[27]*p[7]*pow(g[3],2) ).evalf();
  res += ( g[9]*p[0]*p[15]*p[20]*p[26]*p[27]*p[7]*numeric(208,3) ).evalf();
  res += ( -76*g[3]*g[9]*p[0]*p[15]*p[20]*p[26]*p[27]*p[7] ).evalf();
  res += ( 76*p[0]*p[1]*p[15]*p[20]*p[26]*p[27]*p[7]*pow(g[3],2) ).evalf();
  res += ( -304*g[9]*p[0]*p[1]*p[15]*p[20]*p[26]*p[27]*p[7] ).evalf();
  res += ( 144*g[0]*g[1]*p[15]*p[28]*p[7] ).evalf();
  res += ( -72*g[1]*g[3]*p[15]*p[28]*p[7] ).evalf();
  res += ( -52*g[1]*p[0]*p[15]*p[28]*p[7]*pow(g[3],2) ).evalf();
  res += ( 208*g[1]*g[9]*p[0]*p[15]*p[28]*p[7] ).evalf();
  res += ( p[15]*p[26]*p[28]*p[7]*numeric(-928,3)*pow(g[0],2) ).evalf();
  res += ( g[0]*g[3]*p[15]*p[26]*p[28]*p[7]*numeric(928,3) ).evalf();
  res += ( p[15]*p[26]*p[28]*p[7]*numeric(-232,3)*pow(g[3],2) ).evalf();
  res += ( 128*p[1]*p[15]*p[26]*p[28]*p[7]*pow(g[0],2) ).evalf();
  res += ( -128*g[0]*g[3]*p[1]*p[15]*p[26]*p[28]*p[7] ).evalf();
  res += ( 32*p[1]*p[15]*p[26]*p[28]*p[7]*pow(g[3],2) ).evalf();
  res += ( p[15]*p[18]*p[26]*p[28]*p[7]*numeric(80,3)*pow(g[0],2) ).evalf();
  res += ( g[0]*g[3]*p[15]*p[18]*p[26]*p[28]*p[7]*numeric(-80,3) ).evalf();
  res += ( p[15]*p[18]*p[26]*p[28]*p[7]*numeric(20,3)*pow(g[3],2) ).evalf();
  res += ( -448*p[1]*p[15]*p[18]*p[26]*p[28]*p[7]*pow(g[0],2) ).evalf();
  res += ( 448*g[0]*g[3]*p[1]*p[15]*p[18]*p[26]*p[28]*p[7] ).evalf();
  res += ( -112*p[1]*p[15]*p[18]*p[26]*p[28]*p[7]*pow(g[3],2) ).evalf();
  res += ( 192*p[15]*p[19]*p[26]*p[28]*p[7]*pow(g[0],2) ).evalf();
  res += ( -192*g[0]*g[3]*p[15]*p[19]*p[26]*p[28]*p[7] ).evalf();
  res += ( 48*p[15]*p[19]*p[26]*p[28]*p[7]*pow(g[3],2) ).evalf();
  res += ( 192*p[1]*p[15]*p[19]*p[26]*p[28]*p[7]*pow(g[0],2) ).evalf();
  res += ( -192*g[0]*g[3]*p[1]*p[15]*p[19]*p[26]*p[28]*p[7] ).evalf();
  res += ( 48*p[1]*p[15]*p[19]*p[26]*p[28]*p[7]*pow(g[3],2) ).evalf();
  res += ( 80*g[0]*g[1]*p[15]*p[29]*p[7] ).evalf();
  res += ( -40*g[1]*g[3]*p[15]*p[29]*p[7] ).evalf();
  res += ( -33*g[1]*p[0]*p[15]*p[29]*p[7]*pow(g[3],2) ).evalf();
  res += ( 132*g[1]*g[9]*p[0]*p[15]*p[29]*p[7] ).evalf();
  res += ( -192*p[30]*p[7]*pow(g[0],2) ).evalf();
  res += ( p[30]*p[7]*numeric(-256,3)*pow(g[0],3) ).evalf();
  res += ( g[0]*g[1]*p[30]*p[7]*numeric(-512,3) ).evalf();
  res += ( 256*g[1]*p[30]*p[7]*pow(g[0],2) ).evalf();
  res += ( 32*p[30]*p[7]*pow(g[1],2) ).evalf();
  res += ( 128*g[0]*p[30]*p[7]*pow(g[1],2) ).evalf();
  res += ( p[30]*p[7]*numeric(-128,3)*pow(g[1],3) ).evalf();
  res += ( -64*g[1]*g[13]*p[30]*p[7] ).evalf();
  res += ( -64*g[1]*g[14]*p[30]*p[7] ).evalf();
  res += ( -128*g[1]*g[17]*p[30]*p[7] ).evalf();
  res += ( -128*g[1]*g[18]*p[30]*p[7] ).evalf();
  res += ( g[0]*g[2]*p[30]*p[7]*numeric(-512,3) ).evalf();
  res += ( 256*g[2]*p[30]*p[7]*pow(g[0],2) ).evalf();
  res += ( -64*g[15]*g[2]*p[30]*p[7] ).evalf();
  res += ( -64*g[16]*g[2]*p[30]*p[7] ).evalf();
  res += ( -128*g[19]*g[2]*p[30]*p[7] ).evalf();
  res += ( 32*p[30]*p[7]*pow(g[2],2) ).evalf();
  res += ( 128*g[0]*p[30]*p[7]*pow(g[2],2) ).evalf();
  res += ( p[30]*p[7]*numeric(-128,3)*pow(g[2],3) ).evalf();
  res += ( -128*g[2]*g[20]*p[30]*p[7] ).evalf();
  res += ( 128*g[22]*p[30]*p[7] ).evalf();
  res += ( 128*g[23]*p[30]*p[7] ).evalf();
  res += ( -256*g[24]*p[30]*p[7] ).evalf();
  res += ( 128*g[25]*p[30]*p[7] ).evalf();
  res += ( 128*g[26]*p[30]*p[7] ).evalf();
  res += ( -128*g[27]*p[30]*p[7] ).evalf();
  res += ( -64*g[28]*p[30]*p[7] ).evalf();
  res += ( -64*g[29]*p[30]*p[7] ).evalf();
  res += ( 192*g[0]*g[3]*p[30]*p[7] ).evalf();
  res += ( 128*g[3]*p[30]*p[7]*pow(g[0],2) ).evalf();
  res += ( g[1]*g[3]*p[30]*p[7]*numeric(256,3) ).evalf();
  res += ( -256*g[0]*g[1]*g[3]*p[30]*p[7] ).evalf();
  res += ( -128*g[3]*p[30]*p[7]*pow(g[1],2) ).evalf();
  res += ( 64*g[10]*g[3]*p[30]*p[7] ).evalf();
  res += ( 64*g[11]*g[3]*p[30]*p[7] ).evalf();
  res += ( -64*g[13]*g[3]*p[30]*p[7] ).evalf();
  res += ( -64*g[15]*g[3]*p[30]*p[7] ).evalf();
  res += ( -64*g[17]*g[3]*p[30]*p[7] ).evalf();
  res += ( -64*g[18]*g[3]*p[30]*p[7] ).evalf();
  res += ( -64*g[19]*g[3]*p[30]*p[7] ).evalf();
  res += ( g[2]*g[3]*p[30]*p[7]*numeric(256,3) ).evalf();
  res += ( -256*g[0]*g[2]*g[3]*p[30]*p[7] ).evalf();
  res += ( -128*g[3]*p[30]*p[7]*pow(g[2],2) ).evalf();
  res += ( -64*g[20]*g[3]*p[30]*p[7] ).evalf();
  res += ( -48*p[30]*p[7]*pow(g[3],2) ).evalf();
  res += ( -64*g[0]*p[30]*p[7]*pow(g[3],2) ).evalf();
  res += ( 32*g[1]*p[30]*p[7]*pow(g[3],2) ).evalf();
  res += ( 32*g[2]*p[30]*p[7]*pow(g[3],2) ).evalf();
  res += ( 64*g[31]*p[30]*p[7] ).evalf();
  res += ( 64*g[32]*p[30]*p[7] ).evalf();
  res += ( 64*g[33]*p[30]*p[7] ).evalf();
  res += ( 64*g[34]*p[30]*p[7] ).evalf();
  res += ( 64*g[35]*p[30]*p[7] ).evalf();
  res += ( 64*g[36]*p[30]*p[7] ).evalf();
  res += ( 128*g[38]*p[30]*p[7] ).evalf();
  res += ( -64*g[39]*p[30]*p[7] ).evalf();
  res += ( 128*g[40]*p[30]*p[7] ).evalf();
  res += ( 64*g[41]*p[30]*p[7] ).evalf();
  res += ( 128*g[42]*p[30]*p[7] ).evalf();
  res += ( -64*g[43]*p[30]*p[7] ).evalf();
  res += ( 128*g[44]*p[30]*p[7] ).evalf();
  res += ( 64*g[45]*p[30]*p[7] ).evalf();
  res += ( 64*g[5]*p[30]*p[7]*pow(g[1],2) ).evalf();
  res += ( -64*g[10]*g[5]*p[30]*p[7] ).evalf();
  res += ( 64*g[1]*g[3]*g[5]*p[30]*p[7] ).evalf();
  res += ( 32*g[5]*p[30]*p[7]*pow(g[3],2) ).evalf();
  res += ( 64*g[6]*p[30]*p[7]*pow(g[1],2) ).evalf();
  res += ( -64*g[10]*g[6]*p[30]*p[7] ).evalf();
  res += ( 64*g[1]*g[3]*g[6]*p[30]*p[7] ).evalf();
  res += ( -64*g[11]*g[7]*p[30]*p[7] ).evalf();
  res += ( 64*g[7]*p[30]*p[7]*pow(g[2],2) ).evalf();
  res += ( 64*g[2]*g[3]*g[7]*p[30]*p[7] ).evalf();
  res += ( 32*g[7]*p[30]*p[7]*pow(g[3],2) ).evalf();
  res += ( -64*g[11]*g[8]*p[30]*p[7] ).evalf();
  res += ( 64*g[8]*p[30]*p[7]*pow(g[2],2) ).evalf();
  res += ( 64*g[2]*g[3]*g[8]*p[30]*p[7] ).evalf();
  res += ( 128*g[1]*g[9]*p[30]*p[7] ).evalf();
  res += ( 128*g[2]*g[9]*p[30]*p[7] ).evalf();
  res += ( 128*g[3]*g[9]*p[30]*p[7] ).evalf();
  res += ( -128*p[1]*p[30]*p[7]*pow(g[0],2) ).evalf();
  res += ( -384*g[0]*g[1]*p[1]*p[30]*p[7] ).evalf();
  res += ( -64*p[1]*p[30]*p[7]*pow(g[1],2) ).evalf();
  res += ( -384*g[0]*g[2]*p[1]*p[30]*p[7] ).evalf();
  res += ( -64*p[1]*p[30]*p[7]*pow(g[2],2) ).evalf();
  res += ( 128*g[0]*g[3]*p[1]*p[30]*p[7] ).evalf();
  res += ( 192*g[1]*g[3]*p[1]*p[30]*p[7] ).evalf();
  res += ( 192*g[2]*g[3]*p[1]*p[30]*p[7] ).evalf();
  res += ( -32*p[1]*p[30]*p[7]*pow(g[3],2) ).evalf();
  res += ( p[14]*p[25]*p[28]*p[30]*p[7]*numeric(-10352,3) ).evalf();
  res += ( g[0]*p[14]*p[25]*p[28]*p[30]*p[7]*numeric(6328,3) ).evalf();
  res += ( g[3]*p[14]*p[25]*p[28]*p[30]*p[7]*numeric(-3164,3) ).evalf();
  res += ( -4944*p[1]*p[14]*p[25]*p[28]*p[30]*p[7] ).evalf();
  res += ( 2048*g[0]*p[1]*p[14]*p[25]*p[28]*p[30]*p[7] ).evalf();
  res += ( -1024*g[3]*p[1]*p[14]*p[25]*p[28]*p[30]*p[7] ).evalf();
  res += ( p[14]*p[17]*p[25]*p[28]*p[30]*p[7]*numeric(-2144,3) ).evalf();
  res += ( 176*g[0]*p[14]*p[17]*p[25]*p[28]*p[30]*p[7] ).evalf();
  res += ( -88*g[3]*p[14]*p[17]*p[25]*p[28]*p[30]*p[7] ).evalf();
  res += ( -352*p[1]*p[14]*p[17]*p[25]*p[28]*p[30]*p[7] ).evalf();
  res += ( p[14]*p[18]*p[25]*p[28]*p[30]*p[7]*numeric(-9904,27) ).evalf();
  res += ( g[0]*p[14]*p[18]*p[25]*p[28]*p[30]*p[7]*numeric(26296,9) ).evalf();
  res += ( g[3]*p[14]*p[18]*p[25]*p[28]*p[30]*p[7]*numeric(-13148,9) ).evalf();
  res += ( p[1]*p[14]*p[18]*p[25]*p[28]*p[30]*p[7]*numeric(272,9) ).evalf();
  res += ( g[0]*p[1]*p[14]*p[18]*p[25]*p[28]*p[30]*p[7]*numeric(-21568,3) ).evalf();
  res += ( g[3]*p[1]*p[14]*p[18]*p[25]*p[28]*p[30]*p[7]*numeric(10784,3) ).evalf();
  res += ( p[14]*p[19]*p[25]*p[28]*p[30]*p[7]*numeric(103672,27) ).evalf();
  res += ( g[0]*p[14]*p[19]*p[25]*p[28]*p[30]*p[7]*numeric(-20368,9) ).evalf();
  res += ( g[3]*p[14]*p[19]*p[25]*p[28]*p[30]*p[7]*numeric(10184,9) ).evalf();
  res += ( p[1]*p[14]*p[19]*p[25]*p[28]*p[30]*p[7]*numeric(47104,9) ).evalf();
  res += ( g[0]*p[1]*p[14]*p[19]*p[25]*p[28]*p[30]*p[7]*numeric(-12512,3) ).evalf();
  res += ( g[3]*p[1]*p[14]*p[19]*p[25]*p[28]*p[30]*p[7]*numeric(6256,3) ).evalf();
  res += ( -1536*p[14]*p[2]*p[25]*p[28]*p[30]*p[7] ).evalf();
  res += ( p[14]*p[18]*p[2]*p[25]*p[28]*p[30]*p[7]*numeric(12704,3) ).evalf();
  res += ( -5888*g[0]*p[14]*p[18]*p[2]*p[25]*p[28]*p[30]*p[7] ).evalf();
  res += ( 2944*g[3]*p[14]*p[18]*p[2]*p[25]*p[28]*p[30]*p[7] ).evalf();
  res += ( p[14]*p[19]*p[2]*p[25]*p[28]*p[30]*p[7]*numeric(7696,3) ).evalf();
  res += ( -1408*g[0]*p[14]*p[19]*p[2]*p[25]*p[28]*p[30]*p[7] ).evalf();
  res += ( 704*g[3]*p[14]*p[19]*p[2]*p[25]*p[28]*p[30]*p[7] ).evalf();
  res += ( p[14]*p[20]*p[25]*p[28]*p[30]*p[7]*numeric(86096,27) ).evalf();
  res += ( g[0]*p[14]*p[20]*p[25]*p[28]*p[30]*p[7]*numeric(-29132,9) ).evalf();
  res += ( g[3]*p[14]*p[20]*p[25]*p[28]*p[30]*p[7]*numeric(14566,9) ).evalf();
  res += ( p[1]*p[14]*p[20]*p[25]*p[28]*p[30]*p[7]*numeric(35768,9) ).evalf();
  res += ( g[0]*p[1]*p[14]*p[20]*p[25]*p[28]*p[30]*p[7]*numeric(2336,3) ).evalf();
  res += ( g[3]*p[1]*p[14]*p[20]*p[25]*p[28]*p[30]*p[7]*numeric(-1168,3) ).evalf();
  res += ( p[14]*p[2]*p[20]*p[25]*p[28]*p[30]*p[7]*numeric(-1072,3) ).evalf();
  res += ( 2176*g[0]*p[14]*p[2]*p[20]*p[25]*p[28]*p[30]*p[7] ).evalf();
  res += ( -1088*g[3]*p[14]*p[2]*p[20]*p[25]*p[28]*p[30]*p[7] ).evalf();
  res += ( p[14]*p[21]*p[25]*p[28]*p[30]*p[7]*numeric(4052,9) ).evalf();
  res += ( -2172*g[0]*p[14]*p[21]*p[25]*p[28]*p[30]*p[7] ).evalf();
  res += ( 1086*g[3]*p[14]*p[21]*p[25]*p[28]*p[30]*p[7] ).evalf();
  res += ( p[1]*p[14]*p[21]*p[25]*p[28]*p[30]*p[7]*numeric(1256,3) ).evalf();
  res += ( 944*g[0]*p[1]*p[14]*p[21]*p[25]*p[28]*p[30]*p[7] ).evalf();
  res += ( -472*g[3]*p[1]*p[14]*p[21]*p[25]*p[28]*p[30]*p[7] ).evalf();
  res += ( -960*p[14]*p[2]*p[21]*p[25]*p[28]*p[30]*p[7] ).evalf();
  res += ( 1536*g[0]*p[14]*p[2]*p[21]*p[25]*p[28]*p[30]*p[7] ).evalf();
  res += ( -768*g[3]*p[14]*p[2]*p[21]*p[25]*p[28]*p[30]*p[7] ).evalf();
  res += ( p[14]*p[22]*p[25]*p[28]*p[30]*p[7]*numeric(-5248,9) ).evalf();
  res += ( -172*g[0]*p[14]*p[22]*p[25]*p[28]*p[30]*p[7] ).evalf();
  res += ( 86*g[3]*p[14]*p[22]*p[25]*p[28]*p[30]*p[7] ).evalf();
  res += ( p[1]*p[14]*p[22]*p[25]*p[28]*p[30]*p[7]*numeric(-2096,3) ).evalf();
  res += ( -208*g[0]*p[1]*p[14]*p[22]*p[25]*p[28]*p[30]*p[7] ).evalf();
  res += ( 104*g[3]*p[1]*p[14]*p[22]*p[25]*p[28]*p[30]*p[7] ).evalf();
  res += ( -72*p[14]*p[2]*p[22]*p[25]*p[28]*p[30]*p[7] ).evalf();
  res += ( -192*g[0]*p[14]*p[2]*p[22]*p[25]*p[28]*p[30]*p[7] ).evalf();
  res += ( 96*g[3]*p[14]*p[2]*p[22]*p[25]*p[28]*p[30]*p[7] ).evalf();
  res += ( p[14]*p[23]*p[25]*p[28]*p[30]*p[7]*numeric(-7288,27) ).evalf();
  res += ( g[0]*p[14]*p[23]*p[25]*p[28]*p[30]*p[7]*numeric(4204,9) ).evalf();
  res += ( g[3]*p[14]*p[23]*p[25]*p[28]*p[30]*p[7]*numeric(-2102,9) ).evalf();
  res += ( p[1]*p[14]*p[23]*p[25]*p[28]*p[30]*p[7]*numeric(-3172,9) ).evalf();
  res += ( g[0]*p[1]*p[14]*p[23]*p[25]*p[28]*p[30]*p[7]*numeric(56,3) ).evalf();
  res += ( g[3]*p[1]*p[14]*p[23]*p[25]*p[28]*p[30]*p[7]*numeric(-28,3) ).evalf();
  res += ( p[14]*p[2]*p[23]*p[25]*p[28]*p[30]*p[7]*numeric(164,3) ).evalf();
  res += ( -224*g[0]*p[14]*p[2]*p[23]*p[25]*p[28]*p[30]*p[7] ).evalf();
  res += ( 112*g[3]*p[14]*p[2]*p[23]*p[25]*p[28]*p[30]*p[7] ).evalf();
  res += ( p[14]*p[24]*p[25]*p[28]*p[30]*p[7]*numeric(-2500,27) ).evalf();
  res += ( g[0]*p[14]*p[24]*p[25]*p[28]*p[30]*p[7]*numeric(952,9) ).evalf();
  res += ( g[3]*p[14]*p[24]*p[25]*p[28]*p[30]*p[7]*numeric(-476,9) ).evalf();
  res += ( p[1]*p[14]*p[24]*p[25]*p[28]*p[30]*p[7]*numeric(-820,9) ).evalf();
  res += ( g[0]*p[1]*p[14]*p[24]*p[25]*p[28]*p[30]*p[7]*numeric(56,3) ).evalf();
  res += ( g[3]*p[1]*p[14]*p[24]*p[25]*p[28]*p[30]*p[7]*numeric(-28,3) ).evalf();
  res += ( p[14]*p[2]*p[24]*p[25]*p[28]*p[30]*p[7]*numeric(-4,3) ).evalf();
  res += ( -32*g[0]*p[14]*p[2]*p[24]*p[25]*p[28]*p[30]*p[7] ).evalf();
  res += ( 16*g[3]*p[14]*p[2]*p[24]*p[25]*p[28]*p[30]*p[7] ).evalf();
  res += ( g[1]*p[14]*p[29]*p[30]*p[7]*numeric(-536,3) ).evalf();
  res += ( 192*g[1]*p[1]*p[14]*p[29]*p[30]*p[7] ).evalf();
  res += ( g[1]*p[14]*p[18]*p[29]*p[30]*p[7]*numeric(-376,9) ).evalf();
  res += ( g[1]*p[1]*p[14]*p[18]*p[29]*p[30]*p[7]*numeric(3592,3) ).evalf();
  res += ( g[1]*p[14]*p[19]*p[29]*p[30]*p[7]*numeric(1336,3) ).evalf();
  res += ( 112*g[1]*p[1]*p[14]*p[19]*p[29]*p[30]*p[7] ).evalf();
  res += ( 192*g[1]*p[14]*p[2]*p[29]*p[30]*p[7] ).evalf();
  res += ( 896*g[1]*p[14]*p[18]*p[2]*p[29]*p[30]*p[7] ).evalf();
  res += ( -96*g[1]*p[14]*p[19]*p[2]*p[29]*p[30]*p[7] ).evalf();
  res += ( g[1]*p[14]*p[20]*p[29]*p[30]*p[7]*numeric(544,3) ).evalf();
  res += ( -152*g[1]*p[1]*p[14]*p[20]*p[29]*p[30]*p[7] ).evalf();
  res += ( -192*g[1]*p[14]*p[2]*p[20]*p[29]*p[30]*p[7] ).evalf();
  res += ( g[1]*p[14]*p[21]*p[29]*p[30]*p[7]*numeric(664,9) ).evalf();
  res += ( g[1]*p[1]*p[14]*p[21]*p[29]*p[30]*p[7]*numeric(-16,3) ).evalf();
  res += ( -32*g[1]*p[14]*p[2]*p[21]*p[29]*p[30]*p[7] ).evalf();
  res += ( g[2]*p[25]*p[29]*p[30]*p[7]*numeric(-3352,3) ).evalf();
  res += ( -360*g[2]*p[1]*p[25]*p[29]*p[30]*p[7] ).evalf();
  res += ( g[2]*p[16]*p[25]*p[29]*p[30]*p[7]*numeric(-160,3) ).evalf();
  res += ( -32*g[2]*p[1]*p[16]*p[25]*p[29]*p[30]*p[7] ).evalf();
  res += ( g[2]*p[17]*p[25]*p[29]*p[30]*p[7]*numeric(56,3) ).evalf();
  res += ( 16*g[2]*p[1]*p[17]*p[25]*p[29]*p[30]*p[7] ).evalf();
  res += ( g[2]*p[18]*p[25]*p[29]*p[30]*p[7]*numeric(-376,9) ).evalf();
  res += ( g[2]*p[1]*p[18]*p[25]*p[29]*p[30]*p[7]*numeric(3592,3) ).evalf();
  res += ( -16*g[2]*p[19]*p[25]*p[29]*p[30]*p[7] ).evalf();
  res += ( -192*g[2]*p[1]*p[19]*p[25]*p[29]*p[30]*p[7] ).evalf();
  res += ( 192*g[2]*p[2]*p[25]*p[29]*p[30]*p[7] ).evalf();
  res += ( 896*g[2]*p[18]*p[2]*p[25]*p[29]*p[30]*p[7] ).evalf();
  res += ( -96*g[2]*p[19]*p[2]*p[25]*p[29]*p[30]*p[7] ).evalf();
  res += ( 88*g[2]*p[20]*p[25]*p[29]*p[30]*p[7] ).evalf();
  res += ( -216*g[2]*p[1]*p[20]*p[25]*p[29]*p[30]*p[7] ).evalf();
  res += ( -192*g[2]*p[2]*p[20]*p[25]*p[29]*p[30]*p[7] ).evalf();
  res += ( g[2]*p[21]*p[25]*p[29]*p[30]*p[7]*numeric(1264,9) ).evalf();
  res += ( g[2]*p[1]*p[21]*p[25]*p[29]*p[30]*p[7]*numeric(104,3) ).evalf();
  res += ( -32*g[2]*p[2]*p[21]*p[25]*p[29]*p[30]*p[7] ).evalf();
  res += ( p[14]*p[18]*p[25]*p[28]*p[3]*p[30]*p[7]*numeric(5888,3) ).evalf();
  res += ( p[14]*p[19]*p[25]*p[28]*p[3]*p[30]*p[7]*numeric(1408,3) ).evalf();
  res += ( p[14]*p[20]*p[25]*p[28]*p[3]*p[30]*p[7]*numeric(-2176,3) ).evalf();
  res += ( -512*p[14]*p[21]*p[25]*p[28]*p[3]*p[30]*p[7] ).evalf();
  res += ( 64*p[14]*p[22]*p[25]*p[28]*p[3]*p[30]*p[7] ).evalf();
  res += ( p[14]*p[23]*p[25]*p[28]*p[3]*p[30]*p[7]*numeric(224,3) ).evalf();
  res += ( p[14]*p[24]*p[25]*p[28]*p[3]*p[30]*p[7]*numeric(32,3) ).evalf();
  res += ( 224*p[31]*p[7]*pow(g[0],2) ).evalf();
  res += ( p[31]*p[7]*numeric(128,3)*pow(g[0],3) ).evalf();
  res += ( g[0]*g[1]*p[31]*p[7]*numeric(364,3) ).evalf();
  res += ( -160*g[1]*p[31]*p[7]*pow(g[0],2) ).evalf();
  res += ( p[31]*p[7]*numeric(152,3)*pow(g[1],2) ).evalf();
  res += ( -96*g[0]*p[31]*p[7]*pow(g[1],2) ).evalf();
  res += ( -32*p[31]*p[7]*pow(g[1],3) ).evalf();
  res += ( g[10]*p[31]*p[7]*numeric(-188,3) ).evalf();
  res += ( 32*g[0]*g[10]*p[31]*p[7] ).evalf();
  res += ( g[11]*p[31]*p[7]*numeric(200,3) ).evalf();
  res += ( -32*g[0]*g[11]*p[31]*p[7] ).evalf();
  res += ( 32*g[1]*g[13]*p[31]*p[7] ).evalf();
  res += ( 32*g[1]*g[14]*p[31]*p[7] ).evalf();
  res += ( 64*g[1]*g[17]*p[31]*p[7] ).evalf();
  res += ( 64*g[1]*g[18]*p[31]*p[7] ).evalf();
  res += ( -96*g[2]*p[31]*p[7]*pow(g[0],2) ).evalf();
  res += ( 32*g[15]*g[2]*p[31]*p[7] ).evalf();
  res += ( 32*g[16]*g[2]*p[31]*p[7] ).evalf();
  res += ( 64*g[19]*g[2]*p[31]*p[7] ).evalf();
  res += ( p[31]*p[7]*numeric(-272,3)*pow(g[2],2) ).evalf();
  res += ( -32*g[0]*p[31]*p[7]*pow(g[2],2) ).evalf();
  res += ( p[31]*p[7]*numeric(224,3)*pow(g[2],3) ).evalf();
  res += ( 64*g[2]*g[20]*p[31]*p[7] ).evalf();
  res += ( 32*g[22]*p[31]*p[7] ).evalf();
  res += ( -160*g[23]*p[31]*p[7] ).evalf();
  res += ( 128*g[24]*p[31]*p[7] ).evalf();
  res += ( 64*g[25]*p[31]*p[7] ).evalf();
  res += ( -192*g[26]*p[31]*p[7] ).evalf();
  res += ( 64*g[27]*p[31]*p[7] ).evalf();
  res += ( 64*g[29]*p[31]*p[7] ).evalf();
  res += ( -224*g[0]*g[3]*p[31]*p[7] ).evalf();
  res += ( -64*g[3]*p[31]*p[7]*pow(g[0],2) ).evalf();
  res += ( g[1]*g[3]*p[31]*p[7]*numeric(-182,3) ).evalf();
  res += ( 160*g[0]*g[1]*g[3]*p[31]*p[7] ).evalf();
  res += ( 80*g[3]*p[31]*p[7]*pow(g[1],2) ).evalf();
  res += ( -48*g[10]*g[3]*p[31]*p[7] ).evalf();
  res += ( -16*g[11]*g[3]*p[31]*p[7] ).evalf();
  res += ( 32*g[13]*g[3]*p[31]*p[7] ).evalf();
  res += ( 32*g[15]*g[3]*p[31]*p[7] ).evalf();
  res += ( 32*g[17]*g[3]*p[31]*p[7] ).evalf();
  res += ( 32*g[18]*g[3]*p[31]*p[7] ).evalf();
  res += ( 32*g[19]*g[3]*p[31]*p[7] ).evalf();
  res += ( 96*g[0]*g[2]*g[3]*p[31]*p[7] ).evalf();
  res += ( 48*g[3]*p[31]*p[7]*pow(g[2],2) ).evalf();
  res += ( 32*g[20]*g[3]*p[31]*p[7] ).evalf();
  res += ( 56*p[31]*p[7]*pow(g[3],2) ).evalf();
  res += ( 32*g[0]*p[31]*p[7]*pow(g[3],2) ).evalf();
  res += ( -24*g[1]*p[31]*p[7]*pow(g[3],2) ).evalf();
  res += ( -8*g[2]*p[31]*p[7]*pow(g[3],2) ).evalf();
  res += ( -32*g[31]*p[31]*p[7] ).evalf();
  res += ( -32*g[32]*p[31]*p[7] ).evalf();
  res += ( -32*g[33]*p[31]*p[7] ).evalf();
  res += ( -32*g[34]*p[31]*p[7] ).evalf();
  res += ( -32*g[35]*p[31]*p[7] ).evalf();
  res += ( -32*g[36]*p[31]*p[7] ).evalf();
  res += ( -64*g[38]*p[31]*p[7] ).evalf();
  res += ( 32*g[39]*p[31]*p[7] ).evalf();
  res += ( -64*g[40]*p[31]*p[7] ).evalf();
  res += ( -32*g[41]*p[31]*p[7] ).evalf();
  res += ( -64*g[42]*p[31]*p[7] ).evalf();
  res += ( 32*g[43]*p[31]*p[7] ).evalf();
  res += ( -64*g[44]*p[31]*p[7] ).evalf();
  res += ( -32*g[45]*p[31]*p[7] ).evalf();
  res += ( -32*g[5]*p[31]*p[7]*pow(g[1],2) ).evalf();
  res += ( 32*g[10]*g[5]*p[31]*p[7] ).evalf();
  res += ( -32*g[1]*g[3]*g[5]*p[31]*p[7] ).evalf();
  res += ( -16*g[5]*p[31]*p[7]*pow(g[3],2) ).evalf();
  res += ( -32*g[6]*p[31]*p[7]*pow(g[1],2) ).evalf();
  res += ( 32*g[10]*g[6]*p[31]*p[7] ).evalf();
  res += ( -32*g[1]*g[3]*g[6]*p[31]*p[7] ).evalf();
  res += ( 32*g[11]*g[7]*p[31]*p[7] ).evalf();
  res += ( -32*g[7]*p[31]*p[7]*pow(g[2],2) ).evalf();
  res += ( -32*g[2]*g[3]*g[7]*p[31]*p[7] ).evalf();
  res += ( -16*g[7]*p[31]*p[7]*pow(g[3],2) ).evalf();
  res += ( 32*g[11]*g[8]*p[31]*p[7] ).evalf();
  res += ( -32*g[8]*p[31]*p[7]*pow(g[2],2) ).evalf();
  res += ( -32*g[2]*g[3]*g[8]*p[31]*p[7] ).evalf();
  res += ( -64*g[1]*g[9]*p[31]*p[7] ).evalf();
  res += ( -64*g[2]*g[9]*p[31]*p[7] ).evalf();
  res += ( -64*g[3]*g[9]*p[31]*p[7] ).evalf();
  res += ( -144*g[21]*p[0]*p[31]*p[7] ).evalf();
  res += ( -192*g[24]*p[0]*p[31]*p[7] ).evalf();
  res += ( 48*g[12]*g[3]*p[0]*p[31]*p[7] ).evalf();
  res += ( -16*p[0]*p[31]*p[7]*pow(g[3],2) ).evalf();
  res += ( 36*g[0]*p[0]*p[31]*p[7]*pow(g[3],2) ).evalf();
  res += ( 4*g[1]*p[0]*p[31]*p[7]*pow(g[3],2) ).evalf();
  res += ( 8*g[2]*p[0]*p[31]*p[7]*pow(g[3],2) ).evalf();
  res += ( -10*p[0]*p[31]*p[7]*pow(g[3],3) ).evalf();
  res += ( -48*g[30]*p[0]*p[31]*p[7] ).evalf();
  res += ( 96*g[37]*p[0]*p[31]*p[7] ).evalf();
  res += ( -24*g[4]*p[0]*p[31]*p[7]*pow(g[3],2) ).evalf();
  res += ( 64*g[9]*p[0]*p[31]*p[7] ).evalf();
  res += ( -16*g[1]*g[9]*p[0]*p[31]*p[7] ).evalf();
  res += ( -32*g[2]*g[9]*p[0]*p[31]*p[7] ).evalf();
  res += ( 24*g[3]*g[9]*p[0]*p[31]*p[7] ).evalf();
  res += ( 64*p[1]*p[31]*p[7]*pow(g[0],2) ).evalf();
  res += ( 256*g[0]*g[1]*p[1]*p[31]*p[7] ).evalf();
  res += ( 128*p[1]*p[31]*p[7]*pow(g[1],2) ).evalf();
  res += ( -64*g[10]*p[1]*p[31]*p[7] ).evalf();
  res += ( 64*g[11]*p[1]*p[31]*p[7] ).evalf();
  res += ( -64*p[1]*p[31]*p[7]*pow(g[2],2) ).evalf();
  res += ( -64*g[0]*g[3]*p[1]*p[31]*p[7] ).evalf();
  res += ( -128*g[1]*g[3]*p[1]*p[31]*p[7] ).evalf();
  res += ( 16*p[1]*p[31]*p[7]*pow(g[3],2) ).evalf();
  res += ( -24*p[0]*p[1]*p[31]*p[7]*pow(g[3],2) ).evalf();
  res += ( 96*g[9]*p[0]*p[1]*p[31]*p[7] ).evalf();
  res += ( 4*g[11]*p[16]*p[31]*p[7] ).evalf();
  res += ( -8*p[16]*p[31]*p[7]*pow(g[2],2) ).evalf();
  res += ( -4*g[11]*p[17]*p[31]*p[7] ).evalf();
  res += ( 8*p[17]*p[31]*p[7]*pow(g[2],2) ).evalf();
  res += ( g[0]*g[2]*p[26]*p[28]*p[31]*p[7]*numeric(-884,3) ).evalf();
  res += ( g[2]*g[3]*p[26]*p[28]*p[31]*p[7]*numeric(442,3) ).evalf();
  res += ( 256*g[0]*g[2]*p[1]*p[26]*p[28]*p[31]*p[7] ).evalf();
  res += ( -128*g[2]*g[3]*p[1]*p[26]*p[28]*p[31]*p[7] ).evalf();
  res += ( 32*g[0]*g[2]*p[16]*p[26]*p[28]*p[31]*p[7] ).evalf();
  res += ( -16*g[2]*g[3]*p[16]*p[26]*p[28]*p[31]*p[7] ).evalf();
  res += ( -88*g[0]*g[2]*p[17]*p[26]*p[28]*p[31]*p[7] ).evalf();
  res += ( 44*g[2]*g[3]*p[17]*p[26]*p[28]*p[31]*p[7] ).evalf();
  res += ( -544*g[0]*g[2]*p[18]*p[26]*p[28]*p[31]*p[7] ).evalf();
  res += ( 272*g[2]*g[3]*p[18]*p[26]*p[28]*p[31]*p[7] ).evalf();
  res += ( -1280*g[0]*g[2]*p[1]*p[18]*p[26]*p[28]*p[31]*p[7] ).evalf();
  res += ( 640*g[2]*g[3]*p[1]*p[18]*p[26]*p[28]*p[31]*p[7] ).evalf();
  res += ( g[0]*g[2]*p[19]*p[26]*p[28]*p[31]*p[7]*numeric(100,3) ).evalf();
  res += ( g[2]*g[3]*p[19]*p[26]*p[28]*p[31]*p[7]*numeric(-50,3) ).evalf();
  res += ( 192*g[0]*g[2]*p[1]*p[19]*p[26]*p[28]*p[31]*p[7] ).evalf();
  res += ( -96*g[2]*g[3]*p[1]*p[19]*p[26]*p[28]*p[31]*p[7] ).evalf();
  res += ( g[0]*g[2]*p[20]*p[26]*p[28]*p[31]*p[7]*numeric(272,3) ).evalf();
  res += ( g[2]*g[3]*p[20]*p[26]*p[28]*p[31]*p[7]*numeric(-136,3) ).evalf();
  res += ( 192*g[0]*g[2]*p[1]*p[20]*p[26]*p[28]*p[31]*p[7] ).evalf();
  res += ( -96*g[2]*g[3]*p[1]*p[20]*p[26]*p[28]*p[31]*p[7] ).evalf();
  res += ( 1952*p[14]*p[25]*p[30]*p[32]*p[7] ).evalf();
  res += ( 1232*p[14]*p[18]*p[25]*p[30]*p[32]*p[7] ).evalf();
  res += ( -288*p[14]*p[19]*p[25]*p[30]*p[32]*p[7] ).evalf();
  res += ( -672*p[14]*p[20]*p[25]*p[30]*p[32]*p[7] ).evalf();
  res += ( -244*p[14]*p[21]*p[25]*p[30]*p[32]*p[7] ).evalf();
  res += ( -36*p[14]*p[22]*p[25]*p[30]*p[32]*p[7] ).evalf();
  res += ( -160*p[0]*p[15]*p[18]*p[26]*p[27]*p[31]*p[32]*p[7] ).evalf();
  res += ( -120*p[0]*p[15]*p[19]*p[26]*p[27]*p[31]*p[32]*p[7] ).evalf();
  res += ( 880*p[0]*p[15]*p[20]*p[26]*p[27]*p[31]*p[32]*p[7] ).evalf();
  res += ( -120*p[0]*p[15]*p[21]*p[26]*p[27]*p[31]*p[32]*p[7] ).evalf();
  res += ( -272*g[1]*p[14]*p[30]*p[4]*p[7] ).evalf();
  res += ( 32*g[5]*p[14]*p[30]*p[4]*p[7] ).evalf();
  res += ( 124*g[1]*p[14]*p[18]*p[30]*p[4]*p[7] ).evalf();
  res += ( -8*g[5]*p[14]*p[18]*p[30]*p[4]*p[7] ).evalf();
  res += ( g[1]*p[14]*p[19]*p[30]*p[4]*p[7]*numeric(322,3) ).evalf();
  res += ( g[5]*p[14]*p[19]*p[30]*p[4]*p[7]*numeric(-28,3) ).evalf();
  res += ( g[1]*p[14]*p[20]*p[30]*p[4]*p[7]*numeric(46,3) ).evalf();
  res += ( g[5]*p[14]*p[20]*p[30]*p[4]*p[7]*numeric(-4,3) ).evalf();
  res += ( g[2]*p[25]*p[30]*p[4]*p[7]*numeric(-544,3) ).evalf();
  res += ( g[7]*p[25]*p[30]*p[4]*p[7]*numeric(64,3) ).evalf();
  res += ( g[0]*p[14]*p[25]*p[30]*p[4]*p[7]*numeric(1120,3) ).evalf();
  res += ( g[3]*p[14]*p[25]*p[30]*p[4]*p[7]*numeric(-736,3) ).evalf();
  res += ( 124*g[2]*p[18]*p[25]*p[30]*p[4]*p[7] ).evalf();
  res += ( -8*g[7]*p[18]*p[25]*p[30]*p[4]*p[7] ).evalf();
  res += ( g[0]*p[14]*p[18]*p[25]*p[30]*p[4]*p[7]*numeric(3752,3) ).evalf();
  res += ( g[3]*p[14]*p[18]*p[25]*p[30]*p[4]*p[7]*numeric(-2044,3) ).evalf();
  res += ( g[2]*p[19]*p[25]*p[30]*p[4]*p[7]*numeric(322,3) ).evalf();
  res += ( g[7]*p[19]*p[25]*p[30]*p[4]*p[7]*numeric(-28,3) ).evalf();
  res += ( 1264*g[0]*p[14]*p[19]*p[25]*p[30]*p[4]*p[7] ).evalf();
  res += ( -648*g[3]*p[14]*p[19]*p[25]*p[30]*p[4]*p[7] ).evalf();
  res += ( g[2]*p[20]*p[25]*p[30]*p[4]*p[7]*numeric(46,3) ).evalf();
  res += ( g[7]*p[20]*p[25]*p[30]*p[4]*p[7]*numeric(-4,3) ).evalf();
  res += ( g[0]*p[14]*p[20]*p[25]*p[30]*p[4]*p[7]*numeric(2000,3) ).evalf();
  res += ( -328*g[3]*p[14]*p[20]*p[25]*p[30]*p[4]*p[7] ).evalf();
  res += ( g[0]*p[14]*p[21]*p[25]*p[30]*p[4]*p[7]*numeric(502,3) ).evalf();
  res += ( g[3]*p[14]*p[21]*p[25]*p[30]*p[4]*p[7]*numeric(-241,3) ).evalf();
  res += ( g[0]*p[14]*p[22]*p[25]*p[30]*p[4]*p[7]*numeric(46,3) ).evalf();
  res += ( -7*g[3]*p[14]*p[22]*p[25]*p[30]*p[4]*p[7] ).evalf();
  res += ( p[14]*p[25]*p[28]*p[30]*p[4]*p[7]*numeric(4544,9) ).evalf();
  res += ( p[1]*p[14]*p[25]*p[28]*p[30]*p[4]*p[7]*numeric(640,3) ).evalf();
  res += ( p[14]*p[18]*p[25]*p[28]*p[30]*p[4]*p[7]*numeric(-31936,9) ).evalf();
  res += ( -2816*p[1]*p[14]*p[18]*p[25]*p[28]*p[30]*p[4]*p[7] ).evalf();
  res += ( p[14]*p[19]*p[25]*p[28]*p[30]*p[4]*p[7]*numeric(-13832,9) ).evalf();
  res += ( -928*p[1]*p[14]*p[19]*p[25]*p[28]*p[30]*p[4]*p[7] ).evalf();
  res += ( p[14]*p[20]*p[25]*p[28]*p[30]*p[4]*p[7]*numeric(2632,3) ).evalf();
  res += ( p[1]*p[14]*p[20]*p[25]*p[28]*p[30]*p[4]*p[7]*numeric(2720,3) ).evalf();
  res += ( p[14]*p[21]*p[25]*p[28]*p[30]*p[4]*p[7]*numeric(5926,9) ).evalf();
  res += ( p[1]*p[14]*p[21]*p[25]*p[28]*p[30]*p[4]*p[7]*numeric(2240,3) ).evalf();
  res += ( p[14]*p[22]*p[25]*p[28]*p[30]*p[4]*p[7]*numeric(-1136,9) ).evalf();
  res += ( p[1]*p[14]*p[22]*p[25]*p[28]*p[30]*p[4]*p[7]*numeric(-184,3) ).evalf();
  res += ( -54*p[14]*p[23]*p[25]*p[28]*p[30]*p[4]*p[7] ).evalf();
  res += ( p[1]*p[14]*p[23]*p[25]*p[28]*p[30]*p[4]*p[7]*numeric(-292,3) ).evalf();
  res += ( p[14]*p[24]*p[25]*p[28]*p[30]*p[4]*p[7]*numeric(-32,9) ).evalf();
  res += ( p[1]*p[14]*p[24]*p[25]*p[28]*p[30]*p[4]*p[7]*numeric(-44,3) ).evalf();
  res += ( g[1]*p[0]*p[15]*p[27]*p[31]*p[4]*p[7]*numeric(-40,3) ).evalf();
  res += ( 16*g[1]*p[0]*p[15]*p[18]*p[27]*p[31]*p[4]*p[7] ).evalf();
  res += ( g[1]*p[0]*p[15]*p[19]*p[27]*p[31]*p[4]*p[7]*numeric(-88,3) ).evalf();
  res += ( g[1]*p[0]*p[15]*p[20]*p[27]*p[31]*p[4]*p[7]*numeric(4,3) ).evalf();
  res += ( g[1]*p[0]*p[15]*p[21]*p[27]*p[31]*p[4]*p[7]*numeric(4,3) ).evalf();
  res += ( g[2]*p[0]*p[26]*p[27]*p[31]*p[4]*p[7]*numeric(104,3) ).evalf();
  res += ( p[0]*p[15]*p[26]*p[27]*p[31]*p[4]*p[7]*numeric(32,3) ).evalf();
  res += ( 16*g[2]*p[0]*p[18]*p[26]*p[27]*p[31]*p[4]*p[7] ).evalf();
  res += ( p[0]*p[15]*p[18]*p[26]*p[27]*p[31]*p[4]*p[7]*numeric(-1216,9) ).evalf();
  res += ( 16*g[0]*p[0]*p[15]*p[18]*p[26]*p[27]*p[31]*p[4]*p[7] ).evalf();
  res += ( g[3]*p[0]*p[15]*p[18]*p[26]*p[27]*p[31]*p[4]*p[7]*numeric(104,3) ).evalf();
  res += ( g[4]*p[0]*p[15]*p[18]*p[26]*p[27]*p[31]*p[4]*p[7]*numeric(-32,3) ).evalf();
  res += ( p[0]*p[1]*p[15]*p[18]*p[26]*p[27]*p[31]*p[4]*p[7]*numeric(-32,3) ).evalf();
  res += ( 16*g[2]*p[0]*p[19]*p[26]*p[27]*p[31]*p[4]*p[7] ).evalf();
  res += ( -16*p[0]*p[15]*p[19]*p[26]*p[27]*p[31]*p[4]*p[7] ).evalf();
  res += ( 12*g[0]*p[0]*p[15]*p[19]*p[26]*p[27]*p[31]*p[4]*p[7] ).evalf();
  res += ( 26*g[3]*p[0]*p[15]*p[19]*p[26]*p[27]*p[31]*p[4]*p[7] ).evalf();
  res += ( -8*g[4]*p[0]*p[15]*p[19]*p[26]*p[27]*p[31]*p[4]*p[7] ).evalf();
  res += ( -8*p[0]*p[1]*p[15]*p[19]*p[26]*p[27]*p[31]*p[4]*p[7] ).evalf();
  res += ( g[2]*p[0]*p[20]*p[26]*p[27]*p[31]*p[4]*p[7]*numeric(-4,3) ).evalf();
  res += ( p[0]*p[15]*p[20]*p[26]*p[27]*p[31]*p[4]*p[7]*numeric(736,9) ).evalf();
  res += ( -88*g[0]*p[0]*p[15]*p[20]*p[26]*p[27]*p[31]*p[4]*p[7] ).evalf();
  res += ( g[3]*p[0]*p[15]*p[20]*p[26]*p[27]*p[31]*p[4]*p[7]*numeric(-572,3) ).evalf();
  res += ( g[4]*p[0]*p[15]*p[20]*p[26]*p[27]*p[31]*p[4]*p[7]*numeric(176,3) ).evalf();
  res += ( p[0]*p[1]*p[15]*p[20]*p[26]*p[27]*p[31]*p[4]*p[7]*numeric(176,3) ).evalf();
  res += ( -2*g[2]*p[0]*p[21]*p[26]*p[27]*p[31]*p[4]*p[7] ).evalf();
  res += ( p[0]*p[15]*p[21]*p[26]*p[27]*p[31]*p[4]*p[7]*numeric(-8,3) ).evalf();
  res += ( 12*g[0]*p[0]*p[15]*p[21]*p[26]*p[27]*p[31]*p[4]*p[7] ).evalf();
  res += ( 26*g[3]*p[0]*p[15]*p[21]*p[26]*p[27]*p[31]*p[4]*p[7] ).evalf();
  res += ( -8*g[4]*p[0]*p[15]*p[21]*p[26]*p[27]*p[31]*p[4]*p[7] ).evalf();
  res += ( -8*p[0]*p[1]*p[15]*p[21]*p[26]*p[27]*p[31]*p[4]*p[7] ).evalf();
  res += ( p[0]*p[15]*p[22]*p[26]*p[27]*p[31]*p[4]*p[7]*numeric(-4,3) ).evalf();
  res += ( -48*p[14]*p[8]*pow(g[0],2) ).evalf();
  res += ( p[14]*p[8]*numeric(-64,3)*pow(g[0],3) ).evalf();
  res += ( g[0]*g[1]*p[14]*p[8]*numeric(28,3) ).evalf();
  res += ( 80*g[1]*p[14]*p[8]*pow(g[0],2) ).evalf();
  res += ( p[14]*p[8]*numeric(-208,3)*pow(g[1],2) ).evalf();
  res += ( 48*g[0]*p[14]*p[8]*pow(g[1],2) ).evalf();
  res += ( 16*p[14]*p[8]*pow(g[1],3) ).evalf();
  res += ( g[10]*p[14]*p[8]*numeric(196,3) ).evalf();
  res += ( -16*g[1]*g[13]*p[14]*p[8] ).evalf();
  res += ( -16*g[1]*g[14]*p[14]*p[8] ).evalf();
  res += ( -32*g[1]*g[17]*p[14]*p[8] ).evalf();
  res += ( -32*g[1]*g[18]*p[14]*p[8] ).evalf();
  res += ( -16*g[22]*p[14]*p[8] ).evalf();
  res += ( -64*g[24]*p[14]*p[8] ).evalf();
  res += ( -32*g[25]*p[14]*p[8] ).evalf();
  res += ( -32*g[27]*p[14]*p[8] ).evalf();
  res += ( 48*g[0]*g[3]*p[14]*p[8] ).evalf();
  res += ( 32*g[3]*p[14]*p[8]*pow(g[0],2) ).evalf();
  res += ( g[1]*g[3]*p[14]*p[8]*numeric(-14,3) ).evalf();
  res += ( -80*g[0]*g[1]*g[3]*p[14]*p[8] ).evalf();
  res += ( -40*g[3]*p[14]*p[8]*pow(g[1],2) ).evalf();
  res += ( 24*g[10]*g[3]*p[14]*p[8] ).evalf();
  res += ( -16*g[13]*g[3]*p[14]*p[8] ).evalf();
  res += ( -16*g[17]*g[3]*p[14]*p[8] ).evalf();
  res += ( -16*g[18]*g[3]*p[14]*p[8] ).evalf();
  res += ( -12*p[14]*p[8]*pow(g[3],2) ).evalf();
  res += ( -16*g[0]*p[14]*p[8]*pow(g[3],2) ).evalf();
  res += ( 12*g[1]*p[14]*p[8]*pow(g[3],2) ).evalf();
  res += ( 16*g[31]*p[14]*p[8] ).evalf();
  res += ( 16*g[33]*p[14]*p[8] ).evalf();
  res += ( 16*g[34]*p[14]*p[8] ).evalf();
  res += ( 32*g[38]*p[14]*p[8] ).evalf();
  res += ( -16*g[39]*p[14]*p[8] ).evalf();
  res += ( 32*g[40]*p[14]*p[8] ).evalf();
  res += ( 16*g[41]*p[14]*p[8] ).evalf();
  res += ( 16*g[5]*p[14]*p[8]*pow(g[1],2) ).evalf();
  res += ( -16*g[10]*g[5]*p[14]*p[8] ).evalf();
  res += ( 16*g[1]*g[3]*g[5]*p[14]*p[8] ).evalf();
  res += ( 8*g[5]*p[14]*p[8]*pow(g[3],2) ).evalf();
  res += ( 16*g[6]*p[14]*p[8]*pow(g[1],2) ).evalf();
  res += ( -16*g[10]*g[6]*p[14]*p[8] ).evalf();
  res += ( 16*g[1]*g[3]*g[6]*p[14]*p[8] ).evalf();
  res += ( 32*g[1]*g[9]*p[14]*p[8] ).evalf();
  res += ( 32*g[3]*g[9]*p[14]*p[8] ).evalf();
  res += ( -32*p[1]*p[14]*p[8]*pow(g[0],2) ).evalf();
  res += ( -128*g[0]*g[1]*p[1]*p[14]*p[8] ).evalf();
  res += ( -64*p[1]*p[14]*p[8]*pow(g[1],2) ).evalf();
  res += ( 32*g[10]*p[1]*p[14]*p[8] ).evalf();
  res += ( 32*g[0]*g[3]*p[1]*p[14]*p[8] ).evalf();
  res += ( 64*g[1]*g[3]*p[1]*p[14]*p[8] ).evalf();
  res += ( -8*p[1]*p[14]*p[8]*pow(g[3],2) ).evalf();
  res += ( 72*g[1]*p[0]*p[15]*p[27]*p[8]*pow(g[3],2) ).evalf();
  res += ( -288*g[1]*g[9]*p[0]*p[15]*p[27]*p[8] ).evalf();
  res += ( -69*g[2]*p[0]*p[26]*p[27]*p[8]*pow(g[3],2) ).evalf();
  res += ( 276*g[2]*g[9]*p[0]*p[26]*p[27]*p[8] ).evalf();
  res += ( -1752*g[21]*p[0]*p[15]*p[26]*p[27]*p[8] ).evalf();
  res += ( -2336*g[24]*p[0]*p[15]*p[26]*p[27]*p[8] ).evalf();
  res += ( 584*g[12]*g[3]*p[0]*p[15]*p[26]*p[27]*p[8] ).evalf();
  res += ( p[0]*p[15]*p[26]*p[27]*p[8]*numeric(-92,3)*pow(g[3],2) ).evalf();
  res += ( 438*g[0]*p[0]*p[15]*p[26]*p[27]*p[8]*pow(g[3],2) ).evalf();
  res += ( p[0]*p[15]*p[26]*p[27]*p[8]*numeric(-365,3)*pow(g[3],3) ).evalf();
  res += ( -584*g[30]*p[0]*p[15]*p[26]*p[27]*p[8] ).evalf();
  res += ( 1168*g[37]*p[0]*p[15]*p[26]*p[27]*p[8] ).evalf();
  res += ( -292*g[4]*p[0]*p[15]*p[26]*p[27]*p[8]*pow(g[3],2) ).evalf();
  res += ( g[9]*p[0]*p[15]*p[26]*p[27]*p[8]*numeric(368,3) ).evalf();
  res += ( 292*g[3]*g[9]*p[0]*p[15]*p[26]*p[27]*p[8] ).evalf();
  res += ( -292*p[0]*p[1]*p[15]*p[26]*p[27]*p[8]*pow(g[3],2) ).evalf();
  res += ( 1168*g[9]*p[0]*p[1]*p[15]*p[26]*p[27]*p[8] ).evalf();
  res += ( -27*g[2]*p[0]*p[18]*p[26]*p[27]*p[8]*pow(g[3],2) ).evalf();
  res += ( 108*g[2]*g[9]*p[0]*p[18]*p[26]*p[27]*p[8] ).evalf();
  res += ( -384*g[21]*p[0]*p[15]*p[18]*p[26]*p[27]*p[8] ).evalf();
  res += ( -512*g[24]*p[0]*p[15]*p[18]*p[26]*p[27]*p[8] ).evalf();
  res += ( 128*g[12]*g[3]*p[0]*p[15]*p[18]*p[26]*p[27]*p[8] ).evalf();
  res += ( p[0]*p[15]*p[18]*p[26]*p[27]*p[8]*numeric(274,3)*pow(g[3],2) ).evalf();
  res += ( 96*g[0]*p[0]*p[15]*p[18]*p[26]*p[27]*p[8]*pow(g[3],2) ).evalf();
  res += ( p[0]*p[15]*p[18]*p[26]*p[27]*p[8]*numeric(-80,3)*pow(g[3],3) ).evalf();
  res += ( -128*g[30]*p[0]*p[15]*p[18]*p[26]*p[27]*p[8] ).evalf();
  res += ( 256*g[37]*p[0]*p[15]*p[18]*p[26]*p[27]*p[8] ).evalf();
  res += ( -64*g[4]*p[0]*p[15]*p[18]*p[26]*p[27]*p[8]*pow(g[3],2) ).evalf();
  res += ( g[9]*p[0]*p[15]*p[18]*p[26]*p[27]*p[8]*numeric(-1096,3) ).evalf();
  res += ( 64*g[3]*g[9]*p[0]*p[15]*p[18]*p[26]*p[27]*p[8] ).evalf();
  res += ( -64*p[0]*p[1]*p[15]*p[18]*p[26]*p[27]*p[8]*pow(g[3],2) ).evalf();
  res += ( 256*g[9]*p[0]*p[1]*p[15]*p[18]*p[26]*p[27]*p[8] ).evalf();
  res += ( 19*g[2]*p[0]*p[19]*p[26]*p[27]*p[8]*pow(g[3],2) ).evalf();
  res += ( -76*g[2]*g[9]*p[0]*p[19]*p[26]*p[27]*p[8] ).evalf();
  res += ( 312*g[21]*p[0]*p[15]*p[19]*p[26]*p[27]*p[8] ).evalf();
  res += ( 416*g[24]*p[0]*p[15]*p[19]*p[26]*p[27]*p[8] ).evalf();
  res += ( -104*g[12]*g[3]*p[0]*p[15]*p[19]*p[26]*p[27]*p[8] ).evalf();
  res += ( p[0]*p[15]*p[19]*p[26]*p[27]*p[8]*numeric(-160,3)*pow(g[3],2) ).evalf();
  res += ( -78*g[0]*p[0]*p[15]*p[19]*p[26]*p[27]*p[8]*pow(g[3],2) ).evalf();
  res += ( p[0]*p[15]*p[19]*p[26]*p[27]*p[8]*numeric(65,3)*pow(g[3],3) ).evalf();
  res += ( 104*g[30]*p[0]*p[15]*p[19]*p[26]*p[27]*p[8] ).evalf();
  res += ( -208*g[37]*p[0]*p[15]*p[19]*p[26]*p[27]*p[8] ).evalf();
  res += ( 52*g[4]*p[0]*p[15]*p[19]*p[26]*p[27]*p[8]*pow(g[3],2) ).evalf();
  res += ( g[9]*p[0]*p[15]*p[19]*p[26]*p[27]*p[8]*numeric(640,3) ).evalf();
  res += ( -52*g[3]*g[9]*p[0]*p[15]*p[19]*p[26]*p[27]*p[8] ).evalf();
  res += ( 52*p[0]*p[1]*p[15]*p[19]*p[26]*p[27]*p[8]*pow(g[3],2) ).evalf();
  res += ( -208*g[9]*p[0]*p[1]*p[15]*p[19]*p[26]*p[27]*p[8] ).evalf();
  res += ( -3*g[2]*p[0]*p[20]*p[26]*p[27]*p[8]*pow(g[3],2) ).evalf();
  res += ( 12*g[2]*g[9]*p[0]*p[20]*p[26]*p[27]*p[8] ).evalf();
  res += ( 2*p[0]*p[15]*p[20]*p[26]*p[27]*p[8]*pow(g[3],2) ).evalf();
  res += ( -8*g[9]*p[0]*p[15]*p[20]*p[26]*p[27]*p[8] ).evalf();
  res += ( -144*g[0]*g[1]*p[15]*p[28]*p[8] ).evalf();
  res += ( 72*g[1]*g[3]*p[15]*p[28]*p[8] ).evalf();
  res += ( 32*g[1]*p[0]*p[15]*p[28]*p[8]*pow(g[3],2) ).evalf();
  res += ( -128*g[1]*g[9]*p[0]*p[15]*p[28]*p[8] ).evalf();
  res += ( -296*p[15]*p[26]*p[28]*p[8]*pow(g[0],2) ).evalf();
  res += ( 296*g[0]*g[3]*p[15]*p[26]*p[28]*p[8] ).evalf();
  res += ( -74*p[15]*p[26]*p[28]*p[8]*pow(g[3],2) ).evalf();
  res += ( -480*p[1]*p[15]*p[26]*p[28]*p[8]*pow(g[0],2) ).evalf();
  res += ( 480*g[0]*g[3]*p[1]*p[15]*p[26]*p[28]*p[8] ).evalf();
  res += ( -120*p[1]*p[15]*p[26]*p[28]*p[8]*pow(g[3],2) ).evalf();
  res += ( p[15]*p[18]*p[26]*p[28]*p[8]*numeric(736,3)*pow(g[0],2) ).evalf();
  res += ( g[0]*g[3]*p[15]*p[18]*p[26]*p[28]*p[8]*numeric(-736,3) ).evalf();
  res += ( p[15]*p[18]*p[26]*p[28]*p[8]*numeric(184,3)*pow(g[3],2) ).evalf();
  res += ( 256*p[1]*p[15]*p[18]*p[26]*p[28]*p[8]*pow(g[0],2) ).evalf();
  res += ( -256*g[0]*g[3]*p[1]*p[15]*p[18]*p[26]*p[28]*p[8] ).evalf();
  res += ( 64*p[1]*p[15]*p[18]*p[26]*p[28]*p[8]*pow(g[3],2) ).evalf();
  res += ( p[15]*p[19]*p[26]*p[28]*p[8]*numeric(-424,3)*pow(g[0],2) ).evalf();
  res += ( g[0]*g[3]*p[15]*p[19]*p[26]*p[28]*p[8]*numeric(424,3) ).evalf();
  res += ( p[15]*p[19]*p[26]*p[28]*p[8]*numeric(-106,3)*pow(g[3],2) ).evalf();
  res += ( 32*p[1]*p[15]*p[19]*p[26]*p[28]*p[8]*pow(g[0],2) ).evalf();
  res += ( -32*g[0]*g[3]*p[1]*p[15]*p[19]*p[26]*p[28]*p[8] ).evalf();
  res += ( 8*p[1]*p[15]*p[19]*p[26]*p[28]*p[8]*pow(g[3],2) ).evalf();
  res += ( -40*g[0]*g[1]*p[15]*p[29]*p[8] ).evalf();
  res += ( 20*g[1]*g[3]*p[15]*p[29]*p[8] ).evalf();
  res += ( g[1]*p[0]*p[15]*p[29]*p[8]*pow(g[3],2) ).evalf();
  res += ( -4*g[1]*g[9]*p[0]*p[15]*p[29]*p[8] ).evalf();
  res += ( -96*p[30]*p[8]*pow(g[0],2) ).evalf();
  res += ( p[30]*p[8]*numeric(-128,3)*pow(g[0],3) ).evalf();
  res += ( g[0]*g[1]*p[30]*p[8]*numeric(-256,3) ).evalf();
  res += ( 128*g[1]*p[30]*p[8]*pow(g[0],2) ).evalf();
  res += ( 16*p[30]*p[8]*pow(g[1],2) ).evalf();
  res += ( 64*g[0]*p[30]*p[8]*pow(g[1],2) ).evalf();
  res += ( p[30]*p[8]*numeric(-64,3)*pow(g[1],3) ).evalf();
  res += ( -32*g[1]*g[13]*p[30]*p[8] ).evalf();
  res += ( -32*g[1]*g[14]*p[30]*p[8] ).evalf();
  res += ( -64*g[1]*g[17]*p[30]*p[8] ).evalf();
  res += ( -64*g[1]*g[18]*p[30]*p[8] ).evalf();
  res += ( g[0]*g[2]*p[30]*p[8]*numeric(-256,3) ).evalf();
  res += ( 128*g[2]*p[30]*p[8]*pow(g[0],2) ).evalf();
  res += ( -32*g[15]*g[2]*p[30]*p[8] ).evalf();
  res += ( -32*g[16]*g[2]*p[30]*p[8] ).evalf();
  res += ( -64*g[19]*g[2]*p[30]*p[8] ).evalf();
  res += ( 16*p[30]*p[8]*pow(g[2],2) ).evalf();
  res += ( 64*g[0]*p[30]*p[8]*pow(g[2],2) ).evalf();
  res += ( p[30]*p[8]*numeric(-64,3)*pow(g[2],3) ).evalf();
  res += ( -64*g[2]*g[20]*p[30]*p[8] ).evalf();
  res += ( 64*g[22]*p[30]*p[8] ).evalf();
  res += ( 64*g[23]*p[30]*p[8] ).evalf();
  res += ( -128*g[24]*p[30]*p[8] ).evalf();
  res += ( 64*g[25]*p[30]*p[8] ).evalf();
  res += ( 64*g[26]*p[30]*p[8] ).evalf();
  res += ( -64*g[27]*p[30]*p[8] ).evalf();
  res += ( -32*g[28]*p[30]*p[8] ).evalf();
  res += ( -32*g[29]*p[30]*p[8] ).evalf();
  res += ( 96*g[0]*g[3]*p[30]*p[8] ).evalf();
  res += ( 64*g[3]*p[30]*p[8]*pow(g[0],2) ).evalf();
  res += ( g[1]*g[3]*p[30]*p[8]*numeric(128,3) ).evalf();
  res += ( -128*g[0]*g[1]*g[3]*p[30]*p[8] ).evalf();
  res += ( -64*g[3]*p[30]*p[8]*pow(g[1],2) ).evalf();
  res += ( 32*g[10]*g[3]*p[30]*p[8] ).evalf();
  res += ( 32*g[11]*g[3]*p[30]*p[8] ).evalf();
  res += ( -32*g[13]*g[3]*p[30]*p[8] ).evalf();
  res += ( -32*g[15]*g[3]*p[30]*p[8] ).evalf();
  res += ( -32*g[17]*g[3]*p[30]*p[8] ).evalf();
  res += ( -32*g[18]*g[3]*p[30]*p[8] ).evalf();
  res += ( -32*g[19]*g[3]*p[30]*p[8] ).evalf();
  res += ( g[2]*g[3]*p[30]*p[8]*numeric(128,3) ).evalf();
  res += ( -128*g[0]*g[2]*g[3]*p[30]*p[8] ).evalf();
  res += ( -64*g[3]*p[30]*p[8]*pow(g[2],2) ).evalf();
  res += ( -32*g[20]*g[3]*p[30]*p[8] ).evalf();
  res += ( -24*p[30]*p[8]*pow(g[3],2) ).evalf();
  res += ( -32*g[0]*p[30]*p[8]*pow(g[3],2) ).evalf();
  res += ( 16*g[1]*p[30]*p[8]*pow(g[3],2) ).evalf();
  res += ( 16*g[2]*p[30]*p[8]*pow(g[3],2) ).evalf();
  res += ( 32*g[31]*p[30]*p[8] ).evalf();
  res += ( 32*g[32]*p[30]*p[8] ).evalf();
  res += ( 32*g[33]*p[30]*p[8] ).evalf();
  res += ( 32*g[34]*p[30]*p[8] ).evalf();
  res += ( 32*g[35]*p[30]*p[8] ).evalf();
  res += ( 32*g[36]*p[30]*p[8] ).evalf();
  res += ( 64*g[38]*p[30]*p[8] ).evalf();
  res += ( -32*g[39]*p[30]*p[8] ).evalf();
  res += ( 64*g[40]*p[30]*p[8] ).evalf();
  res += ( 32*g[41]*p[30]*p[8] ).evalf();
  res += ( 64*g[42]*p[30]*p[8] ).evalf();
  res += ( -32*g[43]*p[30]*p[8] ).evalf();
  res += ( 64*g[44]*p[30]*p[8] ).evalf();
  res += ( 32*g[45]*p[30]*p[8] ).evalf();
  res += ( 32*g[5]*p[30]*p[8]*pow(g[1],2) ).evalf();
  res += ( -32*g[10]*g[5]*p[30]*p[8] ).evalf();
  res += ( 32*g[1]*g[3]*g[5]*p[30]*p[8] ).evalf();
  res += ( 16*g[5]*p[30]*p[8]*pow(g[3],2) ).evalf();
  res += ( 32*g[6]*p[30]*p[8]*pow(g[1],2) ).evalf();
  res += ( -32*g[10]*g[6]*p[30]*p[8] ).evalf();
  res += ( 32*g[1]*g[3]*g[6]*p[30]*p[8] ).evalf();
  res += ( -32*g[11]*g[7]*p[30]*p[8] ).evalf();
  res += ( 32*g[7]*p[30]*p[8]*pow(g[2],2) ).evalf();
  res += ( 32*g[2]*g[3]*g[7]*p[30]*p[8] ).evalf();
  res += ( 16*g[7]*p[30]*p[8]*pow(g[3],2) ).evalf();
  res += ( -32*g[11]*g[8]*p[30]*p[8] ).evalf();
  res += ( 32*g[8]*p[30]*p[8]*pow(g[2],2) ).evalf();
  res += ( 32*g[2]*g[3]*g[8]*p[30]*p[8] ).evalf();
  res += ( 64*g[1]*g[9]*p[30]*p[8] ).evalf();
  res += ( 64*g[2]*g[9]*p[30]*p[8] ).evalf();
  res += ( 64*g[3]*g[9]*p[30]*p[8] ).evalf();
  res += ( -64*p[1]*p[30]*p[8]*pow(g[0],2) ).evalf();
  res += ( -192*g[0]*g[1]*p[1]*p[30]*p[8] ).evalf();
  res += ( -32*p[1]*p[30]*p[8]*pow(g[1],2) ).evalf();
  res += ( -192*g[0]*g[2]*p[1]*p[30]*p[8] ).evalf();
  res += ( -32*p[1]*p[30]*p[8]*pow(g[2],2) ).evalf();
  res += ( 64*g[0]*g[3]*p[1]*p[30]*p[8] ).evalf();
  res += ( 96*g[1]*g[3]*p[1]*p[30]*p[8] ).evalf();
  res += ( 96*g[2]*g[3]*p[1]*p[30]*p[8] ).evalf();
  res += ( -16*p[1]*p[30]*p[8]*pow(g[3],2) ).evalf();
  res += ( p[14]*p[25]*p[28]*p[30]*p[8]*numeric(-7808,9) ).evalf();
  res += ( 2528*g[0]*p[14]*p[25]*p[28]*p[30]*p[8] ).evalf();
  res += ( -1264*g[3]*p[14]*p[25]*p[28]*p[30]*p[8] ).evalf();
  res += ( p[1]*p[14]*p[25]*p[28]*p[30]*p[8]*numeric(-4480,3) ).evalf();
  res += ( -160*g[0]*p[1]*p[14]*p[25]*p[28]*p[30]*p[8] ).evalf();
  res += ( 80*g[3]*p[1]*p[14]*p[25]*p[28]*p[30]*p[8] ).evalf();
  res += ( -112*p[14]*p[17]*p[25]*p[28]*p[30]*p[8] ).evalf();
  res += ( 24*g[0]*p[14]*p[17]*p[25]*p[28]*p[30]*p[8] ).evalf();
  res += ( -12*g[3]*p[14]*p[17]*p[25]*p[28]*p[30]*p[8] ).evalf();
  res += ( -48*p[1]*p[14]*p[17]*p[25]*p[28]*p[30]*p[8] ).evalf();
  res += ( p[14]*p[18]*p[25]*p[28]*p[30]*p[8]*numeric(103672,27) ).evalf();
  res += ( g[0]*p[14]*p[18]*p[25]*p[28]*p[30]*p[8]*numeric(-20368,9) ).evalf();
  res += ( g[3]*p[14]*p[18]*p[25]*p[28]*p[30]*p[8]*numeric(10184,9) ).evalf();
  res += ( p[1]*p[14]*p[18]*p[25]*p[28]*p[30]*p[8]*numeric(47104,9) ).evalf();
  res += ( g[0]*p[1]*p[14]*p[18]*p[25]*p[28]*p[30]*p[8]*numeric(-12512,3) ).evalf();
  res += ( g[3]*p[1]*p[14]*p[18]*p[25]*p[28]*p[30]*p[8]*numeric(6256,3) ).evalf();
  res += ( 5184*p[14]*p[19]*p[25]*p[28]*p[30]*p[8] ).evalf();
  res += ( -8488*g[0]*p[14]*p[19]*p[25]*p[28]*p[30]*p[8] ).evalf();
  res += ( 4244*g[3]*p[14]*p[19]*p[25]*p[28]*p[30]*p[8] ).evalf();
  res += ( 5856*p[1]*p[14]*p[19]*p[25]*p[28]*p[30]*p[8] ).evalf();
  res += ( 4384*g[0]*p[1]*p[14]*p[19]*p[25]*p[28]*p[30]*p[8] ).evalf();
  res += ( -2192*g[3]*p[1]*p[14]*p[19]*p[25]*p[28]*p[30]*p[8] ).evalf();
  res += ( 272*p[14]*p[2]*p[25]*p[28]*p[30]*p[8] ).evalf();
  res += ( -1152*g[0]*p[14]*p[2]*p[25]*p[28]*p[30]*p[8] ).evalf();
  res += ( 576*g[3]*p[14]*p[2]*p[25]*p[28]*p[30]*p[8] ).evalf();
  res += ( p[14]*p[18]*p[2]*p[25]*p[28]*p[30]*p[8]*numeric(7696,3) ).evalf();
  res += ( -1408*g[0]*p[14]*p[18]*p[2]*p[25]*p[28]*p[30]*p[8] ).evalf();
  res += ( 704*g[3]*p[14]*p[18]*p[2]*p[25]*p[28]*p[30]*p[8] ).evalf();
  res += ( -2752*p[14]*p[19]*p[2]*p[25]*p[28]*p[30]*p[8] ).evalf();
  res += ( 6144*g[0]*p[14]*p[19]*p[2]*p[25]*p[28]*p[30]*p[8] ).evalf();
  res += ( -3072*g[3]*p[14]*p[19]*p[2]*p[25]*p[28]*p[30]*p[8] ).evalf();
  res += ( p[14]*p[20]*p[25]*p[28]*p[30]*p[8]*numeric(10300,9) ).evalf();
  res += ( -1836*g[0]*p[14]*p[20]*p[25]*p[28]*p[30]*p[8] ).evalf();
  res += ( 918*g[3]*p[14]*p[20]*p[25]*p[28]*p[30]*p[8] ).evalf();
  res += ( 1176*p[1]*p[14]*p[20]*p[25]*p[28]*p[30]*p[8] ).evalf();
  res += ( 2720*g[0]*p[1]*p[14]*p[20]*p[25]*p[28]*p[30]*p[8] ).evalf();
  res += ( -1360*g[3]*p[1]*p[14]*p[20]*p[25]*p[28]*p[30]*p[8] ).evalf();
  res += ( -1312*p[14]*p[2]*p[20]*p[25]*p[28]*p[30]*p[8] ).evalf();
  res += ( 2304*g[0]*p[14]*p[2]*p[20]*p[25]*p[28]*p[30]*p[8] ).evalf();
  res += ( -1152*g[3]*p[14]*p[2]*p[20]*p[25]*p[28]*p[30]*p[8] ).evalf();
  res += ( p[14]*p[21]*p[25]*p[28]*p[30]*p[8]*numeric(-11372,9) ).evalf();
  res += ( g[0]*p[14]*p[21]*p[25]*p[28]*p[30]*p[8]*numeric(2332,3) ).evalf();
  res += ( g[3]*p[14]*p[21]*p[25]*p[28]*p[30]*p[8]*numeric(-1166,3) ).evalf();
  res += ( p[1]*p[14]*p[21]*p[25]*p[28]*p[30]*p[8]*numeric(-4660,3) ).evalf();
  res += ( -776*g[0]*p[1]*p[14]*p[21]*p[25]*p[28]*p[30]*p[8] ).evalf();
  res += ( 388*g[3]*p[1]*p[14]*p[21]*p[25]*p[28]*p[30]*p[8] ).evalf();
  res += ( 188*p[14]*p[2]*p[21]*p[25]*p[28]*p[30]*p[8] ).evalf();
  res += ( -864*g[0]*p[14]*p[2]*p[21]*p[25]*p[28]*p[30]*p[8] ).evalf();
  res += ( 432*g[3]*p[14]*p[2]*p[21]*p[25]*p[28]*p[30]*p[8] ).evalf();
  res += ( p[14]*p[22]*p[25]*p[28]*p[30]*p[8]*numeric(-30400,27) ).evalf();
  res += ( g[0]*p[14]*p[22]*p[25]*p[28]*p[30]*p[8]*numeric(8308,9) ).evalf();
  res += ( g[3]*p[14]*p[22]*p[25]*p[28]*p[30]*p[8]*numeric(-4154,9) ).evalf();
  res += ( p[1]*p[14]*p[22]*p[25]*p[28]*p[30]*p[8]*numeric(-11020,9) ).evalf();
  res += ( g[0]*p[1]*p[14]*p[22]*p[25]*p[28]*p[30]*p[8]*numeric(-1816,3) ).evalf();
  res += ( g[3]*p[1]*p[14]*p[22]*p[25]*p[28]*p[30]*p[8]*numeric(908,3) ).evalf();
  res += ( p[14]*p[2]*p[22]*p[25]*p[28]*p[30]*p[8]*numeric(668,3) ).evalf();
  res += ( -800*g[0]*p[14]*p[2]*p[22]*p[25]*p[28]*p[30]*p[8] ).evalf();
  res += ( 400*g[3]*p[14]*p[2]*p[22]*p[25]*p[28]*p[30]*p[8] ).evalf();
  return res;
}


==> numerics/ggtt_a_exact_m1_03.cpp <==
/* R. Bonciani, A. Ferroglia, T. Gehrmann, A. v. Manteuffel, C. Studerus
 * file: ggtt_a_exact_m1_03.cpp
 * date: 2010-11-29
 */

#include <ginac/ginac.h>
using namespace GiNaC;

ex ggtt_a_exact_m1_03(const exvector& g, const exvector& p)
{
  ex res = 0;
  res += ( p[14]*p[23]*p[25]*p[28]*p[30]*p[8]*numeric(-5336,27) ).evalf();
  res += ( g[0]*p[14]*p[23]*p[25]*p[28]*p[30]*p[8]*numeric(2900,9) ).evalf();
  res += ( g[3]*p[14]*p[23]*p[25]*p[28]*p[30]*p[8]*numeric(-1450,9) ).evalf();
  res += ( p[1]*p[14]*p[23]*p[25]*p[28]*p[30]*p[8]*numeric(-2360,9) ).evalf();
  res += ( g[0]*p[1]*p[14]*p[23]*p[25]*p[28]*p[30]*p[8]*numeric(352,3) ).evalf();
  res += ( g[3]*p[1]*p[14]*p[23]*p[25]*p[28]*p[30]*p[8]*numeric(-176,3) ).evalf();
  res += ( p[14]*p[2]*p[23]*p[25]*p[28]*p[30]*p[8]*numeric(-104,3) ).evalf();
  res += ( -64*g[0]*p[14]*p[2]*p[23]*p[25]*p[28]*p[30]*p[8] ).evalf();
  res += ( 32*g[3]*p[14]*p[2]*p[23]*p[25]*p[28]*p[30]*p[8] ).evalf();
  res += ( 136*g[1]*p[14]*p[29]*p[30]*p[8] ).evalf();
  res += ( 344*g[1]*p[1]*p[14]*p[29]*p[30]*p[8] ).evalf();
  res += ( -16*g[1]*p[14]*p[18]*p[29]*p[30]*p[8] ).evalf();
  res += ( -192*g[1]*p[1]*p[14]*p[18]*p[29]*p[30]*p[8] ).evalf();
  res += ( g[1]*p[14]*p[19]*p[29]*p[30]*p[8]*numeric(3500,9) ).evalf();
  res += ( g[1]*p[1]*p[14]*p[19]*p[29]*p[30]*p[8]*numeric(-1184,3) ).evalf();
  res += ( 192*g[1]*p[14]*p[2]*p[29]*p[30]*p[8] ).evalf();
  res += ( -96*g[1]*p[14]*p[18]*p[2]*p[29]*p[30]*p[8] ).evalf();
  res += ( -448*g[1]*p[14]*p[19]*p[2]*p[29]*p[30]*p[8] ).evalf();
  res += ( g[1]*p[14]*p[20]*p[29]*p[30]*p[8]*numeric(1264,9) ).evalf();
  res += ( g[1]*p[1]*p[14]*p[20]*p[29]*p[30]*p[8]*numeric(152,3) ).evalf();
  res += ( -32*g[1]*p[14]*p[2]*p[20]*p[29]*p[30]*p[8] ).evalf();
  res += ( -56*g[2]*p[25]*p[29]*p[30]*p[8] ).evalf();
  res += ( 232*g[2]*p[1]*p[25]*p[29]*p[30]*p[8] ).evalf();
  res += ( 36*g[2]*p[16]*p[25]*p[29]*p[30]*p[8] ).evalf();
  res += ( 24*g[2]*p[1]*p[16]*p[25]*p[29]*p[30]*p[8] ).evalf();
  res += ( g[2]*p[17]*p[25]*p[29]*p[30]*p[8]*numeric(-184,3) ).evalf();
  res += ( -32*g[2]*p[1]*p[17]*p[25]*p[29]*p[30]*p[8] ).evalf();
  res += ( g[2]*p[18]*p[25]*p[29]*p[30]*p[8]*numeric(1336,3) ).evalf();
  res += ( 112*g[2]*p[1]*p[18]*p[25]*p[29]*p[30]*p[8] ).evalf();
  res += ( g[2]*p[19]*p[25]*p[29]*p[30]*p[8]*numeric(3500,9) ).evalf();
  res += ( g[2]*p[1]*p[19]*p[25]*p[29]*p[30]*p[8]*numeric(-1184,3) ).evalf();
  res += ( 192*g[2]*p[2]*p[25]*p[29]*p[30]*p[8] ).evalf();
  res += ( -96*g[2]*p[18]*p[2]*p[25]*p[29]*p[30]*p[8] ).evalf();
  res += ( -448*g[2]*p[19]*p[2]*p[25]*p[29]*p[30]*p[8] ).evalf();
  res += ( g[2]*p[20]*p[25]*p[29]*p[30]*p[8]*numeric(1864,9) ).evalf();
  res += ( g[2]*p[1]*p[20]*p[25]*p[29]*p[30]*p[8]*numeric(272,3) ).evalf();
  res += ( -32*g[2]*p[2]*p[20]*p[25]*p[29]*p[30]*p[8] ).evalf();
  res += ( 384*p[14]*p[25]*p[28]*p[3]*p[30]*p[8] ).evalf();
  res += ( p[14]*p[18]*p[25]*p[28]*p[3]*p[30]*p[8]*numeric(1408,3) ).evalf();
  res += ( -2048*p[14]*p[19]*p[25]*p[28]*p[3]*p[30]*p[8] ).evalf();
  res += ( -768*p[14]*p[20]*p[25]*p[28]*p[3]*p[30]*p[8] ).evalf();
  res += ( 288*p[14]*p[21]*p[25]*p[28]*p[3]*p[30]*p[8] ).evalf();
  res += ( p[14]*p[22]*p[25]*p[28]*p[3]*p[30]*p[8]*numeric(800,3) ).evalf();
  res += ( p[14]*p[23]*p[25]*p[28]*p[3]*p[30]*p[8]*numeric(64,3) ).evalf();
  res += ( 64*p[31]*p[8]*pow(g[0],2) ).evalf();
  res += ( 16*g[0]*g[1]*p[31]*p[8] ).evalf();
  res += ( -64*g[0]*g[3]*p[31]*p[8] ).evalf();
  res += ( -8*g[1]*g[3]*p[31]*p[8] ).evalf();
  res += ( 16*p[31]*p[8]*pow(g[3],2) ).evalf();
  res += ( -72*g[21]*p[0]*p[31]*p[8] ).evalf();
  res += ( -96*g[24]*p[0]*p[31]*p[8] ).evalf();
  res += ( 24*g[12]*g[3]*p[0]*p[31]*p[8] ).evalf();
  res += ( -8*p[0]*p[31]*p[8]*pow(g[3],2) ).evalf();
  res += ( 18*g[0]*p[0]*p[31]*p[8]*pow(g[3],2) ).evalf();
  res += ( 3*g[1]*p[0]*p[31]*p[8]*pow(g[3],2) ).evalf();
  res += ( 3*g[2]*p[0]*p[31]*p[8]*pow(g[3],2) ).evalf();
  res += ( -5*p[0]*p[31]*p[8]*pow(g[3],3) ).evalf();
  res += ( -24*g[30]*p[0]*p[31]*p[8] ).evalf();
  res += ( 48*g[37]*p[0]*p[31]*p[8] ).evalf();
  res += ( -12*g[4]*p[0]*p[31]*p[8]*pow(g[3],2) ).evalf();
  res += ( 32*g[9]*p[0]*p[31]*p[8] ).evalf();
  res += ( -12*g[1]*g[9]*p[0]*p[31]*p[8] ).evalf();
  res += ( -12*g[2]*g[9]*p[0]*p[31]*p[8] ).evalf();
  res += ( 12*g[3]*g[9]*p[0]*p[31]*p[8] ).evalf();
  res += ( -12*p[0]*p[1]*p[31]*p[8]*pow(g[3],2) ).evalf();
  res += ( 48*g[9]*p[0]*p[1]*p[31]*p[8] ).evalf();
  res += ( 4*g[11]*p[17]*p[31]*p[8] ).evalf();
  res += ( -8*p[17]*p[31]*p[8]*pow(g[2],2) ).evalf();
  res += ( -736*g[0]*g[2]*p[26]*p[28]*p[31]*p[8] ).evalf();
  res += ( 368*g[2]*g[3]*p[26]*p[28]*p[31]*p[8] ).evalf();
  res += ( -1536*g[0]*g[2]*p[1]*p[26]*p[28]*p[31]*p[8] ).evalf();
  res += ( 768*g[2]*g[3]*p[1]*p[26]*p[28]*p[31]*p[8] ).evalf();
  res += ( 4*g[0]*g[2]*p[16]*p[26]*p[28]*p[31]*p[8] ).evalf();
  res += ( -2*g[2]*g[3]*p[16]*p[26]*p[28]*p[31]*p[8] ).evalf();
  res += ( -4*g[0]*g[2]*p[17]*p[26]*p[28]*p[31]*p[8] ).evalf();
  res += ( 2*g[2]*g[3]*p[17]*p[26]*p[28]*p[31]*p[8] ).evalf();
  res += ( 476*g[0]*g[2]*p[18]*p[26]*p[28]*p[31]*p[8] ).evalf();
  res += ( -238*g[2]*g[3]*p[18]*p[26]*p[28]*p[31]*p[8] ).evalf();
  res += ( 320*g[0]*g[2]*p[1]*p[18]*p[26]*p[28]*p[31]*p[8] ).evalf();
  res += ( -160*g[2]*g[3]*p[1]*p[18]*p[26]*p[28]*p[31]*p[8] ).evalf();
  res += ( g[0]*g[2]*p[19]*p[26]*p[28]*p[31]*p[8]*numeric(452,3) ).evalf();
  res += ( g[2]*g[3]*p[19]*p[26]*p[28]*p[31]*p[8]*numeric(-226,3) ).evalf();
  res += ( 448*g[0]*g[2]*p[1]*p[19]*p[26]*p[28]*p[31]*p[8] ).evalf();
  res += ( -224*g[2]*g[3]*p[1]*p[19]*p[26]*p[28]*p[31]*p[8] ).evalf();
  res += ( 1400*p[14]*p[25]*p[30]*p[32]*p[8] ).evalf();
  res += ( -288*p[14]*p[18]*p[25]*p[30]*p[32]*p[8] ).evalf();
  res += ( -584*p[14]*p[19]*p[25]*p[30]*p[32]*p[8] ).evalf();
  res += ( -200*p[14]*p[20]*p[25]*p[30]*p[32]*p[8] ).evalf();
  res += ( 40*p[14]*p[21]*p[25]*p[30]*p[32]*p[8] ).evalf();
  res += ( -1200*p[0]*p[15]*p[26]*p[27]*p[31]*p[32]*p[8] ).evalf();
  res += ( -120*p[0]*p[15]*p[18]*p[26]*p[27]*p[31]*p[32]*p[8] ).evalf();
  res += ( -720*p[0]*p[15]*p[19]*p[26]*p[27]*p[31]*p[32]*p[8] ).evalf();
  res += ( 120*p[0]*p[15]*p[20]*p[26]*p[27]*p[31]*p[32]*p[8] ).evalf();
  res += ( 20*p[0]*p[15]*p[21]*p[26]*p[27]*p[31]*p[32]*p[8] ).evalf();
  res += ( g[1]*p[14]*p[30]*p[4]*p[8]*numeric(-406,3) ).evalf();
  res += ( g[5]*p[14]*p[30]*p[4]*p[8]*numeric(52,3) ).evalf();
  res += ( g[1]*p[14]*p[18]*p[30]*p[4]*p[8]*numeric(322,3) ).evalf();
  res += ( g[5]*p[14]*p[18]*p[30]*p[4]*p[8]*numeric(-28,3) ).evalf();
  res += ( g[2]*p[25]*p[30]*p[4]*p[8]*numeric(2,3) ).evalf();
  res += ( g[7]*p[25]*p[30]*p[4]*p[8]*numeric(4,3) ).evalf();
  res += ( g[0]*p[14]*p[25]*p[30]*p[4]*p[8]*numeric(1540,3) ).evalf();
  res += ( g[3]*p[14]*p[25]*p[30]*p[4]*p[8]*numeric(-910,3) ).evalf();
  res += ( g[2]*p[18]*p[25]*p[30]*p[4]*p[8]*numeric(322,3) ).evalf();
  res += ( g[7]*p[18]*p[25]*p[30]*p[4]*p[8]*numeric(-28,3) ).evalf();
  res += ( 1264*g[0]*p[14]*p[18]*p[25]*p[30]*p[4]*p[8] ).evalf();
  res += ( -648*g[3]*p[14]*p[18]*p[25]*p[30]*p[4]*p[8] ).evalf();
  res += ( 756*g[0]*p[14]*p[19]*p[25]*p[30]*p[4]*p[8] ).evalf();
  res += ( g[3]*p[14]*p[19]*p[25]*p[30]*p[4]*p[8]*numeric(-1130,3) ).evalf();
  res += ( 212*g[0]*p[14]*p[20]*p[25]*p[30]*p[4]*p[8] ).evalf();
  res += ( g[3]*p[14]*p[20]*p[25]*p[30]*p[4]*p[8]*numeric(-314,3) ).evalf();
  res += ( g[0]*p[14]*p[21]*p[25]*p[30]*p[4]*p[8]*numeric(44,3) ).evalf();
  res += ( g[3]*p[14]*p[21]*p[25]*p[30]*p[4]*p[8]*numeric(-26,3) ).evalf();
  res += ( -352*p[14]*p[25]*p[28]*p[30]*p[4]*p[8] ).evalf();
  res += ( -512*p[1]*p[14]*p[25]*p[28]*p[30]*p[4]*p[8] ).evalf();
  res += ( p[14]*p[18]*p[25]*p[28]*p[30]*p[4]*p[8]*numeric(-13832,9) ).evalf();
  res += ( -928*p[1]*p[14]*p[18]*p[25]*p[28]*p[30]*p[4]*p[8] ).evalf();
  res += ( p[14]*p[19]*p[25]*p[28]*p[30]*p[4]*p[8]*numeric(8332,3) ).evalf();
  res += ( 2704*p[1]*p[14]*p[19]*p[25]*p[28]*p[30]*p[4]*p[8] ).evalf();
  res += ( p[14]*p[20]*p[25]*p[28]*p[30]*p[4]*p[8]*numeric(13324,9) ).evalf();
  res += ( p[1]*p[14]*p[20]*p[25]*p[28]*p[30]*p[4]*p[8]*numeric(3392,3) ).evalf();
  res += ( p[14]*p[21]*p[25]*p[28]*p[30]*p[4]*p[8]*numeric(-3976,9) ).evalf();
  res += ( p[1]*p[14]*p[21]*p[25]*p[28]*p[30]*p[4]*p[8]*numeric(-1004,3) ).evalf();
  res += ( p[14]*p[22]*p[25]*p[28]*p[30]*p[4]*p[8]*numeric(-3622,9) ).evalf();
  res += ( -356*p[1]*p[14]*p[22]*p[25]*p[28]*p[30]*p[4]*p[8] ).evalf();
  res += ( 10*p[14]*p[23]*p[25]*p[28]*p[30]*p[4]*p[8] ).evalf();
  res += ( p[1]*p[14]*p[23]*p[25]*p[28]*p[30]*p[4]*p[8]*numeric(-80,3) ).evalf();
  res += ( g[1]*p[0]*p[15]*p[27]*p[31]*p[4]*p[8]*numeric(4,3) ).evalf();
  res += ( 16*g[1]*p[0]*p[15]*p[18]*p[27]*p[31]*p[4]*p[8] ).evalf();
  res += ( -4*g[1]*p[0]*p[15]*p[19]*p[27]*p[31]*p[4]*p[8] ).evalf();
  res += ( g[1]*p[0]*p[15]*p[20]*p[27]*p[31]*p[4]*p[8]*numeric(4,3) ).evalf();
  res += ( 4*g[2]*p[0]*p[26]*p[27]*p[31]*p[4]*p[8] ).evalf();
  res += ( p[0]*p[15]*p[26]*p[27]*p[31]*p[4]*p[8]*numeric(-352,3) ).evalf();
  res += ( 120*g[0]*p[0]*p[15]*p[26]*p[27]*p[31]*p[4]*p[8] ).evalf();
  res += ( 260*g[3]*p[0]*p[15]*p[26]*p[27]*p[31]*p[4]*p[8] ).evalf();
  res += ( -80*g[4]*p[0]*p[15]*p[26]*p[27]*p[31]*p[4]*p[8] ).evalf();
  res += ( -80*p[0]*p[1]*p[15]*p[26]*p[27]*p[31]*p[4]*p[8] ).evalf();
  res += ( g[2]*p[0]*p[18]*p[26]*p[27]*p[31]*p[4]*p[8]*numeric(-88,3) ).evalf();
  res += ( -16*p[0]*p[15]*p[18]*p[26]*p[27]*p[31]*p[4]*p[8] ).evalf();
  res += ( 12*g[0]*p[0]*p[15]*p[18]*p[26]*p[27]*p[31]*p[4]*p[8] ).evalf();
  res += ( 26*g[3]*p[0]*p[15]*p[18]*p[26]*p[27]*p[31]*p[4]*p[8] ).evalf();
  res += ( -8*g[4]*p[0]*p[15]*p[18]*p[26]*p[27]*p[31]*p[4]*p[8] ).evalf();
  res += ( -8*p[0]*p[1]*p[15]*p[18]*p[26]*p[27]*p[31]*p[4]*p[8] ).evalf();
  res += ( -4*g[2]*p[0]*p[19]*p[26]*p[27]*p[31]*p[4]*p[8] ).evalf();
  res += ( p[0]*p[15]*p[19]*p[26]*p[27]*p[31]*p[4]*p[8]*numeric(176,3) ).evalf();
  res += ( 72*g[0]*p[0]*p[15]*p[19]*p[26]*p[27]*p[31]*p[4]*p[8] ).evalf();
  res += ( 156*g[3]*p[0]*p[15]*p[19]*p[26]*p[27]*p[31]*p[4]*p[8] ).evalf();
  res += ( -48*g[4]*p[0]*p[15]*p[19]*p[26]*p[27]*p[31]*p[4]*p[8] ).evalf();
  res += ( -48*p[0]*p[1]*p[15]*p[19]*p[26]*p[27]*p[31]*p[4]*p[8] ).evalf();
  res += ( p[0]*p[15]*p[20]*p[26]*p[27]*p[31]*p[4]*p[8]*numeric(32,3) ).evalf();
  res += ( -12*g[0]*p[0]*p[15]*p[20]*p[26]*p[27]*p[31]*p[4]*p[8] ).evalf();
  res += ( -26*g[3]*p[0]*p[15]*p[20]*p[26]*p[27]*p[31]*p[4]*p[8] ).evalf();
  res += ( 8*g[4]*p[0]*p[15]*p[20]*p[26]*p[27]*p[31]*p[4]*p[8] ).evalf();
  res += ( 8*p[0]*p[1]*p[15]*p[20]*p[26]*p[27]*p[31]*p[4]*p[8] ).evalf();
  res += ( p[0]*p[15]*p[21]*p[26]*p[27]*p[31]*p[4]*p[8]*numeric(-94,9) ).evalf();
  res += ( -2*g[0]*p[0]*p[15]*p[21]*p[26]*p[27]*p[31]*p[4]*p[8] ).evalf();
  res += ( g[3]*p[0]*p[15]*p[21]*p[26]*p[27]*p[31]*p[4]*p[8]*numeric(-13,3) ).evalf();
  res += ( g[4]*p[0]*p[15]*p[21]*p[26]*p[27]*p[31]*p[4]*p[8]*numeric(4,3) ).evalf();
  res += ( p[0]*p[1]*p[15]*p[21]*p[26]*p[27]*p[31]*p[4]*p[8]*numeric(4,3) ).evalf();
  res += ( -24*g[1]*p[0]*p[15]*p[27]*p[9]*pow(g[3],2) ).evalf();
  res += ( 96*g[1]*g[9]*p[0]*p[15]*p[27]*p[9] ).evalf();
  res += ( 18*g[2]*p[0]*p[26]*p[27]*p[9]*pow(g[3],2) ).evalf();
  res += ( -72*g[2]*g[9]*p[0]*p[26]*p[27]*p[9] ).evalf();
  res += ( 1200*g[21]*p[0]*p[15]*p[26]*p[27]*p[9] ).evalf();
  res += ( 1600*g[24]*p[0]*p[15]*p[26]*p[27]*p[9] ).evalf();
  res += ( -400*g[12]*g[3]*p[0]*p[15]*p[26]*p[27]*p[9] ).evalf();
  res += ( p[0]*p[15]*p[26]*p[27]*p[9]*numeric(190,3)*pow(g[3],2) ).evalf();
  res += ( -300*g[0]*p[0]*p[15]*p[26]*p[27]*p[9]*pow(g[3],2) ).evalf();
  res += ( p[0]*p[15]*p[26]*p[27]*p[9]*numeric(250,3)*pow(g[3],3) ).evalf();
  res += ( 400*g[30]*p[0]*p[15]*p[26]*p[27]*p[9] ).evalf();
  res += ( -800*g[37]*p[0]*p[15]*p[26]*p[27]*p[9] ).evalf();
  res += ( 200*g[4]*p[0]*p[15]*p[26]*p[27]*p[9]*pow(g[3],2) ).evalf();
  res += ( g[9]*p[0]*p[15]*p[26]*p[27]*p[9]*numeric(-760,3) ).evalf();
  res += ( -200*g[3]*g[9]*p[0]*p[15]*p[26]*p[27]*p[9] ).evalf();
  res += ( 200*p[0]*p[1]*p[15]*p[26]*p[27]*p[9]*pow(g[3],2) ).evalf();
  res += ( -800*g[9]*p[0]*p[1]*p[15]*p[26]*p[27]*p[9] ).evalf();
  res += ( 16*g[2]*p[0]*p[18]*p[26]*p[27]*p[9]*pow(g[3],2) ).evalf();
  res += ( -64*g[2]*g[9]*p[0]*p[18]*p[26]*p[27]*p[9] ).evalf();
  res += ( 504*g[21]*p[0]*p[15]*p[18]*p[26]*p[27]*p[9] ).evalf();
  res += ( 672*g[24]*p[0]*p[15]*p[18]*p[26]*p[27]*p[9] ).evalf();
  res += ( -168*g[12]*g[3]*p[0]*p[15]*p[18]*p[26]*p[27]*p[9] ).evalf();
  res += ( 20*p[0]*p[15]*p[18]*p[26]*p[27]*p[9]*pow(g[3],2) ).evalf();
  res += ( -126*g[0]*p[0]*p[15]*p[18]*p[26]*p[27]*p[9]*pow(g[3],2) ).evalf();
  res += ( 35*p[0]*p[15]*p[18]*p[26]*p[27]*p[9]*pow(g[3],3) ).evalf();
  res += ( 168*g[30]*p[0]*p[15]*p[18]*p[26]*p[27]*p[9] ).evalf();
  res += ( -336*g[37]*p[0]*p[15]*p[18]*p[26]*p[27]*p[9] ).evalf();
  res += ( 84*g[4]*p[0]*p[15]*p[18]*p[26]*p[27]*p[9]*pow(g[3],2) ).evalf();
  res += ( -80*g[9]*p[0]*p[15]*p[18]*p[26]*p[27]*p[9] ).evalf();
  res += ( -84*g[3]*g[9]*p[0]*p[15]*p[18]*p[26]*p[27]*p[9] ).evalf();
  res += ( 84*p[0]*p[1]*p[15]*p[18]*p[26]*p[27]*p[9]*pow(g[3],2) ).evalf();
  res += ( -336*g[9]*p[0]*p[1]*p[15]*p[18]*p[26]*p[27]*p[9] ).evalf();
  res += ( -6*g[2]*p[0]*p[19]*p[26]*p[27]*p[9]*pow(g[3],2) ).evalf();
  res += ( 24*g[2]*g[9]*p[0]*p[19]*p[26]*p[27]*p[9] ).evalf();
  res += ( -336*g[21]*p[0]*p[15]*p[19]*p[26]*p[27]*p[9] ).evalf();
  res += ( -448*g[24]*p[0]*p[15]*p[19]*p[26]*p[27]*p[9] ).evalf();
  res += ( 112*g[12]*g[3]*p[0]*p[15]*p[19]*p[26]*p[27]*p[9] ).evalf();
  res += ( p[0]*p[15]*p[19]*p[26]*p[27]*p[9]*numeric(-94,3)*pow(g[3],2) ).evalf();
  res += ( 84*g[0]*p[0]*p[15]*p[19]*p[26]*p[27]*p[9]*pow(g[3],2) ).evalf();
  res += ( p[0]*p[15]*p[19]*p[26]*p[27]*p[9]*numeric(-70,3)*pow(g[3],3) ).evalf();
  res += ( -112*g[30]*p[0]*p[15]*p[19]*p[26]*p[27]*p[9] ).evalf();
  res += ( 224*g[37]*p[0]*p[15]*p[19]*p[26]*p[27]*p[9] ).evalf();
  res += ( -56*g[4]*p[0]*p[15]*p[19]*p[26]*p[27]*p[9]*pow(g[3],2) ).evalf();
  res += ( g[9]*p[0]*p[15]*p[19]*p[26]*p[27]*p[9]*numeric(376,3) ).evalf();
  res += ( 56*g[3]*g[9]*p[0]*p[15]*p[19]*p[26]*p[27]*p[9] ).evalf();
  res += ( -56*p[0]*p[1]*p[15]*p[19]*p[26]*p[27]*p[9]*pow(g[3],2) ).evalf();
  res += ( 224*g[9]*p[0]*p[1]*p[15]*p[19]*p[26]*p[27]*p[9] ).evalf();
  res += ( 72*g[21]*p[0]*p[15]*p[20]*p[26]*p[27]*p[9] ).evalf();
  res += ( 96*g[24]*p[0]*p[15]*p[20]*p[26]*p[27]*p[9] ).evalf();
  res += ( -24*g[12]*g[3]*p[0]*p[15]*p[20]*p[26]*p[27]*p[9] ).evalf();
  res += ( 8*p[0]*p[15]*p[20]*p[26]*p[27]*p[9]*pow(g[3],2) ).evalf();
  res += ( -18*g[0]*p[0]*p[15]*p[20]*p[26]*p[27]*p[9]*pow(g[3],2) ).evalf();
  res += ( 5*p[0]*p[15]*p[20]*p[26]*p[27]*p[9]*pow(g[3],3) ).evalf();
  res += ( 24*g[30]*p[0]*p[15]*p[20]*p[26]*p[27]*p[9] ).evalf();
  res += ( -48*g[37]*p[0]*p[15]*p[20]*p[26]*p[27]*p[9] ).evalf();
  res += ( 12*g[4]*p[0]*p[15]*p[20]*p[26]*p[27]*p[9]*pow(g[3],2) ).evalf();
  res += ( -32*g[9]*p[0]*p[15]*p[20]*p[26]*p[27]*p[9] ).evalf();
  res += ( -12*g[3]*g[9]*p[0]*p[15]*p[20]*p[26]*p[27]*p[9] ).evalf();
  res += ( 12*p[0]*p[1]*p[15]*p[20]*p[26]*p[27]*p[9]*pow(g[3],2) ).evalf();
  res += ( -48*g[9]*p[0]*p[1]*p[15]*p[20]*p[26]*p[27]*p[9] ).evalf();
  res += ( 48*g[0]*g[1]*p[15]*p[28]*p[9] ).evalf();
  res += ( -24*g[1]*g[3]*p[15]*p[28]*p[9] ).evalf();
  res += ( 4*g[1]*p[0]*p[15]*p[28]*p[9]*pow(g[3],2) ).evalf();
  res += ( -16*g[1]*g[9]*p[0]*p[15]*p[28]*p[9] ).evalf();
  res += ( p[15]*p[26]*p[28]*p[9]*numeric(928,3)*pow(g[0],2) ).evalf();
  res += ( g[0]*g[3]*p[15]*p[26]*p[28]*p[9]*numeric(-928,3) ).evalf();
  res += ( p[15]*p[26]*p[28]*p[9]*numeric(232,3)*pow(g[3],2) ).evalf();
  res += ( 64*p[1]*p[15]*p[26]*p[28]*p[9]*pow(g[0],2) ).evalf();
  res += ( -64*g[0]*g[3]*p[1]*p[15]*p[26]*p[28]*p[9] ).evalf();
  res += ( 16*p[1]*p[15]*p[26]*p[28]*p[9]*pow(g[3],2) ).evalf();
  res += ( p[15]*p[18]*p[26]*p[28]*p[9]*numeric(304,3)*pow(g[0],2) ).evalf();
  res += ( g[0]*g[3]*p[15]*p[18]*p[26]*p[28]*p[9]*numeric(-304,3) ).evalf();
  res += ( p[15]*p[18]*p[26]*p[28]*p[9]*numeric(76,3)*pow(g[3],2) ).evalf();
  res += ( 64*p[1]*p[15]*p[18]*p[26]*p[28]*p[9]*pow(g[0],2) ).evalf();
  res += ( -64*g[0]*g[3]*p[1]*p[15]*p[18]*p[26]*p[28]*p[9] ).evalf();
  res += ( 16*p[1]*p[15]*p[18]*p[26]*p[28]*p[9]*pow(g[3],2) ).evalf();
  res += ( -64*p[15]*p[19]*p[26]*p[28]*p[9]*pow(g[0],2) ).evalf();
  res += ( 64*g[0]*g[3]*p[15]*p[19]*p[26]*p[28]*p[9] ).evalf();
  res += ( -16*p[15]*p[19]*p[26]*p[28]*p[9]*pow(g[3],2) ).evalf();
  res += ( -16*g[0]*g[1]*p[15]*p[29]*p[9] ).evalf();
  res += ( 8*g[1]*g[3]*p[15]*p[29]*p[9] ).evalf();
  res += ( -3*g[1]*p[0]*p[15]*p[29]*p[9]*pow(g[3],2) ).evalf();
  res += ( 12*g[1]*g[9]*p[0]*p[15]*p[29]*p[9] ).evalf();
  res += ( p[14]*p[25]*p[28]*p[30]*p[9]*numeric(33916,27) ).evalf();
  res += ( g[0]*p[14]*p[25]*p[28]*p[30]*p[9]*numeric(11084,9) ).evalf();
  res += ( g[3]*p[14]*p[25]*p[28]*p[30]*p[9]*numeric(-5542,9) ).evalf();
  res += ( p[1]*p[14]*p[25]*p[28]*p[30]*p[9]*numeric(15112,9) ).evalf();
  res += ( g[0]*p[1]*p[14]*p[25]*p[28]*p[30]*p[9]*numeric(-2336,3) ).evalf();
  res += ( g[3]*p[1]*p[14]*p[25]*p[28]*p[30]*p[9]*numeric(1168,3) ).evalf();
  res += ( p[14]*p[17]*p[25]*p[28]*p[30]*p[9]*numeric(1112,3) ).evalf();
  res += ( -92*g[0]*p[14]*p[17]*p[25]*p[28]*p[30]*p[9] ).evalf();
  res += ( 46*g[3]*p[14]*p[17]*p[25]*p[28]*p[30]*p[9] ).evalf();
  res += ( 184*p[1]*p[14]*p[17]*p[25]*p[28]*p[30]*p[9] ).evalf();
  res += ( p[14]*p[18]*p[25]*p[28]*p[30]*p[9]*numeric(86096,27) ).evalf();
  res += ( g[0]*p[14]*p[18]*p[25]*p[28]*p[30]*p[9]*numeric(-29132,9) ).evalf();
  res += ( g[3]*p[14]*p[18]*p[25]*p[28]*p[30]*p[9]*numeric(14566,9) ).evalf();
  res += ( p[1]*p[14]*p[18]*p[25]*p[28]*p[30]*p[9]*numeric(35768,9) ).evalf();
  res += ( g[0]*p[1]*p[14]*p[18]*p[25]*p[28]*p[30]*p[9]*numeric(2336,3) ).evalf();
  res += ( g[3]*p[1]*p[14]*p[18]*p[25]*p[28]*p[30]*p[9]*numeric(-1168,3) ).evalf();
  res += ( p[14]*p[19]*p[25]*p[28]*p[30]*p[9]*numeric(10300,9) ).evalf();
  res += ( -1836*g[0]*p[14]*p[19]*p[25]*p[28]*p[30]*p[9] ).evalf();
  res += ( 918*g[3]*p[14]*p[19]*p[25]*p[28]*p[30]*p[9] ).evalf();
  res += ( 1176*p[1]*p[14]*p[19]*p[25]*p[28]*p[30]*p[9] ).evalf();
  res += ( 2720*g[0]*p[1]*p[14]*p[19]*p[25]*p[28]*p[30]*p[9] ).evalf();
  res += ( -1360*g[3]*p[1]*p[14]*p[19]*p[25]*p[28]*p[30]*p[9] ).evalf();
  res += ( p[14]*p[2]*p[25]*p[28]*p[30]*p[9]*numeric(2800,3) ).evalf();
  res += ( -640*g[0]*p[14]*p[2]*p[25]*p[28]*p[30]*p[9] ).evalf();
  res += ( 320*g[3]*p[14]*p[2]*p[25]*p[28]*p[30]*p[9] ).evalf();
  res += ( p[14]*p[18]*p[2]*p[25]*p[28]*p[30]*p[9]*numeric(-1072,3) ).evalf();
  res += ( 2176*g[0]*p[14]*p[18]*p[2]*p[25]*p[28]*p[30]*p[9] ).evalf();
  res += ( -1088*g[3]*p[14]*p[18]*p[2]*p[25]*p[28]*p[30]*p[9] ).evalf();
  res += ( -1312*p[14]*p[19]*p[2]*p[25]*p[28]*p[30]*p[9] ).evalf();
  res += ( 2304*g[0]*p[14]*p[19]*p[2]*p[25]*p[28]*p[30]*p[9] ).evalf();
  res += ( -1152*g[3]*p[14]*p[19]*p[2]*p[25]*p[28]*p[30]*p[9] ).evalf();
  res += ( p[14]*p[20]*p[25]*p[28]*p[30]*p[9]*numeric(-20480,9) ).evalf();
  res += ( 4632*g[0]*p[14]*p[20]*p[25]*p[28]*p[30]*p[9] ).evalf();
  res += ( -2316*g[3]*p[14]*p[20]*p[25]*p[28]*p[30]*p[9] ).evalf();
  res += ( p[1]*p[14]*p[20]*p[25]*p[28]*p[30]*p[9]*numeric(-7328,3) ).evalf();
  res += ( 96*g[0]*p[1]*p[14]*p[20]*p[25]*p[28]*p[30]*p[9] ).evalf();
  res += ( -48*g[3]*p[1]*p[14]*p[20]*p[25]*p[28]*p[30]*p[9] ).evalf();
  res += ( 688*p[14]*p[2]*p[20]*p[25]*p[28]*p[30]*p[9] ).evalf();
  res += ( -1920*g[0]*p[14]*p[2]*p[20]*p[25]*p[28]*p[30]*p[9] ).evalf();
  res += ( 960*g[3]*p[14]*p[2]*p[20]*p[25]*p[28]*p[30]*p[9] ).evalf();
  res += ( p[14]*p[21]*p[25]*p[28]*p[30]*p[9]*numeric(-42436,27) ).evalf();
  res += ( g[0]*p[14]*p[21]*p[25]*p[28]*p[30]*p[9]*numeric(17992,9) ).evalf();
  res += ( g[3]*p[14]*p[21]*p[25]*p[28]*p[30]*p[9]*numeric(-8996,9) ).evalf();
  res += ( p[1]*p[14]*p[21]*p[25]*p[28]*p[30]*p[9]*numeric(-17308,9) ).evalf();
  res += ( g[0]*p[1]*p[14]*p[21]*p[25]*p[28]*p[30]*p[9]*numeric(-856,3) ).evalf();
  res += ( g[3]*p[1]*p[14]*p[21]*p[25]*p[28]*p[30]*p[9]*numeric(428,3) ).evalf();
  res += ( p[14]*p[2]*p[21]*p[25]*p[28]*p[30]*p[9]*numeric(452,3) ).evalf();
  res += ( -992*g[0]*p[14]*p[2]*p[21]*p[25]*p[28]*p[30]*p[9] ).evalf();
  res += ( 496*g[3]*p[14]*p[2]*p[21]*p[25]*p[28]*p[30]*p[9] ).evalf();
  res += ( -340*p[14]*p[22]*p[25]*p[28]*p[30]*p[9] ).evalf();
  res += ( 312*g[0]*p[14]*p[22]*p[25]*p[28]*p[30]*p[9] ).evalf();
  res += ( -156*g[3]*p[14]*p[22]*p[25]*p[28]*p[30]*p[9] ).evalf();
  res += ( p[1]*p[14]*p[22]*p[25]*p[28]*p[30]*p[9]*numeric(-1348,3) ).evalf();
  res += ( 56*g[0]*p[1]*p[14]*p[22]*p[25]*p[28]*p[30]*p[9] ).evalf();
  res += ( -28*g[3]*p[1]*p[14]*p[22]*p[25]*p[28]*p[30]*p[9] ).evalf();
  res += ( -68*p[14]*p[2]*p[22]*p[25]*p[28]*p[30]*p[9] ).evalf();
  res += ( -96*g[0]*p[14]*p[2]*p[22]*p[25]*p[28]*p[30]*p[9] ).evalf();
  res += ( 48*g[3]*p[14]*p[2]*p[22]*p[25]*p[28]*p[30]*p[9] ).evalf();
  res += ( g[1]*p[14]*p[29]*p[30]*p[9]*numeric(-80,9) ).evalf();
  res += ( g[1]*p[1]*p[14]*p[29]*p[30]*p[9]*numeric(-136,3) ).evalf();
  res += ( 88*g[1]*p[14]*p[18]*p[29]*p[30]*p[9] ).evalf();
  res += ( -216*g[1]*p[1]*p[14]*p[18]*p[29]*p[30]*p[9] ).evalf();
  res += ( g[1]*p[14]*p[19]*p[29]*p[30]*p[9]*numeric(1864,9) ).evalf();
  res += ( g[1]*p[1]*p[14]*p[19]*p[29]*p[30]*p[9]*numeric(272,3) ).evalf();
  res += ( -32*g[1]*p[14]*p[2]*p[29]*p[30]*p[9] ).evalf();
  res += ( -192*g[1]*p[14]*p[18]*p[2]*p[29]*p[30]*p[9] ).evalf();
  res += ( -32*g[1]*p[14]*p[19]*p[2]*p[29]*p[30]*p[9] ).evalf();
  res += ( g[2]*p[25]*p[29]*p[30]*p[9]*numeric(2368,9) ).evalf();
  res += ( g[2]*p[1]*p[25]*p[29]*p[30]*p[9]*numeric(320,3) ).evalf();
  res += ( g[2]*p[16]*p[25]*p[29]*p[30]*p[9]*numeric(40,3) ).evalf();
  res += ( 8*g[2]*p[1]*p[16]*p[25]*p[29]*p[30]*p[9] ).evalf();
  res += ( g[2]*p[17]*p[25]*p[29]*p[30]*p[9]*numeric(40,3) ).evalf();
  res += ( 8*g[2]*p[1]*p[17]*p[25]*p[29]*p[30]*p[9] ).evalf();
  res += ( g[2]*p[18]*p[25]*p[29]*p[30]*p[9]*numeric(544,3) ).evalf();
  res += ( -152*g[2]*p[1]*p[18]*p[25]*p[29]*p[30]*p[9] ).evalf();
  res += ( g[2]*p[19]*p[25]*p[29]*p[30]*p[9]*numeric(1264,9) ).evalf();
  res += ( g[2]*p[1]*p[19]*p[25]*p[29]*p[30]*p[9]*numeric(152,3) ).evalf();
  res += ( -32*g[2]*p[2]*p[25]*p[29]*p[30]*p[9] ).evalf();
  res += ( -192*g[2]*p[18]*p[2]*p[25]*p[29]*p[30]*p[9] ).evalf();
  res += ( -32*g[2]*p[19]*p[2]*p[25]*p[29]*p[30]*p[9] ).evalf();
  res += ( p[14]*p[25]*p[28]*p[3]*p[30]*p[9]*numeric(640,3) ).evalf();
  res += ( p[14]*p[18]*p[25]*p[28]*p[3]*p[30]*p[9]*numeric(-2176,3) ).evalf();
  res += ( -768*p[14]*p[19]*p[25]*p[28]*p[3]*p[30]*p[9] ).evalf();
  res += ( 640*p[14]*p[20]*p[25]*p[28]*p[3]*p[30]*p[9] ).evalf();
  res += ( p[14]*p[21]*p[25]*p[28]*p[3]*p[30]*p[9]*numeric(992,3) ).evalf();
  res += ( 32*p[14]*p[22]*p[25]*p[28]*p[3]*p[30]*p[9] ).evalf();
  res += ( g[0]*g[2]*p[26]*p[28]*p[31]*p[9]*numeric(892,3) ).evalf();
  res += ( g[2]*g[3]*p[26]*p[28]*p[31]*p[9]*numeric(-446,3) ).evalf();
  res += ( 320*g[0]*g[2]*p[1]*p[26]*p[28]*p[31]*p[9] ).evalf();
  res += ( -160*g[2]*g[3]*p[1]*p[26]*p[28]*p[31]*p[9] ).evalf();
  res += ( -4*g[0]*g[2]*p[16]*p[26]*p[28]*p[31]*p[9] ).evalf();
  res += ( 2*g[2]*g[3]*p[16]*p[26]*p[28]*p[31]*p[9] ).evalf();
  res += ( 16*g[0]*g[2]*p[17]*p[26]*p[28]*p[31]*p[9] ).evalf();
  res += ( -8*g[2]*g[3]*p[17]*p[26]*p[28]*p[31]*p[9] ).evalf();
  res += ( g[0]*g[2]*p[18]*p[26]*p[28]*p[31]*p[9]*numeric(136,3) ).evalf();
  res += ( g[2]*g[3]*p[18]*p[26]*p[28]*p[31]*p[9]*numeric(-68,3) ).evalf();
  res += ( 320*g[0]*g[2]*p[1]*p[18]*p[26]*p[28]*p[31]*p[9] ).evalf();
  res += ( -160*g[2]*g[3]*p[1]*p[18]*p[26]*p[28]*p[31]*p[9] ).evalf();
  res += ( 352*p[14]*p[25]*p[30]*p[32]*p[9] ).evalf();
  res += ( -672*p[14]*p[18]*p[25]*p[30]*p[32]*p[9] ).evalf();
  res += ( -200*p[14]*p[19]*p[25]*p[30]*p[32]*p[9] ).evalf();
  res += ( -72*p[14]*p[20]*p[25]*p[30]*p[32]*p[9] ).evalf();
  res += ( 120*p[0]*p[15]*p[26]*p[27]*p[31]*p[32]*p[9] ).evalf();
  res += ( 880*p[0]*p[15]*p[18]*p[26]*p[27]*p[31]*p[32]*p[9] ).evalf();
  res += ( 120*p[0]*p[15]*p[19]*p[26]*p[27]*p[31]*p[32]*p[9] ).evalf();
  res += ( g[1]*p[14]*p[30]*p[4]*p[9]*numeric(-226,3) ).evalf();
  res += ( g[5]*p[14]*p[30]*p[4]*p[9]*numeric(28,3) ).evalf();
  res += ( g[1]*p[14]*p[18]*p[30]*p[4]*p[9]*numeric(46,3) ).evalf();
  res += ( g[5]*p[14]*p[18]*p[30]*p[4]*p[9]*numeric(-4,3) ).evalf();
  res += ( g[2]*p[25]*p[30]*p[4]*p[9]*numeric(46,3) ).evalf();
  res += ( g[7]*p[25]*p[30]*p[4]*p[9]*numeric(-4,3) ).evalf();
  res += ( g[0]*p[14]*p[25]*p[30]*p[4]*p[9]*numeric(1072,3) ).evalf();
  res += ( g[3]*p[14]*p[25]*p[30]*p[4]*p[9]*numeric(-584,3) ).evalf();
  res += ( g[2]*p[18]*p[25]*p[30]*p[4]*p[9]*numeric(46,3) ).evalf();
  res += ( g[7]*p[18]*p[25]*p[30]*p[4]*p[9]*numeric(-4,3) ).evalf();
  res += ( g[0]*p[14]*p[18]*p[25]*p[30]*p[4]*p[9]*numeric(2000,3) ).evalf();
  res += ( -328*g[3]*p[14]*p[18]*p[25]*p[30]*p[4]*p[9] ).evalf();
  res += ( 212*g[0]*p[14]*p[19]*p[25]*p[30]*p[4]*p[9] ).evalf();
  res += ( g[3]*p[14]*p[19]*p[25]*p[30]*p[4]*p[9]*numeric(-314,3) ).evalf();
  res += ( g[0]*p[14]*p[20]*p[25]*p[30]*p[4]*p[9]*numeric(92,3) ).evalf();
  res += ( -14*g[3]*p[14]*p[20]*p[25]*p[30]*p[4]*p[9] ).evalf();
  res += ( p[14]*p[25]*p[28]*p[30]*p[4]*p[9]*numeric(-1000,3) ).evalf();
  res += ( p[1]*p[14]*p[25]*p[28]*p[30]*p[4]*p[9]*numeric(-1184,3) ).evalf();
  res += ( p[14]*p[18]*p[25]*p[28]*p[30]*p[4]*p[9]*numeric(2632,3) ).evalf();
  res += ( p[1]*p[14]*p[18]*p[25]*p[28]*p[30]*p[4]*p[9]*numeric(2720,3) ).evalf();
  res += ( p[14]*p[19]*p[25]*p[28]*p[30]*p[4]*p[9]*numeric(13324,9) ).evalf();
  res += ( p[1]*p[14]*p[19]*p[25]*p[28]*p[30]*p[4]*p[9]*numeric(3392,3) ).evalf();
  res += ( -416*p[14]*p[20]*p[25]*p[28]*p[30]*p[4]*p[9] ).evalf();
  res += ( -816*p[1]*p[14]*p[20]*p[25]*p[28]*p[30]*p[4]*p[9] ).evalf();
  res += ( p[14]*p[21]*p[25]*p[28]*p[30]*p[4]*p[9]*numeric(-3604,9) ).evalf();
  res += ( -428*p[1]*p[14]*p[21]*p[25]*p[28]*p[30]*p[4]*p[9] ).evalf();
  res += ( p[14]*p[22]*p[25]*p[28]*p[30]*p[4]*p[9]*numeric(-280,9) ).evalf();
  res += ( p[1]*p[14]*p[22]*p[25]*p[28]*p[30]*p[4]*p[9]*numeric(-116,3) ).evalf();
  res += ( g[1]*p[0]*p[15]*p[18]*p[27]*p[31]*p[4]*p[9]*numeric(-4,3) ).evalf();
  res += ( -8*g[2]*p[0]*p[26]*p[27]*p[31]*p[4]*p[9] ).evalf();
  res += ( p[0]*p[15]*p[26]*p[27]*p[31]*p[4]*p[9]*numeric(-16,3) ).evalf();
  res += ( -12*g[0]*p[0]*p[15]*p[26]*p[27]*p[31]*p[4]*p[9] ).evalf();
  res += ( -26*g[3]*p[0]*p[15]*p[26]*p[27]*p[31]*p[4]*p[9] ).evalf();
  res += ( 8*g[4]*p[0]*p[15]*p[26]*p[27]*p[31]*p[4]*p[9] ).evalf();
  res += ( 8*p[0]*p[1]*p[15]*p[26]*p[27]*p[31]*p[4]*p[9] ).evalf();
  res += ( g[2]*p[0]*p[18]*p[26]*p[27]*p[31]*p[4]*p[9]*numeric(4,3) ).evalf();
  res += ( p[0]*p[15]*p[18]*p[26]*p[27]*p[31]*p[4]*p[9]*numeric(736,9) ).evalf();
  res += ( -88*g[0]*p[0]*p[15]*p[18]*p[26]*p[27]*p[31]*p[4]*p[9] ).evalf();
  res += ( g[3]*p[0]*p[15]*p[18]*p[26]*p[27]*p[31]*p[4]*p[9]*numeric(-572,3) ).evalf();
  res += ( g[4]*p[0]*p[15]*p[18]*p[26]*p[27]*p[31]*p[4]*p[9]*numeric(176,3) ).evalf();
  res += ( p[0]*p[1]*p[15]*p[18]*p[26]*p[27]*p[31]*p[4]*p[9]*numeric(176,3) ).evalf();
  res += ( g[2]*p[0]*p[19]*p[26]*p[27]*p[31]*p[4]*p[9]*numeric(4,3) ).evalf();
  res += ( p[0]*p[15]*p[19]*p[26]*p[27]*p[31]*p[4]*p[9]*numeric(32,3) ).evalf();
  res += ( -12*g[0]*p[0]*p[15]*p[19]*p[26]*p[27]*p[31]*p[4]*p[9] ).evalf();
  res += ( -26*g[3]*p[0]*p[15]*p[19]*p[26]*p[27]*p[31]*p[4]*p[9] ).evalf();
  res += ( 8*g[4]*p[0]*p[15]*p[19]*p[26]*p[27]*p[31]*p[4]*p[9] ).evalf();
  res += ( 8*p[0]*p[1]*p[15]*p[19]*p[26]*p[27]*p[31]*p[4]*p[9] ).evalf();
  res += ( p[0]*p[15]*p[20]*p[26]*p[27]*p[31]*p[4]*p[9]*numeric(-56,3) ).evalf();
  return res;
}


==> numerics/ggtt_a_exact_m2_01.cpp <==
/* R. Bonciani, A. Ferroglia, T. Gehrmann, A. v. Manteuffel, C. Studerus
 * file: ggtt_a_exact_m2_01.cpp
 * date: 2010-11-29
 */

#include <ginac/ginac.h>
using namespace GiNaC;

ex ggtt_a_exact_m2_01(const exvector& g, const exvector& p)
{
  ex res = 0;
  res += ( -32*g[0]*g[2] ).evalf();
  res += ( 16*pow(g[2],2) ).evalf();
  res += ( 16*g[2]*g[3] ).evalf();
  res += ( -16*g[6] ).evalf();
  res += ( 52*g[0]*p[12] ).evalf();
  res += ( 32*p[12]*pow(g[0],2) ).evalf();
  res += ( 68*g[1]*p[12] ).evalf();
  res += ( -96*g[0]*g[1]*p[12] ).evalf();
  res += ( 16*p[12]*pow(g[1],2) ).evalf();
  res += ( -26*g[3]*p[12] ).evalf();
  res += ( -32*g[0]*g[3]*p[12] ).evalf();
  res += ( 48*g[1]*g[3]*p[12] ).evalf();
  res += ( 8*p[12]*pow(g[3],2) ).evalf();
  res += ( 32*g[0]*p[1]*p[12] ).evalf();
  res += ( 32*g[1]*p[1]*p[12] ).evalf();
  res += ( -16*g[3]*p[1]*p[12] ).evalf();
  res += ( -24*g[5]*p[13] ).evalf();
  res += ( -6*p[0]*p[13]*pow(g[3],2) ).evalf();
  res += ( 24*g[4]*p[0]*p[13] ).evalf();
  res += ( -20*g[0]*p[13]*p[16] ).evalf();
  res += ( 16*p[13]*p[16]*pow(g[0],2) ).evalf();
  res += ( -32*g[1]*p[13]*p[16] ).evalf();
  res += ( 32*g[0]*g[1]*p[13]*p[16] ).evalf();
  res += ( 16*p[13]*p[16]*pow(g[1],2) ).evalf();
  res += ( 10*g[3]*p[13]*p[16] ).evalf();
  res += ( -16*g[0]*g[3]*p[13]*p[16] ).evalf();
  res += ( -16*g[1]*g[3]*p[13]*p[16] ).evalf();
  res += ( 4*p[13]*p[16]*pow(g[3],2) ).evalf();
  res += ( -8*g[5]*p[13]*p[16] ).evalf();
  res += ( -2*p[0]*p[13]*p[16]*pow(g[3],2) ).evalf();
  res += ( 8*g[4]*p[0]*p[13]*p[16] ).evalf();
  res += ( -32*g[0]*p[1]*p[13]*p[16] ).evalf();
  res += ( -32*g[1]*p[1]*p[13]*p[16] ).evalf();
  res += ( 16*g[3]*p[1]*p[13]*p[16] ).evalf();
  res += ( 208*g[0]*p[22] ).evalf();
  res += ( -32*p[22]*pow(g[0],2) ).evalf();
  res += ( 272*g[2]*p[22] ).evalf();
  res += ( -192*g[0]*g[2]*p[22] ).evalf();
  res += ( -32*p[22]*pow(g[2],2) ).evalf();
  res += ( -104*g[3]*p[22] ).evalf();
  res += ( 32*g[0]*g[3]*p[22] ).evalf();
  res += ( 96*g[2]*g[3]*p[22] ).evalf();
  res += ( -8*p[22]*pow(g[3],2) ).evalf();
  res += ( 128*g[0]*p[1]*p[22] ).evalf();
  res += ( 128*g[2]*p[1]*p[22] ).evalf();
  res += ( -64*g[3]*p[1]*p[22] ).evalf();
  res += ( 80*p[23]*pow(g[0],2) ).evalf();
  res += ( -276*g[2]*p[23] ).evalf();
  res += ( 160*g[0]*g[2]*p[23] ).evalf();
  res += ( 80*p[23]*pow(g[2],2) ).evalf();
  res += ( -80*g[0]*g[3]*p[23] ).evalf();
  res += ( -80*g[2]*g[3]*p[23] ).evalf();
  res += ( 20*p[23]*pow(g[3],2) ).evalf();
  res += ( -40*g[6]*p[23] ).evalf();
  res += ( -160*g[2]*p[1]*p[23] ).evalf();
  res += ( -8*p[0]*p[13]*p[23]*p[24]*pow(g[3],2) ).evalf();
  res += ( 32*g[4]*p[0]*p[13]*p[23]*p[24] ).evalf();
  res += ( 4*p[0]*p[10]*p[13]*p[23]*p[24]*pow(g[3],2) ).evalf();
  res += ( -16*g[4]*p[0]*p[10]*p[13]*p[23]*p[24] ).evalf();
  res += ( 6*p[0]*p[10]*p[13]*p[16]*p[23]*p[24]*pow(g[3],2) ).evalf();
  res += ( -24*g[4]*p[0]*p[10]*p[13]*p[16]*p[23]*p[24] ).evalf();
  res += ( 6*p[0]*p[13]*p[17]*p[23]*p[24]*pow(g[3],2) ).evalf();
  res += ( -24*g[4]*p[0]*p[13]*p[17]*p[23]*p[24] ).evalf();
  res += ( -8*p[0]*p[13]*p[18]*p[23]*p[24]*pow(g[3],2) ).evalf();
  res += ( 32*g[4]*p[0]*p[13]*p[18]*p[23]*p[24] ).evalf();
  res += ( -976*g[0]*p[13]*p[23]*p[25] ).evalf();
  res += ( 488*g[3]*p[13]*p[23]*p[25] ).evalf();
  res += ( -640*g[0]*p[1]*p[13]*p[23]*p[25] ).evalf();
  res += ( 320*g[3]*p[1]*p[13]*p[23]*p[25] ).evalf();
  res += ( 944*g[0]*p[13]*p[16]*p[23]*p[25] ).evalf();
  res += ( -472*g[3]*p[13]*p[16]*p[23]*p[25] ).evalf();
  res += ( 640*g[0]*p[1]*p[13]*p[16]*p[23]*p[25] ).evalf();
  res += ( -320*g[3]*p[1]*p[13]*p[16]*p[23]*p[25] ).evalf();
  res += ( -204*g[0]*p[13]*p[17]*p[23]*p[25] ).evalf();
  res += ( 102*g[3]*p[13]*p[17]*p[23]*p[25] ).evalf();
  res += ( -160*g[0]*p[1]*p[13]*p[17]*p[23]*p[25] ).evalf();
  res += ( 80*g[3]*p[1]*p[13]*p[17]*p[23]*p[25] ).evalf();
  res += ( 208*g[0]*p[27] ).evalf();
  res += ( -32*p[27]*pow(g[0],2) ).evalf();
  res += ( 72*g[1]*p[27] ).evalf();
  res += ( -96*g[0]*g[1]*p[27] ).evalf();
  res += ( -16*p[27]*pow(g[1],2) ).evalf();
  res += ( 72*g[2]*p[27] ).evalf();
  res += ( -96*g[0]*g[2]*p[27] ).evalf();
  res += ( -16*p[27]*pow(g[2],2) ).evalf();
  res += ( -104*g[3]*p[27] ).evalf();
  res += ( 32*g[0]*g[3]*p[27] ).evalf();
  res += ( 48*g[1]*g[3]*p[27] ).evalf();
  res += ( 48*g[2]*g[3]*p[27] ).evalf();
  res += ( -8*p[27]*pow(g[3],2) ).evalf();
  res += ( 128*g[0]*p[1]*p[27] ).evalf();
  res += ( 64*g[1]*p[1]*p[27] ).evalf();
  res += ( 64*g[2]*p[1]*p[27] ).evalf();
  res += ( -64*g[3]*p[1]*p[27] ).evalf();
  res += ( p[12]*p[22]*p[26]*p[27]*numeric(10048,3) ).evalf();
  res += ( 1824*p[1]*p[12]*p[22]*p[26]*p[27] ).evalf();
  res += ( p[10]*p[12]*p[22]*p[26]*p[27]*numeric(-634,3) ).evalf();
  res += ( 52*p[1]*p[10]*p[12]*p[22]*p[26]*p[27] ).evalf();
  res += ( p[11]*p[12]*p[22]*p[26]*p[27]*numeric(-322,9) ).evalf();
  res += ( 28*p[1]*p[11]*p[12]*p[22]*p[26]*p[27] ).evalf();
  res += ( 48*p[12]*p[15]*p[22]*p[26]*p[27] ).evalf();
  res += ( -4*p[10]*p[12]*p[15]*p[22]*p[26]*p[27] ).evalf();
  res += ( p[12]*p[16]*p[22]*p[26]*p[27]*numeric(13124,3) ).evalf();
  res += ( 1680*p[1]*p[12]*p[16]*p[22]*p[26]*p[27] ).evalf();
  res += ( p[10]*p[12]*p[16]*p[22]*p[26]*p[27]*numeric(-236,9) ).evalf();
  res += ( 288*p[1]*p[10]*p[12]*p[16]*p[22]*p[26]*p[27] ).evalf();
  res += ( p[11]*p[12]*p[16]*p[22]*p[26]*p[27]*numeric(-322,9) ).evalf();
  res += ( 28*p[1]*p[11]*p[12]*p[16]*p[22]*p[26]*p[27] ).evalf();
  res += ( p[12]*p[17]*p[22]*p[26]*p[27]*numeric(6376,3) ).evalf();
  res += ( 176*p[1]*p[12]*p[17]*p[22]*p[26]*p[27] ).evalf();
  res += ( p[10]*p[12]*p[17]*p[22]*p[26]*p[27]*numeric(-1210,9) ).evalf();
  res += ( -4*p[1]*p[10]*p[12]*p[17]*p[22]*p[26]*p[27] ).evalf();
  res += ( p[12]*p[18]*p[22]*p[26]*p[27]*numeric(-3068,9) ).evalf();
  res += ( -672*p[1]*p[12]*p[18]*p[22]*p[26]*p[27] ).evalf();
  res += ( p[12]*p[19]*p[22]*p[26]*p[27]*numeric(-5596,9) ).evalf();
  res += ( -248*p[1]*p[12]*p[19]*p[22]*p[26]*p[27] ).evalf();
  res += ( 384*p[12]*p[2]*p[22]*p[26]*p[27] ).evalf();
  res += ( 48*p[10]*p[12]*p[2]*p[22]*p[26]*p[27] ).evalf();
  res += ( 16*p[11]*p[12]*p[2]*p[22]*p[26]*p[27] ).evalf();
  res += ( 192*p[12]*p[16]*p[2]*p[22]*p[26]*p[27] ).evalf();
  res += ( 128*p[10]*p[12]*p[16]*p[2]*p[22]*p[26]*p[27] ).evalf();
  res += ( 16*p[11]*p[12]*p[16]*p[2]*p[22]*p[26]*p[27] ).evalf();
  res += ( -192*p[12]*p[17]*p[2]*p[22]*p[26]*p[27] ).evalf();
  res += ( 16*p[10]*p[12]*p[17]*p[2]*p[22]*p[26]*p[27] ).evalf();
  res += ( -256*p[12]*p[18]*p[2]*p[22]*p[26]*p[27] ).evalf();
  res += ( -32*p[12]*p[19]*p[2]*p[22]*p[26]*p[27] ).evalf();
  res += ( p[12]*p[20]*p[22]*p[26]*p[27]*numeric(-634,3) ).evalf();
  res += ( 52*p[1]*p[12]*p[20]*p[22]*p[26]*p[27] ).evalf();
  res += ( 48*p[12]*p[2]*p[20]*p[22]*p[26]*p[27] ).evalf();
  res += ( p[12]*p[21]*p[22]*p[26]*p[27]*numeric(-322,9) ).evalf();
  res += ( 28*p[1]*p[12]*p[21]*p[22]*p[26]*p[27] ).evalf();
  res += ( 16*p[12]*p[2]*p[21]*p[22]*p[26]*p[27] ).evalf();
  res += ( 240*g[0]*p[28] ).evalf();
  res += ( -96*p[28]*pow(g[0],2) ).evalf();
  res += ( 60*g[1]*p[28] ).evalf();
  res += ( 232*g[2]*p[28] ).evalf();
  res += ( -64*g[0]*g[2]*p[28] ).evalf();
  res += ( -96*p[28]*pow(g[2],2) ).evalf();
  res += ( -120*g[3]*p[28] ).evalf();
  res += ( 96*g[0]*g[3]*p[28] ).evalf();
  res += ( 32*g[2]*g[3]*p[28] ).evalf();
  res += ( -24*p[28]*pow(g[3],2) ).evalf();
  res += ( 64*g[6]*p[28] ).evalf();
  res += ( -6*p[0]*p[28]*pow(g[3],2) ).evalf();
  res += ( 24*g[4]*p[0]*p[28] ).evalf();
  res += ( 128*g[0]*p[1]*p[28] ).evalf();
  res += ( 128*g[2]*p[1]*p[28] ).evalf();
  res += ( -64*g[3]*p[1]*p[28] ).evalf();
  res += ( 12*g[2]*p[14]*p[28] ).evalf();
  res += ( -32*g[2]*p[15]*p[28] ).evalf();
  res += ( 112*p[12]*p[22]*p[27]*p[3] ).evalf();
  res += ( p[10]*p[12]*p[22]*p[27]*p[3]*numeric(-22,3) ).evalf();
  res += ( p[12]*p[16]*p[22]*p[27]*p[3]*numeric(416,3) ).evalf();
  res += ( p[10]*p[12]*p[16]*p[22]*p[27]*p[3]*numeric(-22,3) ).evalf();
  res += ( p[12]*p[17]*p[22]*p[27]*p[3]*numeric(140,3) ).evalf();
  res += ( p[12]*p[18]*p[22]*p[27]*p[3]*numeric(-112,3) ).evalf();
  res += ( p[12]*p[19]*p[22]*p[27]*p[3]*numeric(-98,3) ).evalf();
  res += ( p[12]*p[20]*p[22]*p[27]*p[3]*numeric(-22,3) ).evalf();
  res += ( p[0]*p[13]*p[23]*p[24]*p[28]*p[3]*numeric(128,3) ).evalf();
  res += ( p[0]*p[11]*p[13]*p[23]*p[24]*p[28]*p[3]*numeric(-2,3) ).evalf();
  res += ( -40*p[0]*p[13]*p[17]*p[23]*p[24]*p[28]*p[3] ).evalf();
  res += ( 4*p[0]*p[13]*p[18]*p[23]*p[24]*p[28]*p[3] ).evalf();
  res += ( 4*p[0]*p[13]*p[19]*p[23]*p[24]*p[28]*p[3] ).evalf();
  res += ( p[0]*p[13]*p[21]*p[23]*p[24]*p[28]*p[3]*numeric(-2,3) ).evalf();
  res += ( 4*g[1]*p[12]*p[4] ).evalf();
  res += ( 4*g[1]*p[28]*p[4] ).evalf();
  res += ( -4*g[1]*p[12]*p[5] ).evalf();
  res += ( 4*g[1]*p[13]*p[16]*p[5] ).evalf();
  res += ( 48*p[12]*p[22]*p[26]*p[27]*p[5] ).evalf();
  res += ( 112*p[12]*p[16]*p[22]*p[26]*p[27]*p[5] ).evalf();
  res += ( 68*p[12]*p[17]*p[22]*p[26]*p[27]*p[5] ).evalf();
  res += ( -12*p[12]*p[18]*p[22]*p[26]*p[27]*p[5] ).evalf();
  res += ( -20*p[12]*p[19]*p[22]*p[26]*p[27]*p[5] ).evalf();
  res += ( -4*p[12]*p[20]*p[22]*p[26]*p[27]*p[5] ).evalf();
  res += ( -12*g[1]*p[28]*p[5] ).evalf();
  res += ( -76*g[0]*p[12]*p[6] ).evalf();
  res += ( 48*p[12]*p[6]*pow(g[0],2) ).evalf();
  res += ( -104*g[1]*p[12]*p[6] ).evalf();
  res += ( 32*g[0]*g[1]*p[12]*p[6] ).evalf();
  res += ( 16*p[12]*p[6]*pow(g[1],2) ).evalf();
  res += ( 38*g[3]*p[12]*p[6] ).evalf();
  res += ( -48*g[0]*g[3]*p[12]*p[6] ).evalf();
  res += ( -16*g[1]*g[3]*p[12]*p[6] ).evalf();
  res += ( 12*p[12]*p[6]*pow(g[3],2) ).evalf();
  res += ( -32*g[0]*p[1]*p[12]*p[6] ).evalf();
  res += ( -32*g[1]*p[1]*p[12]*p[6] ).evalf();
  res += ( 16*g[3]*p[1]*p[12]*p[6] ).evalf();
  res += ( 16*g[5]*p[13]*p[6] ).evalf();
  res += ( 8*p[0]*p[13]*p[6]*pow(g[3],2) ).evalf();
  res += ( -32*g[4]*p[0]*p[13]*p[6] ).evalf();
  res += ( 16*p[23]*p[6]*pow(g[0],2) ).evalf();
  res += ( -36*g[2]*p[23]*p[6] ).evalf();
  res += ( 32*g[0]*g[2]*p[23]*p[6] ).evalf();
  res += ( 16*p[23]*p[6]*pow(g[2],2) ).evalf();
  res += ( -16*g[0]*g[3]*p[23]*p[6] ).evalf();
  res += ( -16*g[2]*g[3]*p[23]*p[6] ).evalf();
  res += ( 4*p[23]*p[6]*pow(g[3],2) ).evalf();
  res += ( -8*g[6]*p[23]*p[6] ).evalf();
  res += ( -32*g[2]*p[1]*p[23]*p[6] ).evalf();
  res += ( 80*p[0]*p[13]*p[23]*p[24]*p[6]*pow(g[3],2) ).evalf();
  res += ( -320*g[4]*p[0]*p[13]*p[23]*p[24]*p[6] ).evalf();
  res += ( 52*p[0]*p[13]*p[16]*p[23]*p[24]*p[6]*pow(g[3],2) ).evalf();
  res += ( -208*g[4]*p[0]*p[13]*p[16]*p[23]*p[24]*p[6] ).evalf();
  res += ( -92*p[0]*p[13]*p[17]*p[23]*p[24]*p[6]*pow(g[3],2) ).evalf();
  res += ( 368*g[4]*p[0]*p[13]*p[17]*p[23]*p[24]*p[6] ).evalf();
  res += ( 38*p[0]*p[13]*p[18]*p[23]*p[24]*p[6]*pow(g[3],2) ).evalf();
  res += ( -152*g[4]*p[0]*p[13]*p[18]*p[23]*p[24]*p[6] ).evalf();
  res += ( 48*g[0]*p[13]*p[23]*p[25]*p[6] ).evalf();
  res += ( -24*g[3]*p[13]*p[23]*p[25]*p[6] ).evalf();
  res += ( -128*g[0]*p[1]*p[13]*p[23]*p[25]*p[6] ).evalf();
  res += ( 64*g[3]*p[1]*p[13]*p[23]*p[25]*p[6] ).evalf();
  res += ( 488*g[0]*p[13]*p[16]*p[23]*p[25]*p[6] ).evalf();
  res += ( -244*g[3]*p[13]*p[16]*p[23]*p[25]*p[6] ).evalf();
  res += ( 448*g[0]*p[1]*p[13]*p[16]*p[23]*p[25]*p[6] ).evalf();
  res += ( -224*g[3]*p[1]*p[13]*p[16]*p[23]*p[25]*p[6] ).evalf();
  res += ( -320*g[0]*p[13]*p[17]*p[23]*p[25]*p[6] ).evalf();
  res += ( 160*g[3]*p[13]*p[17]*p[23]*p[25]*p[6] ).evalf();
  res += ( -192*g[0]*p[1]*p[13]*p[17]*p[23]*p[25]*p[6] ).evalf();
  res += ( 96*g[3]*p[1]*p[13]*p[17]*p[23]*p[25]*p[6] ).evalf();
  res += ( 416*g[0]*p[27]*p[6] ).evalf();
  res += ( -64*p[27]*p[6]*pow(g[0],2) ).evalf();
  res += ( 144*g[1]*p[27]*p[6] ).evalf();
  res += ( -192*g[0]*g[1]*p[27]*p[6] ).evalf();
  res += ( -32*p[27]*p[6]*pow(g[1],2) ).evalf();
  res += ( 144*g[2]*p[27]*p[6] ).evalf();
  res += ( -192*g[0]*g[2]*p[27]*p[6] ).evalf();
  res += ( -32*p[27]*p[6]*pow(g[2],2) ).evalf();
  res += ( -208*g[3]*p[27]*p[6] ).evalf();
  res += ( 64*g[0]*g[3]*p[27]*p[6] ).evalf();
  res += ( 96*g[1]*g[3]*p[27]*p[6] ).evalf();
  res += ( 96*g[2]*g[3]*p[27]*p[6] ).evalf();
  res += ( -16*p[27]*p[6]*pow(g[3],2) ).evalf();
  res += ( 256*g[0]*p[1]*p[27]*p[6] ).evalf();
  res += ( 128*g[1]*p[1]*p[27]*p[6] ).evalf();
  res += ( 128*g[2]*p[1]*p[27]*p[6] ).evalf();
  res += ( -128*g[3]*p[1]*p[27]*p[6] ).evalf();
  res += ( p[12]*p[22]*p[26]*p[27]*p[6]*numeric(13124,3) ).evalf();
  res += ( 1680*p[1]*p[12]*p[22]*p[26]*p[27]*p[6] ).evalf();
  res += ( 112*p[12]*p[15]*p[22]*p[26]*p[27]*p[6] ).evalf();
  res += ( p[12]*p[16]*p[22]*p[26]*p[27]*p[6]*numeric(-5752,9) ).evalf();
  res += ( -3136*p[1]*p[12]*p[16]*p[22]*p[26]*p[27]*p[6] ).evalf();
  res += ( p[12]*p[17]*p[22]*p[26]*p[27]*p[6]*numeric(-28672,9) ).evalf();
  res += ( -3408*p[1]*p[12]*p[17]*p[22]*p[26]*p[27]*p[6] ).evalf();
  res += ( p[12]*p[18]*p[22]*p[26]*p[27]*p[6]*numeric(-18124,9) ).evalf();
  res += ( -864*p[1]*p[12]*p[18]*p[22]*p[26]*p[27]*p[6] ).evalf();
  res += ( p[12]*p[19]*p[22]*p[26]*p[27]*p[6]*numeric(-2242,9) ).evalf();
  res += ( 628*p[1]*p[12]*p[19]*p[22]*p[26]*p[27]*p[6] ).evalf();
  res += ( 192*p[12]*p[2]*p[22]*p[26]*p[27]*p[6] ).evalf();
  res += ( -1280*p[12]*p[16]*p[2]*p[22]*p[26]*p[27]*p[6] ).evalf();
  res += ( -1088*p[12]*p[17]*p[2]*p[22]*p[26]*p[27]*p[6] ).evalf();
  res += ( -128*p[12]*p[18]*p[2]*p[22]*p[26]*p[27]*p[6] ).evalf();
  res += ( 304*p[12]*p[19]*p[2]*p[22]*p[26]*p[27]*p[6] ).evalf();
  res += ( p[12]*p[20]*p[22]*p[26]*p[27]*p[6]*numeric(-236,9) ).evalf();
  res += ( 288*p[1]*p[12]*p[20]*p[22]*p[26]*p[27]*p[6] ).evalf();
  res += ( 128*p[12]*p[2]*p[20]*p[22]*p[26]*p[27]*p[6] ).evalf();
  res += ( p[12]*p[21]*p[22]*p[26]*p[27]*p[6]*numeric(-322,9) ).evalf();
  res += ( 28*p[1]*p[12]*p[21]*p[22]*p[26]*p[27]*p[6] ).evalf();
  res += ( 16*p[12]*p[2]*p[21]*p[22]*p[26]*p[27]*p[6] ).evalf();
  res += ( -272*g[0]*p[28]*p[6] ).evalf();
  res += ( 32*p[28]*p[6]*pow(g[0],2) ).evalf();
  res += ( -164*g[1]*p[28]*p[6] ).evalf();
  res += ( 128*g[0]*g[1]*p[28]*p[6] ).evalf();
  res += ( 64*p[28]*p[6]*pow(g[1],2) ).evalf();
  res += ( 24*g[2]*p[28]*p[6] ).evalf();
  res += ( 64*g[0]*g[2]*p[28]*p[6] ).evalf();
  res += ( -32*p[28]*p[6]*pow(g[2],2) ).evalf();
  res += ( 136*g[3]*p[28]*p[6] ).evalf();
  res += ( -32*g[0]*g[3]*p[28]*p[6] ).evalf();
  res += ( -64*g[1]*g[3]*p[28]*p[6] ).evalf();
  res += ( -32*g[2]*g[3]*p[28]*p[6] ).evalf();
  res += ( 8*p[28]*p[6]*pow(g[3],2) ).evalf();
  res += ( -32*g[5]*p[28]*p[6] ).evalf();
  res += ( 32*g[6]*p[28]*p[6] ).evalf();
  res += ( -12*p[0]*p[28]*p[6]*pow(g[3],2) ).evalf();
  res += ( 48*g[4]*p[0]*p[28]*p[6] ).evalf();
  res += ( -128*g[0]*p[1]*p[28]*p[6] ).evalf();
  res += ( -128*g[1]*p[1]*p[28]*p[6] ).evalf();
  res += ( 64*g[3]*p[1]*p[28]*p[6] ).evalf();
  res += ( 4*g[2]*p[14]*p[28]*p[6] ).evalf();
  res += ( -4*g[2]*p[15]*p[28]*p[6] ).evalf();
  res += ( p[12]*p[22]*p[27]*p[3]*p[6]*numeric(416,3) ).evalf();
  res += ( p[12]*p[16]*p[22]*p[27]*p[3]*p[6]*numeric(-392,3) ).evalf();
  res += ( -304*p[12]*p[17]*p[22]*p[27]*p[3]*p[6] ).evalf();
  res += ( p[12]*p[18]*p[22]*p[27]*p[3]*p[6]*numeric(-656,3) ).evalf();
  res += ( p[12]*p[19]*p[22]*p[27]*p[3]*p[6]*numeric(-190,3) ).evalf();
  res += ( p[12]*p[20]*p[22]*p[27]*p[3]*p[6]*numeric(-22,3) ).evalf();
  res += ( p[0]*p[13]*p[16]*p[23]*p[24]*p[28]*p[3]*p[6]*numeric(-16,3) ).evalf();
  res += ( -4*p[0]*p[13]*p[17]*p[23]*p[24]*p[28]*p[3]*p[6] ).evalf();
  res += ( p[0]*p[13]*p[18]*p[23]*p[24]*p[28]*p[3]*p[6]*numeric(88,3) ).evalf();
  res += ( -4*p[0]*p[13]*p[19]*p[23]*p[24]*p[28]*p[3]*p[6] ).evalf();
  res += ( 80*g[0]*p[12]*p[7] ).evalf();
  res += ( -16*p[12]*p[7]*pow(g[0],2) ).evalf();
  res += ( 92*g[1]*p[12]*p[7] ).evalf();
  res += ( -64*g[0]*g[1]*p[12]*p[7] ).evalf();
  res += ( -32*p[12]*p[7]*pow(g[1],2) ).evalf();
  res += ( -40*g[3]*p[12]*p[7] ).evalf();
  res += ( 16*g[0]*g[3]*p[12]*p[7] ).evalf();
  res += ( 32*g[1]*g[3]*p[12]*p[7] ).evalf();
  res += ( -4*p[12]*p[7]*pow(g[3],2) ).evalf();
  res += ( 64*g[0]*p[1]*p[12]*p[7] ).evalf();
  res += ( 64*g[1]*p[1]*p[12]*p[7] ).evalf();
  res += ( -32*g[3]*p[1]*p[12]*p[7] ).evalf();
  res += ( -146*p[0]*p[13]*p[23]*p[24]*p[7]*pow(g[3],2) ).evalf();
  res += ( 584*g[4]*p[0]*p[13]*p[23]*p[24]*p[7] ).evalf();
  res += ( -32*p[0]*p[13]*p[16]*p[23]*p[24]*p[7]*pow(g[3],2) ).evalf();
  res += ( 128*g[4]*p[0]*p[13]*p[16]*p[23]*p[24]*p[7] ).evalf();
  res += ( 26*p[0]*p[13]*p[17]*p[23]*p[24]*p[7]*pow(g[3],2) ).evalf();
  res += ( -104*g[4]*p[0]*p[13]*p[17]*p[23]*p[24]*p[7] ).evalf();
  res += ( 740*g[0]*p[13]*p[23]*p[25]*p[7] ).evalf();
  res += ( -370*g[3]*p[13]*p[23]*p[25]*p[7] ).evalf();
  res += ( 480*g[0]*p[1]*p[13]*p[23]*p[25]*p[7] ).evalf();
  res += ( -240*g[3]*p[1]*p[13]*p[23]*p[25]*p[7] ).evalf();
  res += ( -464*g[0]*p[13]*p[16]*p[23]*p[25]*p[7] ).evalf();
  res += ( 232*g[3]*p[13]*p[16]*p[23]*p[25]*p[7] ).evalf();
  res += ( -256*g[0]*p[1]*p[13]*p[16]*p[23]*p[25]*p[7] ).evalf();
  res += ( 128*g[3]*p[1]*p[13]*p[16]*p[23]*p[25]*p[7] ).evalf();
  res += ( 44*g[0]*p[13]*p[17]*p[23]*p[25]*p[7] ).evalf();
  res += ( -22*g[3]*p[13]*p[17]*p[23]*p[25]*p[7] ).evalf();
  res += ( -32*g[0]*p[1]*p[13]*p[17]*p[23]*p[25]*p[7] ).evalf();
  res += ( 16*g[3]*p[1]*p[13]*p[17]*p[23]*p[25]*p[7] ).evalf();
  res += ( 208*g[0]*p[27]*p[7] ).evalf();
  res += ( -32*p[27]*p[7]*pow(g[0],2) ).evalf();
  res += ( 72*g[1]*p[27]*p[7] ).evalf();
  res += ( -96*g[0]*g[1]*p[27]*p[7] ).evalf();
  res += ( -16*p[27]*p[7]*pow(g[1],2) ).evalf();
  res += ( 72*g[2]*p[27]*p[7] ).evalf();
  res += ( -96*g[0]*g[2]*p[27]*p[7] ).evalf();
  res += ( -16*p[27]*p[7]*pow(g[2],2) ).evalf();
  res += ( -104*g[3]*p[27]*p[7] ).evalf();
  res += ( 32*g[0]*g[3]*p[27]*p[7] ).evalf();
  res += ( 48*g[1]*g[3]*p[27]*p[7] ).evalf();
  res += ( 48*g[2]*g[3]*p[27]*p[7] ).evalf();
  res += ( -8*p[27]*p[7]*pow(g[3],2) ).evalf();
  res += ( 128*g[0]*p[1]*p[27]*p[7] ).evalf();
  res += ( 64*g[1]*p[1]*p[27]*p[7] ).evalf();
  res += ( 64*g[2]*p[1]*p[27]*p[7] ).evalf();
  res += ( -64*g[3]*p[1]*p[27]*p[7] ).evalf();
  res += ( p[12]*p[22]*p[26]*p[27]*p[7]*numeric(6376,3) ).evalf();
  res += ( 176*p[1]*p[12]*p[22]*p[26]*p[27]*p[7] ).evalf();
  res += ( 68*p[12]*p[15]*p[22]*p[26]*p[27]*p[7] ).evalf();
  res += ( p[12]*p[16]*p[22]*p[26]*p[27]*p[7]*numeric(-28672,9) ).evalf();
  res += ( -3408*p[1]*p[12]*p[16]*p[22]*p[26]*p[27]*p[7] ).evalf();
  res += ( p[12]*p[17]*p[22]*p[26]*p[27]*p[7]*numeric(-8584,9) ).evalf();
  res += ( 784*p[1]*p[12]*p[17]*p[22]*p[26]*p[27]*p[7] ).evalf();
  res += ( p[12]*p[18]*p[22]*p[26]*p[27]*p[7]*numeric(-1216,9) ).evalf();
  res += ( 1672*p[1]*p[12]*p[18]*p[22]*p[26]*p[27]*p[7] ).evalf();
  res += ( p[12]*p[19]*p[22]*p[26]*p[27]*p[7]*numeric(-1270,9) ).evalf();
  res += ( 660*p[1]*p[12]*p[19]*p[22]*p[26]*p[27]*p[7] ).evalf();
  res += ( -192*p[12]*p[2]*p[22]*p[26]*p[27]*p[7] ).evalf();
  res += ( -1088*p[12]*p[16]*p[2]*p[22]*p[26]*p[27]*p[7] ).evalf();
  res += ( 448*p[12]*p[17]*p[2]*p[22]*p[26]*p[27]*p[7] ).evalf();
  res += ( 736*p[12]*p[18]*p[2]*p[22]*p[26]*p[27]*p[7] ).evalf();
  res += ( 304*p[12]*p[19]*p[2]*p[22]*p[26]*p[27]*p[7] ).evalf();
  res += ( p[12]*p[20]*p[22]*p[26]*p[27]*p[7]*numeric(-1210,9) ).evalf();
  res += ( -4*p[1]*p[12]*p[20]*p[22]*p[26]*p[27]*p[7] ).evalf();
  res += ( 16*p[12]*p[2]*p[20]*p[22]*p[26]*p[27]*p[7] ).evalf();
  res += ( -32*g[0]*p[28]*p[7] ).evalf();
  res += ( 16*g[3]*p[28]*p[7] ).evalf();
  res += ( -6*p[0]*p[28]*p[7]*pow(g[3],2) ).evalf();
  res += ( 24*g[4]*p[0]*p[28]*p[7] ).evalf();
  res += ( 4*g[2]*p[15]*p[28]*p[7] ).evalf();
  res += ( p[12]*p[22]*p[27]*p[3]*p[7]*numeric(140,3) ).evalf();
  res += ( -304*p[12]*p[16]*p[22]*p[27]*p[3]*p[7] ).evalf();
  res += ( -228*p[12]*p[17]*p[22]*p[27]*p[3]*p[7] ).evalf();
  res += ( -68*p[12]*p[18]*p[22]*p[27]*p[3]*p[7] ).evalf();
  res += ( p[12]*p[19]*p[22]*p[27]*p[3]*p[7]*numeric(4,3) ).evalf();
  res += ( -40*p[0]*p[13]*p[23]*p[24]*p[28]*p[3]*p[7] ).evalf();
  res += ( -4*p[0]*p[13]*p[16]*p[23]*p[24]*p[28]*p[3]*p[7] ).evalf();
  res += ( -24*p[0]*p[13]*p[17]*p[23]*p[24]*p[28]*p[3]*p[7] ).evalf();
  res += ( 4*p[0]*p[13]*p[18]*p[23]*p[24]*p[28]*p[3]*p[7] ).evalf();
  res += ( p[0]*p[13]*p[19]*p[23]*p[24]*p[28]*p[3]*p[7]*numeric(2,3) ).evalf();
  res += ( 100*p[0]*p[13]*p[23]*p[24]*p[8]*pow(g[3],2) ).evalf();
  res += ( -400*g[4]*p[0]*p[13]*p[23]*p[24]*p[8] ).evalf();
  res += ( 42*p[0]*p[13]*p[16]*p[23]*p[24]*p[8]*pow(g[3],2) ).evalf();
  res += ( -168*g[4]*p[0]*p[13]*p[16]*p[23]*p[24]*p[8] ).evalf();
  res += ( -28*p[0]*p[13]*p[17]*p[23]*p[24]*p[8]*pow(g[3],2) ).evalf();
  res += ( 112*g[4]*p[0]*p[13]*p[17]*p[23]*p[24]*p[8] ).evalf();
  res += ( 6*p[0]*p[13]*p[18]*p[23]*p[24]*p[8]*pow(g[3],2) ).evalf();
  res += ( -24*g[4]*p[0]*p[13]*p[18]*p[23]*p[24]*p[8] ).evalf();
  res += ( -272*g[0]*p[13]*p[23]*p[25]*p[8] ).evalf();
  res += ( 136*g[3]*p[13]*p[23]*p[25]*p[8] ).evalf();
  res += ( -64*g[0]*p[1]*p[13]*p[23]*p[25]*p[8] ).evalf();
  res += ( 32*g[3]*p[1]*p[13]*p[23]*p[25]*p[8] ).evalf();
  res += ( -104*g[0]*p[13]*p[16]*p[23]*p[25]*p[8] ).evalf();
  res += ( 52*g[3]*p[13]*p[16]*p[23]*p[25]*p[8] ).evalf();
  res += ( -64*g[0]*p[1]*p[13]*p[16]*p[23]*p[25]*p[8] ).evalf();
  res += ( 32*g[3]*p[1]*p[13]*p[16]*p[23]*p[25]*p[8] ).evalf();
  res += ( 32*g[0]*p[13]*p[17]*p[23]*p[25]*p[8] ).evalf();
  res += ( -16*g[3]*p[13]*p[17]*p[23]*p[25]*p[8] ).evalf();
  res += ( p[12]*p[22]*p[26]*p[27]*p[8]*numeric(-3068,9) ).evalf();
  res += ( -672*p[1]*p[12]*p[22]*p[26]*p[27]*p[8] ).evalf();
  res += ( -12*p[12]*p[15]*p[22]*p[26]*p[27]*p[8] ).evalf();
  res += ( p[12]*p[16]*p[22]*p[26]*p[27]*p[8]*numeric(-18124,9) ).evalf();
  res += ( -864*p[1]*p[12]*p[16]*p[22]*p[26]*p[27]*p[8] ).evalf();
  res += ( p[12]*p[17]*p[22]*p[26]*p[27]*p[8]*numeric(-1216,9) ).evalf();
  res += ( 1672*p[1]*p[12]*p[17]*p[22]*p[26]*p[27]*p[8] ).evalf();
  res += ( p[12]*p[18]*p[22]*p[26]*p[27]*p[8]*numeric(-4696,9) ).evalf();
  res += ( 448*p[1]*p[12]*p[18]*p[22]*p[26]*p[27]*p[8] ).evalf();
  res += ( p[12]*p[19]*p[22]*p[26]*p[27]*p[8]*numeric(-1604,9) ).evalf();
  res += ( 24*p[1]*p[12]*p[19]*p[22]*p[26]*p[27]*p[8] ).evalf();
  res += ( -256*p[12]*p[2]*p[22]*p[26]*p[27]*p[8] ).evalf();
  res += ( -128*p[12]*p[16]*p[2]*p[22]*p[26]*p[27]*p[8] ).evalf();
  res += ( 736*p[12]*p[17]*p[2]*p[22]*p[26]*p[27]*p[8] ).evalf();
  res += ( 256*p[12]*p[18]*p[2]*p[22]*p[26]*p[27]*p[8] ).evalf();
  res += ( 32*p[12]*p[19]*p[2]*p[22]*p[26]*p[27]*p[8] ).evalf();
  res += ( p[12]*p[22]*p[27]*p[3]*p[8]*numeric(-112,3) ).evalf();
  res += ( p[12]*p[16]*p[22]*p[27]*p[3]*p[8]*numeric(-656,3) ).evalf();
  res += ( -68*p[12]*p[17]*p[22]*p[27]*p[3]*p[8] ).evalf();
  res += ( p[12]*p[18]*p[22]*p[27]*p[3]*p[8]*numeric(-44,3) ).evalf();
  res += ( 4*p[0]*p[13]*p[23]*p[24]*p[28]*p[3]*p[8] ).evalf();
  res += ( p[0]*p[13]*p[16]*p[23]*p[24]*p[28]*p[3]*p[8]*numeric(88,3) ).evalf();
  res += ( 4*p[0]*p[13]*p[17]*p[23]*p[24]*p[28]*p[3]*p[8] ).evalf();
  res += ( -34*p[0]*p[13]*p[23]*p[24]*p[9]*pow(g[3],2) ).evalf();
  res += ( 136*g[4]*p[0]*p[13]*p[23]*p[24]*p[9] ).evalf();
  res += ( -24*p[0]*p[13]*p[16]*p[23]*p[24]*p[9]*pow(g[3],2) ).evalf();
  res += ( 96*g[4]*p[0]*p[13]*p[16]*p[23]*p[24]*p[9] ).evalf();
  res += ( 12*p[0]*p[13]*p[17]*p[23]*p[24]*p[9]*pow(g[3],2) ).evalf();
  res += ( -48*g[4]*p[0]*p[13]*p[17]*p[23]*p[24]*p[9] ).evalf();
  res += ( 12*g[0]*p[13]*p[23]*p[25]*p[9] ).evalf();
  res += ( -6*g[3]*p[13]*p[23]*p[25]*p[9] ).evalf();
  res += ( -32*g[0]*p[1]*p[13]*p[23]*p[25]*p[9] ).evalf();
  res += ( 16*g[3]*p[1]*p[13]*p[23]*p[25]*p[9] ).evalf();
  res += ( 32*g[0]*p[13]*p[16]*p[23]*p[25]*p[9] ).evalf();
  res += ( -16*g[3]*p[13]*p[16]*p[23]*p[25]*p[9] ).evalf();
  res += ( p[12]*p[22]*p[26]*p[27]*p[9]*numeric(-5596,9) ).evalf();
  res += ( -248*p[1]*p[12]*p[22]*p[26]*p[27]*p[9] ).evalf();
  res += ( -20*p[12]*p[15]*p[22]*p[26]*p[27]*p[9] ).evalf();
  res += ( p[12]*p[16]*p[22]*p[26]*p[27]*p[9]*numeric(-2242,9) ).evalf();
  res += ( 628*p[1]*p[12]*p[16]*p[22]*p[26]*p[27]*p[9] ).evalf();
  res += ( p[12]*p[17]*p[22]*p[26]*p[27]*p[9]*numeric(-1270,9) ).evalf();
  res += ( 660*p[1]*p[12]*p[17]*p[22]*p[26]*p[27]*p[9] ).evalf();
  res += ( p[12]*p[18]*p[22]*p[26]*p[27]*p[9]*numeric(-1604,9) ).evalf();
  res += ( 24*p[1]*p[12]*p[18]*p[22]*p[26]*p[27]*p[9] ).evalf();
  res += ( -32*p[12]*p[2]*p[22]*p[26]*p[27]*p[9] ).evalf();
  res += ( 304*p[12]*p[16]*p[2]*p[22]*p[26]*p[27]*p[9] ).evalf();
  res += ( 304*p[12]*p[17]*p[2]*p[22]*p[26]*p[27]*p[9] ).evalf();
  res += ( 32*p[12]*p[18]*p[2]*p[22]*p[26]*p[27]*p[9] ).evalf();
  res += ( p[12]*p[22]*p[27]*p[3]*p[9]*numeric(-98,3) ).evalf();
  res += ( p[12]*p[16]*p[22]*p[27]*p[3]*p[9]*numeric(-190,3) ).evalf();
  res += ( p[12]*p[17]*p[22]*p[27]*p[3]*p[9]*numeric(4,3) ).evalf();
  res += ( 4*p[0]*p[13]*p[23]*p[24]*p[28]*p[3]*p[9] ).evalf();
  res += ( -4*p[0]*p[13]*p[16]*p[23]*p[24]*p[28]*p[3]*p[9] ).evalf();
  res += ( p[0]*p[13]*p[17]*p[23]*p[24]*p[28]*p[3]*p[9]*numeric(2,3) ).evalf();
  return res;
}


==> numerics/ggtt_a_exact_m3_01.cpp <==
/* R. Bonciani, A. Ferroglia, T. Gehrmann, A. v. Manteuffel, C. Studerus
 * file: ggtt_a_exact_m3_01.cpp
 * date: 2010-11-29
 */

#include <ginac/ginac.h>
using namespace GiNaC;

ex ggtt_a_exact_m3_01(const exvector& g, const exvector& p)
{
  ex res = 0;
  res += ( p[3]*numeric(-178,3) ).evalf();
  res += ( 16*g[0]*p[3] ).evalf();
  res += ( 16*g[1]*p[3] ).evalf();
  res += ( -8*g[3]*p[3] ).evalf();
  res += ( -16*p[0]*p[3] ).evalf();
  res += ( p[1]*p[3]*numeric(226,3) ).evalf();
  res += ( -16*g[0]*p[1]*p[3] ).evalf();
  res += ( -16*g[1]*p[1]*p[3] ).evalf();
  res += ( 8*g[3]*p[1]*p[3] ).evalf();
  res += ( 16*p[0]*p[1]*p[3] ).evalf();
  res += ( p[2]*p[3]*numeric(-308,3) ).evalf();
  res += ( 32*g[0]*p[2]*p[3] ).evalf();
  res += ( 32*g[1]*p[2]*p[3] ).evalf();
  res += ( -16*g[3]*p[2]*p[3] ).evalf();
  res += ( -32*p[0]*p[2]*p[3] ).evalf();
  res += ( p[4]*p[5]*numeric(130,3) ).evalf();
  res += ( -16*g[0]*p[4]*p[5] ).evalf();
  res += ( -16*g[1]*p[4]*p[5] ).evalf();
  res += ( 8*g[3]*p[4]*p[5] ).evalf();
  res += ( 16*p[0]*p[4]*p[5] ).evalf();
  res += ( p[6]*numeric(-712,3) ).evalf();
  res += ( 64*g[0]*p[6] ).evalf();
  res += ( 64*g[2]*p[6] ).evalf();
  res += ( -32*g[3]*p[6] ).evalf();
  res += ( -64*p[0]*p[6] ).evalf();
  res += ( p[7]*numeric(842,3) ).evalf();
  res += ( -80*g[0]*p[7] ).evalf();
  res += ( -80*g[2]*p[7] ).evalf();
  res += ( 40*g[3]*p[7] ).evalf();
  res += ( 80*p[0]*p[7] ).evalf();
  res += ( p[1]*p[7]*numeric(130,3) ).evalf();
  res += ( -16*g[0]*p[1]*p[7] ).evalf();
  res += ( -16*g[2]*p[1]*p[7] ).evalf();
  res += ( 8*g[3]*p[1]*p[7] ).evalf();
  res += ( 16*p[0]*p[1]*p[7] ).evalf();
  res += ( p[8]*numeric(-616,3) ).evalf();
  res += ( 64*g[0]*p[8] ).evalf();
  res += ( 32*g[1]*p[8] ).evalf();
  res += ( 32*g[2]*p[8] ).evalf();
  res += ( -32*g[3]*p[8] ).evalf();
  res += ( -64*p[0]*p[8] ).evalf();
  res += ( p[1]*p[8]*numeric(-1232,3) ).evalf();
  res += ( 128*g[0]*p[1]*p[8] ).evalf();
  res += ( 64*g[1]*p[1]*p[8] ).evalf();
  res += ( 64*g[2]*p[1]*p[8] ).evalf();
  res += ( -64*g[3]*p[1]*p[8] ).evalf();
  res += ( -128*p[0]*p[1]*p[8] ).evalf();
  res += ( p[2]*p[8]*numeric(-616,3) ).evalf();
  res += ( 64*g[0]*p[2]*p[8] ).evalf();
  res += ( 32*g[1]*p[2]*p[8] ).evalf();
  res += ( 32*g[2]*p[2]*p[8] ).evalf();
  res += ( -32*g[3]*p[2]*p[8] ).evalf();
  res += ( -64*p[0]*p[2]*p[8] ).evalf();
  res += ( p[9]*numeric(-808,3) ).evalf();
  res += ( 64*g[0]*p[9] ).evalf();
  res += ( 64*g[2]*p[9] ).evalf();
  res += ( -32*g[3]*p[9] ).evalf();
  res += ( -64*p[0]*p[9] ).evalf();
  res += ( p[1]*p[9]*numeric(616,3) ).evalf();
  res += ( -64*g[0]*p[1]*p[9] ).evalf();
  res += ( -64*g[1]*p[1]*p[9] ).evalf();
  res += ( 32*g[3]*p[1]*p[9] ).evalf();
  res += ( 64*p[0]*p[1]*p[9] ).evalf();
  return res;
}


==> numerics/ggtt_a_exact_m4_01.cpp <==
/* R. Bonciani, A. Ferroglia, T. Gehrmann, A. v. Manteuffel, C. Studerus
 * file: ggtt_a_exact_m4_01.cpp
 * date: 2010-11-29
 */

#include <ginac/ginac.h>
using namespace GiNaC;

ex ggtt_a_exact_m4_01(const exvector& g, const exvector& p)
{
  ex res = 0;
  res += ( -8*p[2] ).evalf();
  res += ( 8*p[0]*p[2] ).evalf();
  res += ( -16*p[1]*p[2] ).evalf();
  res += ( 8*p[3]*p[4] ).evalf();
  res += ( -32*p[5] ).evalf();
  res += ( 40*p[6] ).evalf();
  res += ( 8*p[0]*p[6] ).evalf();
  res += ( -32*p[7] ).evalf();
  res += ( -64*p[0]*p[7] ).evalf();
  res += ( -32*p[1]*p[7] ).evalf();
  res += ( -32*p[8] ).evalf();
  res += ( 32*p[0]*p[8] ).evalf();
  return res;
}


==> numerics/ggtt_a_smallbeta.cpp <==
/* R. Bonciani, A. Ferroglia, T. Gehrmann, A. v. Manteuffel, C. Studerus
 * file: ggtt_a_smallbeta.cpp
 * date: 2010-11-29
 */

#include "ggtt_a_smallbeta.h"

using namespace std;
using namespace GiNaC;

exvector ggtt_a_smallbeta::cc;

void ggtt_a_smallbeta::init_constants()
{
  cc.resize(81);

  ex ln2 = log(2).evalf();
  ex ln3 = log(3).evalf();
  ex z2 = zeta(2).evalf();
  ex z3 = zeta(3).evalf();
  ex li2m1o2 = Li(2, numeric(-1, 2)).evalf();
  ex li2p1o4 = Li(2, numeric(1, 4)).evalf();
  ex li4p1o2 = Li(4, numeric(1, 2)).evalf();
  ex gpl1 = G(lst(3, 1, -1), 1).evalf();
  ex gpl2 = G(lst(3, -1, 0, -1), 1).evalf();
  ex gpl3 = G(lst(3, 1, -1, -1), 1).evalf();
  ex gpl4 = G(lst(3, 1, 0, -1), 1).evalf();
  ex cw = numeric(-1,2)+I*numeric(1,2)*sqrt(numeric(3));
  ex regpl5 = real_part( G(lst(cw, -1), 1) ).evalf();
  ex regpl6 = real_part( G(lst(0, 0, 0, cw), 1) ).evalf();
  ex regpl7 = real_part( G(lst(0, 0, cw, -1), 1) ).evalf();
  ex regpl8 = real_part( G(lst(0, cw, -1, -1), 1) ).evalf();
  ex regpl9 = real_part( G(lst(cw, -1, -1, -1), 1) ).evalf();
  ex regpl10 = real_part( G(lst(cw, 0, 0, -1), 1) ).evalf();

  ex ln2p2 = pow(ln2, 2);
  ex ln2p3 = pow(ln2, 3);
  ex ln2p4 = pow(ln2, 4);
  ex z2p2  = pow(z2, 2);

  cc[1] = numeric(8);
  cc[2] = numeric(-32);
  cc[3] = numeric(24);
  cc[4] = numeric(-256);
  cc[5] = numeric(-128);
  cc[6] = numeric(32);
  cc[7] = numeric(64);
  cc[8] = ln2*numeric(-128) + numeric(192);
  cc[9] = numeric(-512);
  cc[10] = numeric(-2560) + ln2*numeric(1024);
  cc[11] = ln2*numeric(512) + numeric(-2528,3);
  cc[12] = numeric(48);
  cc[13] = ln2*numeric(-96) + numeric(138);
  cc[14] = numeric(-64);
  cc[15] = ln2*numeric(128) + numeric(-520,3);
  cc[16] = numeric(16);
  cc[17] = ln2*numeric(-32) + numeric(106,3);
  cc[18] = ln2*numeric(-64) + numeric(12);
  cc[19] = z2*numeric(-48) + ln2*numeric(-24) + ln2p2*numeric(64)
           + numeric(-820,9); 
  cc[20] = ln2*numeric(-192) + numeric(100);
  cc[21] = numeric(-172) + z2*numeric(-144) + ln2*numeric(-104)
           + ln2p2*numeric(192);
  cc[22] = numeric(-112) + ln2*numeric(256);
  cc[23] = ln2p2*numeric(-256) + z2*numeric(192) + ln2*numeric(-1376,3)
           + numeric(11464,9);
  cc[24] = z2*numeric(-192) + ln2p2*numeric(256) + numeric(-1954,9)
           + ln2*numeric(-224,3);
  cc[25] = ln2*numeric(-256) + numeric(448,3);
  cc[26] = ln2*numeric(1024) + numeric(-2240,3);
  cc[27] = ln2p2*numeric(-1024) + z2*numeric(768) + ln2*numeric(-9344,3)
           + numeric(39280,9);
  cc[28] = ln2*numeric(2048) + numeric(-9728,3);
  cc[29] = ln2p2*numeric(-2048) + z2*numeric(1536) + numeric(-889712,45)
           + ln2*numeric(333568,15);
  cc[30] = ln2*numeric(-64) + numeric(-52,3); 
  cc[31] = numeric(32,3);
  cc[32] = z2*numeric(-96) + ln2p2*numeric(128) + numeric(-1288,9)
           + ln2*numeric(208,3);
  cc[33] = z3*numeric(-32) + ln2*z2*numeric(192) + numeric(-3280,27)
           + ln2p3*numeric(-256,3) + ln2p2*numeric(-208,3)
           + z2*numeric(52,3) + ln2*numeric(2576,9);
  cc[34] = ln2*numeric(-192) + numeric(12);
  cc[35] = z2*numeric(-288) + ln2*numeric(144) + ln2p2*numeric(384)
           + numeric(-1208,3);
  cc[36] = ln2p3*numeric(-256) + ln2p2*numeric(-240) + z2*numeric(-188)
           + z3*numeric(-96) + ln2*z2*numeric(576) + numeric(-5248,9)
           + ln2*numeric(2896,3);
  cc[37] = numeric(-128,3);
  cc[38] = ln2*numeric(256) + numeric(16,3);
  cc[39] = ln2p2*numeric(-512) + z2*numeric(384) + ln2*numeric(-4160,3)
           + numeric(18352,9);
  cc[40] = ln2*z2*numeric(-768) + z3*numeric(128) + ln2*numeric(-48416,9)
           + z2*numeric(-1328,3) + ln2p3*numeric(1024,3)
           + ln2p2*numeric(6208,3) + numeric(89008,27);
  cc[41] = ln2*numeric(-256) + numeric(32);
  cc[42] = z2*numeric(-384) + ln2*numeric(320) + ln2p2*numeric(512)
           + numeric(-5228,9);
  cc[43] = numeric(128,3);
  cc[44] = ln2p2*numeric(-544) + z3*numeric(-128) + ln2*z2*numeric(768)
           + numeric(-4128,5) + z2*numeric(-1040,3) + ln2p3*numeric(-1024,3)
           + ln2*numeric(62104,45);
  cc[45] = ln2*numeric(1024) + numeric(-832,3); 
  cc[46] = numeric(-512,3);
  cc[47] = ln2p2*numeric(-2048) + z2*numeric(1536) + ln2*numeric(-24320,3)
           + numeric(25952,3);
  cc[48] = ln2*z2*numeric(-3072) + z3*numeric(512) + ln2*numeric(-223232,9)
           + z2*numeric(-3136,3) + ln2p3*numeric(4096,3)
           + ln2p2*numeric(38144,3) + numeric(396416,27);
  cc[49] = numeric(-2304) + ln2*numeric(2048);
  cc[50] = numeric(-1024,3);
  cc[51] = ln2p2*numeric(-4096) + z2*numeric(3072) + numeric(-1304224,45)
           + ln2*numeric(610816,15);
  cc[52] = ln2*z2*numeric(-6144) + z3*numeric(1024) + numeric(-10715264,225)
           + ln2p2*numeric(-282368,5) + ln2p3*numeric(8192,3)
           + z2*numeric(106816,5) + ln2*numeric(20107328,225);
  cc[53] = z2*numeric(-96) + ln2*numeric(128) + ln2p2*numeric(128)
           + numeric(-628,9);
  cc[54] = ln2*numeric(-128,3) + numeric(-64,3);
  cc[55] = numeric(16,3); 
  cc[56] = ln2p2*numeric(-256) + z3*numeric(-64) + ln2*z2*numeric(384)
           + ln2p3*numeric(-512,3) + z2*numeric(632,3) + numeric(1792,27)
           + ln2*numeric(2512,9);
  cc[57] = ln2p2*z2*numeric(-388) + li4p1o2*numeric(-272)
           + regpl9*numeric(-256) + regpl5*z2*numeric(-192)
           + regpl6*numeric(-152) + gpl1*ln2*numeric(-128)
           + ln2*z3*numeric(-118) + ln3*z3*numeric(-72) + gpl4*numeric(-64)
           + li2m1o2*ln2p2*numeric(-64) + li2m1o2*z2*numeric(-32)
           + li2p1o4*z2*numeric(-32) + regpl8*numeric(16) + gpl2*numeric(32)
           + ln2p4*numeric(58) + regpl7*numeric(80) + ln2*ln3*z2*numeric(96)
           + gpl3*numeric(128) + regpl10*numeric(192) + ln2*numeric(-4772,27)
           + ln2p2*numeric(-2332,9) + ln2*z2*numeric(-1192,3)
           + ln2p3*ln3*numeric(64,3) + ln2p3*numeric(512,3)
           + z3*numeric(1028,9) + z2p2*numeric(1064,5)
           + z2*numeric(7955,18) + numeric(16345,81);
  cc[58] = z2*numeric(-288) + ln2*numeric(320) + ln2p2*numeric(384)
           + numeric(-812,3);
  cc[59] = ln2*numeric(-128) + numeric(-64,3);
  cc[60] = ln2p2*numeric(-832) + ln2p3*numeric(-512) + z3*numeric(-192)
           + z2*numeric(152) + ln2*z2*numeric(1152) + numeric(-1528,9)
           + ln2*numeric(3152,3);
  cc[61] = regpl9*numeric(-2048) + regpl5*z2*numeric(-1536)
           + ln2p2*z2*numeric(-1472) + li4p1o2*numeric(-1024)
           + gpl1*ln2*numeric(-1024) + regpl8*numeric(-736)
           + ln2*z3*numeric(-576) + ln3*z3*numeric(-576) + gpl4*numeric(-512)
           + li2m1o2*ln2p2*numeric(-512) + li2m1o2*z2*numeric(-256)
           + li2p1o4*z2*numeric(-256) + regpl7*numeric(-224)
           + ln2*z2*numeric(-184) + regpl6*numeric(80) + gpl2*numeric(256)
           + ln2*ln3*z2*numeric(768) + gpl3*numeric(1024)
           + regpl10*numeric(1536) + ln2p2*numeric(-2684,3)
           + ln2*numeric(-2056,9) + ln2p4*numeric(256,3)
           + ln2p3*ln3*numeric(512,3) + z3*numeric(1460,3)
           + ln2p3*numeric(1856,3) + z2p2*numeric(2938,5)
           + z2*numeric(5861,6) + numeric(13127,27);
  cc[62] = numeric(-64,3);
  cc[63] = numeric(128,3) + ln2*numeric(512,3);
  cc[64] = ln2p2*numeric(-512) + z2*numeric(384) + ln2*numeric(-4864,3)
           + numeric(14128,9);
  cc[65] = ln2*z2*numeric(-1536) + z3*numeric(256) + ln2p2*numeric(4608)
           + ln2*numeric(-19136,3) + z2*numeric(-4768,3)
           + ln2p3*numeric(2048,3) + numeric(41120,27);
  cc[66] = regpl10*numeric(-4032) + gpl3*numeric(-2688)
           + ln2*ln3*z2*numeric(-2016) + gpl2*numeric(-672)
           + regpl6*numeric(-480) + ln2p3*ln3*numeric(-448)
           + li2m1o2*z2*numeric(672) + li2p1o4*z2*numeric(672)
           + regpl7*numeric(768) + gpl4*numeric(1344)
           + li2m1o2*ln2p2*numeric(1344) + ln3*z3*numeric(1512)
           + ln2p2*z2*numeric(1872) + regpl8*numeric(2112)
           + gpl1*ln2*numeric(2688) + ln2*z3*numeric(3772)
           + regpl5*z2*numeric(4032) + li4p1o2*numeric(4704)
           + ln2*z2*numeric(4768) + regpl9*numeric(5376) + numeric(-225592,81)
           + z2*numeric(-64006,9) + z3*numeric(-33416,9)
           + ln2p3*numeric(-31744,9) + z2p2*numeric(-7626,5)
           + ln2p4*numeric(572,3) + ln2p2*numeric(15856,3)
           + ln2*numeric(47168,27);
  cc[67] = ln2*numeric(-512,3) + numeric(-160,9);
  cc[68] = numeric(64,3);
  cc[69] = z2*numeric(-384) + ln2p2*numeric(512) + numeric(-3952,9)
           + ln2*numeric(1664,3);
  cc[70] = z3*numeric(-256) + ln2*z2*numeric(1536) + numeric(-12244,45)
           + ln2p2*numeric(-4672,3) + ln2p3*numeric(-2048,3)
           + z2*numeric(32,3) + ln2*numeric(20576,15);
  cc[71] = regpl9*numeric(-2560) + ln2p2*z2*numeric(-2032)
           + regpl5*z2*numeric(-1920) + gpl1*ln2*numeric(-1280)
           + regpl6*numeric(-1088) + li4p1o2*numeric(-896)
           + ln3*z3*numeric(-720) + gpl4*numeric(-640)
           + li2m1o2*ln2p2*numeric(-640) + ln2*z3*numeric(-352)
           + li2m1o2*z2*numeric(-320) + li2p1o4*z2*numeric(-320)
           + regpl8*numeric(-128) + ln2p4*numeric(144) + gpl2*numeric(320)
           + regpl7*numeric(512) + ln2*ln3*z2*numeric(960) + gpl3*numeric(1280)
           + regpl10*numeric(1920) + ln2*numeric(-375782,225)
           + ln2p2*numeric(-25084,15) + ln2*z2*numeric(-832,3)
           + ln2p3*ln3*numeric(640,3) + z2p2*numeric(5864,5)
           + z3*numeric(8312,9) + ln2p3*numeric(10688,9)
           + z2*numeric(36134,45) + numeric(192791,225);
  cc[72] = numeric(-256,3);
  cc[73] = numeric(-256,9) + ln2*numeric(2048,3);
  cc[74] = ln2p2*numeric(-2048) + z2*numeric(1536) + ln2*numeric(-27136,3)
           + numeric(69760,9);
  cc[75] = ln2*z2*numeric(-6144) + z3*numeric(1024) + ln2*numeric(-262016,9)
           + z2*numeric(-14720,3) + ln2p3*numeric(8192,3)
           + ln2p2*numeric(81920,3) + numeric(268480,27);
  cc[76] = regpl6*numeric(-33472) + regpl10*numeric(-12288)
           + gpl3*numeric(-8192) + ln2*ln3*z2*numeric(-6144)
           + ln2*z3*numeric(-4784) + li4p1o2*numeric(-3712)
           + gpl2*numeric(-2048) + ln2p4*numeric(-496)
           + li2m1o2*z2*numeric(2048) + li2p1o4*z2*numeric(2048)
           + gpl4*numeric(4096) + li2m1o2*ln2p2*numeric(4096)
           + ln3*z3*numeric(4608) + gpl1*ln2*numeric(8192)
           + ln2p2*z2*numeric(11680) + regpl5*z2*numeric(12288)
           + regpl9*numeric(16384) + regpl7*numeric(23680)
           + regpl8*numeric(27776) + numeric(-113691544,10125)
           + z2*numeric(-3955666,225) + z3*numeric(-714496,45)
           + ln2p3*numeric(-191488,9) + ln2p3*ln3*numeric(-4096,3)
           + z2p2*numeric(34024,5) + ln2*z2*numeric(272768,15)
           + ln2p2*numeric(5829152,225) + ln2*numeric(23369696,3375);
  cc[77] = numeric(-11008,9) + ln2*numeric(4096,3);
  cc[78] = ln2p2*numeric(-4096) + z2*numeric(3072) + numeric(-1144064,45)
           + ln2*numeric(582656,15);
  cc[79] = ln2*z2*numeric(-12288) + z3*numeric(2048) + numeric(-8465408,225)
           + ln2p2*numeric(-1637888,15) + ln2p3*numeric(16384,3)
           + z2*numeric(185472,5) + ln2*numeric(24015616,225);
  cc[80] = regpl8*numeric(-142080) + regpl7*numeric(-136704)
           + z2p2*numeric(-65376) + regpl9*numeric(-21504)
           + regpl5*z2*numeric(-16128) + gpl1*ln2*numeric(-10752)
           + ln3*z3*numeric(-6048) + gpl4*numeric(-5376)
           + li2m1o2*ln2p2*numeric(-5376) + ln2p2*z2*numeric(-3648)
           + li2m1o2*z2*numeric(-2688) + li2p1o4*z2*numeric(-2688)
           + ln2p3*ln3*numeric(1792) + gpl2*numeric(2688)
           + ln2*ln3*z2*numeric(8064) + gpl3*numeric(10752)
           + regpl10*numeric(16128) + ln2*z3*numeric(29840)
           + li4p1o2*numeric(39552) + regpl6*numeric(202368)
           + ln2p2*numeric(-18616384,225) + ln2*z2*numeric(-1682368,15)
           + ln2p4*numeric(-7280,3) + z2*numeric(660244,9)
           + ln2*numeric(2429888,375) + z3*numeric(2739904,45)
           + ln2p3*numeric(3748352,45) + numeric(108694484,3375);
}

ggtt_a_smallbeta::ggtt_a_smallbeta( const ex& b, const ex& xi, const ex& lmu,
  int order ) : order(order)
{
  if (order > 5) {
    cerr << "error: order beta^" << order << " not available" << endl;
    exit(1);
  }
  if (cc.empty())
    init_constants();

  b2 = pow(b, 2);
  b4 = pow(b2, 2);
  xi1mxi   = xi*(1 - xi);
  xi1mxip2 = pow(xi1mxi, 2);
  lmu2 = pow(lmu, 2);
  lmu3 = pow(lmu, 3);
  lmu4 = pow(lmu, 4);
}

ex ggtt_a_smallbeta::compute_eps_m4() const
{
  ex res = 0;

  if (order >= 0)
    res += cc[1];

  if (order >= 2)
    res += b2*(xi1mxi*cc[2] + cc[3]);

  if (order >= 4) 
    res += b4*(xi1mxip2*cc[4] + xi1mxi*cc[5] + cc[6]);

  return res;      
}

ex ggtt_a_smallbeta::compute_eps_m3() const
{
  ex res = 0;

  if (order >= 0)
    res += lmu*cc[16] + cc[17];

  if (order >= 2)
    res += b2*(lmu*cc[12] + cc[13] + xi1mxi*(lmu*cc[14] + cc[15]));

  if (order >= 4) 
    res += b4*(lmu*cc[7] + cc[8] + xi1mxi*(lmu*cc[4] + cc[11])
               + xi1mxip2*(lmu*cc[9] + cc[10])); 

  return res;      
}

ex ggtt_a_smallbeta::compute_eps_m2() const
{
  ex res = 0;

  if (order >= 0)
    res += lmu2*cc[16] + lmu*cc[18] + cc[19];
  if (order >= 2)
    res += b2*(lmu2*cc[12] + lmu*cc[20] + cc[21]
               + xi1mxi*(lmu2*cc[14] + lmu*cc[22] + cc[23]));
  if (order >= 4) 
    res += b4*(lmu2*cc[7] + cc[24] + lmu*cc[25]
               + xi1mxi*(lmu2*cc[4] + lmu*cc[26] + cc[27])
               + xi1mxip2*(lmu2*cc[9] + lmu*cc[28] + cc[29]));

  return res;      
}

ex ggtt_a_smallbeta::compute_eps_m1() const
{
  ex res = 0;

  if (order >= 0)
    res += lmu2*cc[30] + lmu3*cc[31] + lmu*cc[32] + cc[33];

  if (order >= 2)
    res += b2*(lmu3*cc[6] + lmu2*cc[34] + lmu*cc[35] + cc[36]
               + xi1mxi*(lmu3*cc[37] + lmu2*cc[38] + lmu*cc[39] + cc[40]));

  if (order >= 4) 
    res += b4*(lmu2*cc[41] + lmu*cc[42] + lmu3*cc[43] + cc[44]
               + xi1mxi*(lmu2*cc[45] + lmu3*cc[46] + lmu*cc[47] + cc[48])
               + xi1mxip2*(lmu2*cc[49] + lmu3*cc[50] + lmu*cc[51] + cc[52]));

  return res;      
}

ex ggtt_a_smallbeta::compute_eps_0() const
{
  ex res = 0;

  if (order >= 0)
    res += lmu2*cc[53] + lmu3*cc[54] + lmu4*cc[55] + lmu*cc[56] + cc[57];

  if (order >= 2)
    res += b2*(lmu4*cc[16] + lmu2*cc[58] + lmu3*cc[59] + lmu*cc[60] + cc[61]
     + xi1mxi*(lmu4*cc[62] + lmu3*cc[63] + lmu2*cc[64] + lmu*cc[65] + cc[66]));

  if (order >= 4) 
    res += b4*(lmu3*cc[67] + lmu4*cc[68] + lmu2*cc[69] + lmu*cc[70] + cc[71]
     + xi1mxi*(lmu4*cc[72] + lmu3*cc[73] + lmu2*cc[74] + lmu*cc[75] + cc[76])
     + xi1mxip2*(lmu4*cc[46] + lmu3*cc[77] + lmu2*cc[78] + lmu*cc[79] + cc[80])
     );

  return res;      
}

lst ggtt_a_smallbeta::compute() const
{
  lst res;
  res.append(compute_eps_m4());
  res.append(compute_eps_m3());
  res.append(compute_eps_m2());
  res.append(compute_eps_m1());
  res.append(compute_eps_0());
  return res;
}


==> numerics/ggtt_a_smallbeta.h <==
/*****************************************************************************
 * R. Bonciani, A. Ferroglia, T. Gehrmann, A. v. Manteuffel, C. Studerus:
 * Two-Loop Leading Color Corrections to Heavy-Quark Pair Production
 * in the Gluon Fusion Channel
 *
 * threshold expansion
 *
 * file: ggtt_a_smallbeta.h
 * date: 2010-11-29
 *****************************************************************************/

#ifndef GGTT_A_SMALLBETA_H_
#define GGTT_A_SMALLBETA_H_

#include <ginac/ginac.h>

// gg->tt: small beta expansion of coefficient A in 2-loop virtual contribution
class ggtt_a_smallbeta {
public:
  ggtt_a_smallbeta(
    const GiNaC::ex& b,   // b   = sqrt(1 - 4 m^2/s)
    const GiNaC::ex& xi,  // xi  = (1 - cos(theta))/2
    const GiNaC::ex& lmu, // lmu = log(mu^2/m^2)
    int order             // expansion order (maximal value: 5)
  );

  // returns the 1/eps^4, 1/eps^3, 1/eps^2, 1/eps^1, eps^0 coefficients as a list
  GiNaC::lst compute() const;
  // computes the 1/eps^4 pole
  GiNaC::ex compute_eps_m4() const;
  // computes the 1/eps^3 pole
  GiNaC::ex compute_eps_m3() const;
  // computes the 1/eps^2 pole
  GiNaC::ex compute_eps_m2() const;
  // computes the 1/eps^1 pole
  GiNaC::ex compute_eps_m1() const;
  // computes the eps^0 piece
  GiNaC::ex compute_eps_0() const;

private:
  static void init_constants();
  static GiNaC::exvector cc;
  int order;
  GiNaC::ex b2, b4, xi1mxi, xi1mxip2, lmu, lmu2, lmu3, lmu4;  
};

#endif


==> numerics/ggtt_a_smallmass.cpp <==
/* R. Bonciani, A. Ferroglia, T. Gehrmann, A. v. Manteuffel, C. Studerus
 * file: ggtt_a_smallmass.cpp
 * date: 2010-11-29
 */

#include "ggtt_a_smallmass.h"

using namespace std;
using namespace GiNaC;

// static helper functions first
// see end of file for members of class ggtt_a_smallmass

static ex ggtt_a_smallmass_0_0(const exvector& p)
{
  ex res = 0;
  res += ( numeric(-39113,162) ).evalf();
  res += ( p[0]*numeric(-7562,9) ).evalf();
  res += ( -64*p[1] ).evalf();
  res += ( -46*p[10] ).evalf();
  res += ( p[11]*numeric(2492,81) ).evalf();
  res += ( p[0]*p[11]*numeric(1480,9) ).evalf();
  res += ( p[1]*p[11]*numeric(-92,5) ).evalf();
  res += ( 23*p[10]*p[11] ).evalf();
  res += ( p[12]*numeric(2492,81) ).evalf();
  res += ( p[0]*p[12]*numeric(1480,9) ).evalf();
  res += ( p[1]*p[12]*numeric(-92,5) ).evalf();
  res += ( 23*p[10]*p[12] ).evalf();
  res += ( p[13]*numeric(-2492,81) ).evalf();
  res += ( p[0]*p[13]*numeric(-1480,9) ).evalf();
  res += ( p[1]*p[13]*numeric(92,5) ).evalf();
  res += ( -23*p[10]*p[13] ).evalf();
  res += ( p[14]*numeric(-2492,81) ).evalf();
  res += ( p[0]*p[14]*numeric(-1480,9) ).evalf();
  res += ( p[1]*p[14]*numeric(92,5) ).evalf();
  res += ( -23*p[10]*p[14] ).evalf();
  res += ( p[15]*numeric(16313,162) ).evalf();
  res += ( p[0]*p[15]*numeric(2678,9) ).evalf();
  res += ( p[1]*p[15]*numeric(206,5) ).evalf();
  res += ( p[10]*p[15]*numeric(23,2) ).evalf();
  res += ( p[16]*numeric(16313,162) ).evalf();
  res += ( p[0]*p[16]*numeric(2678,9) ).evalf();
  res += ( p[1]*p[16]*numeric(206,5) ).evalf();
  res += ( p[10]*p[16]*numeric(23,2) ).evalf();
  res += ( p[2]*numeric(-1028,9) ).evalf();
  res += ( p[11]*p[2]*numeric(-248,9) ).evalf();
  res += ( p[12]*p[2]*numeric(-248,9) ).evalf();
  res += ( p[13]*p[2]*numeric(248,9) ).evalf();
  res += ( p[14]*p[2]*numeric(248,9) ).evalf();
  res += ( p[15]*p[2]*numeric(584,9) ).evalf();
  res += ( p[16]*p[2]*numeric(584,9) ).evalf();
  res += ( p[21]*numeric(-1045,108) ).evalf();
  res += ( p[0]*p[21]*numeric(562,3) ).evalf();
  res += ( p[11]*p[21]*numeric(3379,108) ).evalf();
  res += ( 130*p[0]*p[11]*p[21] ).evalf();
  res += ( p[12]*p[21]*numeric(271,36) ).evalf();
  res += ( p[0]*p[12]*p[21]*numeric(-38,3) ).evalf();
  res += ( p[13]*p[21]*numeric(-524,27) ).evalf();
  res += ( p[0]*p[13]*p[21]*numeric(-176,3) ).evalf();
  res += ( p[14]*p[21]*numeric(-524,27) ).evalf();
  res += ( p[0]*p[14]*p[21]*numeric(-176,3) ).evalf();
  res += ( p[15]*p[21]*numeric(-2279,54) ).evalf();
  res += ( -96*p[0]*p[15]*p[21] ).evalf();
  res += ( -360*p[2]*p[21] ).evalf();
  res += ( 128*p[11]*p[2]*p[21] ).evalf();
  res += ( 16*p[12]*p[2]*p[21] ).evalf();
  res += ( -72*p[13]*p[2]*p[21] ).evalf();
  res += ( -72*p[14]*p[2]*p[21] ).evalf();
  res += ( 152*p[15]*p[2]*p[21] ).evalf();
  res += ( 72*p[16]*p[2]*p[21] ).evalf();
  res += ( p[22]*numeric(-1045,108) ).evalf();
  res += ( p[0]*p[22]*numeric(562,3) ).evalf();
  res += ( p[11]*p[22]*numeric(271,36) ).evalf();
  res += ( p[0]*p[11]*p[22]*numeric(-38,3) ).evalf();
  res += ( p[12]*p[22]*numeric(3379,108) ).evalf();
  res += ( 130*p[0]*p[12]*p[22] ).evalf();
  res += ( p[13]*p[22]*numeric(-524,27) ).evalf();
  res += ( p[0]*p[13]*p[22]*numeric(-176,3) ).evalf();
  res += ( p[14]*p[22]*numeric(-524,27) ).evalf();
  res += ( p[0]*p[14]*p[22]*numeric(-176,3) ).evalf();
  res += ( p[16]*p[22]*numeric(-2279,54) ).evalf();
  res += ( -96*p[0]*p[16]*p[22] ).evalf();
  res += ( -360*p[2]*p[22] ).evalf();
  res += ( 16*p[11]*p[2]*p[22] ).evalf();
  res += ( 128*p[12]*p[2]*p[22] ).evalf();
  res += ( -72*p[13]*p[2]*p[22] ).evalf();
  res += ( -72*p[14]*p[2]*p[22] ).evalf();
  res += ( 72*p[15]*p[2]*p[22] ).evalf();
  res += ( 152*p[16]*p[2]*p[22] ).evalf();
  res += ( 160*p[0]*p[11]*p[21]*p[22] ).evalf();
  res += ( 160*p[0]*p[12]*p[21]*p[22] ).evalf();
  res += ( -160*p[0]*p[13]*p[21]*p[22] ).evalf();
  res += ( -160*p[0]*p[14]*p[21]*p[22] ).evalf();
  res += ( -48*p[0]*p[15]*p[21]*p[22] ).evalf();
  res += ( -48*p[0]*p[16]*p[21]*p[22] ).evalf();
  res += ( p[23]*numeric(-469,36) ).evalf();
  res += ( 240*p[0]*p[23] ).evalf();
  res += ( p[11]*p[23]*numeric(-265,36) ).evalf();
  res += ( -176*p[0]*p[11]*p[23] ).evalf();
  res += ( p[12]*p[23]*numeric(265,36) ).evalf();
  res += ( -128*p[0]*p[12]*p[23] ).evalf();
  res += ( 152*p[0]*p[13]*p[23] ).evalf();
  res += ( 152*p[0]*p[14]*p[23] ).evalf();
  res += ( p[15]*p[23]*numeric(-91,18) ).evalf();
  res += ( -88*p[0]*p[15]*p[23] ).evalf();
  res += ( -20*p[16]*p[23] ).evalf();
  res += ( p[22]*p[23]*numeric(-59,6) ).evalf();
  res += ( p[11]*p[22]*p[23]*numeric(-59,6) ).evalf();
  res += ( p[12]*p[22]*p[23]*numeric(107,6) ).evalf();
  res += ( -4*p[13]*p[22]*p[23] ).evalf();
  res += ( -4*p[14]*p[22]*p[23] ).evalf();
  res += ( p[15]*p[22]*p[23]*numeric(31,3) ).evalf();
  res += ( p[24]*numeric(-469,36) ).evalf();
  res += ( 240*p[0]*p[24] ).evalf();
  res += ( p[11]*p[24]*numeric(265,36) ).evalf();
  res += ( -128*p[0]*p[11]*p[24] ).evalf();
  res += ( p[12]*p[24]*numeric(-265,36) ).evalf();
  res += ( -176*p[0]*p[12]*p[24] ).evalf();
  res += ( 152*p[0]*p[13]*p[24] ).evalf();
  res += ( 152*p[0]*p[14]*p[24] ).evalf();
  res += ( -20*p[15]*p[24] ).evalf();
  res += ( p[16]*p[24]*numeric(-91,18) ).evalf();
  res += ( -88*p[0]*p[16]*p[24] ).evalf();
  res += ( p[21]*p[24]*numeric(-59,6) ).evalf();
  res += ( p[11]*p[21]*p[24]*numeric(107,6) ).evalf();
  res += ( p[12]*p[21]*p[24]*numeric(-59,6) ).evalf();
  res += ( -4*p[13]*p[21]*p[24] ).evalf();
  res += ( -4*p[14]*p[21]*p[24] ).evalf();
  res += ( p[16]*p[21]*p[24]*numeric(31,3) ).evalf();
  res += ( -132*p[23]*p[24] ).evalf();
  res += ( -24*p[11]*p[23]*p[24] ).evalf();
  res += ( -24*p[12]*p[23]*p[24] ).evalf();
  res += ( 24*p[13]*p[23]*p[24] ).evalf();
  res += ( 24*p[14]*p[23]*p[24] ).evalf();
  res += ( 54*p[15]*p[23]*p[24] ).evalf();
  res += ( 54*p[16]*p[23]*p[24] ).evalf();
  res += ( p[25]*numeric(199,6) ).evalf();
  res += ( p[11]*p[25]*numeric(-17,6) ).evalf();
  res += ( p[12]*p[25]*numeric(1,6) ).evalf();
  res += ( p[13]*p[25]*numeric(4,3) ).evalf();
  res += ( p[14]*p[25]*numeric(4,3) ).evalf();
  res += ( -3*p[15]*p[25] ).evalf();
  res += ( p[22]*p[25]*numeric(-68,3) ).evalf();
  res += ( 16*p[11]*p[22]*p[25] ).evalf();
  res += ( p[12]*p[22]*p[25]*numeric(40,3) ).evalf();
  res += ( p[13]*p[22]*p[25]*numeric(-44,3) ).evalf();
  res += ( p[14]*p[22]*p[25]*numeric(-44,3) ).evalf();
  res += ( 8*p[15]*p[22]*p[25] ).evalf();
  res += ( p[26]*numeric(199,6) ).evalf();
  res += ( p[11]*p[26]*numeric(1,6) ).evalf();
  res += ( p[12]*p[26]*numeric(-17,6) ).evalf();
  res += ( p[13]*p[26]*numeric(4,3) ).evalf();
  res += ( p[14]*p[26]*numeric(4,3) ).evalf();
  res += ( -3*p[16]*p[26] ).evalf();
  res += ( p[21]*p[26]*numeric(-68,3) ).evalf();
  res += ( p[11]*p[21]*p[26]*numeric(40,3) ).evalf();
  res += ( 16*p[12]*p[21]*p[26] ).evalf();
  res += ( p[13]*p[21]*p[26]*numeric(-44,3) ).evalf();
  res += ( p[14]*p[21]*p[26]*numeric(-44,3) ).evalf();
  res += ( 8*p[16]*p[21]*p[26] ).evalf();
  res += ( p[27]*numeric(25,6) ).evalf();
  res += ( p[11]*p[27]*numeric(1,3) ).evalf();
  res += ( -9*p[12]*p[27] ).evalf();
  res += ( p[13]*p[27]*numeric(13,3) ).evalf();
  res += ( p[14]*p[27]*numeric(13,3) ).evalf();
  res += ( p[15]*p[27]*numeric(1,6) ).evalf();
  res += ( p[28]*numeric(25,6) ).evalf();
  res += ( -9*p[11]*p[28] ).evalf();
  res += ( p[12]*p[28]*numeric(1,3) ).evalf();
  res += ( p[13]*p[28]*numeric(13,3) ).evalf();
  res += ( p[14]*p[28]*numeric(13,3) ).evalf();
  res += ( p[16]*p[28]*numeric(1,6) ).evalf();
  res += ( 32*p[0]*p[11]*p[29] ).evalf();
  res += ( 128*p[0]*p[12]*p[29] ).evalf();
  res += ( -80*p[0]*p[13]*p[29] ).evalf();
  res += ( -80*p[0]*p[14]*p[29] ).evalf();
  res += ( -48*p[0]*p[15]*p[29] ).evalf();
  res += ( p[21]*p[29]*numeric(-59,3) ).evalf();
  res += ( p[11]*p[21]*p[29]*numeric(-59,3) ).evalf();
  res += ( p[12]*p[21]*p[29]*numeric(107,3) ).evalf();
  res += ( -8*p[13]*p[21]*p[29] ).evalf();
  res += ( -8*p[14]*p[21]*p[29] ).evalf();
  res += ( p[15]*p[21]*p[29]*numeric(62,3) ).evalf();
  res += ( -176*p[21]*p[22]*p[29] ).evalf();
  res += ( -32*p[11]*p[21]*p[22]*p[29] ).evalf();
  res += ( -32*p[12]*p[21]*p[22]*p[29] ).evalf();
  res += ( 32*p[13]*p[21]*p[22]*p[29] ).evalf();
  res += ( 32*p[14]*p[21]*p[22]*p[29] ).evalf();
  res += ( 72*p[15]*p[21]*p[22]*p[29] ).evalf();
  res += ( 72*p[16]*p[21]*p[22]*p[29] ).evalf();
  res += ( -42*p[23]*p[29] ).evalf();
  res += ( 28*p[11]*p[23]*p[29] ).evalf();
  res += ( 28*p[12]*p[23]*p[29] ).evalf();
  res += ( -28*p[13]*p[23]*p[29] ).evalf();
  res += ( -28*p[14]*p[23]*p[29] ).evalf();
  res += ( 14*p[15]*p[23]*p[29] ).evalf();
  res += ( p[3]*numeric(-220,27) ).evalf();
  res += ( p[0]*p[3]*numeric(-752,3) ).evalf();
  res += ( p[11]*p[3]*numeric(-2080,27) ).evalf();
  res += ( p[0]*p[11]*p[3]*numeric(-752,3) ).evalf();
  res += ( p[12]*p[3]*numeric(-2080,27) ).evalf();
  res += ( p[0]*p[12]*p[3]*numeric(-752,3) ).evalf();
  res += ( p[13]*p[3]*numeric(2080,27) ).evalf();
  res += ( p[0]*p[13]*p[3]*numeric(752,3) ).evalf();
  res += ( p[14]*p[3]*numeric(2080,27) ).evalf();
  res += ( p[0]*p[14]*p[3]*numeric(752,3) ).evalf();
  res += ( p[15]*p[3]*numeric(844,27) ).evalf();
  res += ( p[0]*p[15]*p[3]*numeric(392,3) ).evalf();
  res += ( p[16]*p[3]*numeric(844,27) ).evalf();
  res += ( p[0]*p[16]*p[3]*numeric(392,3) ).evalf();
  res += ( 480*p[2]*p[3] ).evalf();
  res += ( -256*p[11]*p[2]*p[3] ).evalf();
  res += ( -256*p[12]*p[2]*p[3] ).evalf();
  res += ( 256*p[13]*p[2]*p[3] ).evalf();
  res += ( 256*p[14]*p[2]*p[3] ).evalf();
  res += ( -112*p[15]*p[2]*p[3] ).evalf();
  res += ( -112*p[16]*p[2]*p[3] ).evalf();
  res += ( p[21]*p[3]*numeric(-1198,9) ).evalf();
  res += ( -512*p[0]*p[21]*p[3] ).evalf();
  res += ( p[11]*p[21]*p[3]*numeric(1330,9) ).evalf();
  res += ( 416*p[0]*p[11]*p[21]*p[3] ).evalf();
  res += ( 30*p[12]*p[21]*p[3] ).evalf();
  res += ( 192*p[0]*p[12]*p[21]*p[3] ).evalf();
  res += ( p[13]*p[21]*p[3]*numeric(-800,9) ).evalf();
  res += ( -304*p[0]*p[13]*p[21]*p[3] ).evalf();
  res += ( p[14]*p[21]*p[3]*numeric(-800,9) ).evalf();
  res += ( -304*p[0]*p[14]*p[21]*p[3] ).evalf();
  res += ( p[15]*p[21]*p[3]*numeric(668,9) ).evalf();
  res += ( 208*p[0]*p[15]*p[21]*p[3] ).evalf();
  res += ( p[22]*p[3]*numeric(-1198,9) ).evalf();
  res += ( -512*p[0]*p[22]*p[3] ).evalf();
  res += ( 30*p[11]*p[22]*p[3] ).evalf();
  res += ( 192*p[0]*p[11]*p[22]*p[3] ).evalf();
  res += ( p[12]*p[22]*p[3]*numeric(1330,9) ).evalf();
  res += ( 416*p[0]*p[12]*p[22]*p[3] ).evalf();
  res += ( p[13]*p[22]*p[3]*numeric(-800,9) ).evalf();
  res += ( -304*p[0]*p[13]*p[22]*p[3] ).evalf();
  res += ( p[14]*p[22]*p[3]*numeric(-800,9) ).evalf();
  res += ( -304*p[0]*p[14]*p[22]*p[3] ).evalf();
  res += ( p[16]*p[22]*p[3]*numeric(668,9) ).evalf();
  res += ( 208*p[0]*p[16]*p[22]*p[3] ).evalf();
  res += ( -30*p[23]*p[3] ).evalf();
  res += ( -10*p[11]*p[23]*p[3] ).evalf();
  res += ( -22*p[12]*p[23]*p[3] ).evalf();
  res += ( 16*p[13]*p[23]*p[3] ).evalf();
  res += ( 16*p[14]*p[23]*p[3] ).evalf();
  res += ( -8*p[15]*p[23]*p[3] ).evalf();
  res += ( 24*p[22]*p[23]*p[3] ).evalf();
  res += ( -16*p[11]*p[22]*p[23]*p[3] ).evalf();
  res += ( -16*p[12]*p[22]*p[23]*p[3] ).evalf();
  res += ( 16*p[13]*p[22]*p[23]*p[3] ).evalf();
  res += ( 16*p[14]*p[22]*p[23]*p[3] ).evalf();
  res += ( -8*p[15]*p[22]*p[23]*p[3] ).evalf();
  res += ( -30*p[24]*p[3] ).evalf();
  res += ( -22*p[11]*p[24]*p[3] ).evalf();
  res += ( -10*p[12]*p[24]*p[3] ).evalf();
  res += ( 16*p[13]*p[24]*p[3] ).evalf();
  res += ( 16*p[14]*p[24]*p[3] ).evalf();
  res += ( -8*p[16]*p[24]*p[3] ).evalf();
  res += ( 24*p[21]*p[24]*p[3] ).evalf();
  res += ( -16*p[11]*p[21]*p[24]*p[3] ).evalf();
  res += ( -16*p[12]*p[21]*p[24]*p[3] ).evalf();
  res += ( 16*p[13]*p[21]*p[24]*p[3] ).evalf();
  res += ( 16*p[14]*p[21]*p[24]*p[3] ).evalf();
  res += ( -8*p[16]*p[21]*p[24]*p[3] ).evalf();
  res += ( p[25]*p[3]*numeric(8,3) ).evalf();
  res += ( -16*p[11]*p[25]*p[3] ).evalf();
  res += ( p[12]*p[25]*p[3]*numeric(80,3) ).evalf();
  res += ( p[13]*p[25]*p[3]*numeric(-16,3) ).evalf();
  res += ( p[14]*p[25]*p[3]*numeric(-16,3) ).evalf();
  res += ( -8*p[15]*p[25]*p[3] ).evalf();
  res += ( p[26]*p[3]*numeric(8,3) ).evalf();
  res += ( p[11]*p[26]*p[3]*numeric(80,3) ).evalf();
  res += ( -16*p[12]*p[26]*p[3] ).evalf();
  res += ( p[13]*p[26]*p[3]*numeric(-16,3) ).evalf();
  res += ( p[14]*p[26]*p[3]*numeric(-16,3) ).evalf();
  res += ( -8*p[16]*p[26]*p[3] ).evalf();
  res += ( 48*p[21]*p[29]*p[3] ).evalf();
  res += ( -32*p[11]*p[21]*p[29]*p[3] ).evalf();
  res += ( -32*p[12]*p[21]*p[29]*p[3] ).evalf();
  res += ( 32*p[13]*p[21]*p[29]*p[3] ).evalf();
  res += ( 32*p[14]*p[21]*p[29]*p[3] ).evalf();
  res += ( -16*p[15]*p[21]*p[29]*p[3] ).evalf();
  res += ( 128*p[0]*p[11]*p[30] ).evalf();
  res += ( 32*p[0]*p[12]*p[30] ).evalf();
  res += ( -80*p[0]*p[13]*p[30] ).evalf();
  res += ( -80*p[0]*p[14]*p[30] ).evalf();
  res += ( -48*p[0]*p[16]*p[30] ).evalf();
  res += ( p[22]*p[30]*numeric(-59,3) ).evalf();
  res += ( p[11]*p[22]*p[30]*numeric(107,3) ).evalf();
  res += ( p[12]*p[22]*p[30]*numeric(-59,3) ).evalf();
  res += ( -8*p[13]*p[22]*p[30] ).evalf();
  res += ( -8*p[14]*p[22]*p[30] ).evalf();
  res += ( p[16]*p[22]*p[30]*numeric(62,3) ).evalf();
  res += ( -176*p[21]*p[22]*p[30] ).evalf();
  res += ( -32*p[11]*p[21]*p[22]*p[30] ).evalf();
  res += ( -32*p[12]*p[21]*p[22]*p[30] ).evalf();
  res += ( 32*p[13]*p[21]*p[22]*p[30] ).evalf();
  res += ( 32*p[14]*p[21]*p[22]*p[30] ).evalf();
  res += ( 72*p[15]*p[21]*p[22]*p[30] ).evalf();
  res += ( 72*p[16]*p[21]*p[22]*p[30] ).evalf();
  res += ( -42*p[24]*p[30] ).evalf();
  res += ( 28*p[11]*p[24]*p[30] ).evalf();
  res += ( 28*p[12]*p[24]*p[30] ).evalf();
  res += ( -28*p[13]*p[24]*p[30] ).evalf();
  res += ( -28*p[14]*p[24]*p[30] ).evalf();
  res += ( 14*p[16]*p[24]*p[30] ).evalf();
  res += ( 48*p[22]*p[3]*p[30] ).evalf();
  res += ( -32*p[11]*p[22]*p[3]*p[30] ).evalf();
  res += ( -32*p[12]*p[22]*p[3]*p[30] ).evalf();
  res += ( 32*p[13]*p[22]*p[3]*p[30] ).evalf();
  res += ( 32*p[14]*p[22]*p[3]*p[30] ).evalf();
  res += ( -16*p[16]*p[22]*p[3]*p[30] ).evalf();
  res += ( p[31]*numeric(59,3) ).evalf();
  res += ( p[11]*p[31]*numeric(59,3) ).evalf();
  res += ( p[12]*p[31]*numeric(-107,3) ).evalf();
  res += ( 8*p[13]*p[31] ).evalf();
  res += ( 8*p[14]*p[31] ).evalf();
  res += ( p[15]*p[31]*numeric(-62,3) ).evalf();
  res += ( 32*p[21]*p[31] ).evalf();
  res += ( -16*p[11]*p[21]*p[31] ).evalf();
  res += ( -32*p[12]*p[21]*p[31] ).evalf();
  res += ( 24*p[13]*p[21]*p[31] ).evalf();
  res += ( 24*p[14]*p[21]*p[31] ).evalf();
  res += ( -8*p[15]*p[21]*p[31] ).evalf();
  res += ( 176*p[22]*p[31] ).evalf();
  res += ( 32*p[11]*p[22]*p[31] ).evalf();
  res += ( 32*p[12]*p[22]*p[31] ).evalf();
  res += ( -32*p[13]*p[22]*p[31] ).evalf();
  res += ( -32*p[14]*p[22]*p[31] ).evalf();
  res += ( -72*p[15]*p[22]*p[31] ).evalf();
  res += ( -72*p[16]*p[22]*p[31] ).evalf();
  res += ( -48*p[3]*p[31] ).evalf();
  res += ( 32*p[11]*p[3]*p[31] ).evalf();
  res += ( 32*p[12]*p[3]*p[31] ).evalf();
  res += ( -32*p[13]*p[3]*p[31] ).evalf();
  res += ( -32*p[14]*p[3]*p[31] ).evalf();
  res += ( 16*p[15]*p[3]*p[31] ).evalf();
  res += ( p[32]*numeric(59,3) ).evalf();
  res += ( p[11]*p[32]*numeric(-107,3) ).evalf();
  res += ( p[12]*p[32]*numeric(59,3) ).evalf();
  res += ( 8*p[13]*p[32] ).evalf();
  res += ( 8*p[14]*p[32] ).evalf();
  res += ( p[16]*p[32]*numeric(-62,3) ).evalf();
  res += ( 176*p[21]*p[32] ).evalf();
  res += ( 32*p[11]*p[21]*p[32] ).evalf();
  res += ( 32*p[12]*p[21]*p[32] ).evalf();
  res += ( -32*p[13]*p[21]*p[32] ).evalf();
  res += ( -32*p[14]*p[21]*p[32] ).evalf();
  res += ( -72*p[15]*p[21]*p[32] ).evalf();
  res += ( -72*p[16]*p[21]*p[32] ).evalf();
  res += ( 32*p[22]*p[32] ).evalf();
  res += ( -32*p[11]*p[22]*p[32] ).evalf();
  res += ( -16*p[12]*p[22]*p[32] ).evalf();
  res += ( 24*p[13]*p[22]*p[32] ).evalf();
  res += ( 24*p[14]*p[22]*p[32] ).evalf();
  res += ( -8*p[16]*p[22]*p[32] ).evalf();
  res += ( -48*p[3]*p[32] ).evalf();
  res += ( 32*p[11]*p[3]*p[32] ).evalf();
  res += ( 32*p[12]*p[3]*p[32] ).evalf();
  res += ( -32*p[13]*p[3]*p[32] ).evalf();
  res += ( -32*p[14]*p[3]*p[32] ).evalf();
  res += ( 16*p[16]*p[3]*p[32] ).evalf();
  res += ( 20*p[33] ).evalf();
  res += ( -24*p[11]*p[33] ).evalf();
  res += ( 8*p[12]*p[33] ).evalf();
  res += ( 8*p[13]*p[33] ).evalf();
  res += ( 8*p[14]*p[33] ).evalf();
  res += ( -12*p[15]*p[33] ).evalf();
  res += ( 20*p[34] ).evalf();
  res += ( 8*p[11]*p[34] ).evalf();
  res += ( -24*p[12]*p[34] ).evalf();
  res += ( 8*p[13]*p[34] ).evalf();
  res += ( 8*p[14]*p[34] ).evalf();
  res += ( -12*p[16]*p[34] ).evalf();
  res += ( 88*p[35] ).evalf();
  res += ( -16*p[11]*p[35] ).evalf();
  res += ( 48*p[12]*p[35] ).evalf();
  res += ( -16*p[13]*p[35] ).evalf();
  res += ( -16*p[14]*p[35] ).evalf();
  res += ( -72*p[15]*p[35] ).evalf();
  res += ( 88*p[36] ).evalf();
  res += ( 48*p[11]*p[36] ).evalf();
  res += ( -16*p[12]*p[36] ).evalf();
  res += ( -16*p[13]*p[36] ).evalf();
  res += ( -16*p[14]*p[36] ).evalf();
  res += ( -72*p[16]*p[36] ).evalf();
  res += ( p[4]*numeric(1504,9) ).evalf();
  res += ( 448*p[0]*p[4] ).evalf();
  res += ( p[11]*p[4]*numeric(-728,9) ).evalf();
  res += ( -224*p[0]*p[11]*p[4] ).evalf();
  res += ( p[12]*p[4]*numeric(-728,9) ).evalf();
  res += ( -224*p[0]*p[12]*p[4] ).evalf();
  res += ( p[13]*p[4]*numeric(728,9) ).evalf();
  res += ( 224*p[0]*p[13]*p[4] ).evalf();
  res += ( p[14]*p[4]*numeric(728,9) ).evalf();
  res += ( 224*p[0]*p[14]*p[4] ).evalf();
  res += ( p[15]*p[4]*numeric(-424,9) ).evalf();
  res += ( -112*p[0]*p[15]*p[4] ).evalf();
  res += ( p[16]*p[4]*numeric(-424,9) ).evalf();
  res += ( -112*p[0]*p[16]*p[4] ).evalf();
  res += ( -20*p[21]*p[4] ).evalf();
  res += ( 12*p[11]*p[21]*p[4] ).evalf();
  res += ( 20*p[12]*p[21]*p[4] ).evalf();
  res += ( -16*p[13]*p[21]*p[4] ).evalf();
  res += ( -16*p[14]*p[21]*p[4] ).evalf();
  res += ( 24*p[15]*p[21]*p[4] ).evalf();
  res += ( -20*p[22]*p[4] ).evalf();
  res += ( 20*p[11]*p[22]*p[4] ).evalf();
  res += ( 12*p[12]*p[22]*p[4] ).evalf();
  res += ( -16*p[13]*p[22]*p[4] ).evalf();
  res += ( -16*p[14]*p[22]*p[4] ).evalf();
  res += ( 24*p[16]*p[22]*p[4] ).evalf();
  res += ( -40*p[23]*p[4] ).evalf();
  res += ( 48*p[11]*p[23]*p[4] ).evalf();
  res += ( -16*p[12]*p[23]*p[4] ).evalf();
  res += ( -16*p[13]*p[23]*p[4] ).evalf();
  res += ( -16*p[14]*p[23]*p[4] ).evalf();
  res += ( 24*p[15]*p[23]*p[4] ).evalf();
  res += ( -40*p[24]*p[4] ).evalf();
  res += ( -16*p[11]*p[24]*p[4] ).evalf();
  res += ( 48*p[12]*p[24]*p[4] ).evalf();
  res += ( -16*p[13]*p[24]*p[4] ).evalf();
  res += ( -16*p[14]*p[24]*p[4] ).evalf();
  res += ( 24*p[16]*p[24]*p[4] ).evalf();
  res += ( p[5]*numeric(64,3) ).evalf();
  res += ( p[15]*p[5]*numeric(-32,3) ).evalf();
  res += ( p[16]*p[5]*numeric(-32,3) ).evalf();
  res += ( p[21]*p[5]*numeric(128,3) ).evalf();
  res += ( p[11]*p[21]*p[5]*numeric(-128,3) ).evalf();
  res += ( p[13]*p[21]*p[5]*numeric(64,3) ).evalf();
  res += ( p[14]*p[21]*p[5]*numeric(64,3) ).evalf();
  res += ( p[15]*p[21]*p[5]*numeric(-64,3) ).evalf();
  res += ( p[22]*p[5]*numeric(128,3) ).evalf();
  res += ( p[12]*p[22]*p[5]*numeric(-128,3) ).evalf();
  res += ( p[13]*p[22]*p[5]*numeric(64,3) ).evalf();
  res += ( p[14]*p[22]*p[5]*numeric(64,3) ).evalf();
  res += ( p[16]*p[22]*p[5]*numeric(-64,3) ).evalf();
  res += ( p[6]*numeric(-64,3) ).evalf();
  res += ( p[11]*p[6]*numeric(32,3) ).evalf();
  res += ( p[12]*p[6]*numeric(32,3) ).evalf();
  res += ( p[13]*p[6]*numeric(-32,3) ).evalf();
  res += ( p[14]*p[6]*numeric(-32,3) ).evalf();
  res += ( p[15]*p[6]*numeric(16,3) ).evalf();
  res += ( p[16]*p[6]*numeric(16,3) ).evalf();
  res += ( p[7]*numeric(1247,9) ).evalf();
  res += ( p[0]*p[7]*numeric(398,3) ).evalf();
  res += ( p[11]*p[7]*numeric(305,9) ).evalf();
  res += ( p[0]*p[11]*p[7]*numeric(1088,3) ).evalf();
  res += ( p[12]*p[7]*numeric(305,9) ).evalf();
  res += ( p[0]*p[12]*p[7]*numeric(1088,3) ).evalf();
  res += ( p[13]*p[7]*numeric(-305,9) ).evalf();
  res += ( p[0]*p[13]*p[7]*numeric(-1088,3) ).evalf();
  res += ( p[14]*p[7]*numeric(-305,9) ).evalf();
  res += ( p[0]*p[14]*p[7]*numeric(-1088,3) ).evalf();
  res += ( p[15]*p[7]*numeric(-1297,18) ).evalf();
  res += ( p[0]*p[15]*p[7]*numeric(-338,3) ).evalf();
  res += ( p[16]*p[7]*numeric(-1297,18) ).evalf();
  res += ( p[0]*p[16]*p[7]*numeric(-338,3) ).evalf();
  res += ( -456*p[2]*p[7] ).evalf();
  res += ( 248*p[11]*p[2]*p[7] ).evalf();
  res += ( 248*p[12]*p[2]*p[7] ).evalf();
  res += ( -248*p[13]*p[2]*p[7] ).evalf();
  res += ( -248*p[14]*p[2]*p[7] ).evalf();
  res += ( 104*p[15]*p[2]*p[7] ).evalf();
  res += ( 104*p[16]*p[2]*p[7] ).evalf();
  res += ( p[21]*p[7]*numeric(1685,18) ).evalf();
  res += ( 564*p[0]*p[21]*p[7] ).evalf();
  res += ( p[11]*p[21]*p[7]*numeric(-2111,18) ).evalf();
  res += ( -456*p[0]*p[11]*p[21]*p[7] ).evalf();
  res += ( p[12]*p[21]*p[7]*numeric(-73,2) ).evalf();
  res += ( -216*p[0]*p[12]*p[21]*p[7] ).evalf();
  res += ( p[13]*p[21]*p[7]*numeric(692,9) ).evalf();
  res += ( 336*p[0]*p[13]*p[21]*p[7] ).evalf();
  res += ( p[14]*p[21]*p[7]*numeric(692,9) ).evalf();
  res += ( 336*p[0]*p[14]*p[21]*p[7] ).evalf();
  res += ( p[15]*p[21]*p[7]*numeric(-479,9) ).evalf();
  res += ( -228*p[0]*p[15]*p[21]*p[7] ).evalf();
  res += ( p[22]*p[7]*numeric(1685,18) ).evalf();
  res += ( 564*p[0]*p[22]*p[7] ).evalf();
  res += ( p[11]*p[22]*p[7]*numeric(-73,2) ).evalf();
  res += ( -216*p[0]*p[11]*p[22]*p[7] ).evalf();
  res += ( p[12]*p[22]*p[7]*numeric(-2111,18) ).evalf();
  res += ( -456*p[0]*p[12]*p[22]*p[7] ).evalf();
  res += ( p[13]*p[22]*p[7]*numeric(692,9) ).evalf();
  res += ( 336*p[0]*p[13]*p[22]*p[7] ).evalf();
  res += ( p[14]*p[22]*p[7]*numeric(692,9) ).evalf();
  res += ( 336*p[0]*p[14]*p[22]*p[7] ).evalf();
  res += ( p[16]*p[22]*p[7]*numeric(-479,9) ).evalf();
  res += ( -228*p[0]*p[16]*p[22]*p[7] ).evalf();
  res += ( p[23]*p[7]*numeric(77,2) ).evalf();
  res += ( p[11]*p[23]*p[7]*numeric(19,2) ).evalf();
  res += ( p[12]*p[23]*p[7]*numeric(45,2) ).evalf();
  res += ( -16*p[13]*p[23]*p[7] ).evalf();
  res += ( -16*p[14]*p[23]*p[7] ).evalf();
  res += ( 8*p[15]*p[23]*p[7] ).evalf();
  res += ( -30*p[22]*p[23]*p[7] ).evalf();
  res += ( 20*p[11]*p[22]*p[23]*p[7] ).evalf();
  res += ( 20*p[12]*p[22]*p[23]*p[7] ).evalf();
  res += ( -20*p[13]*p[22]*p[23]*p[7] ).evalf();
  res += ( -20*p[14]*p[22]*p[23]*p[7] ).evalf();
  res += ( 10*p[15]*p[22]*p[23]*p[7] ).evalf();
  res += ( p[24]*p[7]*numeric(77,2) ).evalf();
  res += ( p[11]*p[24]*p[7]*numeric(45,2) ).evalf();
  res += ( p[12]*p[24]*p[7]*numeric(19,2) ).evalf();
  res += ( -16*p[13]*p[24]*p[7] ).evalf();
  res += ( -16*p[14]*p[24]*p[7] ).evalf();
  res += ( 8*p[16]*p[24]*p[7] ).evalf();
  res += ( -30*p[21]*p[24]*p[7] ).evalf();
  res += ( 20*p[11]*p[21]*p[24]*p[7] ).evalf();
  res += ( 20*p[12]*p[21]*p[24]*p[7] ).evalf();
  res += ( -20*p[13]*p[21]*p[24]*p[7] ).evalf();
  res += ( -20*p[14]*p[21]*p[24]*p[7] ).evalf();
  res += ( 10*p[16]*p[21]*p[24]*p[7] ).evalf();
  res += ( p[25]*p[7]*numeric(-4,3) ).evalf();
  res += ( 16*p[11]*p[25]*p[7] ).evalf();
  res += ( p[12]*p[25]*p[7]*numeric(-88,3) ).evalf();
  res += ( p[13]*p[25]*p[7]*numeric(20,3) ).evalf();
  res += ( p[14]*p[25]*p[7]*numeric(20,3) ).evalf();
  res += ( 8*p[15]*p[25]*p[7] ).evalf();
  res += ( p[26]*p[7]*numeric(-4,3) ).evalf();
  res += ( p[11]*p[26]*p[7]*numeric(-88,3) ).evalf();
  res += ( 16*p[12]*p[26]*p[7] ).evalf();
  res += ( p[13]*p[26]*p[7]*numeric(20,3) ).evalf();
  res += ( p[14]*p[26]*p[7]*numeric(20,3) ).evalf();
  res += ( 8*p[16]*p[26]*p[7] ).evalf();
  res += ( -60*p[21]*p[29]*p[7] ).evalf();
  res += ( 40*p[11]*p[21]*p[29]*p[7] ).evalf();
  res += ( 40*p[12]*p[21]*p[29]*p[7] ).evalf();
  res += ( -40*p[13]*p[21]*p[29]*p[7] ).evalf();
  res += ( -40*p[14]*p[21]*p[29]*p[7] ).evalf();
  res += ( 20*p[15]*p[21]*p[29]*p[7] ).evalf();
  res += ( p[3]*p[7]*numeric(-1252,3) ).evalf();
  res += ( -1056*p[0]*p[3]*p[7] ).evalf();
  res += ( p[11]*p[3]*p[7]*numeric(584,3) ).evalf();
  res += ( 528*p[0]*p[11]*p[3]*p[7] ).evalf();
  res += ( p[12]*p[3]*p[7]*numeric(584,3) ).evalf();
  res += ( 528*p[0]*p[12]*p[3]*p[7] ).evalf();
  res += ( p[13]*p[3]*p[7]*numeric(-584,3) ).evalf();
  res += ( -528*p[0]*p[13]*p[3]*p[7] ).evalf();
  res += ( p[14]*p[3]*p[7]*numeric(-584,3) ).evalf();
  res += ( -528*p[0]*p[14]*p[3]*p[7] ).evalf();
  res += ( p[15]*p[3]*p[7]*numeric(364,3) ).evalf();
  res += ( 264*p[0]*p[15]*p[3]*p[7] ).evalf();
  res += ( p[16]*p[3]*p[7]*numeric(364,3) ).evalf();
  res += ( 264*p[0]*p[16]*p[3]*p[7] ).evalf();
  res += ( 50*p[21]*p[3]*p[7] ).evalf();
  res += ( -30*p[11]*p[21]*p[3]*p[7] ).evalf();
  res += ( -50*p[12]*p[21]*p[3]*p[7] ).evalf();
  res += ( 40*p[13]*p[21]*p[3]*p[7] ).evalf();
  res += ( 40*p[14]*p[21]*p[3]*p[7] ).evalf();
  res += ( -60*p[15]*p[21]*p[3]*p[7] ).evalf();
  res += ( 50*p[22]*p[3]*p[7] ).evalf();
  res += ( -50*p[11]*p[22]*p[3]*p[7] ).evalf();
  res += ( -30*p[12]*p[22]*p[3]*p[7] ).evalf();
  res += ( 40*p[13]*p[22]*p[3]*p[7] ).evalf();
  res += ( 40*p[14]*p[22]*p[3]*p[7] ).evalf();
  res += ( -60*p[16]*p[22]*p[3]*p[7] ).evalf();
  res += ( 84*p[23]*p[3]*p[7] ).evalf();
  res += ( -104*p[11]*p[23]*p[3]*p[7] ).evalf();
  res += ( 40*p[12]*p[23]*p[3]*p[7] ).evalf();
  res += ( 32*p[13]*p[23]*p[3]*p[7] ).evalf();
  res += ( 32*p[14]*p[23]*p[3]*p[7] ).evalf();
  res += ( -52*p[15]*p[23]*p[3]*p[7] ).evalf();
  res += ( 84*p[24]*p[3]*p[7] ).evalf();
  res += ( 40*p[11]*p[24]*p[3]*p[7] ).evalf();
  res += ( -104*p[12]*p[24]*p[3]*p[7] ).evalf();
  res += ( 32*p[13]*p[24]*p[3]*p[7] ).evalf();
  res += ( 32*p[14]*p[24]*p[3]*p[7] ).evalf();
  res += ( -52*p[16]*p[24]*p[3]*p[7] ).evalf();
  res += ( -60*p[22]*p[30]*p[7] ).evalf();
  res += ( 40*p[11]*p[22]*p[30]*p[7] ).evalf();
  res += ( 40*p[12]*p[22]*p[30]*p[7] ).evalf();
  res += ( -40*p[13]*p[22]*p[30]*p[7] ).evalf();
  res += ( -40*p[14]*p[22]*p[30]*p[7] ).evalf();
  res += ( 20*p[16]*p[22]*p[30]*p[7] ).evalf();
  res += ( 60*p[31]*p[7] ).evalf();
  res += ( -40*p[11]*p[31]*p[7] ).evalf();
  res += ( -40*p[12]*p[31]*p[7] ).evalf();
  res += ( 40*p[13]*p[31]*p[7] ).evalf();
  res += ( 40*p[14]*p[31]*p[7] ).evalf();
  res += ( -20*p[15]*p[31]*p[7] ).evalf();
  res += ( 60*p[32]*p[7] ).evalf();
  res += ( -40*p[11]*p[32]*p[7] ).evalf();
  res += ( -40*p[12]*p[32]*p[7] ).evalf();
  res += ( 40*p[13]*p[32]*p[7] ).evalf();
  res += ( 40*p[14]*p[32]*p[7] ).evalf();
  res += ( -20*p[16]*p[32]*p[7] ).evalf();
  res += ( -96*p[4]*p[7] ).evalf();
  res += ( 48*p[15]*p[4]*p[7] ).evalf();
  res += ( 48*p[16]*p[4]*p[7] ).evalf();
  res += ( -160*p[21]*p[4]*p[7] ).evalf();
  res += ( 160*p[11]*p[21]*p[4]*p[7] ).evalf();
  res += ( -80*p[13]*p[21]*p[4]*p[7] ).evalf();
  res += ( -80*p[14]*p[21]*p[4]*p[7] ).evalf();
  res += ( 80*p[15]*p[21]*p[4]*p[7] ).evalf();
  res += ( -160*p[22]*p[4]*p[7] ).evalf();
  res += ( 160*p[12]*p[22]*p[4]*p[7] ).evalf();
  res += ( -80*p[13]*p[22]*p[4]*p[7] ).evalf();
  res += ( -80*p[14]*p[22]*p[4]*p[7] ).evalf();
  res += ( 80*p[16]*p[22]*p[4]*p[7] ).evalf();
  res += ( 128*p[5]*p[7] ).evalf();
  res += ( -64*p[11]*p[5]*p[7] ).evalf();
  res += ( -64*p[12]*p[5]*p[7] ).evalf();
  res += ( 64*p[13]*p[5]*p[7] ).evalf();
  res += ( 64*p[14]*p[5]*p[7] ).evalf();
  res += ( -32*p[15]*p[5]*p[7] ).evalf();
  res += ( -32*p[16]*p[5]*p[7] ).evalf();
  res += ( p[8]*numeric(455,3) ).evalf();
  res += ( 576*p[0]*p[8] ).evalf();
  res += ( p[11]*p[8]*numeric(-211,3) ).evalf();
  res += ( -288*p[0]*p[11]*p[8] ).evalf();
  res += ( p[12]*p[8]*numeric(-211,3) ).evalf();
  res += ( -288*p[0]*p[12]*p[8] ).evalf();
  res += ( p[13]*p[8]*numeric(211,3) ).evalf();
  res += ( 288*p[0]*p[13]*p[8] ).evalf();
  res += ( p[14]*p[8]*numeric(211,3) ).evalf();
  res += ( 288*p[0]*p[14]*p[8] ).evalf();
  res += ( p[15]*p[8]*numeric(-277,6) ).evalf();
  res += ( -144*p[0]*p[15]*p[8] ).evalf();
  res += ( p[16]*p[8]*numeric(-277,6) ).evalf();
  res += ( -144*p[0]*p[16]*p[8] ).evalf();
  res += ( p[21]*p[8]*numeric(-55,2) ).evalf();
  res += ( p[11]*p[21]*p[8]*numeric(33,2) ).evalf();
  res += ( p[12]*p[21]*p[8]*numeric(55,2) ).evalf();
  res += ( -22*p[13]*p[21]*p[8] ).evalf();
  res += ( -22*p[14]*p[21]*p[8] ).evalf();
  res += ( 33*p[15]*p[21]*p[8] ).evalf();
  res += ( p[22]*p[8]*numeric(-55,2) ).evalf();
  res += ( p[11]*p[22]*p[8]*numeric(55,2) ).evalf();
  res += ( p[12]*p[22]*p[8]*numeric(33,2) ).evalf();
  res += ( -22*p[13]*p[22]*p[8] ).evalf();
  res += ( -22*p[14]*p[22]*p[8] ).evalf();
  res += ( 33*p[16]*p[22]*p[8] ).evalf();
  res += ( -43*p[23]*p[8] ).evalf();
  res += ( 54*p[11]*p[23]*p[8] ).evalf();
  res += ( -22*p[12]*p[23]*p[8] ).evalf();
  res += ( -16*p[13]*p[23]*p[8] ).evalf();
  res += ( -16*p[14]*p[23]*p[8] ).evalf();
  res += ( 27*p[15]*p[23]*p[8] ).evalf();
  res += ( -43*p[24]*p[8] ).evalf();
  res += ( -22*p[11]*p[24]*p[8] ).evalf();
  res += ( 54*p[12]*p[24]*p[8] ).evalf();
  res += ( -16*p[13]*p[24]*p[8] ).evalf();
  res += ( -16*p[14]*p[24]*p[8] ).evalf();
  res += ( 27*p[16]*p[24]*p[8] ).evalf();
  res += ( 120*p[3]*p[8] ).evalf();
  res += ( -60*p[15]*p[3]*p[8] ).evalf();
  res += ( -60*p[16]*p[3]*p[8] ).evalf();
  res += ( 176*p[21]*p[3]*p[8] ).evalf();
  res += ( -176*p[11]*p[21]*p[3]*p[8] ).evalf();
  res += ( 88*p[13]*p[21]*p[3]*p[8] ).evalf();
  res += ( 88*p[14]*p[21]*p[3]*p[8] ).evalf();
  res += ( -88*p[15]*p[21]*p[3]*p[8] ).evalf();
  res += ( 176*p[22]*p[3]*p[8] ).evalf();
  res += ( -176*p[12]*p[22]*p[3]*p[8] ).evalf();
  res += ( 88*p[13]*p[22]*p[3]*p[8] ).evalf();
  res += ( 88*p[14]*p[22]*p[3]*p[8] ).evalf();
  res += ( -88*p[16]*p[22]*p[3]*p[8] ).evalf();
  res += ( -240*p[4]*p[8] ).evalf();
  res += ( 120*p[11]*p[4]*p[8] ).evalf();
  res += ( 120*p[12]*p[4]*p[8] ).evalf();
  res += ( -120*p[13]*p[4]*p[8] ).evalf();
  res += ( -120*p[14]*p[4]*p[8] ).evalf();
  res += ( 60*p[15]*p[4]*p[8] ).evalf();
  res += ( 60*p[16]*p[4]*p[8] ).evalf();
  res += ( -44*p[9] ).evalf();
  res += ( 22*p[15]*p[9] ).evalf();
  res += ( 22*p[16]*p[9] ).evalf();
  res += ( p[21]*p[9]*numeric(-184,3) ).evalf();
  res += ( p[11]*p[21]*p[9]*numeric(184,3) ).evalf();
  res += ( p[13]*p[21]*p[9]*numeric(-92,3) ).evalf();
  res += ( p[14]*p[21]*p[9]*numeric(-92,3) ).evalf();
  res += ( p[15]*p[21]*p[9]*numeric(92,3) ).evalf();
  res += ( p[22]*p[9]*numeric(-184,3) ).evalf();
  res += ( p[12]*p[22]*p[9]*numeric(184,3) ).evalf();
  res += ( p[13]*p[22]*p[9]*numeric(-92,3) ).evalf();
  res += ( p[14]*p[22]*p[9]*numeric(-92,3) ).evalf();
  res += ( p[16]*p[22]*p[9]*numeric(92,3) ).evalf();
  res += ( 176*p[3]*p[9] ).evalf();
  res += ( -88*p[11]*p[3]*p[9] ).evalf();
  res += ( -88*p[12]*p[3]*p[9] ).evalf();
  res += ( 88*p[13]*p[3]*p[9] ).evalf();
  res += ( 88*p[14]*p[3]*p[9] ).evalf();
  res += ( -44*p[15]*p[3]*p[9] ).evalf();
  res += ( -44*p[16]*p[3]*p[9] ).evalf();
  return res;
}

static ex ggtt_a_smallmass_0_1(const exvector& p)
{
  ex res = 0;
  res += ( numeric(-10040,81) ).evalf();
  res += ( p[0]*numeric(-308,9) ).evalf();
  res += ( p[1]*numeric(1486,5) ).evalf();
  res += ( p[10]*numeric(-307,6) ).evalf();
  res += ( p[11]*numeric(1042,9) ).evalf();
  res += ( p[0]*p[11]*numeric(3496,3) ).evalf();
  res += ( p[1]*p[11]*numeric(-3564,5) ).evalf();
  res += ( -35*p[10]*p[11] ).evalf();
  res += ( p[12]*numeric(1042,9) ).evalf();
  res += ( p[0]*p[12]*numeric(3496,3) ).evalf();
  res += ( p[1]*p[12]*numeric(-3564,5) ).evalf();
  res += ( -35*p[10]*p[12] ).evalf();
  res += ( p[13]*numeric(-1042,9) ).evalf();
  res += ( p[0]*p[13]*numeric(-3496,3) ).evalf();
  res += ( p[1]*p[13]*numeric(3564,5) ).evalf();
  res += ( 35*p[10]*p[13] ).evalf();
  res += ( p[14]*numeric(-1042,9) ).evalf();
  res += ( p[0]*p[14]*numeric(-3496,3) ).evalf();
  res += ( p[1]*p[14]*numeric(3564,5) ).evalf();
  res += ( 35*p[10]*p[14] ).evalf();
  res += ( p[15]*numeric(-511,162) ).evalf();
  res += ( p[0]*p[15]*numeric(-2050,9) ).evalf();
  res += ( p[1]*p[15]*numeric(824,5) ).evalf();
  res += ( 46*p[10]*p[15] ).evalf();
  res += ( p[16]*numeric(-511,162) ).evalf();
  res += ( p[0]*p[16]*numeric(-2050,9) ).evalf();
  res += ( p[1]*p[16]*numeric(824,5) ).evalf();
  res += ( 46*p[10]*p[16] ).evalf();
  res += ( p[17]*numeric(-490,9) ).evalf();
  res += ( -38*p[0]*p[17] ).evalf();
  res += ( -4*p[1]*p[17] ).evalf();
  res += ( p[10]*p[17]*numeric(-1,3) ).evalf();
  res += ( p[18]*numeric(-490,9) ).evalf();
  res += ( -38*p[0]*p[18] ).evalf();
  res += ( -4*p[1]*p[18] ).evalf();
  res += ( p[10]*p[18]*numeric(-1,3) ).evalf();
  res += ( p[2]*numeric(-12364,9) ).evalf();
  res += ( 1016*p[11]*p[2] ).evalf();
  res += ( 1016*p[12]*p[2] ).evalf();
  res += ( -1016*p[13]*p[2] ).evalf();
  res += ( -1016*p[14]*p[2] ).evalf();
  res += ( p[15]*p[2]*numeric(932,9) ).evalf();
  res += ( p[16]*p[2]*numeric(932,9) ).evalf();
  res += ( -104*p[17]*p[2] ).evalf();
  res += ( -104*p[18]*p[2] ).evalf();
  res += ( p[21]*numeric(-4307,27) ).evalf();
  res += ( p[0]*p[21]*numeric(-592,3) ).evalf();
  res += ( p[11]*p[21]*numeric(200,3) ).evalf();
  res += ( p[0]*p[11]*p[21]*numeric(-2356,3) ).evalf();
  res += ( p[12]*p[21]*numeric(-104,3) ).evalf();
  res += ( p[0]*p[12]*p[21]*numeric(-860,3) ).evalf();
  res += ( -16*p[13]*p[21] ).evalf();
  res += ( 536*p[0]*p[13]*p[21] ).evalf();
  res += ( -16*p[14]*p[21] ).evalf();
  res += ( 536*p[0]*p[14]*p[21] ).evalf();
  res += ( p[15]*p[21]*numeric(7291,54) ).evalf();
  res += ( 484*p[0]*p[15]*p[21] ).evalf();
  res += ( 40*p[16]*p[21] ).evalf();
  res += ( 64*p[0]*p[16]*p[21] ).evalf();
  res += ( p[17]*p[21]*numeric(-159,2) ).evalf();
  res += ( -124*p[0]*p[17]*p[21] ).evalf();
  res += ( -120*p[0]*p[18]*p[21] ).evalf();
  res += ( 68*p[2]*p[21] ).evalf();
  res += ( 284*p[11]*p[2]*p[21] ).evalf();
  res += ( -44*p[12]*p[2]*p[21] ).evalf();
  res += ( -120*p[13]*p[2]*p[21] ).evalf();
  res += ( -120*p[14]*p[2]*p[21] ).evalf();
  res += ( 160*p[15]*p[2]*p[21] ).evalf();
  res += ( -160*p[16]*p[2]*p[21] ).evalf();
  res += ( p[22]*numeric(-4307,27) ).evalf();
  res += ( p[0]*p[22]*numeric(-592,3) ).evalf();
  res += ( p[11]*p[22]*numeric(-104,3) ).evalf();
  res += ( p[0]*p[11]*p[22]*numeric(-860,3) ).evalf();
  res += ( p[12]*p[22]*numeric(200,3) ).evalf();
  res += ( p[0]*p[12]*p[22]*numeric(-2356,3) ).evalf();
  res += ( -16*p[13]*p[22] ).evalf();
  res += ( 536*p[0]*p[13]*p[22] ).evalf();
  res += ( -16*p[14]*p[22] ).evalf();
  res += ( 536*p[0]*p[14]*p[22] ).evalf();
  res += ( 40*p[15]*p[22] ).evalf();
  res += ( 64*p[0]*p[15]*p[22] ).evalf();
  res += ( p[16]*p[22]*numeric(7291,54) ).evalf();
  res += ( 484*p[0]*p[16]*p[22] ).evalf();
  res += ( -120*p[0]*p[17]*p[22] ).evalf();
  res += ( p[18]*p[22]*numeric(-159,2) ).evalf();
  res += ( -124*p[0]*p[18]*p[22] ).evalf();
  res += ( 68*p[2]*p[22] ).evalf();
  res += ( -44*p[11]*p[2]*p[22] ).evalf();
  res += ( 284*p[12]*p[2]*p[22] ).evalf();
  res += ( -120*p[13]*p[2]*p[22] ).evalf();
  res += ( -120*p[14]*p[2]*p[22] ).evalf();
  res += ( -160*p[15]*p[2]*p[22] ).evalf();
  res += ( 160*p[16]*p[2]*p[22] ).evalf();
  res += ( -368*p[0]*p[21]*p[22] ).evalf();
  res += ( -96*p[0]*p[11]*p[21]*p[22] ).evalf();
  res += ( -96*p[0]*p[12]*p[21]*p[22] ).evalf();
  res += ( 96*p[0]*p[13]*p[21]*p[22] ).evalf();
  res += ( 96*p[0]*p[14]*p[21]*p[22] ).evalf();
  res += ( 256*p[0]*p[15]*p[21]*p[22] ).evalf();
  res += ( 256*p[0]*p[16]*p[21]*p[22] ).evalf();
  res += ( p[23]*numeric(-109,9) ).evalf();
  res += ( 344*p[0]*p[23] ).evalf();
  res += ( 4*p[11]*p[23] ).evalf();
  res += ( 4*p[0]*p[11]*p[23] ).evalf();
  res += ( -4*p[12]*p[23] ).evalf();
  res += ( 44*p[0]*p[12]*p[23] ).evalf();
  res += ( -24*p[0]*p[13]*p[23] ).evalf();
  res += ( -24*p[0]*p[14]*p[23] ).evalf();
  res += ( p[15]*p[23]*numeric(3671,18) ).evalf();
  res += ( -352*p[0]*p[15]*p[23] ).evalf();
  res += ( p[16]*p[23]*numeric(-164,3) ).evalf();
  res += ( p[17]*p[23]*numeric(-89,2) ).evalf();
  res += ( 80*p[18]*p[23] ).evalf();
  res += ( -54*p[22]*p[23] ).evalf();
  res += ( p[11]*p[22]*p[23]*numeric(-140,3) ).evalf();
  res += ( p[12]*p[22]*p[23]*numeric(-4,3) ).evalf();
  res += ( 24*p[13]*p[22]*p[23] ).evalf();
  res += ( 24*p[14]*p[22]*p[23] ).evalf();
  res += ( p[15]*p[22]*p[23]*numeric(-137,3) ).evalf();
  res += ( -24*p[16]*p[22]*p[23] ).evalf();
  res += ( -5*p[17]*p[22]*p[23] ).evalf();
  res += ( -60*p[18]*p[22]*p[23] ).evalf();
  res += ( p[24]*numeric(-109,9) ).evalf();
  res += ( 344*p[0]*p[24] ).evalf();
  res += ( -4*p[11]*p[24] ).evalf();
  res += ( 44*p[0]*p[11]*p[24] ).evalf();
  res += ( 4*p[12]*p[24] ).evalf();
  res += ( 4*p[0]*p[12]*p[24] ).evalf();
  res += ( -24*p[0]*p[13]*p[24] ).evalf();
  res += ( -24*p[0]*p[14]*p[24] ).evalf();
  res += ( p[15]*p[24]*numeric(-164,3) ).evalf();
  res += ( p[16]*p[24]*numeric(3671,18) ).evalf();
  res += ( -352*p[0]*p[16]*p[24] ).evalf();
  res += ( 80*p[17]*p[24] ).evalf();
  res += ( p[18]*p[24]*numeric(-89,2) ).evalf();
  res += ( -54*p[21]*p[24] ).evalf();
  res += ( p[11]*p[21]*p[24]*numeric(-4,3) ).evalf();
  res += ( p[12]*p[21]*p[24]*numeric(-140,3) ).evalf();
  res += ( 24*p[13]*p[21]*p[24] ).evalf();
  res += ( 24*p[14]*p[21]*p[24] ).evalf();
  res += ( -24*p[15]*p[21]*p[24] ).evalf();
  res += ( p[16]*p[21]*p[24]*numeric(-137,3) ).evalf();
  res += ( -60*p[17]*p[21]*p[24] ).evalf();
  res += ( -5*p[18]*p[21]*p[24] ).evalf();
  res += ( 312*p[23]*p[24] ).evalf();
  res += ( -120*p[15]*p[23]*p[24] ).evalf();
  res += ( -120*p[16]*p[23]*p[24] ).evalf();
  res += ( p[25]*numeric(158,9) ).evalf();
  res += ( p[11]*p[25]*numeric(104,9) ).evalf();
  res += ( p[12]*p[25]*numeric(40,9) ).evalf();
  res += ( -8*p[13]*p[25] ).evalf();
  res += ( -8*p[14]*p[25] ).evalf();
  res += ( -75*p[15]*p[25] ).evalf();
  res += ( p[16]*p[25]*numeric(8,3) ).evalf();
  res += ( p[17]*p[25]*numeric(-17,3) ).evalf();
  res += ( -40*p[18]*p[25] ).evalf();
  res += ( -26*p[22]*p[25] ).evalf();
  res += ( 18*p[11]*p[22]*p[25] ).evalf();
  res += ( -10*p[12]*p[22]*p[25] ).evalf();
  res += ( -4*p[13]*p[22]*p[25] ).evalf();
  res += ( -4*p[14]*p[22]*p[25] ).evalf();
  res += ( 32*p[15]*p[22]*p[25] ).evalf();
  res += ( 4*p[17]*p[22]*p[25] ).evalf();
  res += ( p[26]*numeric(158,9) ).evalf();
  res += ( p[11]*p[26]*numeric(40,9) ).evalf();
  res += ( p[12]*p[26]*numeric(104,9) ).evalf();
  res += ( -8*p[13]*p[26] ).evalf();
  res += ( -8*p[14]*p[26] ).evalf();
  res += ( p[15]*p[26]*numeric(8,3) ).evalf();
  res += ( -75*p[16]*p[26] ).evalf();
  res += ( -40*p[17]*p[26] ).evalf();
  res += ( p[18]*p[26]*numeric(-17,3) ).evalf();
  res += ( -26*p[21]*p[26] ).evalf();
  res += ( -10*p[11]*p[21]*p[26] ).evalf();
  res += ( 18*p[12]*p[21]*p[26] ).evalf();
  res += ( -4*p[13]*p[21]*p[26] ).evalf();
  res += ( -4*p[14]*p[21]*p[26] ).evalf();
  res += ( 32*p[16]*p[21]*p[26] ).evalf();
  res += ( 4*p[18]*p[21]*p[26] ).evalf();
  res += ( p[27]*numeric(-5,2) ).evalf();
  res += ( p[11]*p[27]*numeric(-23,6) ).evalf();
  res += ( p[12]*p[27]*numeric(11,6) ).evalf();
  res += ( p[13]*p[27] ).evalf();
  res += ( p[14]*p[27] ).evalf();
  res += ( p[15]*p[27]*numeric(2,3) ).evalf();
  res += ( -(p[17]*p[27]) ).evalf();
  res += ( p[28]*numeric(-5,2) ).evalf();
  res += ( p[11]*p[28]*numeric(11,6) ).evalf();
  res += ( p[12]*p[28]*numeric(-23,6) ).evalf();
  res += ( p[13]*p[28] ).evalf();
  res += ( p[14]*p[28] ).evalf();
  res += ( p[16]*p[28]*numeric(2,3) ).evalf();
  res += ( -(p[18]*p[28]) ).evalf();
  res += ( -184*p[0]*p[29] ).evalf();
  res += ( -24*p[0]*p[11]*p[29] ).evalf();
  res += ( -72*p[0]*p[12]*p[29] ).evalf();
  res += ( 48*p[0]*p[13]*p[29] ).evalf();
  res += ( 48*p[0]*p[14]*p[29] ).evalf();
  res += ( 256*p[0]*p[15]*p[29] ).evalf();
  res += ( -108*p[21]*p[29] ).evalf();
  res += ( p[11]*p[21]*p[29]*numeric(-280,3) ).evalf();
  res += ( p[12]*p[21]*p[29]*numeric(-8,3) ).evalf();
  res += ( 48*p[13]*p[21]*p[29] ).evalf();
  res += ( 48*p[14]*p[21]*p[29] ).evalf();
  res += ( p[15]*p[21]*p[29]*numeric(-274,3) ).evalf();
  res += ( -48*p[16]*p[21]*p[29] ).evalf();
  res += ( -10*p[17]*p[21]*p[29] ).evalf();
  res += ( -120*p[18]*p[21]*p[29] ).evalf();
  res += ( 416*p[21]*p[22]*p[29] ).evalf();
  res += ( -160*p[15]*p[21]*p[22]*p[29] ).evalf();
  res += ( -160*p[16]*p[21]*p[22]*p[29] ).evalf();
  res += ( -18*p[23]*p[29] ).evalf();
  res += ( 62*p[11]*p[23]*p[29] ).evalf();
  res += ( -38*p[12]*p[23]*p[29] ).evalf();
  res += ( -12*p[13]*p[23]*p[29] ).evalf();
  res += ( -12*p[14]*p[23]*p[29] ).evalf();
  res += ( 56*p[15]*p[23]*p[29] ).evalf();
  res += ( 12*p[17]*p[23]*p[29] ).evalf();
  res += ( p[3]*numeric(4216,27) ).evalf();
  res += ( p[0]*p[3]*numeric(-2056,3) ).evalf();
  res += ( -96*p[11]*p[3] ).evalf();
  res += ( 1520*p[0]*p[11]*p[3] ).evalf();
  res += ( -96*p[12]*p[3] ).evalf();
  res += ( 1520*p[0]*p[12]*p[3] ).evalf();
  res += ( 96*p[13]*p[3] ).evalf();
  res += ( -1520*p[0]*p[13]*p[3] ).evalf();
  res += ( 96*p[14]*p[3] ).evalf();
  res += ( -1520*p[0]*p[14]*p[3] ).evalf();
  res += ( p[15]*p[3]*numeric(-1268,27) ).evalf();
  res += ( p[0]*p[15]*p[3]*numeric(-592,3) ).evalf();
  res += ( p[16]*p[3]*numeric(-1268,27) ).evalf();
  res += ( p[0]*p[16]*p[3]*numeric(-592,3) ).evalf();
  res += ( 8*p[0]*p[17]*p[3] ).evalf();
  res += ( 8*p[0]*p[18]*p[3] ).evalf();
  res += ( 1456*p[2]*p[3] ).evalf();
  res += ( -480*p[11]*p[2]*p[3] ).evalf();
  res += ( -480*p[12]*p[2]*p[3] ).evalf();
  res += ( 480*p[13]*p[2]*p[3] ).evalf();
  res += ( 480*p[14]*p[2]*p[3] ).evalf();
  res += ( -448*p[15]*p[2]*p[3] ).evalf();
  res += ( -448*p[16]*p[2]*p[3] ).evalf();
  res += ( p[21]*p[3]*numeric(-464,9) ).evalf();
  res += ( -888*p[0]*p[21]*p[3] ).evalf();
  res += ( 64*p[11]*p[21]*p[3] ).evalf();
  res += ( 88*p[0]*p[11]*p[21]*p[3] ).evalf();
  res += ( 8*p[0]*p[12]*p[21]*p[3] ).evalf();
  res += ( -32*p[13]*p[21]*p[3] ).evalf();
  res += ( -48*p[0]*p[13]*p[21]*p[3] ).evalf();
  res += ( -32*p[14]*p[21]*p[3] ).evalf();
  res += ( -48*p[0]*p[14]*p[21]*p[3] ).evalf();
  res += ( p[15]*p[21]*p[3]*numeric(-1396,9) ).evalf();
  res += ( 832*p[0]*p[15]*p[21]*p[3] ).evalf();
  res += ( -4*p[17]*p[21]*p[3] ).evalf();
  res += ( p[22]*p[3]*numeric(-464,9) ).evalf();
  res += ( -888*p[0]*p[22]*p[3] ).evalf();
  res += ( 8*p[0]*p[11]*p[22]*p[3] ).evalf();
  res += ( 64*p[12]*p[22]*p[3] ).evalf();
  res += ( 88*p[0]*p[12]*p[22]*p[3] ).evalf();
  res += ( -32*p[13]*p[22]*p[3] ).evalf();
  res += ( -48*p[0]*p[13]*p[22]*p[3] ).evalf();
  res += ( -32*p[14]*p[22]*p[3] ).evalf();
  res += ( -48*p[0]*p[14]*p[22]*p[3] ).evalf();
  res += ( p[16]*p[22]*p[3]*numeric(-1396,9) ).evalf();
  res += ( 832*p[0]*p[16]*p[22]*p[3] ).evalf();
  res += ( -4*p[18]*p[22]*p[3] ).evalf();
  res += ( -128*p[23]*p[3] ).evalf();
  res += ( 228*p[15]*p[23]*p[3] ).evalf();
  res += ( -16*p[16]*p[23]*p[3] ).evalf();
  res += ( -28*p[17]*p[23]*p[3] ).evalf();
  res += ( 32*p[22]*p[23]*p[3] ).evalf();
  res += ( -32*p[15]*p[22]*p[23]*p[3] ).evalf();
  res += ( -128*p[24]*p[3] ).evalf();
  res += ( -16*p[15]*p[24]*p[3] ).evalf();
  res += ( 228*p[16]*p[24]*p[3] ).evalf();
  res += ( -28*p[18]*p[24]*p[3] ).evalf();
  res += ( 32*p[21]*p[24]*p[3] ).evalf();
  res += ( -32*p[16]*p[21]*p[24]*p[3] ).evalf();
  res += ( 32*p[25]*p[3] ).evalf();
  res += ( -32*p[15]*p[25]*p[3] ).evalf();
  res += ( 32*p[26]*p[3] ).evalf();
  res += ( -32*p[16]*p[26]*p[3] ).evalf();
  res += ( 64*p[21]*p[29]*p[3] ).evalf();
  res += ( -64*p[15]*p[21]*p[29]*p[3] ).evalf();
  res += ( -184*p[0]*p[30] ).evalf();
  res += ( -72*p[0]*p[11]*p[30] ).evalf();
  res += ( -24*p[0]*p[12]*p[30] ).evalf();
  res += ( 48*p[0]*p[13]*p[30] ).evalf();
  res += ( 48*p[0]*p[14]*p[30] ).evalf();
  res += ( 256*p[0]*p[16]*p[30] ).evalf();
  res += ( -108*p[22]*p[30] ).evalf();
  res += ( p[11]*p[22]*p[30]*numeric(-8,3) ).evalf();
  res += ( p[12]*p[22]*p[30]*numeric(-280,3) ).evalf();
  res += ( 48*p[13]*p[22]*p[30] ).evalf();
  res += ( 48*p[14]*p[22]*p[30] ).evalf();
  res += ( -48*p[15]*p[22]*p[30] ).evalf();
  res += ( p[16]*p[22]*p[30]*numeric(-274,3) ).evalf();
  res += ( -120*p[17]*p[22]*p[30] ).evalf();
  res += ( -10*p[18]*p[22]*p[30] ).evalf();
  res += ( 416*p[21]*p[22]*p[30] ).evalf();
  res += ( -160*p[15]*p[21]*p[22]*p[30] ).evalf();
  res += ( -160*p[16]*p[21]*p[22]*p[30] ).evalf();
  res += ( -18*p[24]*p[30] ).evalf();
  res += ( -38*p[11]*p[24]*p[30] ).evalf();
  res += ( 62*p[12]*p[24]*p[30] ).evalf();
  res += ( -12*p[13]*p[24]*p[30] ).evalf();
  res += ( -12*p[14]*p[24]*p[30] ).evalf();
  res += ( 56*p[16]*p[24]*p[30] ).evalf();
  res += ( 12*p[18]*p[24]*p[30] ).evalf();
  res += ( 64*p[22]*p[3]*p[30] ).evalf();
  res += ( -64*p[16]*p[22]*p[3]*p[30] ).evalf();
  res += ( 108*p[31] ).evalf();
  res += ( p[11]*p[31]*numeric(280,3) ).evalf();
  res += ( p[12]*p[31]*numeric(8,3) ).evalf();
  res += ( -48*p[13]*p[31] ).evalf();
  res += ( -48*p[14]*p[31] ).evalf();
  res += ( p[15]*p[31]*numeric(274,3) ).evalf();
  res += ( 48*p[16]*p[31] ).evalf();
  res += ( 10*p[17]*p[31] ).evalf();
  res += ( 120*p[18]*p[31] ).evalf();
  res += ( -84*p[21]*p[31] ).evalf();
  res += ( -140*p[11]*p[21]*p[31] ).evalf();
  res += ( 92*p[12]*p[21]*p[31] ).evalf();
  res += ( 24*p[13]*p[21]*p[31] ).evalf();
  res += ( 24*p[14]*p[21]*p[31] ).evalf();
  res += ( -32*p[15]*p[21]*p[31] ).evalf();
  res += ( -24*p[17]*p[21]*p[31] ).evalf();
  res += ( -416*p[22]*p[31] ).evalf();
  res += ( 160*p[15]*p[22]*p[31] ).evalf();
  res += ( 160*p[16]*p[22]*p[31] ).evalf();
  res += ( -64*p[3]*p[31] ).evalf();
  res += ( 64*p[15]*p[3]*p[31] ).evalf();
  res += ( 108*p[32] ).evalf();
  res += ( p[11]*p[32]*numeric(8,3) ).evalf();
  res += ( p[12]*p[32]*numeric(280,3) ).evalf();
  res += ( -48*p[13]*p[32] ).evalf();
  res += ( -48*p[14]*p[32] ).evalf();
  res += ( 48*p[15]*p[32] ).evalf();
  res += ( p[16]*p[32]*numeric(274,3) ).evalf();
  res += ( 120*p[17]*p[32] ).evalf();
  res += ( 10*p[18]*p[32] ).evalf();
  res += ( -416*p[21]*p[32] ).evalf();
  res += ( 160*p[15]*p[21]*p[32] ).evalf();
  res += ( 160*p[16]*p[21]*p[32] ).evalf();
  res += ( -84*p[22]*p[32] ).evalf();
  res += ( 92*p[11]*p[22]*p[32] ).evalf();
  res += ( -140*p[12]*p[22]*p[32] ).evalf();
  res += ( 24*p[13]*p[22]*p[32] ).evalf();
  res += ( 24*p[14]*p[22]*p[32] ).evalf();
  res += ( -32*p[16]*p[22]*p[32] ).evalf();
  res += ( -24*p[18]*p[22]*p[32] ).evalf();
  res += ( -64*p[3]*p[32] ).evalf();
  res += ( 64*p[16]*p[3]*p[32] ).evalf();
  res += ( 204*p[33] ).evalf();
  res += ( 156*p[11]*p[33] ).evalf();
  res += ( -108*p[12]*p[33] ).evalf();
  res += ( -24*p[13]*p[33] ).evalf();
  res += ( -24*p[14]*p[33] ).evalf();
  res += ( -48*p[15]*p[33] ).evalf();
  res += ( 24*p[17]*p[33] ).evalf();
  res += ( 204*p[34] ).evalf();
  res += ( -108*p[11]*p[34] ).evalf();
  res += ( 156*p[12]*p[34] ).evalf();
  res += ( -24*p[13]*p[34] ).evalf();
  res += ( -24*p[14]*p[34] ).evalf();
  res += ( -48*p[16]*p[34] ).evalf();
  res += ( 24*p[18]*p[34] ).evalf();
  res += ( -208*p[35] ).evalf();
  res += ( 160*p[15]*p[35] ).evalf();
  res += ( -208*p[36] ).evalf();
  res += ( 160*p[16]*p[36] ).evalf();
  res += ( p[4]*numeric(656,9) ).evalf();
  res += ( 1008*p[0]*p[4] ).evalf();
  res += ( -64*p[11]*p[4] ).evalf();
  res += ( -96*p[0]*p[11]*p[4] ).evalf();
  res += ( -64*p[12]*p[4] ).evalf();
  res += ( -96*p[0]*p[12]*p[4] ).evalf();
  res += ( 64*p[13]*p[4] ).evalf();
  res += ( 96*p[0]*p[13]*p[4] ).evalf();
  res += ( 64*p[14]*p[4] ).evalf();
  res += ( 96*p[0]*p[14]*p[4] ).evalf();
  res += ( p[15]*p[4]*numeric(-88,9) ).evalf();
  res += ( -448*p[0]*p[15]*p[4] ).evalf();
  res += ( p[16]*p[4]*numeric(-88,9) ).evalf();
  res += ( -448*p[0]*p[16]*p[4] ).evalf();
  res += ( 16*p[17]*p[4] ).evalf();
  res += ( 16*p[18]*p[4] ).evalf();
  res += ( 160*p[21]*p[4] ).evalf();
  res += ( -216*p[15]*p[21]*p[4] ).evalf();
  res += ( 24*p[17]*p[21]*p[4] ).evalf();
  res += ( 160*p[22]*p[4] ).evalf();
  res += ( -216*p[16]*p[22]*p[4] ).evalf();
  res += ( 24*p[18]*p[22]*p[4] ).evalf();
  res += ( -96*p[23]*p[4] ).evalf();
  res += ( 96*p[15]*p[23]*p[4] ).evalf();
  res += ( -96*p[24]*p[4] ).evalf();
  res += ( 96*p[16]*p[24]*p[4] ).evalf();
  res += ( p[5]*numeric(-256,3) ).evalf();
  res += ( p[15]*p[5]*numeric(128,3) ).evalf();
  res += ( p[16]*p[5]*numeric(128,3) ).evalf();
  res += ( p[21]*p[5]*numeric(256,3) ).evalf();
  res += ( p[15]*p[21]*p[5]*numeric(-256,3) ).evalf();
  res += ( p[22]*p[5]*numeric(256,3) ).evalf();
  res += ( p[16]*p[22]*p[5]*numeric(-256,3) ).evalf();
  res += ( p[6]*numeric(-128,3) ).evalf();
  res += ( p[15]*p[6]*numeric(64,3) ).evalf();
  res += ( p[16]*p[6]*numeric(64,3) ).evalf();
  res += ( p[7]*numeric(6697,9) ).evalf();
  res += ( p[0]*p[7]*numeric(-4094,3) ).evalf();
  res += ( -578*p[11]*p[7] ).evalf();
  res += ( -1484*p[0]*p[11]*p[7] ).evalf();
  res += ( -578*p[12]*p[7] ).evalf();
  res += ( -1484*p[0]*p[12]*p[7] ).evalf();
  res += ( 578*p[13]*p[7] ).evalf();
  res += ( 1484*p[0]*p[13]*p[7] ).evalf();
  res += ( 578*p[14]*p[7] ).evalf();
  res += ( 1484*p[0]*p[14]*p[7] ).evalf();
  res += ( p[15]*p[7]*numeric(-442,3) ).evalf();
  res += ( p[0]*p[15]*p[7]*numeric(3406,3) ).evalf();
  res += ( p[16]*p[7]*numeric(-442,3) ).evalf();
  res += ( p[0]*p[16]*p[7]*numeric(3406,3) ).evalf();
  res += ( p[17]*p[7]*numeric(-91,2) ).evalf();
  res += ( -128*p[0]*p[17]*p[7] ).evalf();
  res += ( p[18]*p[7]*numeric(-91,2) ).evalf();
  res += ( -128*p[0]*p[18]*p[7] ).evalf();
  res += ( -852*p[2]*p[7] ).evalf();
  res += ( 72*p[11]*p[2]*p[7] ).evalf();
  res += ( 72*p[12]*p[2]*p[7] ).evalf();
  res += ( -72*p[13]*p[2]*p[7] ).evalf();
  res += ( -72*p[14]*p[2]*p[7] ).evalf();
  res += ( 416*p[15]*p[2]*p[7] ).evalf();
  res += ( 416*p[16]*p[2]*p[7] ).evalf();
  res += ( -24*p[17]*p[2]*p[7] ).evalf();
  res += ( -24*p[18]*p[2]*p[7] ).evalf();
  res += ( p[21]*p[7]*numeric(-436,9) ).evalf();
  res += ( 740*p[0]*p[21]*p[7] ).evalf();
  res += ( p[11]*p[21]*p[7]*numeric(-272,3) ).evalf();
  res += ( 332*p[0]*p[11]*p[21]*p[7] ).evalf();
  res += ( p[12]*p[21]*p[7]*numeric(176,3) ).evalf();
  res += ( 100*p[0]*p[12]*p[21]*p[7] ).evalf();
  res += ( 16*p[13]*p[21]*p[7] ).evalf();
  res += ( -216*p[0]*p[13]*p[21]*p[7] ).evalf();
  res += ( 16*p[14]*p[21]*p[7] ).evalf();
  res += ( -216*p[0]*p[14]*p[21]*p[7] ).evalf();
  res += ( p[15]*p[21]*p[7]*numeric(2905,9) ).evalf();
  res += ( -912*p[0]*p[15]*p[21]*p[7] ).evalf();
  res += ( -120*p[16]*p[21]*p[7] ).evalf();
  res += ( -43*p[17]*p[21]*p[7] ).evalf();
  res += ( p[22]*p[7]*numeric(-436,9) ).evalf();
  res += ( 740*p[0]*p[22]*p[7] ).evalf();
  res += ( p[11]*p[22]*p[7]*numeric(176,3) ).evalf();
  res += ( 100*p[0]*p[11]*p[22]*p[7] ).evalf();
  res += ( p[12]*p[22]*p[7]*numeric(-272,3) ).evalf();
  res += ( 332*p[0]*p[12]*p[22]*p[7] ).evalf();
  res += ( 16*p[13]*p[22]*p[7] ).evalf();
  res += ( -216*p[0]*p[13]*p[22]*p[7] ).evalf();
  res += ( 16*p[14]*p[22]*p[7] ).evalf();
  res += ( -216*p[0]*p[14]*p[22]*p[7] ).evalf();
  res += ( -120*p[15]*p[22]*p[7] ).evalf();
  res += ( p[16]*p[22]*p[7]*numeric(2905,9) ).evalf();
  res += ( -912*p[0]*p[16]*p[22]*p[7] ).evalf();
  res += ( -43*p[18]*p[22]*p[7] ).evalf();
  res += ( 128*p[23]*p[7] ).evalf();
  res += ( 8*p[11]*p[23]*p[7] ).evalf();
  res += ( -8*p[12]*p[23]*p[7] ).evalf();
  res += ( -285*p[15]*p[23]*p[7] ).evalf();
  res += ( 4*p[16]*p[23]*p[7] ).evalf();
  res += ( 17*p[17]*p[23]*p[7] ).evalf();
  res += ( -60*p[18]*p[23]*p[7] ).evalf();
  res += ( -24*p[22]*p[23]*p[7] ).evalf();
  res += ( 16*p[11]*p[22]*p[23]*p[7] ).evalf();
  res += ( -16*p[12]*p[22]*p[23]*p[7] ).evalf();
  res += ( 40*p[15]*p[22]*p[23]*p[7] ).evalf();
  res += ( 4*p[17]*p[22]*p[23]*p[7] ).evalf();
  res += ( 128*p[24]*p[7] ).evalf();
  res += ( -8*p[11]*p[24]*p[7] ).evalf();
  res += ( 8*p[12]*p[24]*p[7] ).evalf();
  res += ( 4*p[15]*p[24]*p[7] ).evalf();
  res += ( -285*p[16]*p[24]*p[7] ).evalf();
  res += ( -60*p[17]*p[24]*p[7] ).evalf();
  res += ( 17*p[18]*p[24]*p[7] ).evalf();
  res += ( -24*p[21]*p[24]*p[7] ).evalf();
  res += ( -16*p[11]*p[21]*p[24]*p[7] ).evalf();
  res += ( 16*p[12]*p[21]*p[24]*p[7] ).evalf();
  res += ( 40*p[16]*p[21]*p[24]*p[7] ).evalf();
  res += ( 4*p[18]*p[21]*p[24]*p[7] ).evalf();
  res += ( p[25]*p[7]*numeric(-112,3) ).evalf();
  res += ( p[11]*p[25]*p[7]*numeric(-16,3) ).evalf();
  res += ( p[12]*p[25]*p[7]*numeric(16,3) ).evalf();
  res += ( 32*p[15]*p[25]*p[7] ).evalf();
  res += ( p[17]*p[25]*p[7]*numeric(-4,3) ).evalf();
  res += ( p[26]*p[7]*numeric(-112,3) ).evalf();
  res += ( p[11]*p[26]*p[7]*numeric(16,3) ).evalf();
  res += ( p[12]*p[26]*p[7]*numeric(-16,3) ).evalf();
  res += ( 32*p[16]*p[26]*p[7] ).evalf();
  res += ( p[18]*p[26]*p[7]*numeric(-4,3) ).evalf();
  res += ( -48*p[21]*p[29]*p[7] ).evalf();
  res += ( 32*p[11]*p[21]*p[29]*p[7] ).evalf();
  res += ( -32*p[12]*p[21]*p[29]*p[7] ).evalf();
  res += ( 80*p[15]*p[21]*p[29]*p[7] ).evalf();
  res += ( 8*p[17]*p[21]*p[29]*p[7] ).evalf();
  res += ( p[3]*p[7]*numeric(296,3) ).evalf();
  res += ( -1496*p[0]*p[3]*p[7] ).evalf();
  res += ( 192*p[11]*p[3]*p[7] ).evalf();
  res += ( -528*p[0]*p[11]*p[3]*p[7] ).evalf();
  res += ( 192*p[12]*p[3]*p[7] ).evalf();
  res += ( -528*p[0]*p[12]*p[3]*p[7] ).evalf();
  res += ( -192*p[13]*p[3]*p[7] ).evalf();
  res += ( 528*p[0]*p[13]*p[3]*p[7] ).evalf();
  res += ( -192*p[14]*p[3]*p[7] ).evalf();
  res += ( 528*p[0]*p[14]*p[3]*p[7] ).evalf();
  res += ( -156*p[15]*p[3]*p[7] ).evalf();
  res += ( 1056*p[0]*p[15]*p[3]*p[7] ).evalf();
  res += ( -156*p[16]*p[3]*p[7] ).evalf();
  res += ( 1056*p[0]*p[16]*p[3]*p[7] ).evalf();
  res += ( -28*p[17]*p[3]*p[7] ).evalf();
  res += ( -28*p[18]*p[3]*p[7] ).evalf();
  res += ( -336*p[21]*p[3]*p[7] ).evalf();
  res += ( -160*p[11]*p[21]*p[3]*p[7] ).evalf();
  res += ( -32*p[12]*p[21]*p[3]*p[7] ).evalf();
  res += ( 96*p[13]*p[21]*p[3]*p[7] ).evalf();
  res += ( 96*p[14]*p[21]*p[3]*p[7] ).evalf();
  res += ( 588*p[15]*p[21]*p[3]*p[7] ).evalf();
  res += ( -84*p[17]*p[21]*p[3]*p[7] ).evalf();
  res += ( -336*p[22]*p[3]*p[7] ).evalf();
  res += ( -32*p[11]*p[22]*p[3]*p[7] ).evalf();
  res += ( -160*p[12]*p[22]*p[3]*p[7] ).evalf();
  res += ( 96*p[13]*p[22]*p[3]*p[7] ).evalf();
  res += ( 96*p[14]*p[22]*p[3]*p[7] ).evalf();
  res += ( 588*p[16]*p[22]*p[3]*p[7] ).evalf();
  res += ( -84*p[18]*p[22]*p[3]*p[7] ).evalf();
  res += ( 208*p[23]*p[3]*p[7] ).evalf();
  res += ( -208*p[15]*p[23]*p[3]*p[7] ).evalf();
  res += ( 208*p[24]*p[3]*p[7] ).evalf();
  res += ( -208*p[16]*p[24]*p[3]*p[7] ).evalf();
  res += ( -48*p[22]*p[30]*p[7] ).evalf();
  res += ( -32*p[11]*p[22]*p[30]*p[7] ).evalf();
  res += ( 32*p[12]*p[22]*p[30]*p[7] ).evalf();
  res += ( 80*p[16]*p[22]*p[30]*p[7] ).evalf();
  res += ( 8*p[18]*p[22]*p[30]*p[7] ).evalf();
  res += ( 48*p[31]*p[7] ).evalf();
  res += ( -32*p[11]*p[31]*p[7] ).evalf();
  res += ( 32*p[12]*p[31]*p[7] ).evalf();
  res += ( -80*p[15]*p[31]*p[7] ).evalf();
  res += ( -8*p[17]*p[31]*p[7] ).evalf();
  res += ( 48*p[32]*p[7] ).evalf();
  res += ( 32*p[11]*p[32]*p[7] ).evalf();
  res += ( -32*p[12]*p[32]*p[7] ).evalf();
  res += ( -80*p[16]*p[32]*p[7] ).evalf();
  res += ( -8*p[18]*p[32]*p[7] ).evalf();
  res += ( 256*p[4]*p[7] ).evalf();
  res += ( 192*p[11]*p[4]*p[7] ).evalf();
  res += ( 192*p[12]*p[4]*p[7] ).evalf();
  res += ( -192*p[13]*p[4]*p[7] ).evalf();
  res += ( -192*p[14]*p[4]*p[7] ).evalf();
  res += ( -240*p[15]*p[4]*p[7] ).evalf();
  res += ( -240*p[16]*p[4]*p[7] ).evalf();
  res += ( 24*p[17]*p[4]*p[7] ).evalf();
  res += ( 24*p[18]*p[4]*p[7] ).evalf();
  res += ( -320*p[21]*p[4]*p[7] ).evalf();
  res += ( 320*p[15]*p[21]*p[4]*p[7] ).evalf();
  res += ( -320*p[22]*p[4]*p[7] ).evalf();
  res += ( 320*p[16]*p[22]*p[4]*p[7] ).evalf();
  res += ( 256*p[5]*p[7] ).evalf();
  res += ( -128*p[15]*p[5]*p[7] ).evalf();
  res += ( -128*p[16]*p[5]*p[7] ).evalf();
  res += ( p[8]*numeric(-5063,9) ).evalf();
  res += ( 368*p[0]*p[8] ).evalf();
  res += ( p[11]*p[8]*numeric(254,3) ).evalf();
  res += ( 672*p[0]*p[11]*p[8] ).evalf();
  res += ( p[12]*p[8]*numeric(254,3) ).evalf();
  res += ( 672*p[0]*p[12]*p[8] ).evalf();
  res += ( p[13]*p[8]*numeric(-254,3) ).evalf();
  res += ( -672*p[0]*p[13]*p[8] ).evalf();
  res += ( p[14]*p[8]*numeric(-254,3) ).evalf();
  res += ( -672*p[0]*p[14]*p[8] ).evalf();
  res += ( 245*p[15]*p[8] ).evalf();
  res += ( -576*p[0]*p[15]*p[8] ).evalf();
  res += ( 245*p[16]*p[8] ).evalf();
  res += ( -576*p[0]*p[16]*p[8] ).evalf();
  res += ( p[17]*p[8]*numeric(11,2) ).evalf();
  res += ( p[18]*p[8]*numeric(11,2) ).evalf();
  res += ( p[21]*p[8]*numeric(724,3) ).evalf();
  res += ( p[11]*p[21]*p[8]*numeric(214,3) ).evalf();
  res += ( p[12]*p[21]*p[8]*numeric(50,3) ).evalf();
  res += ( -44*p[13]*p[21]*p[8] ).evalf();
  res += ( -44*p[14]*p[21]*p[8] ).evalf();
  res += ( -385*p[15]*p[21]*p[8] ).evalf();
  res += ( 55*p[17]*p[21]*p[8] ).evalf();
  res += ( p[22]*p[8]*numeric(724,3) ).evalf();
  res += ( p[11]*p[22]*p[8]*numeric(50,3) ).evalf();
  res += ( p[12]*p[22]*p[8]*numeric(214,3) ).evalf();
  res += ( -44*p[13]*p[22]*p[8] ).evalf();
  res += ( -44*p[14]*p[22]*p[8] ).evalf();
  res += ( -385*p[16]*p[22]*p[8] ).evalf();
  res += ( 55*p[18]*p[22]*p[8] ).evalf();
  res += ( -106*p[23]*p[8] ).evalf();
  res += ( -4*p[11]*p[23]*p[8] ).evalf();
  res += ( 4*p[12]*p[23]*p[8] ).evalf();
  res += ( 108*p[15]*p[23]*p[8] ).evalf();
  res += ( -106*p[24]*p[8] ).evalf();
  res += ( 4*p[11]*p[24]*p[8] ).evalf();
  res += ( -4*p[12]*p[24]*p[8] ).evalf();
  res += ( 108*p[16]*p[24]*p[8] ).evalf();
  res += ( -492*p[3]*p[8] ).evalf();
  res += ( -296*p[11]*p[3]*p[8] ).evalf();
  res += ( -296*p[12]*p[3]*p[8] ).evalf();
  res += ( 296*p[13]*p[3]*p[8] ).evalf();
  res += ( 296*p[14]*p[3]*p[8] ).evalf();
  res += ( 424*p[15]*p[3]*p[8] ).evalf();
  res += ( 424*p[16]*p[3]*p[8] ).evalf();
  res += ( -56*p[17]*p[3]*p[8] ).evalf();
  res += ( -56*p[18]*p[3]*p[8] ).evalf();
  res += ( 324*p[21]*p[3]*p[8] ).evalf();
  res += ( 44*p[11]*p[21]*p[3]*p[8] ).evalf();
  res += ( 4*p[12]*p[21]*p[3]*p[8] ).evalf();
  res += ( -24*p[13]*p[21]*p[3]*p[8] ).evalf();
  res += ( -24*p[14]*p[21]*p[3]*p[8] ).evalf();
  res += ( -352*p[15]*p[21]*p[3]*p[8] ).evalf();
  res += ( 324*p[22]*p[3]*p[8] ).evalf();
  res += ( 4*p[11]*p[22]*p[3]*p[8] ).evalf();
  res += ( 44*p[12]*p[22]*p[3]*p[8] ).evalf();
  res += ( -24*p[13]*p[22]*p[3]*p[8] ).evalf();
  res += ( -24*p[14]*p[22]*p[3]*p[8] ).evalf();
  res += ( -352*p[16]*p[22]*p[3]*p[8] ).evalf();
  res += ( -424*p[4]*p[8] ).evalf();
  res += ( -48*p[11]*p[4]*p[8] ).evalf();
  res += ( -48*p[12]*p[4]*p[8] ).evalf();
  res += ( 48*p[13]*p[4]*p[8] ).evalf();
  res += ( 48*p[14]*p[4]*p[8] ).evalf();
  res += ( 240*p[15]*p[4]*p[8] ).evalf();
  res += ( 240*p[16]*p[4]*p[8] ).evalf();
  res += ( p[9]*numeric(925,3) ).evalf();
  res += ( p[11]*p[9]*numeric(278,3) ).evalf();
  res += ( p[12]*p[9]*numeric(278,3) ).evalf();
  res += ( p[13]*p[9]*numeric(-278,3) ).evalf();
  res += ( p[14]*p[9]*numeric(-278,3) ).evalf();
  res += ( -214*p[15]*p[9] ).evalf();
  res += ( -214*p[16]*p[9] ).evalf();
  res += ( p[17]*p[9]*numeric(97,3) ).evalf();
  res += ( p[18]*p[9]*numeric(97,3) ).evalf();
  res += ( -104*p[21]*p[9] ).evalf();
  res += ( p[11]*p[21]*p[9]*numeric(-88,3) ).evalf();
  res += ( p[12]*p[21]*p[9]*numeric(-8,3) ).evalf();
  res += ( 16*p[13]*p[21]*p[9] ).evalf();
  res += ( 16*p[14]*p[21]*p[9] ).evalf();
  res += ( p[15]*p[21]*p[9]*numeric(368,3) ).evalf();
  res += ( -104*p[22]*p[9] ).evalf();
  res += ( p[11]*p[22]*p[9]*numeric(-8,3) ).evalf();
  res += ( p[12]*p[22]*p[9]*numeric(-88,3) ).evalf();
  res += ( 16*p[13]*p[22]*p[9] ).evalf();
  res += ( 16*p[14]*p[22]*p[9] ).evalf();
  res += ( p[16]*p[22]*p[9]*numeric(368,3) ).evalf();
  res += ( p[3]*p[9]*numeric(748,3) ).evalf();
  res += ( 88*p[11]*p[3]*p[9] ).evalf();
  res += ( 88*p[12]*p[3]*p[9] ).evalf();
  res += ( -88*p[13]*p[3]*p[9] ).evalf();
  res += ( -88*p[14]*p[3]*p[9] ).evalf();
  res += ( -176*p[15]*p[3]*p[9] ).evalf();
  res += ( -176*p[16]*p[3]*p[9] ).evalf();
  return res;
}

static ex ggtt_a_smallmass_0_2(const exvector& p)
{
  ex res = 0;
  res += ( numeric(-11893,36) ).evalf();
  res += ( p[0]*numeric(-14711,9) ).evalf();
  res += ( p[1]*numeric(36064,5) ).evalf();
  res += ( p[10]*numeric(1004,3) ).evalf();
  res += ( p[11]*numeric(-11123,18) ).evalf();
  res += ( p[0]*p[11]*numeric(26938,3) ).evalf();
  res += ( p[1]*p[11]*numeric(-27264,5) ).evalf();
  res += ( -288*p[10]*p[11] ).evalf();
  res += ( p[12]*numeric(-11123,18) ).evalf();
  res += ( p[0]*p[12]*numeric(26938,3) ).evalf();
  res += ( p[1]*p[12]*numeric(-27264,5) ).evalf();
  res += ( -288*p[10]*p[12] ).evalf();
  res += ( p[13]*numeric(11123,18) ).evalf();
  res += ( p[0]*p[13]*numeric(-26938,3) ).evalf();
  res += ( p[1]*p[13]*numeric(27264,5) ).evalf();
  res += ( 288*p[10]*p[13] ).evalf();
  res += ( p[14]*numeric(11123,18) ).evalf();
  res += ( p[0]*p[14]*numeric(-26938,3) ).evalf();
  res += ( p[1]*p[14]*numeric(27264,5) ).evalf();
  res += ( 288*p[10]*p[14] ).evalf();
  res += ( p[15]*numeric(35723,36) ).evalf();
  res += ( p[0]*p[15]*numeric(-1090,3) ).evalf();
  res += ( p[1]*p[15]*numeric(-2748,5) ).evalf();
  res += ( -35*p[10]*p[15] ).evalf();
  res += ( p[16]*numeric(35723,36) ).evalf();
  res += ( p[0]*p[16]*numeric(-1090,3) ).evalf();
  res += ( p[1]*p[16]*numeric(-2748,5) ).evalf();
  res += ( -35*p[10]*p[16] ).evalf();
  res += ( p[17]*numeric(-10627,324) ).evalf();
  res += ( p[0]*p[17]*numeric(-385,9) ).evalf();
  res += ( p[1]*p[17]*numeric(-1624,5) ).evalf();
  res += ( p[10]*p[17]*numeric(-200,3) ).evalf();
  res += ( p[18]*numeric(-10627,324) ).evalf();
  res += ( p[0]*p[18]*numeric(-385,9) ).evalf();
  res += ( p[1]*p[18]*numeric(-1624,5) ).evalf();
  res += ( p[10]*p[18]*numeric(-200,3) ).evalf();
  res += ( p[19]*numeric(1475,36) ).evalf();
  res += ( p[0]*p[19]*numeric(-400,3) ).evalf();
  res += ( p[1]*p[19]*numeric(-428,5) ).evalf();
  res += ( p[10]*p[19]*numeric(-1,3) ).evalf();
  res += ( p[2]*numeric(-35092,3) ).evalf();
  res += ( 9368*p[11]*p[2] ).evalf();
  res += ( 9368*p[12]*p[2] ).evalf();
  res += ( -9368*p[13]*p[2] ).evalf();
  res += ( -9368*p[14]*p[2] ).evalf();
  res += ( 2496*p[15]*p[2] ).evalf();
  res += ( 2496*p[16]*p[2] ).evalf();
  res += ( p[17]*p[2]*numeric(-2720,9) ).evalf();
  res += ( p[18]*p[2]*numeric(-2720,9) ).evalf();
  res += ( 480*p[19]*p[2] ).evalf();
  res += ( p[20]*numeric(1475,36) ).evalf();
  res += ( p[0]*p[20]*numeric(-400,3) ).evalf();
  res += ( p[1]*p[20]*numeric(-428,5) ).evalf();
  res += ( p[10]*p[20]*numeric(-1,3) ).evalf();
  res += ( 480*p[2]*p[20] ).evalf();
  res += ( -548*p[21] ).evalf();
  res += ( p[0]*p[21]*numeric(13612,3) ).evalf();
  res += ( p[11]*p[21]*numeric(2066,3) ).evalf();
  res += ( p[0]*p[11]*p[21]*numeric(-19400,3) ).evalf();
  res += ( p[12]*p[21]*numeric(-986,3) ).evalf();
  res += ( p[0]*p[12]*p[21]*numeric(-7048,3) ).evalf();
  res += ( -180*p[13]*p[21] ).evalf();
  res += ( 4408*p[0]*p[13]*p[21] ).evalf();
  res += ( -180*p[14]*p[21] ).evalf();
  res += ( 4408*p[0]*p[14]*p[21] ).evalf();
  res += ( p[15]*p[21]*numeric(8804,9) ).evalf();
  res += ( -856*p[0]*p[15]*p[21] ).evalf();
  res += ( p[16]*p[21]*numeric(1228,3) ).evalf();
  res += ( 320*p[0]*p[16]*p[21] ).evalf();
  res += ( p[17]*p[21]*numeric(2938,27) ).evalf();
  res += ( p[0]*p[17]*p[21]*numeric(-1792,3) ).evalf();
  res += ( 280*p[18]*p[21] ).evalf();
  res += ( 192*p[0]*p[18]*p[21] ).evalf();
  res += ( p[19]*p[21]*numeric(206,9) ).evalf();
  res += ( -12*p[0]*p[19]*p[21] ).evalf();
  res += ( -1472*p[2]*p[21] ).evalf();
  res += ( 1960*p[11]*p[2]*p[21] ).evalf();
  res += ( -40*p[12]*p[2]*p[21] ).evalf();
  res += ( -960*p[13]*p[2]*p[21] ).evalf();
  res += ( -960*p[14]*p[2]*p[21] ).evalf();
  res += ( 144*p[15]*p[2]*p[21] ).evalf();
  res += ( -96*p[16]*p[2]*p[21] ).evalf();
  res += ( 64*p[18]*p[2]*p[21] ).evalf();
  res += ( -192*p[19]*p[2]*p[21] ).evalf();
  res += ( 160*p[0]*p[20]*p[21] ).evalf();
  res += ( -548*p[22] ).evalf();
  res += ( p[0]*p[22]*numeric(13612,3) ).evalf();
  res += ( p[11]*p[22]*numeric(-986,3) ).evalf();
  res += ( p[0]*p[11]*p[22]*numeric(-7048,3) ).evalf();
  res += ( p[12]*p[22]*numeric(2066,3) ).evalf();
  res += ( p[0]*p[12]*p[22]*numeric(-19400,3) ).evalf();
  res += ( -180*p[13]*p[22] ).evalf();
  res += ( 4408*p[0]*p[13]*p[22] ).evalf();
  res += ( -180*p[14]*p[22] ).evalf();
  res += ( 4408*p[0]*p[14]*p[22] ).evalf();
  res += ( p[15]*p[22]*numeric(1228,3) ).evalf();
  res += ( 320*p[0]*p[15]*p[22] ).evalf();
  res += ( p[16]*p[22]*numeric(8804,9) ).evalf();
  res += ( -856*p[0]*p[16]*p[22] ).evalf();
  res += ( 280*p[17]*p[22] ).evalf();
  res += ( 192*p[0]*p[17]*p[22] ).evalf();
  res += ( p[18]*p[22]*numeric(2938,27) ).evalf();
  res += ( p[0]*p[18]*p[22]*numeric(-1792,3) ).evalf();
  res += ( 160*p[0]*p[19]*p[22] ).evalf();
  res += ( -1472*p[2]*p[22] ).evalf();
  res += ( -40*p[11]*p[2]*p[22] ).evalf();
  res += ( 1960*p[12]*p[2]*p[22] ).evalf();
  res += ( -960*p[13]*p[2]*p[22] ).evalf();
  res += ( -960*p[14]*p[2]*p[22] ).evalf();
  res += ( -96*p[15]*p[2]*p[22] ).evalf();
  res += ( 144*p[16]*p[2]*p[22] ).evalf();
  res += ( 64*p[17]*p[2]*p[22] ).evalf();
  res += ( p[20]*p[22]*numeric(206,9) ).evalf();
  res += ( -12*p[0]*p[20]*p[22] ).evalf();
  res += ( -192*p[2]*p[20]*p[22] ).evalf();
  res += ( 192*p[0]*p[21]*p[22] ).evalf();
  res += ( -768*p[0]*p[11]*p[21]*p[22] ).evalf();
  res += ( -768*p[0]*p[12]*p[21]*p[22] ).evalf();
  res += ( 768*p[0]*p[13]*p[21]*p[22] ).evalf();
  res += ( 768*p[0]*p[14]*p[21]*p[22] ).evalf();
  res += ( -96*p[0]*p[15]*p[21]*p[22] ).evalf();
  res += ( -96*p[0]*p[16]*p[21]*p[22] ).evalf();
  res += ( -384*p[0]*p[17]*p[21]*p[22] ).evalf();
  res += ( -384*p[0]*p[18]*p[21]*p[22] ).evalf();
  res += ( p[23]*numeric(-473,3) ).evalf();
  res += ( -4*p[0]*p[23] ).evalf();
  res += ( 202*p[11]*p[23] ).evalf();
  res += ( 128*p[0]*p[11]*p[23] ).evalf();
  res += ( -202*p[12]*p[23] ).evalf();
  res += ( 256*p[0]*p[12]*p[23] ).evalf();
  res += ( -192*p[0]*p[13]*p[23] ).evalf();
  res += ( -192*p[0]*p[14]*p[23] ).evalf();
  res += ( p[15]*p[23]*numeric(1229,3) ).evalf();
  res += ( 12*p[0]*p[15]*p[23] ).evalf();
  res += ( p[16]*p[23]*numeric(1067,3) ).evalf();
  res += ( p[17]*p[23]*numeric(-764,3) ).evalf();
  res += ( 664*p[0]*p[17]*p[23] ).evalf();
  res += ( p[18]*p[23]*numeric(500,3) ).evalf();
  res += ( p[19]*p[23]*numeric(-25,6) ).evalf();
  res += ( -24*p[0]*p[19]*p[23] ).evalf();
  res += ( 60*p[20]*p[23] ).evalf();
  res += ( p[22]*p[23]*numeric(1376,3) ).evalf();
  res += ( p[11]*p[22]*p[23]*numeric(-1948,3) ).evalf();
  res += ( p[12]*p[22]*p[23]*numeric(220,3) ).evalf();
  res += ( 288*p[13]*p[22]*p[23] ).evalf();
  res += ( 288*p[14]*p[22]*p[23] ).evalf();
  res += ( 3*p[15]*p[22]*p[23] ).evalf();
  res += ( 186*p[16]*p[22]*p[23] ).evalf();
  res += ( p[17]*p[22]*p[23]*numeric(277,3) ).evalf();
  res += ( 68*p[18]*p[22]*p[23] ).evalf();
  res += ( -12*p[19]*p[22]*p[23] ).evalf();
  res += ( 80*p[20]*p[22]*p[23] ).evalf();
  res += ( p[24]*numeric(-473,3) ).evalf();
  res += ( -4*p[0]*p[24] ).evalf();
  res += ( -202*p[11]*p[24] ).evalf();
  res += ( 256*p[0]*p[11]*p[24] ).evalf();
  res += ( 202*p[12]*p[24] ).evalf();
  res += ( 128*p[0]*p[12]*p[24] ).evalf();
  res += ( -192*p[0]*p[13]*p[24] ).evalf();
  res += ( -192*p[0]*p[14]*p[24] ).evalf();
  res += ( p[15]*p[24]*numeric(1067,3) ).evalf();
  res += ( p[16]*p[24]*numeric(1229,3) ).evalf();
  res += ( 12*p[0]*p[16]*p[24] ).evalf();
  res += ( p[17]*p[24]*numeric(500,3) ).evalf();
  res += ( p[18]*p[24]*numeric(-764,3) ).evalf();
  res += ( 664*p[0]*p[18]*p[24] ).evalf();
  res += ( 60*p[19]*p[24] ).evalf();
  res += ( p[20]*p[24]*numeric(-25,6) ).evalf();
  res += ( -24*p[0]*p[20]*p[24] ).evalf();
  res += ( p[21]*p[24]*numeric(1376,3) ).evalf();
  res += ( p[11]*p[21]*p[24]*numeric(220,3) ).evalf();
  res += ( p[12]*p[21]*p[24]*numeric(-1948,3) ).evalf();
  res += ( 288*p[13]*p[21]*p[24] ).evalf();
  res += ( 288*p[14]*p[21]*p[24] ).evalf();
  res += ( 186*p[15]*p[21]*p[24] ).evalf();
  res += ( 3*p[16]*p[21]*p[24] ).evalf();
  res += ( 68*p[17]*p[21]*p[24] ).evalf();
  res += ( p[18]*p[21]*p[24]*numeric(277,3) ).evalf();
  res += ( 80*p[19]*p[21]*p[24] ).evalf();
  res += ( -12*p[20]*p[21]*p[24] ).evalf();
  res += ( -72*p[15]*p[23]*p[24] ).evalf();
  res += ( -72*p[16]*p[23]*p[24] ).evalf();
  res += ( 48*p[17]*p[23]*p[24] ).evalf();
  res += ( 48*p[18]*p[23]*p[24] ).evalf();
  res += ( p[25]*numeric(-8,9) ).evalf();
  res += ( p[11]*p[25]*numeric(1660,9) ).evalf();
  res += ( p[12]*p[25]*numeric(68,9) ).evalf();
  res += ( -96*p[13]*p[25] ).evalf();
  res += ( -96*p[14]*p[25] ).evalf();
  res += ( p[15]*p[25]*numeric(169,3) ).evalf();
  res += ( p[16]*p[25]*numeric(340,3) ).evalf();
  res += ( p[17]*p[25]*numeric(151,3) ).evalf();
  res += ( p[18]*p[25]*numeric(164,3) ).evalf();
  res += ( -8*p[19]*p[25] ).evalf();
  res += ( p[20]*p[25]*numeric(160,3) ).evalf();
  res += ( -96*p[22]*p[25] ).evalf();
  res += ( 108*p[11]*p[22]*p[25] ).evalf();
  res += ( -44*p[12]*p[22]*p[25] ).evalf();
  res += ( -32*p[13]*p[22]*p[25] ).evalf();
  res += ( -32*p[14]*p[22]*p[25] ).evalf();
  res += ( 16*p[15]*p[22]*p[25] ).evalf();
  res += ( p[17]*p[22]*p[25]*numeric(-256,3) ).evalf();
  res += ( 4*p[19]*p[22]*p[25] ).evalf();
  res += ( p[26]*numeric(-8,9) ).evalf();
  res += ( p[11]*p[26]*numeric(68,9) ).evalf();
  res += ( p[12]*p[26]*numeric(1660,9) ).evalf();
  res += ( -96*p[13]*p[26] ).evalf();
  res += ( -96*p[14]*p[26] ).evalf();
  res += ( p[15]*p[26]*numeric(340,3) ).evalf();
  res += ( p[16]*p[26]*numeric(169,3) ).evalf();
  res += ( p[17]*p[26]*numeric(164,3) ).evalf();
  res += ( p[18]*p[26]*numeric(151,3) ).evalf();
  res += ( p[19]*p[26]*numeric(160,3) ).evalf();
  res += ( -8*p[20]*p[26] ).evalf();
  res += ( -96*p[21]*p[26] ).evalf();
  res += ( -44*p[11]*p[21]*p[26] ).evalf();
  res += ( 108*p[12]*p[21]*p[26] ).evalf();
  res += ( -32*p[13]*p[21]*p[26] ).evalf();
  res += ( -32*p[14]*p[21]*p[26] ).evalf();
  res += ( 16*p[16]*p[21]*p[26] ).evalf();
  res += ( p[18]*p[21]*p[26]*numeric(-256,3) ).evalf();
  res += ( 4*p[20]*p[21]*p[26] ).evalf();
  res += ( p[27]*numeric(61,3) ).evalf();
  res += ( p[11]*p[27]*numeric(-71,3) ).evalf();
  res += ( p[12]*p[27]*numeric(23,3) ).evalf();
  res += ( 8*p[13]*p[27] ).evalf();
  res += ( 8*p[14]*p[27] ).evalf();
  res += ( -3*p[15]*p[27] ).evalf();
  res += ( 24*p[17]*p[27] ).evalf();
  res += ( -(p[19]*p[27]) ).evalf();
  res += ( p[28]*numeric(61,3) ).evalf();
  res += ( p[11]*p[28]*numeric(23,3) ).evalf();
  res += ( p[12]*p[28]*numeric(-71,3) ).evalf();
  res += ( 8*p[13]*p[28] ).evalf();
  res += ( 8*p[14]*p[28] ).evalf();
  res += ( -3*p[16]*p[28] ).evalf();
  res += ( 24*p[18]*p[28] ).evalf();
  res += ( -(p[20]*p[28]) ).evalf();
  res += ( 96*p[0]*p[29] ).evalf();
  res += ( -336*p[0]*p[11]*p[29] ).evalf();
  res += ( -432*p[0]*p[12]*p[29] ).evalf();
  res += ( 384*p[0]*p[13]*p[29] ).evalf();
  res += ( 384*p[0]*p[14]*p[29] ).evalf();
  res += ( -96*p[0]*p[15]*p[29] ).evalf();
  res += ( -384*p[0]*p[17]*p[29] ).evalf();
  res += ( p[21]*p[29]*numeric(2752,3) ).evalf();
  res += ( p[11]*p[21]*p[29]*numeric(-3896,3) ).evalf();
  res += ( p[12]*p[21]*p[29]*numeric(440,3) ).evalf();
  res += ( 576*p[13]*p[21]*p[29] ).evalf();
  res += ( 576*p[14]*p[21]*p[29] ).evalf();
  res += ( 6*p[15]*p[21]*p[29] ).evalf();
  res += ( 372*p[16]*p[21]*p[29] ).evalf();
  res += ( p[17]*p[21]*p[29]*numeric(554,3) ).evalf();
  res += ( 136*p[18]*p[21]*p[29] ).evalf();
  res += ( -24*p[19]*p[21]*p[29] ).evalf();
  res += ( 160*p[20]*p[21]*p[29] ).evalf();
  res += ( -96*p[15]*p[21]*p[22]*p[29] ).evalf();
  res += ( -96*p[16]*p[21]*p[22]*p[29] ).evalf();
  res += ( 64*p[17]*p[21]*p[22]*p[29] ).evalf();
  res += ( 64*p[18]*p[21]*p[22]*p[29] ).evalf();
  res += ( -332*p[23]*p[29] ).evalf();
  res += ( 364*p[11]*p[23]*p[29] ).evalf();
  res += ( -172*p[12]*p[23]*p[29] ).evalf();
  res += ( -96*p[13]*p[23]*p[29] ).evalf();
  res += ( -96*p[14]*p[23]*p[29] ).evalf();
  res += ( 12*p[15]*p[23]*p[29] ).evalf();
  res += ( -192*p[17]*p[23]*p[29] ).evalf();
  res += ( 12*p[19]*p[23]*p[29] ).evalf();
  res += ( 1156*p[3] ).evalf();
  res += ( -14336*p[0]*p[3] ).evalf();
  res += ( -856*p[11]*p[3] ).evalf();
  res += ( 12544*p[0]*p[11]*p[3] ).evalf();
  res += ( -856*p[12]*p[3] ).evalf();
  res += ( 12544*p[0]*p[12]*p[3] ).evalf();
  res += ( 856*p[13]*p[3] ).evalf();
  res += ( -12544*p[0]*p[13]*p[3] ).evalf();
  res += ( 856*p[14]*p[3] ).evalf();
  res += ( -12544*p[0]*p[14]*p[3] ).evalf();
  res += ( -320*p[15]*p[3] ).evalf();
  res += ( 2056*p[0]*p[15]*p[3] ).evalf();
  res += ( -320*p[16]*p[3] ).evalf();
  res += ( 2056*p[0]*p[16]*p[3] ).evalf();
  res += ( p[17]*p[3]*numeric(3074,27) ).evalf();
  res += ( p[0]*p[17]*p[3]*numeric(976,3) ).evalf();
  res += ( p[18]*p[3]*numeric(3074,27) ).evalf();
  res += ( p[0]*p[18]*p[3]*numeric(976,3) ).evalf();
  res += ( -8*p[19]*p[3] ).evalf();
  res += ( 8*p[0]*p[19]*p[3] ).evalf();
  res += ( 4480*p[2]*p[3] ).evalf();
  res += ( -3840*p[11]*p[2]*p[3] ).evalf();
  res += ( -3840*p[12]*p[2]*p[3] ).evalf();
  res += ( 3840*p[13]*p[2]*p[3] ).evalf();
  res += ( 3840*p[14]*p[2]*p[3] ).evalf();
  res += ( -480*p[15]*p[2]*p[3] ).evalf();
  res += ( -480*p[16]*p[2]*p[3] ).evalf();
  res += ( 192*p[17]*p[2]*p[3] ).evalf();
  res += ( 192*p[18]*p[2]*p[3] ).evalf();
  res += ( -8*p[20]*p[3] ).evalf();
  res += ( 8*p[0]*p[20]*p[3] ).evalf();
  res += ( -44*p[21]*p[3] ).evalf();
  res += ( -448*p[0]*p[21]*p[3] ).evalf();
  res += ( 184*p[11]*p[21]*p[3] ).evalf();
  res += ( 656*p[0]*p[11]*p[21]*p[3] ).evalf();
  res += ( 88*p[12]*p[21]*p[3] ).evalf();
  res += ( 112*p[0]*p[12]*p[21]*p[3] ).evalf();
  res += ( -136*p[13]*p[21]*p[3] ).evalf();
  res += ( -384*p[0]*p[13]*p[21]*p[3] ).evalf();
  res += ( -136*p[14]*p[21]*p[3] ).evalf();
  res += ( -384*p[0]*p[14]*p[21]*p[3] ).evalf();
  res += ( -76*p[15]*p[21]*p[3] ).evalf();
  res += ( 96*p[0]*p[15]*p[21]*p[3] ).evalf();
  res += ( -16*p[16]*p[21]*p[3] ).evalf();
  res += ( p[17]*p[21]*p[3]*numeric(1960,9) ).evalf();
  res += ( -1152*p[0]*p[17]*p[21]*p[3] ).evalf();
  res += ( -44*p[22]*p[3] ).evalf();
  res += ( -448*p[0]*p[22]*p[3] ).evalf();
  res += ( 88*p[11]*p[22]*p[3] ).evalf();
  res += ( 112*p[0]*p[11]*p[22]*p[3] ).evalf();
  res += ( 184*p[12]*p[22]*p[3] ).evalf();
  res += ( 656*p[0]*p[12]*p[22]*p[3] ).evalf();
  res += ( -136*p[13]*p[22]*p[3] ).evalf();
  res += ( -384*p[0]*p[13]*p[22]*p[3] ).evalf();
  res += ( -136*p[14]*p[22]*p[3] ).evalf();
  res += ( -384*p[0]*p[14]*p[22]*p[3] ).evalf();
  res += ( -16*p[15]*p[22]*p[3] ).evalf();
  res += ( -76*p[16]*p[22]*p[3] ).evalf();
  res += ( 96*p[0]*p[16]*p[22]*p[3] ).evalf();
  res += ( p[18]*p[22]*p[3]*numeric(1960,9) ).evalf();
  res += ( -1152*p[0]*p[18]*p[22]*p[3] ).evalf();
  res += ( 88*p[15]*p[23]*p[3] ).evalf();
  res += ( 4*p[16]*p[23]*p[3] ).evalf();
  res += ( -176*p[17]*p[23]*p[3] ).evalf();
  res += ( -8*p[18]*p[23]*p[3] ).evalf();
  res += ( -20*p[19]*p[23]*p[3] ).evalf();
  res += ( 64*p[17]*p[22]*p[23]*p[3] ).evalf();
  res += ( 4*p[15]*p[24]*p[3] ).evalf();
  res += ( 88*p[16]*p[24]*p[3] ).evalf();
  res += ( -8*p[17]*p[24]*p[3] ).evalf();
  res += ( -176*p[18]*p[24]*p[3] ).evalf();
  res += ( -20*p[20]*p[24]*p[3] ).evalf();
  res += ( 64*p[18]*p[21]*p[24]*p[3] ).evalf();
  res += ( p[17]*p[25]*p[3]*numeric(-64,3) ).evalf();
  res += ( p[18]*p[26]*p[3]*numeric(-64,3) ).evalf();
  res += ( 128*p[17]*p[21]*p[29]*p[3] ).evalf();
  res += ( 96*p[0]*p[30] ).evalf();
  res += ( -432*p[0]*p[11]*p[30] ).evalf();
  res += ( -336*p[0]*p[12]*p[30] ).evalf();
  res += ( 384*p[0]*p[13]*p[30] ).evalf();
  res += ( 384*p[0]*p[14]*p[30] ).evalf();
  res += ( -96*p[0]*p[16]*p[30] ).evalf();
  res += ( -384*p[0]*p[18]*p[30] ).evalf();
  res += ( p[22]*p[30]*numeric(2752,3) ).evalf();
  res += ( p[11]*p[22]*p[30]*numeric(440,3) ).evalf();
  res += ( p[12]*p[22]*p[30]*numeric(-3896,3) ).evalf();
  res += ( 576*p[13]*p[22]*p[30] ).evalf();
  res += ( 576*p[14]*p[22]*p[30] ).evalf();
  res += ( 372*p[15]*p[22]*p[30] ).evalf();
  res += ( 6*p[16]*p[22]*p[30] ).evalf();
  res += ( 136*p[17]*p[22]*p[30] ).evalf();
  res += ( p[18]*p[22]*p[30]*numeric(554,3) ).evalf();
  res += ( 160*p[19]*p[22]*p[30] ).evalf();
  res += ( -24*p[20]*p[22]*p[30] ).evalf();
  res += ( -96*p[15]*p[21]*p[22]*p[30] ).evalf();
  res += ( -96*p[16]*p[21]*p[22]*p[30] ).evalf();
  res += ( 64*p[17]*p[21]*p[22]*p[30] ).evalf();
  res += ( 64*p[18]*p[21]*p[22]*p[30] ).evalf();
  res += ( -332*p[24]*p[30] ).evalf();
  res += ( -172*p[11]*p[24]*p[30] ).evalf();
  res += ( 364*p[12]*p[24]*p[30] ).evalf();
  res += ( -96*p[13]*p[24]*p[30] ).evalf();
  res += ( -96*p[14]*p[24]*p[30] ).evalf();
  res += ( 12*p[16]*p[24]*p[30] ).evalf();
  res += ( -192*p[18]*p[24]*p[30] ).evalf();
  res += ( 12*p[20]*p[24]*p[30] ).evalf();
  res += ( 128*p[18]*p[22]*p[3]*p[30] ).evalf();
  res += ( p[31]*numeric(-2752,3) ).evalf();
  res += ( p[11]*p[31]*numeric(3896,3) ).evalf();
  res += ( p[12]*p[31]*numeric(-440,3) ).evalf();
  res += ( -576*p[13]*p[31] ).evalf();
  res += ( -576*p[14]*p[31] ).evalf();
  res += ( -6*p[15]*p[31] ).evalf();
  res += ( -372*p[16]*p[31] ).evalf();
  res += ( p[17]*p[31]*numeric(-554,3) ).evalf();
  res += ( -136*p[18]*p[31] ).evalf();
  res += ( 24*p[19]*p[31] ).evalf();
  res += ( -160*p[20]*p[31] ).evalf();
  res += ( 752*p[21]*p[31] ).evalf();
  res += ( -808*p[11]*p[21]*p[31] ).evalf();
  res += ( 424*p[12]*p[21]*p[31] ).evalf();
  res += ( 192*p[13]*p[21]*p[31] ).evalf();
  res += ( 192*p[14]*p[21]*p[31] ).evalf();
  res += ( 48*p[15]*p[21]*p[31] ).evalf();
  res += ( 256*p[17]*p[21]*p[31] ).evalf();
  res += ( -24*p[19]*p[21]*p[31] ).evalf();
  res += ( 96*p[15]*p[22]*p[31] ).evalf();
  res += ( 96*p[16]*p[22]*p[31] ).evalf();
  res += ( -64*p[17]*p[22]*p[31] ).evalf();
  res += ( -64*p[18]*p[22]*p[31] ).evalf();
  res += ( -128*p[17]*p[3]*p[31] ).evalf();
  res += ( p[32]*numeric(-2752,3) ).evalf();
  res += ( p[11]*p[32]*numeric(-440,3) ).evalf();
  res += ( p[12]*p[32]*numeric(3896,3) ).evalf();
  res += ( -576*p[13]*p[32] ).evalf();
  res += ( -576*p[14]*p[32] ).evalf();
  res += ( -372*p[15]*p[32] ).evalf();
  res += ( -6*p[16]*p[32] ).evalf();
  res += ( -136*p[17]*p[32] ).evalf();
  res += ( p[18]*p[32]*numeric(-554,3) ).evalf();
  res += ( -160*p[19]*p[32] ).evalf();
  res += ( 24*p[20]*p[32] ).evalf();
  res += ( 96*p[15]*p[21]*p[32] ).evalf();
  res += ( 96*p[16]*p[21]*p[32] ).evalf();
  res += ( -64*p[17]*p[21]*p[32] ).evalf();
  res += ( -64*p[18]*p[21]*p[32] ).evalf();
  res += ( 752*p[22]*p[32] ).evalf();
  res += ( 424*p[11]*p[22]*p[32] ).evalf();
  res += ( -808*p[12]*p[22]*p[32] ).evalf();
  res += ( 192*p[13]*p[22]*p[32] ).evalf();
  res += ( 192*p[14]*p[22]*p[32] ).evalf();
  res += ( 48*p[16]*p[22]*p[32] ).evalf();
  res += ( 256*p[18]*p[22]*p[32] ).evalf();
  res += ( -24*p[20]*p[22]*p[32] ).evalf();
  res += ( -128*p[18]*p[3]*p[32] ).evalf();
  res += ( -840*p[33] ).evalf();
  res += ( 888*p[11]*p[33] ).evalf();
  res += ( -504*p[12]*p[33] ).evalf();
  res += ( -192*p[13]*p[33] ).evalf();
  res += ( -192*p[14]*p[33] ).evalf();
  res += ( -120*p[15]*p[33] ).evalf();
  res += ( -128*p[17]*p[33] ).evalf();
  res += ( 24*p[19]*p[33] ).evalf();
  res += ( -840*p[34] ).evalf();
  res += ( -504*p[11]*p[34] ).evalf();
  res += ( 888*p[12]*p[34] ).evalf();
  res += ( -192*p[13]*p[34] ).evalf();
  res += ( -192*p[14]*p[34] ).evalf();
  res += ( -120*p[16]*p[34] ).evalf();
  res += ( -128*p[18]*p[34] ).evalf();
  res += ( 24*p[20]*p[34] ).evalf();
  res += ( 96*p[15]*p[35] ).evalf();
  res += ( -64*p[17]*p[35] ).evalf();
  res += ( 96*p[16]*p[36] ).evalf();
  res += ( -64*p[18]*p[36] ).evalf();
  res += ( 88*p[4] ).evalf();
  res += ( 896*p[0]*p[4] ).evalf();
  res += ( -272*p[11]*p[4] ).evalf();
  res += ( -768*p[0]*p[11]*p[4] ).evalf();
  res += ( -272*p[12]*p[4] ).evalf();
  res += ( -768*p[0]*p[12]*p[4] ).evalf();
  res += ( 272*p[13]*p[4] ).evalf();
  res += ( 768*p[0]*p[13]*p[4] ).evalf();
  res += ( 272*p[14]*p[4] ).evalf();
  res += ( 768*p[0]*p[14]*p[4] ).evalf();
  res += ( -44*p[15]*p[4] ).evalf();
  res += ( -96*p[0]*p[15]*p[4] ).evalf();
  res += ( -44*p[16]*p[4] ).evalf();
  res += ( -96*p[0]*p[16]*p[4] ).evalf();
  res += ( p[17]*p[4]*numeric(172,9) ).evalf();
  res += ( 384*p[0]*p[17]*p[4] ).evalf();
  res += ( p[18]*p[4]*numeric(172,9) ).evalf();
  res += ( 384*p[0]*p[18]*p[4] ).evalf();
  res += ( 4*p[19]*p[4] ).evalf();
  res += ( 4*p[20]*p[4] ).evalf();
  res += ( -56*p[15]*p[21]*p[4] ).evalf();
  res += ( 200*p[17]*p[21]*p[4] ).evalf();
  res += ( 16*p[19]*p[21]*p[4] ).evalf();
  res += ( -56*p[16]*p[22]*p[4] ).evalf();
  res += ( 200*p[18]*p[22]*p[4] ).evalf();
  res += ( 16*p[20]*p[22]*p[4] ).evalf();
  res += ( -64*p[17]*p[23]*p[4] ).evalf();
  res += ( -64*p[18]*p[24]*p[4] ).evalf();
  res += ( p[17]*p[5]*numeric(-128,3) ).evalf();
  res += ( p[18]*p[5]*numeric(-128,3) ).evalf();
  res += ( p[17]*p[21]*p[5]*numeric(256,3) ).evalf();
  res += ( p[18]*p[22]*p[5]*numeric(256,3) ).evalf();
  res += ( p[17]*p[6]*numeric(-64,3) ).evalf();
  res += ( p[18]*p[6]*numeric(-64,3) ).evalf();
  res += ( p[7]*numeric(102929,18) ).evalf();
  res += ( 9222*p[0]*p[7] ).evalf();
  res += ( p[11]*p[7]*numeric(-42917,9) ).evalf();
  res += ( -11852*p[0]*p[11]*p[7] ).evalf();
  res += ( p[12]*p[7]*numeric(-42917,9) ).evalf();
  res += ( -11852*p[0]*p[12]*p[7] ).evalf();
  res += ( p[13]*p[7]*numeric(42917,9) ).evalf();
  res += ( 11852*p[0]*p[13]*p[7] ).evalf();
  res += ( p[14]*p[7]*numeric(42917,9) ).evalf();
  res += ( 11852*p[0]*p[14]*p[7] ).evalf();
  res += ( p[15]*p[7]*numeric(-3928,9) ).evalf();
  res += ( -504*p[0]*p[15]*p[7] ).evalf();
  res += ( p[16]*p[7]*numeric(-3928,9) ).evalf();
  res += ( -504*p[0]*p[16]*p[7] ).evalf();
  res += ( p[17]*p[7]*numeric(-251,9) ).evalf();
  res += ( p[0]*p[17]*p[7]*numeric(-2554,3) ).evalf();
  res += ( p[18]*p[7]*numeric(-251,9) ).evalf();
  res += ( p[0]*p[18]*p[7]*numeric(-2554,3) ).evalf();
  res += ( p[19]*p[7]*numeric(512,9) ).evalf();
  res += ( -14*p[0]*p[19]*p[7] ).evalf();
  res += ( -1024*p[2]*p[7] ).evalf();
  res += ( 576*p[11]*p[2]*p[7] ).evalf();
  res += ( 576*p[12]*p[2]*p[7] ).evalf();
  res += ( -576*p[13]*p[2]*p[7] ).evalf();
  res += ( -576*p[14]*p[2]*p[7] ).evalf();
  res += ( 72*p[15]*p[2]*p[7] ).evalf();
  res += ( 72*p[16]*p[2]*p[7] ).evalf();
  res += ( -64*p[17]*p[2]*p[7] ).evalf();
  res += ( -64*p[18]*p[2]*p[7] ).evalf();
  res += ( -216*p[19]*p[2]*p[7] ).evalf();
  res += ( p[20]*p[7]*numeric(512,9) ).evalf();
  res += ( -14*p[0]*p[20]*p[7] ).evalf();
  res += ( -216*p[2]*p[20]*p[7] ).evalf();
  res += ( p[21]*p[7]*numeric(500,3) ).evalf();
  res += ( -1664*p[0]*p[21]*p[7] ).evalf();
  res += ( p[11]*p[21]*p[7]*numeric(-1052,3) ).evalf();
  res += ( 2632*p[0]*p[11]*p[21]*p[7] ).evalf();
  res += ( p[12]*p[21]*p[7]*numeric(572,3) ).evalf();
  res += ( 824*p[0]*p[12]*p[21]*p[7] ).evalf();
  res += ( 80*p[13]*p[21]*p[7] ).evalf();
  res += ( -1728*p[0]*p[13]*p[21]*p[7] ).evalf();
  res += ( 80*p[14]*p[21]*p[7] ).evalf();
  res += ( -1728*p[0]*p[14]*p[21]*p[7] ).evalf();
  res += ( p[15]*p[21]*p[7]*numeric(1261,3) ).evalf();
  res += ( 288*p[0]*p[15]*p[21]*p[7] ).evalf();
  res += ( 244*p[16]*p[21]*p[7] ).evalf();
  res += ( p[17]*p[21]*p[7]*numeric(-3565,9) ).evalf();
  res += ( 1680*p[0]*p[17]*p[21]*p[7] ).evalf();
  res += ( 160*p[18]*p[21]*p[7] ).evalf();
  res += ( p[19]*p[21]*p[7]*numeric(80,3) ).evalf();
  res += ( -48*p[0]*p[19]*p[21]*p[7] ).evalf();
  res += ( p[22]*p[7]*numeric(500,3) ).evalf();
  res += ( -1664*p[0]*p[22]*p[7] ).evalf();
  res += ( p[11]*p[22]*p[7]*numeric(572,3) ).evalf();
  res += ( 824*p[0]*p[11]*p[22]*p[7] ).evalf();
  res += ( p[12]*p[22]*p[7]*numeric(-1052,3) ).evalf();
  res += ( 2632*p[0]*p[12]*p[22]*p[7] ).evalf();
  res += ( 80*p[13]*p[22]*p[7] ).evalf();
  res += ( -1728*p[0]*p[13]*p[22]*p[7] ).evalf();
  res += ( 80*p[14]*p[22]*p[7] ).evalf();
  res += ( -1728*p[0]*p[14]*p[22]*p[7] ).evalf();
  res += ( 244*p[15]*p[22]*p[7] ).evalf();
  res += ( p[16]*p[22]*p[7]*numeric(1261,3) ).evalf();
  res += ( 288*p[0]*p[16]*p[22]*p[7] ).evalf();
  res += ( 160*p[17]*p[22]*p[7] ).evalf();
  res += ( p[18]*p[22]*p[7]*numeric(-3565,9) ).evalf();
  res += ( 1680*p[0]*p[18]*p[22]*p[7] ).evalf();
  res += ( p[20]*p[22]*p[7]*numeric(80,3) ).evalf();
  res += ( -48*p[0]*p[20]*p[22]*p[7] ).evalf();
  res += ( 98*p[23]*p[7] ).evalf();
  res += ( 68*p[11]*p[23]*p[7] ).evalf();
  res += ( -68*p[12]*p[23]*p[7] ).evalf();
  res += ( 12*p[15]*p[23]*p[7] ).evalf();
  res += ( 171*p[16]*p[23]*p[7] ).evalf();
  res += ( p[17]*p[23]*p[7]*numeric(746,3) ).evalf();
  res += ( 82*p[18]*p[23]*p[7] ).evalf();
  res += ( 5*p[19]*p[23]*p[7] ).evalf();
  res += ( 80*p[20]*p[23]*p[7] ).evalf();
  res += ( -88*p[22]*p[23]*p[7] ).evalf();
  res += ( 80*p[11]*p[22]*p[23]*p[7] ).evalf();
  res += ( -80*p[12]*p[22]*p[23]*p[7] ).evalf();
  res += ( -112*p[17]*p[22]*p[23]*p[7] ).evalf();
  res += ( 4*p[19]*p[22]*p[23]*p[7] ).evalf();
  res += ( 98*p[24]*p[7] ).evalf();
  res += ( -68*p[11]*p[24]*p[7] ).evalf();
  res += ( 68*p[12]*p[24]*p[7] ).evalf();
  res += ( 171*p[15]*p[24]*p[7] ).evalf();
  res += ( 12*p[16]*p[24]*p[7] ).evalf();
  res += ( 82*p[17]*p[24]*p[7] ).evalf();
  res += ( p[18]*p[24]*p[7]*numeric(746,3) ).evalf();
  res += ( 80*p[19]*p[24]*p[7] ).evalf();
  res += ( 5*p[20]*p[24]*p[7] ).evalf();
  res += ( -88*p[21]*p[24]*p[7] ).evalf();
  res += ( -80*p[11]*p[21]*p[24]*p[7] ).evalf();
  res += ( 80*p[12]*p[21]*p[24]*p[7] ).evalf();
  res += ( -112*p[18]*p[21]*p[24]*p[7] ).evalf();
  res += ( 4*p[20]*p[21]*p[24]*p[7] ).evalf();
  res += ( p[25]*p[7]*numeric(88,3) ).evalf();
  res += ( p[11]*p[25]*p[7]*numeric(-80,3) ).evalf();
  res += ( p[12]*p[25]*p[7]*numeric(80,3) ).evalf();
  res += ( p[17]*p[25]*p[7]*numeric(112,3) ).evalf();
  res += ( p[19]*p[25]*p[7]*numeric(-4,3) ).evalf();
  res += ( p[26]*p[7]*numeric(88,3) ).evalf();
  res += ( p[11]*p[26]*p[7]*numeric(80,3) ).evalf();
  res += ( p[12]*p[26]*p[7]*numeric(-80,3) ).evalf();
  res += ( p[18]*p[26]*p[7]*numeric(112,3) ).evalf();
  res += ( p[20]*p[26]*p[7]*numeric(-4,3) ).evalf();
  res += ( -176*p[21]*p[29]*p[7] ).evalf();
  res += ( 160*p[11]*p[21]*p[29]*p[7] ).evalf();
  res += ( -160*p[12]*p[21]*p[29]*p[7] ).evalf();
  res += ( -224*p[17]*p[21]*p[29]*p[7] ).evalf();
  res += ( 8*p[19]*p[21]*p[29]*p[7] ).evalf();
  res += ( 508*p[3]*p[7] ).evalf();
  res += ( 4928*p[0]*p[3]*p[7] ).evalf();
  res += ( 1240*p[11]*p[3]*p[7] ).evalf();
  res += ( -4224*p[0]*p[11]*p[3]*p[7] ).evalf();
  res += ( 1240*p[12]*p[3]*p[7] ).evalf();
  res += ( -4224*p[0]*p[12]*p[3]*p[7] ).evalf();
  res += ( -1240*p[13]*p[3]*p[7] ).evalf();
  res += ( 4224*p[0]*p[13]*p[3]*p[7] ).evalf();
  res += ( -1240*p[14]*p[3]*p[7] ).evalf();
  res += ( 4224*p[0]*p[14]*p[3]*p[7] ).evalf();
  res += ( -302*p[15]*p[3]*p[7] ).evalf();
  res += ( -528*p[0]*p[15]*p[3]*p[7] ).evalf();
  res += ( -302*p[16]*p[3]*p[7] ).evalf();
  res += ( -528*p[0]*p[16]*p[3]*p[7] ).evalf();
  res += ( p[17]*p[3]*p[7]*numeric(266,3) ).evalf();
  res += ( -1408*p[0]*p[17]*p[3]*p[7] ).evalf();
  res += ( p[18]*p[3]*p[7]*numeric(266,3) ).evalf();
  res += ( -1408*p[0]*p[18]*p[3]*p[7] ).evalf();
  res += ( -6*p[19]*p[3]*p[7] ).evalf();
  res += ( -6*p[20]*p[3]*p[7] ).evalf();
  res += ( 824*p[21]*p[3]*p[7] ).evalf();
  res += ( -1312*p[11]*p[21]*p[3]*p[7] ).evalf();
  res += ( -256*p[12]*p[21]*p[3]*p[7] ).evalf();
  res += ( 784*p[13]*p[21]*p[3]*p[7] ).evalf();
  res += ( 784*p[14]*p[21]*p[3]*p[7] ).evalf();
  res += ( -20*p[15]*p[21]*p[3]*p[7] ).evalf();
  res += ( -540*p[17]*p[21]*p[3]*p[7] ).evalf();
  res += ( -56*p[19]*p[21]*p[3]*p[7] ).evalf();
  res += ( 824*p[22]*p[3]*p[7] ).evalf();
  res += ( -256*p[11]*p[22]*p[3]*p[7] ).evalf();
  res += ( -1312*p[12]*p[22]*p[3]*p[7] ).evalf();
  res += ( 784*p[13]*p[22]*p[3]*p[7] ).evalf();
  res += ( 784*p[14]*p[22]*p[3]*p[7] ).evalf();
  res += ( -20*p[16]*p[22]*p[3]*p[7] ).evalf();
  res += ( -540*p[18]*p[22]*p[3]*p[7] ).evalf();
  res += ( -56*p[20]*p[22]*p[3]*p[7] ).evalf();
  res += ( 128*p[17]*p[23]*p[3]*p[7] ).evalf();
  res += ( 128*p[18]*p[24]*p[3]*p[7] ).evalf();
  res += ( -176*p[22]*p[30]*p[7] ).evalf();
  res += ( -160*p[11]*p[22]*p[30]*p[7] ).evalf();
  res += ( 160*p[12]*p[22]*p[30]*p[7] ).evalf();
  res += ( -224*p[18]*p[22]*p[30]*p[7] ).evalf();
  res += ( 8*p[20]*p[22]*p[30]*p[7] ).evalf();
  res += ( 176*p[31]*p[7] ).evalf();
  res += ( -160*p[11]*p[31]*p[7] ).evalf();
  res += ( 160*p[12]*p[31]*p[7] ).evalf();
  res += ( 224*p[17]*p[31]*p[7] ).evalf();
  res += ( -8*p[19]*p[31]*p[7] ).evalf();
  res += ( 176*p[32]*p[7] ).evalf();
  res += ( 160*p[11]*p[32]*p[7] ).evalf();
  res += ( -160*p[12]*p[32]*p[7] ).evalf();
  res += ( 224*p[18]*p[32]*p[7] ).evalf();
  res += ( -8*p[20]*p[32]*p[7] ).evalf();
  res += ( -1648*p[4]*p[7] ).evalf();
  res += ( 1568*p[11]*p[4]*p[7] ).evalf();
  res += ( 1568*p[12]*p[4]*p[7] ).evalf();
  res += ( -1568*p[13]*p[4]*p[7] ).evalf();
  res += ( -1568*p[14]*p[4]*p[7] ).evalf();
  res += ( 160*p[15]*p[4]*p[7] ).evalf();
  res += ( 160*p[16]*p[4]*p[7] ).evalf();
  res += ( 232*p[17]*p[4]*p[7] ).evalf();
  res += ( 232*p[18]*p[4]*p[7] ).evalf();
  res += ( 16*p[19]*p[4]*p[7] ).evalf();
  res += ( 16*p[20]*p[4]*p[7] ).evalf();
  res += ( -320*p[17]*p[21]*p[4]*p[7] ).evalf();
  res += ( -320*p[18]*p[22]*p[4]*p[7] ).evalf();
  res += ( 128*p[17]*p[5]*p[7] ).evalf();
  res += ( 128*p[18]*p[5]*p[7] ).evalf();
  res += ( p[8]*numeric(-31949,18) ).evalf();
  res += ( -6368*p[0]*p[8] ).evalf();
  res += ( p[11]*p[8]*numeric(1315,3) ).evalf();
  res += ( 5472*p[0]*p[11]*p[8] ).evalf();
  res += ( p[12]*p[8]*numeric(1315,3) ).evalf();
  res += ( 5472*p[0]*p[12]*p[8] ).evalf();
  res += ( p[13]*p[8]*numeric(-1315,3) ).evalf();
  res += ( -5472*p[0]*p[13]*p[8] ).evalf();
  res += ( p[14]*p[8]*numeric(-1315,3) ).evalf();
  res += ( -5472*p[0]*p[14]*p[8] ).evalf();
  res += ( p[15]*p[8]*numeric(2047,6) ).evalf();
  res += ( 672*p[0]*p[15]*p[8] ).evalf();
  res += ( p[16]*p[8]*numeric(2047,6) ).evalf();
  res += ( 672*p[0]*p[16]*p[8] ).evalf();
  res += ( p[17]*p[8]*numeric(-1300,9) ).evalf();
  res += ( 1048*p[0]*p[17]*p[8] ).evalf();
  res += ( p[18]*p[8]*numeric(-1300,9) ).evalf();
  res += ( 1048*p[0]*p[18]*p[8] ).evalf();
  res += ( p[19]*p[8]*numeric(191,6) ).evalf();
  res += ( -24*p[0]*p[19]*p[8] ).evalf();
  res += ( p[20]*p[8]*numeric(191,6) ).evalf();
  res += ( -24*p[0]*p[20]*p[8] ).evalf();
  res += ( p[21]*p[8]*numeric(-628,3) ).evalf();
  res += ( p[11]*p[21]*p[8]*numeric(1700,3) ).evalf();
  res += ( p[12]*p[21]*p[8]*numeric(364,3) ).evalf();
  res += ( -344*p[13]*p[21]*p[8] ).evalf();
  res += ( -344*p[14]*p[21]*p[8] ).evalf();
  res += ( -143*p[15]*p[21]*p[8] ).evalf();
  res += ( p[17]*p[21]*p[8]*numeric(1045,3) ).evalf();
  res += ( 36*p[19]*p[21]*p[8] ).evalf();
  res += ( p[22]*p[8]*numeric(-628,3) ).evalf();
  res += ( p[11]*p[22]*p[8]*numeric(364,3) ).evalf();
  res += ( p[12]*p[22]*p[8]*numeric(1700,3) ).evalf();
  res += ( -344*p[13]*p[22]*p[8] ).evalf();
  res += ( -344*p[14]*p[22]*p[8] ).evalf();
  res += ( -143*p[16]*p[22]*p[8] ).evalf();
  res += ( p[18]*p[22]*p[8]*numeric(1045,3) ).evalf();
  res += ( 36*p[20]*p[22]*p[8] ).evalf();
  res += ( 22*p[23]*p[8] ).evalf();
  res += ( -20*p[11]*p[23]*p[8] ).evalf();
  res += ( 20*p[12]*p[23]*p[8] ).evalf();
  res += ( -6*p[15]*p[23]*p[8] ).evalf();
  res += ( -64*p[17]*p[23]*p[8] ).evalf();
  res += ( 22*p[24]*p[8] ).evalf();
  res += ( 20*p[11]*p[24]*p[8] ).evalf();
  res += ( -20*p[12]*p[24]*p[8] ).evalf();
  res += ( -6*p[16]*p[24]*p[8] ).evalf();
  res += ( -64*p[18]*p[24]*p[8] ).evalf();
  res += ( 1896*p[3]*p[8] ).evalf();
  res += ( -2352*p[11]*p[3]*p[8] ).evalf();
  res += ( -2352*p[12]*p[3]*p[8] ).evalf();
  res += ( 2352*p[13]*p[3]*p[8] ).evalf();
  res += ( 2352*p[14]*p[3]*p[8] ).evalf();
  res += ( -20*p[15]*p[3]*p[8] ).evalf();
  res += ( -20*p[16]*p[3]*p[8] ).evalf();
  res += ( -364*p[17]*p[3]*p[8] ).evalf();
  res += ( -364*p[18]*p[3]*p[8] ).evalf();
  res += ( -36*p[19]*p[3]*p[8] ).evalf();
  res += ( -36*p[20]*p[3]*p[8] ).evalf();
  res += ( -224*p[21]*p[3]*p[8] ).evalf();
  res += ( 328*p[11]*p[21]*p[3]*p[8] ).evalf();
  res += ( 56*p[12]*p[21]*p[3]*p[8] ).evalf();
  res += ( -192*p[13]*p[21]*p[3]*p[8] ).evalf();
  res += ( -192*p[14]*p[21]*p[3]*p[8] ).evalf();
  res += ( 48*p[15]*p[21]*p[3]*p[8] ).evalf();
  res += ( 384*p[17]*p[21]*p[3]*p[8] ).evalf();
  res += ( -224*p[22]*p[3]*p[8] ).evalf();
  res += ( 56*p[11]*p[22]*p[3]*p[8] ).evalf();
  res += ( 328*p[12]*p[22]*p[3]*p[8] ).evalf();
  res += ( -192*p[13]*p[22]*p[3]*p[8] ).evalf();
  res += ( -192*p[14]*p[22]*p[3]*p[8] ).evalf();
  res += ( 48*p[16]*p[22]*p[3]*p[8] ).evalf();
  res += ( 384*p[18]*p[22]*p[3]*p[8] ).evalf();
  res += ( 448*p[4]*p[8] ).evalf();
  res += ( -384*p[11]*p[4]*p[8] ).evalf();
  res += ( -384*p[12]*p[4]*p[8] ).evalf();
  res += ( 384*p[13]*p[4]*p[8] ).evalf();
  res += ( 384*p[14]*p[4]*p[8] ).evalf();
  res += ( -48*p[15]*p[4]*p[8] ).evalf();
  res += ( -48*p[16]*p[4]*p[8] ).evalf();
  res += ( -272*p[17]*p[4]*p[8] ).evalf();
  res += ( -272*p[18]*p[4]*p[8] ).evalf();
  res += ( -249*p[9] ).evalf();
  res += ( p[11]*p[9]*numeric(2294,3) ).evalf();
  res += ( p[12]*p[9]*numeric(2294,3) ).evalf();
  res += ( p[13]*p[9]*numeric(-2294,3) ).evalf();
  res += ( p[14]*p[9]*numeric(-2294,3) ).evalf();
  res += ( p[15]*p[9]*numeric(-421,3) ).evalf();
  res += ( p[16]*p[9]*numeric(-421,3) ).evalf();
  res += ( 150*p[17]*p[9] ).evalf();
  res += ( 150*p[18]*p[9] ).evalf();
  res += ( 23*p[19]*p[9] ).evalf();
  res += ( 23*p[20]*p[9] ).evalf();
  res += ( p[21]*p[9]*numeric(448,3) ).evalf();
  res += ( p[11]*p[21]*p[9]*numeric(-656,3) ).evalf();
  res += ( p[12]*p[21]*p[9]*numeric(-112,3) ).evalf();
  res += ( 128*p[13]*p[21]*p[9] ).evalf();
  res += ( 128*p[14]*p[21]*p[9] ).evalf();
  res += ( -32*p[15]*p[21]*p[9] ).evalf();
  res += ( -144*p[17]*p[21]*p[9] ).evalf();
  res += ( p[22]*p[9]*numeric(448,3) ).evalf();
  res += ( p[11]*p[22]*p[9]*numeric(-112,3) ).evalf();
  res += ( p[12]*p[22]*p[9]*numeric(-656,3) ).evalf();
  res += ( 128*p[13]*p[22]*p[9] ).evalf();
  res += ( 128*p[14]*p[22]*p[9] ).evalf();
  res += ( -32*p[16]*p[22]*p[9] ).evalf();
  res += ( -144*p[18]*p[22]*p[9] ).evalf();
  res += ( p[3]*p[9]*numeric(-2464,3) ).evalf();
  res += ( 704*p[11]*p[3]*p[9] ).evalf();
  res += ( 704*p[12]*p[3]*p[9] ).evalf();
  res += ( -704*p[13]*p[3]*p[9] ).evalf();
  res += ( -704*p[14]*p[3]*p[9] ).evalf();
  res += ( 88*p[15]*p[3]*p[9] ).evalf();
  res += ( 88*p[16]*p[3]*p[9] ).evalf();
  res += ( p[17]*p[3]*p[9]*numeric(704,3) ).evalf();
  res += ( p[18]*p[3]*p[9]*numeric(704,3) ).evalf();
  return res;
}

static ex ggtt_a_smallmass_m1_0(const exvector& p)
{
  ex res = 0;
  res += ( numeric(9664,27) ).evalf();
  res += ( p[0]*numeric(856,3) ).evalf();
  res += ( p[11]*numeric(-5168,27) ).evalf();
  res += ( p[0]*p[11]*numeric(-992,3) ).evalf();
  res += ( p[12]*numeric(-5168,27) ).evalf();
  res += ( p[0]*p[12]*numeric(-992,3) ).evalf();
  res += ( p[13]*numeric(5168,27) ).evalf();
  res += ( p[0]*p[13]*numeric(992,3) ).evalf();
  res += ( p[14]*numeric(5168,27) ).evalf();
  res += ( p[0]*p[14]*numeric(992,3) ).evalf();
  res += ( p[15]*numeric(-2500,27) ).evalf();
  res += ( p[0]*p[15]*numeric(-112,3) ).evalf();
  res += ( p[16]*numeric(-2500,27) ).evalf();
  res += ( p[0]*p[16]*numeric(-112,3) ).evalf();
  res += ( 240*p[2] ).evalf();
  res += ( -128*p[11]*p[2] ).evalf();
  res += ( -128*p[12]*p[2] ).evalf();
  res += ( 128*p[13]*p[2] ).evalf();
  res += ( 128*p[14]*p[2] ).evalf();
  res += ( -56*p[15]*p[2] ).evalf();
  res += ( -56*p[16]*p[2] ).evalf();
  res += ( p[21]*numeric(-1028,9) ).evalf();
  res += ( -256*p[0]*p[21] ).evalf();
  res += ( p[11]*p[21]*numeric(1028,9) ).evalf();
  res += ( 208*p[0]*p[11]*p[21] ).evalf();
  res += ( p[12]*p[21]*numeric(100,3) ).evalf();
  res += ( 96*p[0]*p[12]*p[21] ).evalf();
  res += ( p[13]*p[21]*numeric(-664,9) ).evalf();
  res += ( -152*p[0]*p[13]*p[21] ).evalf();
  res += ( p[14]*p[21]*numeric(-664,9) ).evalf();
  res += ( -152*p[0]*p[14]*p[21] ).evalf();
  res += ( p[15]*p[21]*numeric(664,9) ).evalf();
  res += ( 104*p[0]*p[15]*p[21] ).evalf();
  res += ( p[22]*numeric(-1028,9) ).evalf();
  res += ( -256*p[0]*p[22] ).evalf();
  res += ( p[11]*p[22]*numeric(100,3) ).evalf();
  res += ( 96*p[0]*p[11]*p[22] ).evalf();
  res += ( p[12]*p[22]*numeric(1028,9) ).evalf();
  res += ( 208*p[0]*p[12]*p[22] ).evalf();
  res += ( p[13]*p[22]*numeric(-664,9) ).evalf();
  res += ( -152*p[0]*p[13]*p[22] ).evalf();
  res += ( p[14]*p[22]*numeric(-664,9) ).evalf();
  res += ( -152*p[0]*p[14]*p[22] ).evalf();
  res += ( p[16]*p[22]*numeric(664,9) ).evalf();
  res += ( 104*p[0]*p[16]*p[22] ).evalf();
  res += ( p[23]*numeric(-67,3) ).evalf();
  res += ( p[11]*p[23]*numeric(29,3) ).evalf();
  res += ( p[12]*p[23]*numeric(-77,3) ).evalf();
  res += ( 8*p[13]*p[23] ).evalf();
  res += ( 8*p[14]*p[23] ).evalf();
  res += ( p[15]*p[23]*numeric(10,3) ).evalf();
  res += ( 12*p[22]*p[23] ).evalf();
  res += ( -8*p[11]*p[22]*p[23] ).evalf();
  res += ( -8*p[12]*p[22]*p[23] ).evalf();
  res += ( 8*p[13]*p[22]*p[23] ).evalf();
  res += ( 8*p[14]*p[22]*p[23] ).evalf();
  res += ( -4*p[15]*p[22]*p[23] ).evalf();
  res += ( p[24]*numeric(-67,3) ).evalf();
  res += ( p[11]*p[24]*numeric(-77,3) ).evalf();
  res += ( p[12]*p[24]*numeric(29,3) ).evalf();
  res += ( 8*p[13]*p[24] ).evalf();
  res += ( 8*p[14]*p[24] ).evalf();
  res += ( p[16]*p[24]*numeric(10,3) ).evalf();
  res += ( 12*p[21]*p[24] ).evalf();
  res += ( -8*p[11]*p[21]*p[24] ).evalf();
  res += ( -8*p[12]*p[21]*p[24] ).evalf();
  res += ( 8*p[13]*p[21]*p[24] ).evalf();
  res += ( 8*p[14]*p[21]*p[24] ).evalf();
  res += ( -4*p[16]*p[21]*p[24] ).evalf();
  res += ( p[25]*numeric(4,3) ).evalf();
  res += ( -8*p[11]*p[25] ).evalf();
  res += ( p[12]*p[25]*numeric(40,3) ).evalf();
  res += ( p[13]*p[25]*numeric(-8,3) ).evalf();
  res += ( p[14]*p[25]*numeric(-8,3) ).evalf();
  res += ( -4*p[15]*p[25] ).evalf();
  res += ( p[26]*numeric(4,3) ).evalf();
  res += ( p[11]*p[26]*numeric(40,3) ).evalf();
  res += ( -8*p[12]*p[26] ).evalf();
  res += ( p[13]*p[26]*numeric(-8,3) ).evalf();
  res += ( p[14]*p[26]*numeric(-8,3) ).evalf();
  res += ( -4*p[16]*p[26] ).evalf();
  res += ( 24*p[21]*p[29] ).evalf();
  res += ( -16*p[11]*p[21]*p[29] ).evalf();
  res += ( -16*p[12]*p[21]*p[29] ).evalf();
  res += ( 16*p[13]*p[21]*p[29] ).evalf();
  res += ( 16*p[14]*p[21]*p[29] ).evalf();
  res += ( -8*p[15]*p[21]*p[29] ).evalf();
  res += ( p[3]*numeric(2560,9) ).evalf();
  res += ( 448*p[0]*p[3] ).evalf();
  res += ( p[11]*p[3]*numeric(-992,9) ).evalf();
  res += ( -224*p[0]*p[11]*p[3] ).evalf();
  res += ( p[12]*p[3]*numeric(-992,9) ).evalf();
  res += ( -224*p[0]*p[12]*p[3] ).evalf();
  res += ( p[13]*p[3]*numeric(992,9) ).evalf();
  res += ( 224*p[0]*p[13]*p[3] ).evalf();
  res += ( p[14]*p[3]*numeric(992,9) ).evalf();
  res += ( 224*p[0]*p[14]*p[3] ).evalf();
  res += ( p[15]*p[3]*numeric(-820,9) ).evalf();
  res += ( -112*p[0]*p[15]*p[3] ).evalf();
  res += ( p[16]*p[3]*numeric(-820,9) ).evalf();
  res += ( -112*p[0]*p[16]*p[3] ).evalf();
  res += ( p[21]*p[3]*numeric(116,3) ).evalf();
  res += ( p[11]*p[21]*p[3]*numeric(-140,3) ).evalf();
  res += ( 20*p[12]*p[21]*p[3] ).evalf();
  res += ( p[13]*p[21]*p[3]*numeric(40,3) ).evalf();
  res += ( p[14]*p[21]*p[3]*numeric(40,3) ).evalf();
  res += ( p[15]*p[21]*p[3]*numeric(-16,3) ).evalf();
  res += ( p[22]*p[3]*numeric(116,3) ).evalf();
  res += ( 20*p[11]*p[22]*p[3] ).evalf();
  res += ( p[12]*p[22]*p[3]*numeric(-140,3) ).evalf();
  res += ( p[13]*p[22]*p[3]*numeric(40,3) ).evalf();
  res += ( p[14]*p[22]*p[3]*numeric(40,3) ).evalf();
  res += ( p[16]*p[22]*p[3]*numeric(-16,3) ).evalf();
  res += ( -40*p[23]*p[3] ).evalf();
  res += ( 48*p[11]*p[23]*p[3] ).evalf();
  res += ( -16*p[12]*p[23]*p[3] ).evalf();
  res += ( -16*p[13]*p[23]*p[3] ).evalf();
  res += ( -16*p[14]*p[23]*p[3] ).evalf();
  res += ( 24*p[15]*p[23]*p[3] ).evalf();
  res += ( -40*p[24]*p[3] ).evalf();
  res += ( -16*p[11]*p[24]*p[3] ).evalf();
  res += ( 48*p[12]*p[24]*p[3] ).evalf();
  res += ( -16*p[13]*p[24]*p[3] ).evalf();
  res += ( -16*p[14]*p[24]*p[3] ).evalf();
  res += ( 24*p[16]*p[24]*p[3] ).evalf();
  res += ( 24*p[22]*p[30] ).evalf();
  res += ( -16*p[11]*p[22]*p[30] ).evalf();
  res += ( -16*p[12]*p[22]*p[30] ).evalf();
  res += ( 16*p[13]*p[22]*p[30] ).evalf();
  res += ( 16*p[14]*p[22]*p[30] ).evalf();
  res += ( -8*p[16]*p[22]*p[30] ).evalf();
  res += ( -24*p[31] ).evalf();
  res += ( 16*p[11]*p[31] ).evalf();
  res += ( 16*p[12]*p[31] ).evalf();
  res += ( -16*p[13]*p[31] ).evalf();
  res += ( -16*p[14]*p[31] ).evalf();
  res += ( 8*p[15]*p[31] ).evalf();
  res += ( -24*p[32] ).evalf();
  res += ( 16*p[11]*p[32] ).evalf();
  res += ( 16*p[12]*p[32] ).evalf();
  res += ( -16*p[13]*p[32] ).evalf();
  res += ( -16*p[14]*p[32] ).evalf();
  res += ( 8*p[16]*p[32] ).evalf();
  res += ( p[4]*numeric(-80,3) ).evalf();
  res += ( p[11]*p[4]*numeric(88,3) ).evalf();
  res += ( p[12]*p[4]*numeric(88,3) ).evalf();
  res += ( p[13]*p[4]*numeric(-88,3) ).evalf();
  res += ( p[14]*p[4]*numeric(-88,3) ).evalf();
  res += ( p[15]*p[4]*numeric(-4,3) ).evalf();
  res += ( p[16]*p[4]*numeric(-4,3) ).evalf();
  res += ( 64*p[21]*p[4] ).evalf();
  res += ( -64*p[11]*p[21]*p[4] ).evalf();
  res += ( 32*p[13]*p[21]*p[4] ).evalf();
  res += ( 32*p[14]*p[21]*p[4] ).evalf();
  res += ( -32*p[15]*p[21]*p[4] ).evalf();
  res += ( 64*p[22]*p[4] ).evalf();
  res += ( -64*p[12]*p[22]*p[4] ).evalf();
  res += ( 32*p[13]*p[22]*p[4] ).evalf();
  res += ( 32*p[14]*p[22]*p[4] ).evalf();
  res += ( -32*p[16]*p[22]*p[4] ).evalf();
  res += ( p[5]*numeric(-128,3) ).evalf();
  res += ( p[11]*p[5]*numeric(64,3) ).evalf();
  res += ( p[12]*p[5]*numeric(64,3) ).evalf();
  res += ( p[13]*p[5]*numeric(-64,3) ).evalf();
  res += ( p[14]*p[5]*numeric(-64,3) ).evalf();
  res += ( p[15]*p[5]*numeric(32,3) ).evalf();
  res += ( p[16]*p[5]*numeric(32,3) ).evalf();
  res += ( p[7]*numeric(-1154,3) ).evalf();
  res += ( -528*p[0]*p[7] ).evalf();
  res += ( p[11]*p[7]*numeric(424,3) ).evalf();
  res += ( 264*p[0]*p[11]*p[7] ).evalf();
  res += ( p[12]*p[7]*numeric(424,3) ).evalf();
  res += ( 264*p[0]*p[12]*p[7] ).evalf();
  res += ( p[13]*p[7]*numeric(-424,3) ).evalf();
  res += ( -264*p[0]*p[13]*p[7] ).evalf();
  res += ( p[14]*p[7]*numeric(-424,3) ).evalf();
  res += ( -264*p[0]*p[14]*p[7] ).evalf();
  res += ( p[15]*p[7]*numeric(380,3) ).evalf();
  res += ( 132*p[0]*p[15]*p[7] ).evalf();
  res += ( p[16]*p[7]*numeric(380,3) ).evalf();
  res += ( 132*p[0]*p[16]*p[7] ).evalf();
  res += ( p[21]*p[7]*numeric(-101,3) ).evalf();
  res += ( p[11]*p[21]*p[7]*numeric(131,3) ).evalf();
  res += ( -25*p[12]*p[21]*p[7] ).evalf();
  res += ( p[13]*p[21]*p[7]*numeric(-28,3) ).evalf();
  res += ( p[14]*p[21]*p[7]*numeric(-28,3) ).evalf();
  res += ( p[15]*p[21]*p[7]*numeric(-2,3) ).evalf();
  res += ( p[22]*p[7]*numeric(-101,3) ).evalf();
  res += ( -25*p[11]*p[22]*p[7] ).evalf();
  res += ( p[12]*p[22]*p[7]*numeric(131,3) ).evalf();
  res += ( p[13]*p[22]*p[7]*numeric(-28,3) ).evalf();
  res += ( p[14]*p[22]*p[7]*numeric(-28,3) ).evalf();
  res += ( p[16]*p[22]*p[7]*numeric(-2,3) ).evalf();
  res += ( 42*p[23]*p[7] ).evalf();
  res += ( -52*p[11]*p[23]*p[7] ).evalf();
  res += ( 20*p[12]*p[23]*p[7] ).evalf();
  res += ( 16*p[13]*p[23]*p[7] ).evalf();
  res += ( 16*p[14]*p[23]*p[7] ).evalf();
  res += ( -26*p[15]*p[23]*p[7] ).evalf();
  res += ( 42*p[24]*p[7] ).evalf();
  res += ( 20*p[11]*p[24]*p[7] ).evalf();
  res += ( -52*p[12]*p[24]*p[7] ).evalf();
  res += ( 16*p[13]*p[24]*p[7] ).evalf();
  res += ( 16*p[14]*p[24]*p[7] ).evalf();
  res += ( -26*p[16]*p[24]*p[7] ).evalf();
  res += ( 80*p[3]*p[7] ).evalf();
  res += ( -88*p[11]*p[3]*p[7] ).evalf();
  res += ( -88*p[12]*p[3]*p[7] ).evalf();
  res += ( 88*p[13]*p[3]*p[7] ).evalf();
  res += ( 88*p[14]*p[3]*p[7] ).evalf();
  res += ( 4*p[15]*p[3]*p[7] ).evalf();
  res += ( 4*p[16]*p[3]*p[7] ).evalf();
  res += ( -160*p[21]*p[3]*p[7] ).evalf();
  res += ( 160*p[11]*p[21]*p[3]*p[7] ).evalf();
  res += ( -80*p[13]*p[21]*p[3]*p[7] ).evalf();
  res += ( -80*p[14]*p[21]*p[3]*p[7] ).evalf();
  res += ( 80*p[15]*p[21]*p[3]*p[7] ).evalf();
  res += ( -160*p[22]*p[3]*p[7] ).evalf();
  res += ( 160*p[12]*p[22]*p[3]*p[7] ).evalf();
  res += ( -80*p[13]*p[22]*p[3]*p[7] ).evalf();
  res += ( -80*p[14]*p[22]*p[3]*p[7] ).evalf();
  res += ( 80*p[16]*p[22]*p[3]*p[7] ).evalf();
  res += ( 192*p[4]*p[7] ).evalf();
  res += ( -96*p[11]*p[4]*p[7] ).evalf();
  res += ( -96*p[12]*p[4]*p[7] ).evalf();
  res += ( 96*p[13]*p[4]*p[7] ).evalf();
  res += ( 96*p[14]*p[4]*p[7] ).evalf();
  res += ( -48*p[15]*p[4]*p[7] ).evalf();
  res += ( -48*p[16]*p[4]*p[7] ).evalf();
  res += ( -28*p[8] ).evalf();
  res += ( 44*p[11]*p[8] ).evalf();
  res += ( 44*p[12]*p[8] ).evalf();
  res += ( -44*p[13]*p[8] ).evalf();
  res += ( -44*p[14]*p[8] ).evalf();
  res += ( -8*p[15]*p[8] ).evalf();
  res += ( -8*p[16]*p[8] ).evalf();
  res += ( 88*p[21]*p[8] ).evalf();
  res += ( -88*p[11]*p[21]*p[8] ).evalf();
  res += ( 44*p[13]*p[21]*p[8] ).evalf();
  res += ( 44*p[14]*p[21]*p[8] ).evalf();
  res += ( -44*p[15]*p[21]*p[8] ).evalf();
  res += ( 88*p[22]*p[8] ).evalf();
  res += ( -88*p[12]*p[22]*p[8] ).evalf();
  res += ( 44*p[13]*p[22]*p[8] ).evalf();
  res += ( 44*p[14]*p[22]*p[8] ).evalf();
  res += ( -44*p[16]*p[22]*p[8] ).evalf();
  res += ( -240*p[3]*p[8] ).evalf();
  res += ( 120*p[11]*p[3]*p[8] ).evalf();
  res += ( 120*p[12]*p[3]*p[8] ).evalf();
  res += ( -120*p[13]*p[3]*p[8] ).evalf();
  res += ( -120*p[14]*p[3]*p[8] ).evalf();
  res += ( 60*p[15]*p[3]*p[8] ).evalf();
  res += ( 60*p[16]*p[3]*p[8] ).evalf();
  res += ( 88*p[9] ).evalf();
  res += ( -44*p[11]*p[9] ).evalf();
  res += ( -44*p[12]*p[9] ).evalf();
  res += ( 44*p[13]*p[9] ).evalf();
  res += ( 44*p[14]*p[9] ).evalf();
  res += ( -22*p[15]*p[9] ).evalf();
  res += ( -22*p[16]*p[9] ).evalf();
  return res;
}

static ex ggtt_a_smallmass_m1_1(const exvector& p)
{
  ex res = 0;
  res += ( numeric(3704,27) ).evalf();
  res += ( p[0]*numeric(1744,3) ).evalf();
  res += ( p[11]*numeric(-320,3) ).evalf();
  res += ( 672*p[0]*p[11] ).evalf();
  res += ( p[12]*numeric(-320,3) ).evalf();
  res += ( 672*p[0]*p[12] ).evalf();
  res += ( p[13]*numeric(320,3) ).evalf();
  res += ( -672*p[0]*p[13] ).evalf();
  res += ( p[14]*numeric(320,3) ).evalf();
  res += ( -672*p[0]*p[14] ).evalf();
  res += ( p[15]*numeric(-772,27) ).evalf();
  res += ( p[0]*p[15]*numeric(-1528,3) ).evalf();
  res += ( p[16]*numeric(-772,27) ).evalf();
  res += ( p[0]*p[16]*numeric(-1528,3) ).evalf();
  res += ( p[17]*numeric(44,3) ).evalf();
  res += ( 4*p[0]*p[17] ).evalf();
  res += ( p[18]*numeric(44,3) ).evalf();
  res += ( 4*p[0]*p[18] ).evalf();
  res += ( 728*p[2] ).evalf();
  res += ( -240*p[11]*p[2] ).evalf();
  res += ( -240*p[12]*p[2] ).evalf();
  res += ( 240*p[13]*p[2] ).evalf();
  res += ( 240*p[14]*p[2] ).evalf();
  res += ( -224*p[15]*p[2] ).evalf();
  res += ( -224*p[16]*p[2] ).evalf();
  res += ( p[21]*numeric(560,9) ).evalf();
  res += ( -444*p[0]*p[21] ).evalf();
  res += ( 32*p[11]*p[21] ).evalf();
  res += ( 44*p[0]*p[11]*p[21] ).evalf();
  res += ( 4*p[0]*p[12]*p[21] ).evalf();
  res += ( -16*p[13]*p[21] ).evalf();
  res += ( -24*p[0]*p[13]*p[21] ).evalf();
  res += ( -16*p[14]*p[21] ).evalf();
  res += ( -24*p[0]*p[14]*p[21] ).evalf();
  res += ( p[15]*p[21]*numeric(-1952,9) ).evalf();
  res += ( 416*p[0]*p[15]*p[21] ).evalf();
  res += ( 20*p[17]*p[21] ).evalf();
  res += ( p[22]*numeric(560,9) ).evalf();
  res += ( -444*p[0]*p[22] ).evalf();
  res += ( 4*p[0]*p[11]*p[22] ).evalf();
  res += ( 32*p[12]*p[22] ).evalf();
  res += ( 44*p[0]*p[12]*p[22] ).evalf();
  res += ( -16*p[13]*p[22] ).evalf();
  res += ( -24*p[0]*p[13]*p[22] ).evalf();
  res += ( -16*p[14]*p[22] ).evalf();
  res += ( -24*p[0]*p[14]*p[22] ).evalf();
  res += ( p[16]*p[22]*numeric(-1952,9) ).evalf();
  res += ( 416*p[0]*p[16]*p[22] ).evalf();
  res += ( 20*p[18]*p[22] ).evalf();
  res += ( p[23]*numeric(-280,3) ).evalf();
  res += ( p[15]*p[23]*numeric(430,3) ).evalf();
  res += ( -8*p[16]*p[23] ).evalf();
  res += ( -14*p[17]*p[23] ).evalf();
  res += ( 16*p[22]*p[23] ).evalf();
  res += ( -16*p[15]*p[22]*p[23] ).evalf();
  res += ( p[24]*numeric(-280,3) ).evalf();
  res += ( -8*p[15]*p[24] ).evalf();
  res += ( p[16]*p[24]*numeric(430,3) ).evalf();
  res += ( -14*p[18]*p[24] ).evalf();
  res += ( 16*p[21]*p[24] ).evalf();
  res += ( -16*p[16]*p[21]*p[24] ).evalf();
  res += ( 16*p[25] ).evalf();
  res += ( -16*p[15]*p[25] ).evalf();
  res += ( 16*p[26] ).evalf();
  res += ( -16*p[16]*p[26] ).evalf();
  res += ( 32*p[21]*p[29] ).evalf();
  res += ( -32*p[15]*p[21]*p[29] ).evalf();
  res += ( p[3]*numeric(-400,9) ).evalf();
  res += ( 1008*p[0]*p[3] ).evalf();
  res += ( -64*p[11]*p[3] ).evalf();
  res += ( -96*p[0]*p[11]*p[3] ).evalf();
  res += ( -64*p[12]*p[3] ).evalf();
  res += ( -96*p[0]*p[12]*p[3] ).evalf();
  res += ( 64*p[13]*p[3] ).evalf();
  res += ( 96*p[0]*p[13]*p[3] ).evalf();
  res += ( 64*p[14]*p[3] ).evalf();
  res += ( 96*p[0]*p[14]*p[3] ).evalf();
  res += ( p[15]*p[3]*numeric(440,9) ).evalf();
  res += ( -448*p[0]*p[15]*p[3] ).evalf();
  res += ( p[16]*p[3]*numeric(440,9) ).evalf();
  res += ( -448*p[0]*p[16]*p[3] ).evalf();
  res += ( 16*p[17]*p[3] ).evalf();
  res += ( 16*p[18]*p[3] ).evalf();
  res += ( p[21]*p[3]*numeric(832,3) ).evalf();
  res += ( p[15]*p[21]*p[3]*numeric(-1000,3) ).evalf();
  res += ( 24*p[17]*p[21]*p[3] ).evalf();
  res += ( p[22]*p[3]*numeric(832,3) ).evalf();
  res += ( p[16]*p[22]*p[3]*numeric(-1000,3) ).evalf();
  res += ( 24*p[18]*p[22]*p[3] ).evalf();
  res += ( -96*p[23]*p[3] ).evalf();
  res += ( 96*p[15]*p[23]*p[3] ).evalf();
  res += ( -96*p[24]*p[3] ).evalf();
  res += ( 96*p[16]*p[24]*p[3] ).evalf();
  res += ( 32*p[22]*p[30] ).evalf();
  res += ( -32*p[16]*p[22]*p[30] ).evalf();
  res += ( -32*p[31] ).evalf();
  res += ( 32*p[15]*p[31] ).evalf();
  res += ( -32*p[32] ).evalf();
  res += ( 32*p[16]*p[32] ).evalf();
  res += ( p[4]*numeric(-736,3) ).evalf();
  res += ( p[15]*p[4]*numeric(368,3) ).evalf();
  res += ( p[16]*p[4]*numeric(368,3) ).evalf();
  res += ( 128*p[21]*p[4] ).evalf();
  res += ( -128*p[15]*p[21]*p[4] ).evalf();
  res += ( 128*p[22]*p[4] ).evalf();
  res += ( -128*p[16]*p[22]*p[4] ).evalf();
  res += ( p[5]*numeric(-256,3) ).evalf();
  res += ( p[15]*p[5]*numeric(128,3) ).evalf();
  res += ( p[16]*p[5]*numeric(128,3) ).evalf();
  res += ( 108*p[7] ).evalf();
  res += ( -748*p[0]*p[7] ).evalf();
  res += ( 272*p[11]*p[7] ).evalf();
  res += ( -264*p[0]*p[11]*p[7] ).evalf();
  res += ( 272*p[12]*p[7] ).evalf();
  res += ( -264*p[0]*p[12]*p[7] ).evalf();
  res += ( -272*p[13]*p[7] ).evalf();
  res += ( 264*p[0]*p[13]*p[7] ).evalf();
  res += ( -272*p[14]*p[7] ).evalf();
  res += ( 264*p[0]*p[14]*p[7] ).evalf();
  res += ( -210*p[15]*p[7] ).evalf();
  res += ( 528*p[0]*p[15]*p[7] ).evalf();
  res += ( -210*p[16]*p[7] ).evalf();
  res += ( 528*p[0]*p[16]*p[7] ).evalf();
  res += ( 8*p[17]*p[7] ).evalf();
  res += ( 8*p[18]*p[7] ).evalf();
  res += ( p[21]*p[7]*numeric(-856,3) ).evalf();
  res += ( -80*p[11]*p[21]*p[7] ).evalf();
  res += ( -16*p[12]*p[21]*p[7] ).evalf();
  res += ( 48*p[13]*p[21]*p[7] ).evalf();
  res += ( 48*p[14]*p[21]*p[7] ).evalf();
  res += ( p[15]*p[21]*p[7]*numeric(1234,3) ).evalf();
  res += ( -42*p[17]*p[21]*p[7] ).evalf();
  res += ( p[22]*p[7]*numeric(-856,3) ).evalf();
  res += ( -16*p[11]*p[22]*p[7] ).evalf();
  res += ( -80*p[12]*p[22]*p[7] ).evalf();
  res += ( 48*p[13]*p[22]*p[7] ).evalf();
  res += ( 48*p[14]*p[22]*p[7] ).evalf();
  res += ( p[16]*p[22]*p[7]*numeric(1234,3) ).evalf();
  res += ( -42*p[18]*p[22]*p[7] ).evalf();
  res += ( 104*p[23]*p[7] ).evalf();
  res += ( -104*p[15]*p[23]*p[7] ).evalf();
  res += ( 104*p[24]*p[7] ).evalf();
  res += ( -104*p[16]*p[24]*p[7] ).evalf();
  res += ( 608*p[3]*p[7] ).evalf();
  res += ( 192*p[11]*p[3]*p[7] ).evalf();
  res += ( 192*p[12]*p[3]*p[7] ).evalf();
  res += ( -192*p[13]*p[3]*p[7] ).evalf();
  res += ( -192*p[14]*p[3]*p[7] ).evalf();
  res += ( -416*p[15]*p[3]*p[7] ).evalf();
  res += ( -416*p[16]*p[3]*p[7] ).evalf();
  res += ( 24*p[17]*p[3]*p[7] ).evalf();
  res += ( 24*p[18]*p[3]*p[7] ).evalf();
  res += ( -320*p[21]*p[3]*p[7] ).evalf();
  res += ( 320*p[15]*p[21]*p[3]*p[7] ).evalf();
  res += ( -320*p[22]*p[3]*p[7] ).evalf();
  res += ( 320*p[16]*p[22]*p[3]*p[7] ).evalf();
  res += ( 384*p[4]*p[7] ).evalf();
  res += ( -192*p[15]*p[4]*p[7] ).evalf();
  res += ( -192*p[16]*p[4]*p[7] ).evalf();
  res += ( p[8]*numeric(-1112,3) ).evalf();
  res += ( -192*p[11]*p[8] ).evalf();
  res += ( -192*p[12]*p[8] ).evalf();
  res += ( 192*p[13]*p[8] ).evalf();
  res += ( 192*p[14]*p[8] ).evalf();
  res += ( 300*p[15]*p[8] ).evalf();
  res += ( 300*p[16]*p[8] ).evalf();
  res += ( -28*p[17]*p[8] ).evalf();
  res += ( -28*p[18]*p[8] ).evalf();
  res += ( 162*p[21]*p[8] ).evalf();
  res += ( 22*p[11]*p[21]*p[8] ).evalf();
  res += ( 2*p[12]*p[21]*p[8] ).evalf();
  res += ( -12*p[13]*p[21]*p[8] ).evalf();
  res += ( -12*p[14]*p[21]*p[8] ).evalf();
  res += ( -176*p[15]*p[21]*p[8] ).evalf();
  res += ( 162*p[22]*p[8] ).evalf();
  res += ( 2*p[11]*p[22]*p[8] ).evalf();
  res += ( 22*p[12]*p[22]*p[8] ).evalf();
  res += ( -12*p[13]*p[22]*p[8] ).evalf();
  res += ( -12*p[14]*p[22]*p[8] ).evalf();
  res += ( -176*p[16]*p[22]*p[8] ).evalf();
  res += ( -424*p[3]*p[8] ).evalf();
  res += ( -48*p[11]*p[3]*p[8] ).evalf();
  res += ( -48*p[12]*p[3]*p[8] ).evalf();
  res += ( 48*p[13]*p[3]*p[8] ).evalf();
  res += ( 48*p[14]*p[3]*p[8] ).evalf();
  res += ( 240*p[15]*p[3]*p[8] ).evalf();
  res += ( 240*p[16]*p[3]*p[8] ).evalf();
  res += ( p[9]*numeric(374,3) ).evalf();
  res += ( 44*p[11]*p[9] ).evalf();
  res += ( 44*p[12]*p[9] ).evalf();
  res += ( -44*p[13]*p[9] ).evalf();
  res += ( -44*p[14]*p[9] ).evalf();
  res += ( -88*p[15]*p[9] ).evalf();
  res += ( -88*p[16]*p[9] ).evalf();
  return res;
}

static ex ggtt_a_smallmass_m1_2(const exvector& p)
{
  ex res = 0;
  res += ( numeric(1976,3) ).evalf();
  res += ( p[0]*numeric(-19040,3) ).evalf();
  res += ( p[11]*numeric(-2032,3) ).evalf();
  res += ( 5568*p[0]*p[11] ).evalf();
  res += ( p[12]*numeric(-2032,3) ).evalf();
  res += ( 5568*p[0]*p[12] ).evalf();
  res += ( p[13]*numeric(2032,3) ).evalf();
  res += ( -5568*p[0]*p[13] ).evalf();
  res += ( p[14]*numeric(2032,3) ).evalf();
  res += ( -5568*p[0]*p[14] ).evalf();
  res += ( p[15]*numeric(-601,3) ).evalf();
  res += ( 940*p[0]*p[15] ).evalf();
  res += ( p[16]*numeric(-601,3) ).evalf();
  res += ( 940*p[0]*p[16] ).evalf();
  res += ( p[17]*numeric(1906,27) ).evalf();
  res += ( p[0]*p[17]*numeric(1544,3) ).evalf();
  res += ( p[18]*numeric(1906,27) ).evalf();
  res += ( p[0]*p[18]*numeric(1544,3) ).evalf();
  res += ( p[19]*numeric(-1,3) ).evalf();
  res += ( 4*p[0]*p[19] ).evalf();
  res += ( 2240*p[2] ).evalf();
  res += ( -1920*p[11]*p[2] ).evalf();
  res += ( -1920*p[12]*p[2] ).evalf();
  res += ( 1920*p[13]*p[2] ).evalf();
  res += ( 1920*p[14]*p[2] ).evalf();
  res += ( -240*p[15]*p[2] ).evalf();
  res += ( -240*p[16]*p[2] ).evalf();
  res += ( 96*p[17]*p[2] ).evalf();
  res += ( 96*p[18]*p[2] ).evalf();
  res += ( p[20]*numeric(-1,3) ).evalf();
  res += ( 4*p[0]*p[20] ).evalf();
  res += ( -22*p[21] ).evalf();
  res += ( -224*p[0]*p[21] ).evalf();
  res += ( 92*p[11]*p[21] ).evalf();
  res += ( 328*p[0]*p[11]*p[21] ).evalf();
  res += ( 44*p[12]*p[21] ).evalf();
  res += ( 56*p[0]*p[12]*p[21] ).evalf();
  res += ( -68*p[13]*p[21] ).evalf();
  res += ( -192*p[0]*p[13]*p[21] ).evalf();
  res += ( -68*p[14]*p[21] ).evalf();
  res += ( -192*p[0]*p[14]*p[21] ).evalf();
  res += ( p[15]*p[21]*numeric(-268,3) ).evalf();
  res += ( 48*p[0]*p[15]*p[21] ).evalf();
  res += ( -8*p[16]*p[21] ).evalf();
  res += ( p[17]*p[21]*numeric(2102,9) ).evalf();
  res += ( -576*p[0]*p[17]*p[21] ).evalf();
  res += ( p[19]*p[21]*numeric(44,3) ).evalf();
  res += ( -22*p[22] ).evalf();
  res += ( -224*p[0]*p[22] ).evalf();
  res += ( 44*p[11]*p[22] ).evalf();
  res += ( 56*p[0]*p[11]*p[22] ).evalf();
  res += ( 92*p[12]*p[22] ).evalf();
  res += ( 328*p[0]*p[12]*p[22] ).evalf();
  res += ( -68*p[13]*p[22] ).evalf();
  res += ( -192*p[0]*p[13]*p[22] ).evalf();
  res += ( -68*p[14]*p[22] ).evalf();
  res += ( -192*p[0]*p[14]*p[22] ).evalf();
  res += ( -8*p[15]*p[22] ).evalf();
  res += ( p[16]*p[22]*numeric(-268,3) ).evalf();
  res += ( 48*p[0]*p[16]*p[22] ).evalf();
  res += ( p[18]*p[22]*numeric(2102,9) ).evalf();
  res += ( -576*p[0]*p[18]*p[22] ).evalf();
  res += ( p[20]*p[22]*numeric(44,3) ).evalf();
  res += ( 44*p[15]*p[23] ).evalf();
  res += ( 2*p[16]*p[23] ).evalf();
  res += ( -88*p[17]*p[23] ).evalf();
  res += ( -4*p[18]*p[23] ).evalf();
  res += ( -10*p[19]*p[23] ).evalf();
  res += ( 32*p[17]*p[22]*p[23] ).evalf();
  res += ( 2*p[15]*p[24] ).evalf();
  res += ( 44*p[16]*p[24] ).evalf();
  res += ( -4*p[17]*p[24] ).evalf();
  res += ( -88*p[18]*p[24] ).evalf();
  res += ( -10*p[20]*p[24] ).evalf();
  res += ( 32*p[18]*p[21]*p[24] ).evalf();
  res += ( p[17]*p[25]*numeric(-32,3) ).evalf();
  res += ( p[18]*p[26]*numeric(-32,3) ).evalf();
  res += ( 64*p[17]*p[21]*p[29] ).evalf();
  res += ( 88*p[3] ).evalf();
  res += ( 896*p[0]*p[3] ).evalf();
  res += ( -272*p[11]*p[3] ).evalf();
  res += ( -768*p[0]*p[11]*p[3] ).evalf();
  res += ( -272*p[12]*p[3] ).evalf();
  res += ( -768*p[0]*p[12]*p[3] ).evalf();
  res += ( 272*p[13]*p[3] ).evalf();
  res += ( 768*p[0]*p[13]*p[3] ).evalf();
  res += ( 272*p[14]*p[3] ).evalf();
  res += ( 768*p[0]*p[14]*p[3] ).evalf();
  res += ( -44*p[15]*p[3] ).evalf();
  res += ( -96*p[0]*p[15]*p[3] ).evalf();
  res += ( -44*p[16]*p[3] ).evalf();
  res += ( -96*p[0]*p[16]*p[3] ).evalf();
  res += ( p[17]*p[3]*numeric(-356,9) ).evalf();
  res += ( 384*p[0]*p[17]*p[3] ).evalf();
  res += ( p[18]*p[3]*numeric(-356,9) ).evalf();
  res += ( 384*p[0]*p[18]*p[3] ).evalf();
  res += ( 4*p[19]*p[3] ).evalf();
  res += ( 4*p[20]*p[3] ).evalf();
  res += ( -56*p[15]*p[21]*p[3] ).evalf();
  res += ( p[17]*p[21]*p[3]*numeric(952,3) ).evalf();
  res += ( 16*p[19]*p[21]*p[3] ).evalf();
  res += ( -56*p[16]*p[22]*p[3] ).evalf();
  res += ( p[18]*p[22]*p[3]*numeric(952,3) ).evalf();
  res += ( 16*p[20]*p[22]*p[3] ).evalf();
  res += ( -64*p[17]*p[23]*p[3] ).evalf();
  res += ( -64*p[18]*p[24]*p[3] ).evalf();
  res += ( 64*p[18]*p[22]*p[30] ).evalf();
  res += ( -64*p[17]*p[31] ).evalf();
  res += ( -64*p[18]*p[32] ).evalf();
  res += ( p[17]*p[4]*numeric(-368,3) ).evalf();
  res += ( p[18]*p[4]*numeric(-368,3) ).evalf();
  res += ( 128*p[17]*p[21]*p[4] ).evalf();
  res += ( 128*p[18]*p[22]*p[4] ).evalf();
  res += ( p[17]*p[5]*numeric(-128,3) ).evalf();
  res += ( p[18]*p[5]*numeric(-128,3) ).evalf();
  res += ( p[7]*numeric(-3770,3) ).evalf();
  res += ( 2464*p[0]*p[7] ).evalf();
  res += ( p[11]*p[7]*numeric(6172,3) ).evalf();
  res += ( -2112*p[0]*p[11]*p[7] ).evalf();
  res += ( p[12]*p[7]*numeric(6172,3) ).evalf();
  res += ( -2112*p[0]*p[12]*p[7] ).evalf();
  res += ( p[13]*p[7]*numeric(-6172,3) ).evalf();
  res += ( 2112*p[0]*p[13]*p[7] ).evalf();
  res += ( p[14]*p[7]*numeric(-6172,3) ).evalf();
  res += ( 2112*p[0]*p[14]*p[7] ).evalf();
  res += ( p[15]*p[7]*numeric(-13,3) ).evalf();
  res += ( -264*p[0]*p[15]*p[7] ).evalf();
  res += ( p[16]*p[7]*numeric(-13,3) ).evalf();
  res += ( -264*p[0]*p[16]*p[7] ).evalf();
  res += ( 169*p[17]*p[7] ).evalf();
  res += ( -704*p[0]*p[17]*p[7] ).evalf();
  res += ( 169*p[18]*p[7] ).evalf();
  res += ( -704*p[0]*p[18]*p[7] ).evalf();
  res += ( p[19]*p[7]*numeric(35,3) ).evalf();
  res += ( p[20]*p[7]*numeric(35,3) ).evalf();
  res += ( 412*p[21]*p[7] ).evalf();
  res += ( -656*p[11]*p[21]*p[7] ).evalf();
  res += ( -128*p[12]*p[21]*p[7] ).evalf();
  res += ( 392*p[13]*p[21]*p[7] ).evalf();
  res += ( 392*p[14]*p[21]*p[7] ).evalf();
  res += ( -10*p[15]*p[21]*p[7] ).evalf();
  res += ( p[17]*p[21]*p[7]*numeric(-1162,3) ).evalf();
  res += ( -28*p[19]*p[21]*p[7] ).evalf();
  res += ( 412*p[22]*p[7] ).evalf();
  res += ( -128*p[11]*p[22]*p[7] ).evalf();
  res += ( -656*p[12]*p[22]*p[7] ).evalf();
  res += ( 392*p[13]*p[22]*p[7] ).evalf();
  res += ( 392*p[14]*p[22]*p[7] ).evalf();
  res += ( -10*p[16]*p[22]*p[7] ).evalf();
  res += ( p[18]*p[22]*p[7]*numeric(-1162,3) ).evalf();
  res += ( -28*p[20]*p[22]*p[7] ).evalf();
  res += ( 64*p[17]*p[23]*p[7] ).evalf();
  res += ( 64*p[18]*p[24]*p[7] ).evalf();
  res += ( -1648*p[3]*p[7] ).evalf();
  res += ( 1568*p[11]*p[3]*p[7] ).evalf();
  res += ( 1568*p[12]*p[3]*p[7] ).evalf();
  res += ( -1568*p[13]*p[3]*p[7] ).evalf();
  res += ( -1568*p[14]*p[3]*p[7] ).evalf();
  res += ( 160*p[15]*p[3]*p[7] ).evalf();
  res += ( 160*p[16]*p[3]*p[7] ).evalf();
  res += ( 408*p[17]*p[3]*p[7] ).evalf();
  res += ( 408*p[18]*p[3]*p[7] ).evalf();
  res += ( 16*p[19]*p[3]*p[7] ).evalf();
  res += ( 16*p[20]*p[3]*p[7] ).evalf();
  res += ( -320*p[17]*p[21]*p[3]*p[7] ).evalf();
  res += ( -320*p[18]*p[22]*p[3]*p[7] ).evalf();
  res += ( 192*p[17]*p[4]*p[7] ).evalf();
  res += ( 192*p[18]*p[4]*p[7] ).evalf();
  res += ( p[8]*numeric(4076,3) ).evalf();
  res += ( -1528*p[11]*p[8] ).evalf();
  res += ( -1528*p[12]*p[8] ).evalf();
  res += ( 1528*p[13]*p[8] ).evalf();
  res += ( 1528*p[14]*p[8] ).evalf();
  res += ( -54*p[15]*p[8] ).evalf();
  res += ( -54*p[16]*p[8] ).evalf();
  res += ( p[17]*p[8]*numeric(-898,3) ).evalf();
  res += ( p[18]*p[8]*numeric(-898,3) ).evalf();
  res += ( -18*p[19]*p[8] ).evalf();
  res += ( -18*p[20]*p[8] ).evalf();
  res += ( -112*p[21]*p[8] ).evalf();
  res += ( 164*p[11]*p[21]*p[8] ).evalf();
  res += ( 28*p[12]*p[21]*p[8] ).evalf();
  res += ( -96*p[13]*p[21]*p[8] ).evalf();
  res += ( -96*p[14]*p[21]*p[8] ).evalf();
  res += ( 24*p[15]*p[21]*p[8] ).evalf();
  res += ( 192*p[17]*p[21]*p[8] ).evalf();
  res += ( -112*p[22]*p[8] ).evalf();
  res += ( 28*p[11]*p[22]*p[8] ).evalf();
  res += ( 164*p[12]*p[22]*p[8] ).evalf();
  res += ( -96*p[13]*p[22]*p[8] ).evalf();
  res += ( -96*p[14]*p[22]*p[8] ).evalf();
  res += ( 24*p[16]*p[22]*p[8] ).evalf();
  res += ( 192*p[18]*p[22]*p[8] ).evalf();
  res += ( 448*p[3]*p[8] ).evalf();
  res += ( -384*p[11]*p[3]*p[8] ).evalf();
  res += ( -384*p[12]*p[3]*p[8] ).evalf();
  res += ( 384*p[13]*p[3]*p[8] ).evalf();
  res += ( 384*p[14]*p[3]*p[8] ).evalf();
  res += ( -48*p[15]*p[3]*p[8] ).evalf();
  res += ( -48*p[16]*p[3]*p[8] ).evalf();
  res += ( -272*p[17]*p[3]*p[8] ).evalf();
  res += ( -272*p[18]*p[3]*p[8] ).evalf();
  res += ( p[9]*numeric(-1232,3) ).evalf();
  res += ( 352*p[11]*p[9] ).evalf();
  res += ( 352*p[12]*p[9] ).evalf();
  res += ( -352*p[13]*p[9] ).evalf();
  res += ( -352*p[14]*p[9] ).evalf();
  res += ( 44*p[15]*p[9] ).evalf();
  res += ( 44*p[16]*p[9] ).evalf();
  res += ( p[17]*p[9]*numeric(352,3) ).evalf();
  res += ( p[18]*p[9]*numeric(352,3) ).evalf();
  return res;
}

static ex ggtt_a_smallmass_m2_0(const exvector& p)
{
  ex res = 0;
  res += ( numeric(400,9) ).evalf();
  res += ( 224*p[0] ).evalf();
  res += ( p[11]*numeric(208,9) ).evalf();
  res += ( -112*p[0]*p[11] ).evalf();
  res += ( p[12]*numeric(208,9) ).evalf();
  res += ( -112*p[0]*p[12] ).evalf();
  res += ( p[13]*numeric(-208,9) ).evalf();
  res += ( 112*p[0]*p[13] ).evalf();
  res += ( p[14]*numeric(-208,9) ).evalf();
  res += ( 112*p[0]*p[14] ).evalf();
  res += ( p[15]*numeric(-322,9) ).evalf();
  res += ( -56*p[0]*p[15] ).evalf();
  res += ( p[16]*numeric(-322,9) ).evalf();
  res += ( -56*p[0]*p[16] ).evalf();
  res += ( 78*p[21] ).evalf();
  res += ( -82*p[11]*p[21] ).evalf();
  res += ( 10*p[12]*p[21] ).evalf();
  res += ( 36*p[13]*p[21] ).evalf();
  res += ( 36*p[14]*p[21] ).evalf();
  res += ( -32*p[15]*p[21] ).evalf();
  res += ( 78*p[22] ).evalf();
  res += ( 10*p[11]*p[22] ).evalf();
  res += ( -82*p[12]*p[22] ).evalf();
  res += ( 36*p[13]*p[22] ).evalf();
  res += ( 36*p[14]*p[22] ).evalf();
  res += ( -32*p[16]*p[22] ).evalf();
  res += ( -20*p[23] ).evalf();
  res += ( 24*p[11]*p[23] ).evalf();
  res += ( -8*p[12]*p[23] ).evalf();
  res += ( -8*p[13]*p[23] ).evalf();
  res += ( -8*p[14]*p[23] ).evalf();
  res += ( 12*p[15]*p[23] ).evalf();
  res += ( -20*p[24] ).evalf();
  res += ( -8*p[11]*p[24] ).evalf();
  res += ( 24*p[12]*p[24] ).evalf();
  res += ( -8*p[13]*p[24] ).evalf();
  res += ( -8*p[14]*p[24] ).evalf();
  res += ( 12*p[16]*p[24] ).evalf();
  res += ( -144*p[3] ).evalf();
  res += ( 88*p[11]*p[3] ).evalf();
  res += ( 88*p[12]*p[3] ).evalf();
  res += ( -88*p[13]*p[3] ).evalf();
  res += ( -88*p[14]*p[3] ).evalf();
  res += ( 28*p[15]*p[3] ).evalf();
  res += ( 28*p[16]*p[3] ).evalf();
  res += ( 64*p[21]*p[3] ).evalf();
  res += ( -64*p[11]*p[21]*p[3] ).evalf();
  res += ( 32*p[13]*p[21]*p[3] ).evalf();
  res += ( 32*p[14]*p[21]*p[3] ).evalf();
  res += ( -32*p[15]*p[21]*p[3] ).evalf();
  res += ( 64*p[22]*p[3] ).evalf();
  res += ( -64*p[12]*p[22]*p[3] ).evalf();
  res += ( 32*p[13]*p[22]*p[3] ).evalf();
  res += ( 32*p[14]*p[22]*p[3] ).evalf();
  res += ( -32*p[16]*p[22]*p[3] ).evalf();
  res += ( -64*p[4] ).evalf();
  res += ( 32*p[11]*p[4] ).evalf();
  res += ( 32*p[12]*p[4] ).evalf();
  res += ( -32*p[13]*p[4] ).evalf();
  res += ( -32*p[14]*p[4] ).evalf();
  res += ( 16*p[15]*p[4] ).evalf();
  res += ( 16*p[16]*p[4] ).evalf();
  res += ( 216*p[7] ).evalf();
  res += ( -132*p[11]*p[7] ).evalf();
  res += ( -132*p[12]*p[7] ).evalf();
  res += ( 132*p[13]*p[7] ).evalf();
  res += ( 132*p[14]*p[7] ).evalf();
  res += ( -42*p[15]*p[7] ).evalf();
  res += ( -42*p[16]*p[7] ).evalf();
  res += ( -80*p[21]*p[7] ).evalf();
  res += ( 80*p[11]*p[21]*p[7] ).evalf();
  res += ( -40*p[13]*p[21]*p[7] ).evalf();
  res += ( -40*p[14]*p[21]*p[7] ).evalf();
  res += ( 40*p[15]*p[21]*p[7] ).evalf();
  res += ( -80*p[22]*p[7] ).evalf();
  res += ( 80*p[12]*p[22]*p[7] ).evalf();
  res += ( -40*p[13]*p[22]*p[7] ).evalf();
  res += ( -40*p[14]*p[22]*p[7] ).evalf();
  res += ( 40*p[16]*p[22]*p[7] ).evalf();
  res += ( 192*p[3]*p[7] ).evalf();
  res += ( -96*p[11]*p[3]*p[7] ).evalf();
  res += ( -96*p[12]*p[3]*p[7] ).evalf();
  res += ( 96*p[13]*p[3]*p[7] ).evalf();
  res += ( 96*p[14]*p[3]*p[7] ).evalf();
  res += ( -48*p[15]*p[3]*p[7] ).evalf();
  res += ( -48*p[16]*p[3]*p[7] ).evalf();
  res += ( -120*p[8] ).evalf();
  res += ( 60*p[11]*p[8] ).evalf();
  res += ( 60*p[12]*p[8] ).evalf();
  res += ( -60*p[13]*p[8] ).evalf();
  res += ( -60*p[14]*p[8] ).evalf();
  res += ( 30*p[15]*p[8] ).evalf();
  res += ( 30*p[16]*p[8] ).evalf();
  return res;
}

static ex ggtt_a_smallmass_m2_1(const exvector& p)
{
  ex res = 0;
  res += ( numeric(-5128,9) ).evalf();
  res += ( 504*p[0] ).evalf();
  res += ( -32*p[11] ).evalf();
  res += ( -48*p[0]*p[11] ).evalf();
  res += ( -32*p[12] ).evalf();
  res += ( -48*p[0]*p[12] ).evalf();
  res += ( 32*p[13] ).evalf();
  res += ( 48*p[0]*p[13] ).evalf();
  res += ( 32*p[14] ).evalf();
  res += ( 48*p[0]*p[14] ).evalf();
  res += ( p[15]*numeric(2684,9) ).evalf();
  res += ( -224*p[0]*p[15] ).evalf();
  res += ( p[16]*numeric(2684,9) ).evalf();
  res += ( -224*p[0]*p[16] ).evalf();
  res += ( 8*p[17] ).evalf();
  res += ( 8*p[18] ).evalf();
  res += ( 256*p[21] ).evalf();
  res += ( -284*p[15]*p[21] ).evalf();
  res += ( 12*p[17]*p[21] ).evalf();
  res += ( 256*p[22] ).evalf();
  res += ( -284*p[16]*p[22] ).evalf();
  res += ( 12*p[18]*p[22] ).evalf();
  res += ( -48*p[23] ).evalf();
  res += ( 48*p[15]*p[23] ).evalf();
  res += ( -48*p[24] ).evalf();
  res += ( 48*p[16]*p[24] ).evalf();
  res += ( -480*p[3] ).evalf();
  res += ( 240*p[15]*p[3] ).evalf();
  res += ( 240*p[16]*p[3] ).evalf();
  res += ( 128*p[21]*p[3] ).evalf();
  res += ( -128*p[15]*p[21]*p[3] ).evalf();
  res += ( 128*p[22]*p[3] ).evalf();
  res += ( -128*p[16]*p[22]*p[3] ).evalf();
  res += ( -128*p[4] ).evalf();
  res += ( 64*p[15]*p[4] ).evalf();
  res += ( 64*p[16]*p[4] ).evalf();
  res += ( 656*p[7] ).evalf();
  res += ( 96*p[11]*p[7] ).evalf();
  res += ( 96*p[12]*p[7] ).evalf();
  res += ( -96*p[13]*p[7] ).evalf();
  res += ( -96*p[14]*p[7] ).evalf();
  res += ( -384*p[15]*p[7] ).evalf();
  res += ( -384*p[16]*p[7] ).evalf();
  res += ( 12*p[17]*p[7] ).evalf();
  res += ( 12*p[18]*p[7] ).evalf();
  res += ( -160*p[21]*p[7] ).evalf();
  res += ( 160*p[15]*p[21]*p[7] ).evalf();
  res += ( -160*p[22]*p[7] ).evalf();
  res += ( 160*p[16]*p[22]*p[7] ).evalf();
  res += ( 384*p[3]*p[7] ).evalf();
  res += ( -192*p[15]*p[3]*p[7] ).evalf();
  res += ( -192*p[16]*p[3]*p[7] ).evalf();
  res += ( -212*p[8] ).evalf();
  res += ( -24*p[11]*p[8] ).evalf();
  res += ( -24*p[12]*p[8] ).evalf();
  res += ( 24*p[13]*p[8] ).evalf();
  res += ( 24*p[14]*p[8] ).evalf();
  res += ( 120*p[15]*p[8] ).evalf();
  res += ( 120*p[16]*p[8] ).evalf();
  return res;
}

static ex ggtt_a_smallmass_m2_2(const exvector& p)
{
  ex res = 0;
  res += ( numeric(44) ).evalf();
  res += ( 448*p[0] ).evalf();
  res += ( -136*p[11] ).evalf();
  res += ( -384*p[0]*p[11] ).evalf();
  res += ( -136*p[12] ).evalf();
  res += ( -384*p[0]*p[12] ).evalf();
  res += ( 136*p[13] ).evalf();
  res += ( 384*p[0]*p[13] ).evalf();
  res += ( 136*p[14] ).evalf();
  res += ( 384*p[0]*p[14] ).evalf();
  res += ( -22*p[15] ).evalf();
  res += ( -48*p[0]*p[15] ).evalf();
  res += ( -22*p[16] ).evalf();
  res += ( -48*p[0]*p[16] ).evalf();
  res += ( p[17]*numeric(-2642,9) ).evalf();
  res += ( 192*p[0]*p[17] ).evalf();
  res += ( p[18]*numeric(-2642,9) ).evalf();
  res += ( 192*p[0]*p[18] ).evalf();
  res += ( 2*p[19] ).evalf();
  res += ( 2*p[20] ).evalf();
  res += ( -28*p[15]*p[21] ).evalf();
  res += ( 276*p[17]*p[21] ).evalf();
  res += ( 8*p[19]*p[21] ).evalf();
  res += ( -28*p[16]*p[22] ).evalf();
  res += ( 276*p[18]*p[22] ).evalf();
  res += ( 8*p[20]*p[22] ).evalf();
  res += ( -32*p[17]*p[23] ).evalf();
  res += ( -32*p[18]*p[24] ).evalf();
  res += ( -240*p[17]*p[3] ).evalf();
  res += ( -240*p[18]*p[3] ).evalf();
  res += ( 128*p[17]*p[21]*p[3] ).evalf();
  res += ( 128*p[18]*p[22]*p[3] ).evalf();
  res += ( -64*p[17]*p[4] ).evalf();
  res += ( -64*p[18]*p[4] ).evalf();
  res += ( -824*p[7] ).evalf();
  res += ( 784*p[11]*p[7] ).evalf();
  res += ( 784*p[12]*p[7] ).evalf();
  res += ( -784*p[13]*p[7] ).evalf();
  res += ( -784*p[14]*p[7] ).evalf();
  res += ( 80*p[15]*p[7] ).evalf();
  res += ( 80*p[16]*p[7] ).evalf();
  res += ( 380*p[17]*p[7] ).evalf();
  res += ( 380*p[18]*p[7] ).evalf();
  res += ( 8*p[19]*p[7] ).evalf();
  res += ( 8*p[20]*p[7] ).evalf();
  res += ( -160*p[17]*p[21]*p[7] ).evalf();
  res += ( -160*p[18]*p[22]*p[7] ).evalf();
  res += ( 192*p[17]*p[3]*p[7] ).evalf();
  res += ( 192*p[18]*p[3]*p[7] ).evalf();
  res += ( 224*p[8] ).evalf();
  res += ( -192*p[11]*p[8] ).evalf();
  res += ( -192*p[12]*p[8] ).evalf();
  res += ( 192*p[13]*p[8] ).evalf();
  res += ( 192*p[14]*p[8] ).evalf();
  res += ( -24*p[15]*p[8] ).evalf();
  res += ( -24*p[16]*p[8] ).evalf();
  res += ( -136*p[17]*p[8] ).evalf();
  res += ( -136*p[18]*p[8] ).evalf();
  return res;
}

static ex ggtt_a_smallmass_m3_0(const exvector& p)
{
  ex res = 0;
  res += ( numeric(-568,3) ).evalf();
  res += ( p[11]*numeric(308,3) ).evalf();
  res += ( p[12]*numeric(308,3) ).evalf();
  res += ( p[13]*numeric(-308,3) ).evalf();
  res += ( p[14]*numeric(-308,3) ).evalf();
  res += ( p[15]*numeric(130,3) ).evalf();
  res += ( p[16]*numeric(130,3) ).evalf();
  res += ( 32*p[21] ).evalf();
  res += ( -32*p[11]*p[21] ).evalf();
  res += ( 16*p[13]*p[21] ).evalf();
  res += ( 16*p[14]*p[21] ).evalf();
  res += ( -16*p[15]*p[21] ).evalf();
  res += ( 32*p[22] ).evalf();
  res += ( -32*p[12]*p[22] ).evalf();
  res += ( 16*p[13]*p[22] ).evalf();
  res += ( 16*p[14]*p[22] ).evalf();
  res += ( -16*p[16]*p[22] ).evalf();
  res += ( -64*p[3] ).evalf();
  res += ( 32*p[11]*p[3] ).evalf();
  res += ( 32*p[12]*p[3] ).evalf();
  res += ( -32*p[13]*p[3] ).evalf();
  res += ( -32*p[14]*p[3] ).evalf();
  res += ( 16*p[15]*p[3] ).evalf();
  res += ( 16*p[16]*p[3] ).evalf();
  res += ( 96*p[7] ).evalf();
  res += ( -48*p[11]*p[7] ).evalf();
  res += ( -48*p[12]*p[7] ).evalf();
  res += ( 48*p[13]*p[7] ).evalf();
  res += ( 48*p[14]*p[7] ).evalf();
  res += ( -24*p[15]*p[7] ).evalf();
  res += ( -24*p[16]*p[7] ).evalf();
  return res;
}

static ex ggtt_a_smallmass_m3_1(const exvector& p)
{
  ex res = 0;
  res += ( numeric(-1424,3) ).evalf();
  res += ( p[15]*numeric(712,3) ).evalf();
  res += ( p[16]*numeric(712,3) ).evalf();
  res += ( 64*p[21] ).evalf();
  res += ( -64*p[15]*p[21] ).evalf();
  res += ( 64*p[22] ).evalf();
  res += ( -64*p[16]*p[22] ).evalf();
  res += ( -128*p[3] ).evalf();
  res += ( 64*p[15]*p[3] ).evalf();
  res += ( 64*p[16]*p[3] ).evalf();
  res += ( 192*p[7] ).evalf();
  res += ( -96*p[15]*p[7] ).evalf();
  res += ( -96*p[16]*p[7] ).evalf();
  return res;
}

static ex ggtt_a_smallmass_m3_2(const exvector& p)
{
  ex res = 0;
  res += ( p[17]*numeric(-712,3) ).evalf();
  res += ( p[18]*numeric(-712,3) ).evalf();
  res += ( 64*p[17]*p[21] ).evalf();
  res += ( 64*p[18]*p[22] ).evalf();
  res += ( -64*p[17]*p[3] ).evalf();
  res += ( -64*p[18]*p[3] ).evalf();
  res += ( 96*p[17]*p[7] ).evalf();
  res += ( 96*p[18]*p[7] ).evalf();
  return res;
}

static ex ggtt_a_smallmass_m4_0(const exvector& p)
{
  ex res = 0;
  res += ( numeric(-32) ).evalf();
  res += ( 16*p[11] ).evalf();
  res += ( 16*p[12] ).evalf();
  res += ( -16*p[13] ).evalf();
  res += ( -16*p[14] ).evalf();
  res += ( 8*p[15] ).evalf();
  res += ( 8*p[16] ).evalf();
  return res;
}

static ex ggtt_a_smallmass_m4_1(const exvector& p)
{
  ex res = 0;
  res += ( numeric(-64) ).evalf();
  res += ( 32*p[15] ).evalf();
  res += ( 32*p[16] ).evalf();
  return res;
}

static ex ggtt_a_smallmass_m4_2(const exvector& p)
{
  ex res = 0;
  res += ( -32*p[17] ).evalf();
  res += ( -32*p[18] ).evalf();
  return res;
}


// class ggtt_a_smallmass

ggtt_a_smallmass::ggtt_a_smallmass(
  const ex& m2os, const ex& phi, const ex& lmu, int order
  ) : order(order), m2os(m2os)
{
  if (order > 2) {
    cerr << "error: order (m^2/s)^" << order << " not available" << endl;
    exit(1);
  }

  const ex ls   = -log(m2os);
  const ex phir = 1 - phi;
  const ex lp   = log( phi );
  const ex lpr  = log( phir );
  
  p.resize(37);
  p[0] = ( zeta(2) ).evalf();
  p[1] = ( pow(zeta(2),2) ).evalf();
  p[2] = ( zeta(3) ).evalf();
  p[3] = ( lmu ).evalf();
  p[4] = ( pow(lmu,2) ).evalf();
  p[5] = ( pow(lmu,3) ).evalf();
  p[6] = ( pow(lmu,4) ).evalf();
  p[7] = ( ls ).evalf();
  p[8] = ( pow(ls,2) ).evalf();
  p[9] = ( pow(ls,3) ).evalf();
  p[10] = ( pow(ls,4) ).evalf();
  p[11] = ( phi ).evalf();
  p[12] = ( phir ).evalf();
  p[13] = ( pow(phi,2) ).evalf();
  p[14] = ( pow(phir,2) ).evalf();
  p[15] = ( pow(phi,-1) ).evalf();
  p[16] = ( pow(phir,-1) ).evalf();
  p[17] = ( pow(phi,-2) ).evalf();
  p[18] = ( pow(phir,-2) ).evalf();
  p[19] = ( pow(phi,-3) ).evalf();
  p[20] = ( pow(phir,-3) ).evalf();
  p[21] = ( lp ).evalf();
  p[22] = ( lpr ).evalf();
  p[23] = ( pow(lp,2) ).evalf();
  p[24] = ( pow(lpr,2) ).evalf();
  p[25] = ( pow(lp,3) ).evalf();
  p[26] = ( pow(lpr,3) ).evalf();
  p[27] = ( pow(lp,4) ).evalf();
  p[28] = ( pow(lpr,4) ).evalf();
  p[29] = ( Li(2,phi) ).evalf();
  p[30] = ( Li(2,phir) ).evalf();
  p[31] = ( Li(3,phi) ).evalf();
  p[32] = ( Li(3,phir) ).evalf();
  p[33] = ( Li(4,phi) ).evalf();
  p[34] = ( Li(4,phir) ).evalf();
  p[35] = ( S(2,2,phi) ).evalf();
  p[36] = ( S(2,2,phir) ).evalf();
}

ex ggtt_a_smallmass::compute_eps_0() const
{
  ex res = 0;
  if (order >= 0)
    res += pow(m2os,0)*ggtt_a_smallmass_0_0(p);
  if (order >= 1)
    res += pow(m2os,1)*ggtt_a_smallmass_0_1(p);
  if (order >= 2)
    res += pow(m2os,2)*ggtt_a_smallmass_0_2(p);
  return res;
}

ex ggtt_a_smallmass::compute_eps_m1() const
{
  ex res = 0;
  if (order >= 0)
    res += pow(m2os,0)*ggtt_a_smallmass_m1_0(p);
  if (order >= 1)
    res += pow(m2os,1)*ggtt_a_smallmass_m1_1(p);
  if (order >= 2)
    res += pow(m2os,2)*ggtt_a_smallmass_m1_2(p);
  return res;
}

ex ggtt_a_smallmass::compute_eps_m2() const
{
  ex res = 0;
  if (order >= 0)
    res += pow(m2os,0)*ggtt_a_smallmass_m2_0(p);
  if (order >= 1)
    res += pow(m2os,1)*ggtt_a_smallmass_m2_1(p);
  if (order >= 2)
    res += pow(m2os,2)*ggtt_a_smallmass_m2_2(p);
  return res;
}

ex ggtt_a_smallmass::compute_eps_m3() const
{
  ex res = 0;
  if (order >= 0)
    res += pow(m2os,0)*ggtt_a_smallmass_m3_0(p);
  if (order >= 1)
    res += pow(m2os,1)*ggtt_a_smallmass_m3_1(p);
  if (order >= 2)
    res += pow(m2os,2)*ggtt_a_smallmass_m3_2(p);
  return res;
}

ex ggtt_a_smallmass::compute_eps_m4() const
{
  ex res = 0;
  if (order >= 0)
    res += pow(m2os,0)*ggtt_a_smallmass_m4_0(p);
  if (order >= 1)
    res += pow(m2os,1)*ggtt_a_smallmass_m4_1(p);
  if (order >= 2)
    res += pow(m2os,2)*ggtt_a_smallmass_m4_2(p);
  return res;
}

lst ggtt_a_smallmass::compute() const
{
  lst res;
  res.append(compute_eps_m4());
  res.append(compute_eps_m3());
  res.append(compute_eps_m2());
  res.append(compute_eps_m1());
  res.append(compute_eps_0());
  return res;
}


==> numerics/ggtt_a_smallmass.h <==
/*****************************************************************************
 * R. Bonciani, A. Ferroglia, T. Gehrmann, A. v. Manteuffel, C. Studerus:
 * Two-Loop Leading Color Corrections to Heavy-Quark Pair Production
 * in the Gluon Fusion Channel
 *
 * small mass expansion
 *
 * file: ggtt_a_smallmass.h
 * date: 2010-11-29
 *****************************************************************************/

#ifndef GGTT_A_SMALLMASS_H_
#define GGTT_A_SMALLMASS_H_

#include <ginac/ginac.h>

// gg->tt: small mass expansion of coefficient A in 2-loop virtual contribution
class ggtt_a_smallmass {
public:
  ggtt_a_smallmass(
    const GiNaC::ex& m2os, // m2os = m^2/s
    const GiNaC::ex& phi,  // phi  = -(t - m^2)/s
    const GiNaC::ex& lmu,  // lmu  = log(mu^2/m^2)
    int order              // expansion order (maximal value: 2)
  );

  // returns the 1/eps^4, 1/eps^3, 1/eps^2, 1/eps^1, eps^0 coefficients as a list
  GiNaC::lst compute() const;
  // computes the 1/eps^4 pole
  GiNaC::ex compute_eps_m4() const;
  // computes the 1/eps^3 pole
  GiNaC::ex compute_eps_m3() const;
  // computes the 1/eps^2 pole
  GiNaC::ex compute_eps_m2() const;
  // computes the 1/eps^1 pole
  GiNaC::ex compute_eps_m1() const;
  // computes the eps^0 piece
  GiNaC::ex compute_eps_0() const;

private:
  int order;
  GiNaC::ex m2os;
  GiNaC::exvector p;
};

#endif


==> numerics/main.cpp <==
/*****************************************************************************
 * R. Bonciani, A. Ferroglia, T. Gehrmann, A. v. Manteuffel, C. Studerus:
 * Two-Loop Leading Color Corrections to Heavy-Quark Pair Production
 * in the Gluon Fusion Channel,
 * November 2010
 *
 * user interface
 *
 * file: main.cpp
 * date: 2010-11-29
 *****************************************************************************/

#include "ggtt_a_exact.h"
#include "ggtt_a_smallbeta.h"
#include "ggtt_a_smallmass.h"
#include <vector>
#include <sstream>

using namespace std;
using namespace GiNaC;

void print_usage(ostream& os);
void print_version(ostream& os);

void abort(string msg, bool usage_msg = false) {
  cerr << endl << "Error:" << endl << msg << endl;
  if (usage_msg)
    print_usage(cerr);
  exit(1);
}


/* multiply by:
 * Gamma[1+ep]^2/Exp[-2*EulerGamma*ep]
 */
lst to_std_msbar_conventions(const lst& our /* { 1/eps^4, ..., 1/eps^0 } */)
{
  if (our.nops() != 5)
    abort("unknown number of poles in normalization conversion");
  const ex z2 = zeta(2);
  const ex z3 = zeta(3);
  ex cd2 = ( z2 ).evalf();
  ex cd3 = ( numeric(-2, 3)*z3 ).evalf();
  ex cd4 = ( numeric(7, 10)*pow(z2, 2) ).evalf();
  lst res;
  res.append(( our[0] ).evalf());
  res.append(( our[1] ).evalf());
  res.append(( our[2] + our[0]*cd2 ).evalf());
  res.append(( our[3] + our[1]*cd2 + our[0]*cd3 ).evalf());
  res.append(( our[4] + our[2]*cd2 + our[1]*cd3 + our[0]*cd4 ).evalf());
  return res;
}


void print_version(ostream& os) {
  os
    << endl
    << "ggtt_a" << endl
    << "------" << endl
    << "A numerical program to evaluate the leading color coefficient A in gg->tt" << endl
    << "by R. Bonciani, A. Ferroglia, T. Gehrmann, A. v. Manteuffel, C. Studerus." << endl
    << "November 2010, version 1" << endl;
}


void print_usage(ostream& os) {
  print_version(os);
  os << endl
    << "Usage:" << endl
    << "If the program is called without any arguments," << endl// << endl
    << "  ggtt_a" << endl //<< endl
    << "it will prompt interactively for parameters and settings. Alternatively," << endl
    << "the following non-interactive options are available:" << endl// << endl
    << "  ggtt_a  digits  m  s  t  mu  'norm1'|'norm2'  'exact'" << endl
    << "  ggtt_a  digits  m  s  t  mu  'norm1'|'norm2'  'smallbeta'  expansionorder" << endl
    << "  ggtt_a  digits  m  s  t  mu  'norm1'|'norm2'  'smallmass'  expansionorder" << endl
    << "  ggtt_a  digits  m  s  t  mu  'norm1'|'norm2'  'auto'" << endl// << endl
    << "Please run the interactive mode for an explanation of the options." << endl
    << endl;
}


void run_noninteractive(const vector<string>& argv) {
  size_t argc = argv.size();
  if (argc < 8)
    abort("too few arguments", true);

  // if digits are non-zero, set it before parsing numbers
  int digits = atoi(argv[1].c_str());
  if (digits > 0)
    GiNaC::Digits = digits;

  ex m(argv[2], lst());
  ex s(argv[3], lst());
  ex t(argv[4], lst());
  ex mu(argv[5], lst());
  string normalization = argv[6];
  string mode = argv[7];
  int order = 0;
  if ((mode == "smallbeta" || mode == "smallmass") &&  argc == 9) {
    order = atoi(argv[8].c_str());
  } else if ((mode == "exact" || mode == "auto") &&  argc == 8) {
  } else {
    abort("unknown mode or wrong number of arguments", true);
  }

  // check input (complex inequalities abort with GiNaC message)
  if (!(m > 0))
    abort("can't handle non-positive mass");
  if (!(mu > 0))
    abort("can't handle non-positive renormalization scale");
  
  ex mu2 = pow(mu, 2);
  ex m2  = pow(m, 2);
  ex lmu = log(mu2/m2);

  // now its safe to evaluate x, y
  ex x =( (sqrt(s)-sqrt(-4*m2+s))/(sqrt(s)+sqrt(-4*m2+s)) ).evalf();
  ex y = ( -t/m2 ).evalf();
  
  if (!(s > 4*m2)) {
        stringstream ss;
        ss << "can't handle unphysical or border kinematics:\n"
           << "s = " << s.evalf()
           << " is not above the production threshold 4*m^2 = " << (4*m2).evalf();
        abort(ss.str());
  } else if (!(y > x && y < 1/x)) {
        stringstream ss;
        ss << "can't handle unphysical or border kinematics:\n"
           << "t = " << t.evalf() << " is not inside the allowed range "
           << "(" << (-m2/x).evalf() << ", " << (-m2*x).evalf() << ") "
           << "for given values of s and m";
        abort(ss.str());
  }

  ex u    = (2*m2 - s - t).evalf();
  ex b    = (sqrt(1 - 4*m2/s)).evalf();
  ex xi   = (((1 + b)*(-t/m2) + b - 1)*(1 - b)/(4*b)).evalf();
  ex m2os = (m2/s).evalf();
  ex phi  = (-(t - m2)/s).evalf();

  lst res;
  // some rough hard coded switches, independent of required precision
  if (mode == "auto") {
    if (b < 1e-1) {
      mode = "smallbeta";
      order = 5;
    } else if (s/m2 > 1e2 && -t/m2 > 5e1 && -u/m2 > 5e1) {
      mode = "smallmass";
      order = 2;
    } else {
      mode = "exact";
    }
  }

  cout << endl;  

  if (mode == "exact") {
    cout << "expression      = exact" << endl;
    ggtt_a_exact calc(x, y, lmu);
    res = calc.compute();
  } else if (mode == "smallbeta") {
    cout << "expression      = smallbeta" << endl;
    cout << "expansion_order = " << order << endl;
    ggtt_a_smallbeta calc(b, xi, lmu, order);
    res = calc.compute();
  } else if (mode == "smallmass") {
    cout << "expression      = smallmass" << endl;
    cout << "expansion_order = " << order << endl;
    ggtt_a_smallmass calc(m2os, phi, lmu, order);
    res = calc.compute();
  }  else {
    abort("unknown mode '" + mode + "'", true);
  }

  if (normalization == "norm2") {
    cout << "normalization   = norm2, ((4 pi)^eps exp(-gamma eps))^2 factored out" << endl;
    res = to_std_msbar_conventions(res);
  } else if (normalization == "norm1") {
    cout << "normalization   = norm1, ((4 pi)^eps Gamma(1+eps))^2 factored out" << endl;
  } else {
    abort(string("unknown normalization '") + normalization + "'", true);
  }
  
  cout << endl
    << "s    = " << s << endl
    << "t    = " << t << endl
    << "m    = " << m << endl
    << "mu   = " << mu << endl
    << "beta = " << b << endl
    << "xi   = " << xi << endl
    << "phi  = " << phi << endl
    << endl;
  cout << "A = A4/eps^4 + A3/eps^3 + A2/eps^2 + A1/eps^1 + A0" << endl;
  if (res.nops() != 5)
    abort("unknown result structure");
  for (int i = -4 ; i <= 0; ++i)
    cout << "A" << -i << " = " << res.op(static_cast<size_t>(i+4)) << endl;
  cout << endl;
}

string to_string(const GiNaC::ex& e) {
  stringstream ss;
  ss << e;
  return ss.str();
}

void run_interactive() {
  print_version(cout);
  cout
    << endl
    << "This is the interactive mode, please type \'ggtt_a -h\' for a description" << endl
    << "of non-interactive modes." << endl;

  string m, s, t, mu, norm, digits, mode, order;
  
  cout << endl << "Please enter the number of digits (0 for default precision):" << endl;
  cin >> digits;
  if (!is_a<numeric>(ex(digits, lst()).evalf()))
    abort("unknown number: " + digits);

  cout << endl << "Please enter a value for the heavy-quark mass m [GeV] (e.g. 172.3): " << endl;
  cin >> m;
  if (!is_a<numeric>(ex(m, lst())))
    abort("unknown number: " + m);
  
  cout << endl
    << "Please enter a value for the mandelstam variable s [GeV^2] (e.g. 160000 or 400^2):" << endl;
  cin >> s;
  if (!is_a<numeric>(ex(s, lst()).evalf()))
    abort("unknown number: " + s);

  cout << endl << "Please enter a value for the mandelstam variable t [GeV^2] (e.g. -40000): " << endl;
  cin >> t;
  if (!is_a<numeric>(ex(t, lst()).evalf()))
    abort(string("unknown number: ") + t);

  cout << endl << "Please enter a value for the renormalization scale mu [GeV] (e.g. 172.3): " << endl;
  cin >> mu;
  if (!is_a<numeric>(ex(mu, lst()).evalf()))
    abort("unknown number: " + mu);

  cout << endl
    << "Please enter either 'norm1' or 'norm2' to specify the normalization:" << endl
    << "norm1: ((4 pi)^eps Gamma(1+eps))^2 factored out" << endl
    << "norm2: ((4 pi)^eps exp(-gamma eps))^2 factored out" << endl;
  cin >> norm;
  if (norm != "norm2" && norm != "norm1")
    abort("unknown normalization: " + norm);

  cout << endl
    << "Please select the type of expression to evaluate:" << endl
    << "exact:     full result without approximation" << endl
    << "smallbeta: small beta expansion (xi  = (1 - cos(theta))/2 = const.)" << endl
    << "smallmass: small mass expansion (phi = -(t-m^2)/s = const.)" << endl
    << "auto:      automatic usage of 'most appropriate expression'" << endl;
  cin >> mode;
  if (mode == "auto" || mode == "exact") {
  } else if (mode == "smallbeta" || mode == "smallmass") {
    if (mode == "smallbeta")
      cout << endl << "Please select the expansion order in beta (0-5):" << endl;
    if (mode == "smallmass")
      cout << endl << "Please select the expansion order in (m^2/s) (0-2):" << endl;
    cin >> order;
    if (!is_a<numeric>(ex(order, lst()).evalf()))
      abort("unknown number: " + order);
  } else {
    abort("unknown mode: " + mode);
  }
  
  string a[] = { "", digits, m, s, t, mu, norm, mode, order };
  vector<string> argv(a, a + sizeof(a)/sizeof(*a));
  if (order.empty())
    argv.pop_back();
  cout << endl
    << "--------------------------------------------------------------------------"
    << endl;
  run_noninteractive(argv);
}


int main(int argc, char* argv[]) {

  if (argc <= 1) {
    run_interactive();
  } else if (strcmp(argv[1], "--help") == 0 || strcmp(argv[1], "-h") == 0) {
    print_usage(cout);
  } else {
    run_noninteractive(vector<string>(argv, argv + argc));
  }

  return 0;
}


